Q# and NWChem: Tools for Scalable Quantum Chemistry on Quantum Computers

Fault-tolerant quantum computation promises to solve outstanding problems in quantum chemistry within the next decade. Realizing this promise requires scalable tools that allow users to translate descriptions of electronic structure problems to optimized quantum gate sequences executed on physical hardware, without requiring specialized quantum computing knowledge. To this end, we present a quantum chemistry library, under the open-source MIT license, that implements and enables straightforward use of state-of-art quantum simulation algorithms. The library is implemented in Q#, a language designed to express quantum algorithms at scale, and interfaces with NWChem, a leading electronic structure package. We define a standardized schema for this interface, Broombridge, that describes second-quantized Hamiltonians, along with metadata required for effective quantum simulation, such as trial wavefunction ansatzes. This schema is generated for arbitrary molecules by NWChem, conveniently accessible, for instance, through Docker containers and a recently developed web interface EMSL Arrows. We illustrate use of the library with various examples, including ground- and excited-state calculations for LiH, H$_{10}$, and C$_{20}$ with an active-space simplification, and automatically obtain resource estimates for classically intractable examples.

==> anc/README.md <==
# Q\# and NWChem: Tools for Scalable Quantum Chemistry on Quantum Computers #

This folder contains source code and all data inputs needed to reproduce the plots in this manuscript. 

## Dockerfile ##
 Configuration file for Docker. This Dockerfile can be used to automatically build and run a container that includes the Microsoft Quantum Development Kit, NWChem, and the code examples in this paper. Though installing Docker is beyond the scope of this paper, complete instructions can be found at https://docs.docker.com/install.

## Examples ##

- **validator.py**: Python script used validate correctly formatted Broombridge v0.1.

- **lih.nw and lih.yaml**: Example Lithium Hydride NWChem input deck and output Broombridge described in the main text.

- **qrng**: Quantum random number generator example described in the main text.

- **teleport**: Quantum teleport example described in the main text. This example uses the full-state simulator, and the Trace simulator for resource estimates.

- **hydrogen**: Example for constructing and simulator molecular Hydrogen, as described in the main test.

Additional samples may be found in the Microsoft Quantum Development Kit samples repository at https://github.com/Microsoft/Quantum.

## Examples/Plots ##

This contains data for the LiH, H10, and C20 examples decsribed in the main text. For each example, the NWChem .nw input deck and the .yaml Broombridge output is provided. These files are to estimate energy levels and/or estimate resources required, following the teleport and Hydrogen examples. 

The data needed to reproduce all plots in the main text are also provided in included Mathematica notebooks.


==> anc/src/Dockerfile <==
FROM microsoft/dotnet:2.1-sdk

# The dotnet image does not by default come with libgomp1,
# as required by the Quantum Development Kit.
RUN apt-get update && apt-get install libgomp1

# Install PowerShell Core, since this will be used by several samples.
WORKDIR /root
RUN \
    apt-get install -y apt-transport-https && \
    curl https://packages.microsoft.com/keys/microsoft.asc | apt-key add - && \
    echo "deb [arch=amd64] https://packages.microsoft.com/repos/microsoft-debian-stretch-prod stretch main" > /etc/apt/sources.list.d/microsoft.list && \
    apt-get update && \
    apt-get install -y powershell

RUN useradd -ms /bin/bash quantum
USER quantum
WORKDIR /src

# Install project templates.
RUN dotnet new -i Microsoft.Quantum.ProjectTemplates

# Copy Q# projects over from the build context.
COPY --chown=quantum:quantum examples /src/examples


WORKDIR /src
ENTRYPOINT [ "/usr/bin/pwsh" ]


==> anc/src/examples/hydrogen/host.cs <==
// Copyright (c) Microsoft Corporation. All rights reserved.
// Licensed under the MIT License.

#region Using Statements
// We will need several different libraries in this sample.
// Here, we expose these libraries to our program using the
// C# "using" statement, similar to the Q# "open" statement.

// We will use the data model implemented by the Quantum Development Kit Chemistry
// Libraries. This model defines what a fermionic Hamiltonian is, and how to
// represent it.
using Microsoft.Quantum.Chemistry;

// To count gates, we'll use the trace simulator provided with
// the Quantum Development Kit.
using Microsoft.Quantum.Simulation.Simulators;

// The System namespace provides a number of useful built-in
// types and methods that we'll use throughout this sample.
using System;

// The System.Diagnostics namespace provides us with the
// Stopwatch class, which is quite useful for measuring
// how long each gate counting run takes.
using System.Diagnostics;

// The System.Collections.Generic library provides many different
// utilities for working with collections such as lists and dictionaries.
using System.Collections.Generic;

// We use the logging library provided with .NET Core to handle output
// in a robust way that makes it easy to turn on and off different messages.
using Microsoft.Extensions.Logging;

// We use this for convnience functions for manipulation arrays.
using System.Linq;
#endregion

namespace Hydrogen
{
    class Program
    {
        static void Main(string[] args)
        {
            //////////////////////////////////////////////////////////////////////////
            // Introduction //////////////////////////////////////////////////////////
            //////////////////////////////////////////////////////////////////////////

            // In this example, we will create a spin-orbital representation of the molecular
            // Hydrogen Hamiltonian `H`, given ovelap coefficients for its one- and 
            // two - electron integrals.

            // We then perform quantum phase estimation to obtain an estimate of
            // the molecular Hydrogen ground state energy.

            #region Building the Hydrogen Hamiltonian through orbital integrals

            // One-electron integrals are listed below
            // <0|H|0> = -1.252477495
            // <1|H|1> = -0.475934275

            // Two-electron integrals are listed below
            // <00|H|00> = 0.674493166
            // <01|H|01> = 0.181287518
            // <01|H|10> = 0.663472101
            // <11|H|11> = 0.697398010
            // Note that orbitals are assumed to be real. Moreover, indistinguishability
            // of electrons means that the following integrals are equal.
            //   <PQ|H|RS> = <PR|H|QS> = <SQ|H|RP> = <SR|H|QP>
            // = <QP|H|SR> = <RP|H|SQ> = <QS|H|PR> = <RS|H|PQ>
            // Thus it sufficies to specify just any one of these terms from each symmetry
            // group.

            // These orbital integrals are represented using the OrbitalIntegral
            // data structure.

// We begin by creating an array of OrbitalIntegral instances. Each element of the list represents a Hamiltonian coefficient of molecular hydrogen from//*~\autoref{eq:Hydrogen_coefficients}*//.
var orbitalIntegrals = new[]//*\label{line:orbital-integrals}*//
{
    // The first argument sets the subscript of the coefficient. 
    // The second argument sets the numeric value of the coefficient.
    new OrbitalIntegral(new[] { 0,0 }, -1.252477495),
    new OrbitalIntegral(new[] { 1,1 }, -0.475934275),
    new OrbitalIntegral(new[] { 0,0,0,0 }, 0.674493166),
    new OrbitalIntegral(new[] { 0,1,0,1 }, 0.181287518),
    new OrbitalIntegral(new[] { 0,1,1,0 }, 0.663472101),
    new OrbitalIntegral(new[] { 1,1,1,1 }, 0.697398010)
};

// Using these coefficients, we create a `FermionHamiltonian' instance, which represents the hydrogen Hamiltonian.
var hamiltonian = new FermionHamiltonian();//*\label{line:construct-hamiltonian}*//
hamiltonian.NOrbitals = 2;                    // Hamiltonian has two orbitals
hamiltonian.NElectrons = 2;                   // Hamiltonian has two electrons
hamiltonian.EnergyOffset = 0.71377618;        // Identity term in the Hamiltonian.
hamiltonian.AddFermionTerm(orbitalIntegrals); // Add all orbital integrals.

// We then select the single Slater determinant input state of the Hamiltonian, which is the default choice.
var inputState = hamiltonian.GreedyStatePreparation();//*\label{line:greedy-state-prep}*//
// Input states are given a label to identitfy then later on. The default has the label "Greedy".
var inputStateChoice = inputState.Label;
// Assign this state to the `FermionHamiltonian' instance. The choice of which state from the list to prepare in the quantum algorithm may be made later.
hamiltonian.InputStates = new List<FermionHamiltonian.InputState>() { inputState };

// Alternatviely, we can create a list of `FermionHamiltonian' instances from a single Broombridge file, which may contain descriptions of multiple Hamiltonians.
var hamiltoniansFromBroombridge = FermionHamiltonian.LoadFromYAML("hydrogen.yaml");//*\label{line:create-from-broombridge}*//

// The Jordan-Wigner encoding converts the fermion Hamiltonian, expressed in terms of fermionic operators, to a qubit Hamiltonian, expressed in terms of Pauli matrices. This is an essential step for simulating our constructed Hamiltonians on a qubit quantum computer.
var jordanWignerEncoding = JordanWignerEncoding.Create(hamiltonian);//*\label{line:convert-Jordan--Wigner}*//
// Converts jordanWignerEncoding into format consumable by Q#. This defaults to "Greedy" if the optional argument `inputStateChoice` is not provided.
var qSharpData = jordanWignerEncoding.QSharpData(inputStateChoice);//*\label{line:qsharp-format}*//
            
            // These orbital integral terms are automatically expanded into
            // spin-orbitals. We may print the Hamiltonian to see verify what it contains.
            Console.WriteLine("----- Print Hamiltonian");
            Console.Write(hamiltonian);
            Console.WriteLine("----- End Print Hamiltonian \n");
            #endregion

            

            #region Performing the simulation 
            // We are now ready to run a quantum simulation of molecular Hydrogen.
            // We will use this to obtain an estimate of its ground state energy.

            // Here, we make an instance of the simulator used to run our Q# code.
            using (var qsim = new QuantumSimulator())
            {
                // We specify the bits of precision desired in the phase estimation 
                // algorithm
                var bits = 7;

                // We specify the step-size of the simulated time-evolution
                var trotterStep = 0.4;

                // Choose the Trotter integrator order
                Int64 trotterOrder = 1;

                // As the quantum algorithm is probabilistic, let us run a few trials.

                // This may be compared to true value of
                Console.WriteLine("Exact molecular Hydrogen ground state energy: -1.137260278.\n");
                Console.WriteLine("----- Performing quantum energy estimation by Trotter simulation algorithm");
                for (int i = 0; i < 5; i++)
                {
                    // EstimateEnergyByTrotterization
                    // Name shold make clear that it does it by trotterized
                    var (phaseEst, energyEst) = GetEnergyByTrotterization.Run(qsim, qSharpData, bits, trotterStep, trotterOrder).Result;

                    Console.WriteLine($"Rep #{i + 1}/5: Energy estimate: {energyEst}; Phase estimate: {phaseEst}");
                }
                Console.WriteLine("----- End Performing quantum energy estimation by Trotter simulation algorithm\n");

                Console.WriteLine("----- Performing quantum energy estimation by Qubitization simulation algorithm");
                for (int i = 0; i < 1; i++)
                {
                    // EstimateEnergyByTrotterization
                    // Name shold make clear that it does it by trotterized
                    var (phaseEst, energyEst) = GetEnergyByQubitization.Run(qsim, qSharpData, bits).Result;

                    Console.WriteLine($"Rep #{i + 1}/1: Energy estimate: {energyEst}; Phase estimate: {phaseEst}");
                }
                Console.WriteLine("----- End Performing quantum energy estimation by Qubitization simulation algorithm\n");
            }

            Console.WriteLine("Press Enter to continue...");
            if (System.Diagnostics.Debugger.IsAttached)
            {
                Console.ReadLine();
            }
            #endregion
        }
    }
}

==> anc/src/examples/hydrogen/hydrogen.csproj <==
<Project Sdk="Microsoft.NET.Sdk">
  <PropertyGroup>
    <OutputType>Exe</OutputType>
    <TargetFramework>netcoreapp2.0</TargetFramework>
    <PlatformTarget>x64</PlatformTarget>
  </PropertyGroup>

  <ItemGroup>
    <PackageReference Include="Microsoft.Quantum.Canon" Version="0.5.1902.2802" />
    <PackageReference Include="Microsoft.Quantum.Chemistry" Version="0.5.1902.2802" />
    <PackageReference Include="Microsoft.Quantum.Development.Kit" Version="0.5.1902.2802" />
  </ItemGroup>
</Project>


==> anc/src/examples/hydrogen/hydrogen.qs <==
// Copyright (c) Microsoft Corporation. All rights reserved.
// Licensed under the MIT License.
namespace Hydrogen {
    
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Extensions.Convert;
    open Microsoft.Quantum.Extensions.Math;
    open Microsoft.Quantum.Chemistry.JordanWigner;   
    
    // We now use the Q# component of the chemistry library to obtain
    // quantum operations that implement real-time evolution by
    // the chemistry Hamiltonian. Below, we consider two examples.
    // - Trotter simulation algorithm
    // - Qubitization simulation algorithm
    
    // These operations are invoked as orcales in the quantum phase estimation
    // algorithm to extract energy estimates of various eigenstate of the
    // Hamiltonian.
    
    // The returned energy estimate is chosen probabilistically, depending on
    // the overlap of the initial trial state. By default, we greedly
    // fill spin-orbitals to minize the diagonal component of the one-electron
    // energies.
    
    //////////////////////////////////////////////////////////////////////////
    // Using Trotterization //////////////////////////////////////////////////
    //////////////////////////////////////////////////////////////////////////
    
    // We can now use Canon's phase estimation algorithms to
    // learn the ground state energy using the above simulation.
    operation GetEnergyByTrotterization (qSharpData : JordanWignerEncodingData, nBitsPrecision : Int, trotterStepSize : Double, trotterOrder : Int) : (Double, Double) {
        
        // The data describing the Hamiltonian for all these steps is contained in
        // `qSharpData`
        let (nSpinOrbitals, fermionTermData, statePrepData, energyOffset) = qSharpData!;
        
        // We use a Product formula, also known as `Trotterization` to
        // simulate the Hamiltonian.
        let (nQubits, (rescaleFactor, oracle)) = TrotterStepOracle(qSharpData, trotterStepSize, trotterOrder);
        
        // The operation that creates the trial state is defined below.
        // By default, greedy filling of spin-orbitals is used.
        let statePrep = PrepareTrialState(statePrepData, _);
        
        // We use the Robust Phase Estimation algorithm
        // of Kimmel, Low and Yoder.
        let phaseEstAlgorithm = RobustPhaseEstimation(nBitsPrecision, _, _);
        
        // This runs the quantum algorithm and returns a phase estimate.
        let estPhase = EstimateEnergy(nQubits, statePrep, oracle, phaseEstAlgorithm);
        
        // We obtain the energy estimate by rescaling the phase estimate
        // with the trotterStepSize. We also add the constant energy offset
        // to the estimated energy.
        let estEnergy = estPhase * rescaleFactor + energyOffset;
        
        // We return both the estimated phase, and the estimated energy.
        return (estPhase, estEnergy);
    }
    
    
    //////////////////////////////////////////////////////////////////////////
    // Using Qubitization ////////////////////////////////////////////////////
    //////////////////////////////////////////////////////////////////////////
    
    // The following is identical to the approach above using Trotterization,
    // except that we replace the oracle with a quantum walk created by the
    // qubitization procedure. This results in a more accurate simulation,
    // but at the cost of larger qubit overhead.
    operation GetEnergyByQubitization (qSharpData : JordanWignerEncodingData, nBitsPrecision : Int) : (Double, Double) {
        
        // The data describing the Hamiltonian for all these steps is contained in
        // `qSharpData`
        let (nSpinOrbitals, fermionTermData, statePrepData, energyOffset) = qSharpData!;
        
        // The parameters required by Qubitization is contained in this
        // convenience function.
        let (nQubits, (oneNorm, oracle)) = QubitizationOracle(qSharpData);
        
        // The operation that creates the trial state is defined below.
        // By default, greedy filling of spin-orbitals is used.
        let statePrep = PrepareTrialState(statePrepData, _);
        
        // We use the Robust Phase Estimation algorithm
        // of Kimmel, Low and Yoder.
        let phaseEstAlgorithm = RobustPhaseEstimation(nBitsPrecision, _, _);
        
        // This runs the quantum algorithm and returns a phase estimate.
        let estPhase = EstimateEnergy(nQubits, statePrep, oracle, phaseEstAlgorithm);
        
        // Note that the quantum walk applies e^{isin^{-1}{H/oneNorm}}, in contrast to
        // real-time evolution e^{iHt} by a Product formula.
        
        // Thus We obtain the energy estimate by applying Sin(.) to the phase estimate
        // then rescaling by the coefficient one-norm of the Hamiltonian.
        // We also add the constant energy offset to the estimated energy.
        let estEnergy = Sin(estPhase) * oneNorm + energyOffset;
        
        // We return both the estimated phase, and the estimated energy.
        return (estPhase, estEnergy);
    }
    
}

==> anc/src/examples/hydrogen/hydrogen.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 0.713776188}
  energy_offset: {units: hartree, value: 0.0}
  fci_energy: {lower: 0.0, units: hartree, upper: 0.0, value: 0.0}
  geometry:
    atoms:
    - coords: [0.0, 0.0, 0.0]
      name: H
    - coords: [0.0, 0.0, 1.624]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -1.252477495]
      - [2, 2, -0.475934275]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1,1,1,1,0.674493166]
      - [1,2,2,1,0.181287518]
      - [1,1,2,2,0.663472101]
      - [2,2,2,2,0.697398010]
  
  metadata: {molecule_name: unknown}
  n_electrons: 2
  n_orbitals: 2
  scf_energy: {units: hartree, value: -7.86099161}
  scf_energy_offset: {units: hartree, value: 0.0}


==> anc/src/examples/lih.nw <==
# Begins a calculation that will output a file named `lih.out'.
start lih

# Outputs a copy of this input deck in a file named `lih.nw'.
echo

# Allocates the maximum memory used for this calculation.
memory 1900 mb

# Overall charge of this system in units of electric charge.
charge 0

# Geometry specification input group of the electronic structure problem. 
# Atom positions are defined in Cartesian coordinates in units of Angstrom (//*{\color{comment-color}$10^{-10}$m}*//).
geometry units angstrom
# Specifying the point group symmetry of the problem can speed up calculations. Currently, only the //*{\color{comment-color}$C_{1}$}*// symmetry is allowed in the NWChem-Quantum Development Kit interface. 
symmetry c1
# A Lithium atom is placed at coordinates //*{\color{comment-color}$(0,0,0)$\AA}*//.
# A Hydrogen atom is placed at coordinates //*{\color{comment-color}$(0,0,1.624)$\AA}*//.
Li   0.000000000000000   0.000000000000000   0.000000000000000    
H    0.000000000000000   0.000000000000000   1.624000000000000
# The keyword `end' marks the end of an input group. 
end

# Basis set specification input group.
basis	
# We choose the STO-3G basis set for both atoms.
H library sto-3g
Li library sto-3g
# End of basis set input group.
end

# Self-consistent field model specification input group.
scf	
# We choose the restricted Hartree--Fock approach.
rhf	
# We choose a system where all electrons are paired if possible.
singlet	
# SCF convergence threshold for molecular orbital variational optimization in //*\autoref{eq:lcao}*//.
thresh 1.0e-10	
# Two-electron integral screening threshold for the evaluation of the energy and related quantities.
tol2e 1.0e-10	
# Maximum number of iterations in variational optimization to reach thresholds.
maxiter 501
# End of SCF model input group.
end

# Tensor contraction engine module. As not all features of NWChem are currently supported by the Quantum Development Kit chemistry library, users are advised to use settings identical to the following, except for the //*{\color{comment-color}\texttt{nroots}}*// parameter.
tce
# Specification of the coupled-cluster model (CCSD)
ccsd
# Molecular orbital tile size defines the size of the blocks containing subsets of spin-orbital indices of the same spin and spatial symmetries. Currently the interface between NWChem and the Quantum Development Kit uses size 1, which is also its default value.
tilesize 1
# The two- and four-index transformations defined by the following keywords are performed at the orbital level assuming the same orbitals for both spin-up and spin-down spin-orbitals. This enables one to use the restricted Hartree--Fock and restricted open-shell Hartree--Fock references. The current version does not offer the unrestricted Hartree--Fock type one- and two-electron integrals.
2eorb
2emet 13
# Number of excited states to be calculated in the EOMCC model. If the this parameter is skipped, only the ground-state coupled-cluster calculations will be performed.
nroots 5
# Convergence threshold for CCSD and EOMCCSD calculations
thresh 1.0e-6
# End of tensor contraction engine module input group.
end

# Instruct NWChem to print one- and two-electron integrals to the output file. This parameter also triggers remaining elements of calculations needed to characterize wavefunctions at the CCSD/EOMCCSD level.
set tce:print_integrals T
# Define the total number of correlated active orbitals in the calculation.
set tce:qorb 6
# Number of correlated active alpha (spin-up) electrons.
set tce:qela 2
# Number of correlated active beta (spin-down) electrons.
set tce:qelb 2

# NWChem task definition (compute coupled-cluster using TCE module)
task tce energy


==> anc/src/examples/lih.yaml <==
# (Required) Address to complete definition for validaing Broombridge v0.1. 
"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

# (Required) Broombridge version of electronic structure problem representation. 
format: {version: '0.1'}

# (Optional) Bibliography for problems represented in this Broombridge. 
bibliography:
- url: 'https://www.nwchem-sw.org'

# This list contains a quantitaive description each electronic structure problem.
# Each entry is a dictionary encoding the problem.
integral_sets:
-
  # The number of orbitals in the active space.
  n_orbitals: 6

  # The number of electrons in the active space.
  n_electrons: 4
  
  # The coulomb repulsion energy between nuclei in Hartree units.
  coulomb_repulsion: {units: hartree, value: 0.977544179186635}
  
  # Any additional constant energy offset.
  energy_offset: {units: hartree, value: 0.0}

  # Hartree--Fock or self-consistent field energy for finding the principal range of phase estimation.  
  scf_energy: {units: hartree, value: -7.7673621}
  scf_energy_offset: {units: hartree, value: 0.0}

  # Terms in the electronic structure Hamiltonian.
  hamiltonian:
  # List of one-electron integrals
    one_electron_integrals:
      # Only non-zero terms are specified in a sparse format.
      format: sparse
      units: hartree
      values:
      # Each element [i, j, //*{\color{comment-color}$h_{ij}$}*//], where //*{\color{comment-color}$i,j\in\{1,\cdots,\text{n\_orbitals}\}$}*//, is the orbital integral //*\autoref{eq:h_pq}*//. 
      # As //*{\color{comment-color}$h_{ij}=h_{ji}$}*//, only one of these terms must be specified.
      - [1, 1, -4.7225445389]
      - [2, 1, 0.1046509472]
      # etc.
      - [3, 1, 0.1666817042]
      - [6, 1, -0.036467506]
      - [2, 2, -1.4834356524]
      - [3, 2, 0.0322130514]
      - [6, 2, -0.0461885162]
      - [3, 3, -1.1239339439]
      - [6, 3, 0.0299913825]
      - [4, 4, -1.1335684853]
      - [5, 5, -1.1335684853]
      - [6, 6, -0.9550718704]
   
    # List of two-electron integrals        
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      # Each element [i, l, j, k, //*{\color{comment-color}$h_{ijkl}$}*//], where //*{\color{comment-color}$i,j,j,k\in\{1,\cdots,\text{n\_orbitals}\}$}*//, is the orbital integral //*\autoref{eq:h_pqrs}*//. 
      # As //*{\color{comment-color}$h_{ijkl}=h_{jilk}=h_{ikjl}=h_{lkji}$}*// for real orbitals, only one of these terms must be specified.
      - [1, 1, 1, 1, 1.6586341297]
      - [2, 1, 1, 1, -0.110636355]
      # etc.    
      - [2, 1, 2, 1, 0.0130645274]
      - [3, 1, 1, 1, -0.1387742914]
      - [3, 1, 2, 1, 0.0111483647]
      - [3, 1, 3, 1, 0.0216927548]
      - [3, 1, 2, 2, -0.0155964006]
      - [4, 1, 4, 1, 0.0098176054]
      - [5, 1, 5, 1, 0.0098176054]
      - [6, 1, 1, 1, 0.054898958]
      - [6, 1, 2, 1, -0.0090300642]
      - [6, 1, 3, 1, -0.0025728343]
      - [6, 1, 6, 1, 0.0088150569]
      - [6, 1, 2, 2, -0.0069827652]
      - [6, 1, 3, 2, 0.0017784589]
      - [6, 1, 3, 3, 0.0106046201]
      - [6, 1, 4, 4, 0.0006745349]
      - [6, 1, 5, 5, 0.0006745349]
      - [2, 2, 1, 1, 0.3638176436]
      - [2, 2, 2, 1, 0.0059854078]
      - [2, 2, 2, 2, 0.4856489393]
      - [3, 2, 1, 1, 0.0139624404]
      - [3, 2, 2, 1, -0.0032853885]
      - [3, 2, 3, 1, 0.000161981]
      - [3, 2, 2, 2, -0.0489895676]
      - [3, 2, 3, 2, 0.0133097871]
      - [4, 2, 4, 1, 0.007469495]
      - [4, 2, 4, 2, 0.02329222]
      - [5, 2, 5, 1, 0.007469495]
      - [5, 2, 5, 2, 0.02329222]
      - [6, 2, 1, 1, -0.0442121076]
      - [6, 2, 2, 1, 0.0044659216]
      - [6, 2, 3, 1, 0.0008292451]
      - [6, 2, 6, 1, 8.68116e-05]
      - [6, 2, 2, 2, 0.1255826673]
      - [6, 2, 3, 2, -0.0348936308]
      - [6, 2, 6, 2, 0.1241931734]
      - [6, 2, 3, 3, -0.0130270856]
      - [6, 2, 4, 4, -0.0174986959]
      - [6, 2, 5, 5, -0.0174986959]
      - [3, 3, 1, 1, 0.3955314778]
      - [3, 3, 2, 1, -0.0108959187]
      - [3, 3, 3, 1, 0.0017834245]
      - [3, 3, 2, 2, 0.2229346816]
      - [3, 3, 3, 2, 0.0078008269]
      - [3, 3, 3, 3, 0.3376204672]
      - [4, 3, 4, 1, 0.0102618064]
      - [4, 3, 4, 2, 0.0192988106]
      - [4, 3, 4, 3, 0.0412724844]
      - [5, 3, 5, 1, 0.0102618064]
      - [5, 3, 5, 2, 0.0192988106]
      - [5, 3, 5, 3, 0.0412724844]
      - [6, 3, 1, 1, 0.0177707176]
      - [6, 3, 2, 1, -0.0035458633]
      - [6, 3, 3, 1, 0.0043707044]
      - [6, 3, 6, 1, 0.0043207171]
      - [6, 3, 2, 2, -0.0514996414]
      - [6, 3, 3, 2, 0.0096587956]
      - [6, 3, 6, 2, -0.0321335795]
      - [6, 3, 3, 3, 0.035970833]
      - [6, 3, 6, 3, 0.0265101009]
      - [6, 3, 4, 4, 0.0024499938]
      - [6, 3, 5, 5, 0.0024499938]
      - [4, 4, 1, 1, 0.3963214387]
      - [4, 4, 2, 1, -0.004303828]
      - [4, 4, 3, 1, -0.0049824402]
      - [4, 4, 2, 2, 0.2689903698]
      - [4, 4, 3, 2, 0.0060336689]
      - [4, 4, 3, 3, 0.281929907]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, -0.0061296892]
      - [6, 4, 4, 2, -0.0195688894]
      - [6, 4, 4, 3, -0.013676408]
      - [6, 4, 6, 4, 0.0197595513]
      - [5, 5, 1, 1, 0.3963214387]
      - [5, 5, 2, 1, -0.004303828]
      - [5, 5, 3, 1, -0.0049824402]
      - [5, 5, 2, 2, 0.2689903698]
      - [5, 5, 3, 2, 0.0060336689]
      - [5, 5, 3, 3, 0.281929907]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, -0.0061296892]
      - [6, 5, 5, 2, -0.0195688894]
      - [6, 5, 5, 3, -0.013676408]
      - [6, 5, 6, 5, 0.0197595513]
      - [6, 6, 1, 1, 0.3616506636]
      - [6, 6, 2, 1, 0.0030641682]
      - [6, 6, 3, 1, -0.0113311357]
      - [6, 6, 6, 1, -0.0032532257]
      - [6, 6, 2, 2, 0.4528663236]
      - [6, 6, 3, 2, -0.0436377813]
      - [6, 6, 6, 2, 0.1326427246]
      - [6, 6, 3, 3, 0.2412780686]
      - [6, 6, 6, 3, -0.0441939327]
      - [6, 6, 4, 4, 0.2678020294]
      - [6, 6, 5, 5, 0.2678020294]
      - [6, 6, 6, 6, 0.4529082105]    

  # Approximate upper and lower bounds on the exact ground-state energy.
  fci_energy: {units: hartree, lower: -7.981844675840114, upper: -7.781844675840115}

  # Various multi-configurational trial wavefunctions.
  initial_state_suggestions:

  # This is a ground state trial wavefunction.
  - state:
      # Approximate energy of this state
      energy: {units: hartree, value: -7.881844675840115}
    
      # Label used to reference this state. 
      label: '|G>'
      
       # The trial wavefunction described by a superposition where each entry is the amplitude followed
       # by the corresponding Slater determininant described by fermion operators acting on the vacuum 
       # state. In Polish notation, (3a)+//*{\color{comment-color}$\equiv a^{\dagger}_{3,\uparrow}$}*//, (2b)//*{\color{comment-color}$\equiv a_{2,\downarrow}$}*//, (2a)//*{\color{comment-color}$\equiv a_{2,\uparrow}$}*// and so on.
      superposition:
      - [0.993182561322233, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.116569292206005, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']

  # This is a first excited state trial wavefunction.
  - state:
      energy: {units: hartree, value: -7.750219591632256}
      label: '|E1>'
      superposition:
      - [0.664745837968804, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.664745837968804, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.246552630006247, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.166489853209298, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.166489853209298, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
  # etc
  - state:
      energy: {units: hartree, value: -7.69820763500159}
      label: '|E2>'
      superposition:
      - [0.216976254952462, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.216976254952462, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.632299470218015, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.632299470218015, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.138501674676663, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.138501674676663, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.18421718394488, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.18421718394488, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.698207635001588}
      label: '|E3>'
      superposition:
      - [0.647470052577745, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.647470052577745, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.158380381708053, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.158380381708053, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.141824706185638, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.141824706185638, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.188637054738303, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.188637054738303, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.321951205212292}
      label: '|E4>'
      superposition:
      - [0.161608080887993, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.161608080887993, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.314893600842435, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.314893600842435, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.553436714694708, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.293751087877597, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.367816595771422, (4a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.367816595771423, (5a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.293751087877597, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.228223222812073}
      label: '|E5>'
      superposition:
      - [0.611982714211928, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.611982714211928, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.408826896964453, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.204713071553845, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.204713071553843, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']

  # Basis set used to represent problem.
  basis_set: {name: sto-3g, type: gaussian}

  # Geometry describing the problem.
  geometry:
    atoms:
    - {name: Li, coords: [0.0, 0.0, -0.406]}
    - {name: H, coords: [0.0, 0.0, 1.218]}
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom

  # Any additional miscellaneous metadata. This must be included, but may be empty. 
  metadata: {}


==> anc/src/examples/plots/C20/c20_bowl_ccpvdz_17_7_7.nw <==
title "c20_bowl_ccpvdz_17_7_7"
echo
start c20_bowl_ccpvdz_17_7_7

permanent_dir /dtemp/emsls50086

memory stack 1600 mb heap 100 mb global 2400 mb noverify

geometry  units bohr print xyz
symmetry c1
c  1.35226245        1.86122959        0.83638729
c -1.35226245        1.86122959        0.83638729
c  2.18800661       -0.71092644        0.83638729
c -2.18800661       -0.71092644        0.83638729
c  0.00000000       -2.30060630        0.83638729
c  2.83299737        3.89928636        0.03475629
c -2.83299737        3.89928636        0.03475629
c  4.58388603       -1.48939486        0.03475629
c -4.58388603       -1.48939486        0.03475629
c  0.00000000       -4.81978300        0.03475629
c  5.30637433        2.93764264       -0.43557179
c -5.30637433        2.93764264       -0.43557179
c  6.01965003        0.74240576       -0.43557179
c -6.01965003        0.74240576       -0.43557179
c  4.43362402       -4.13888039       -0.43557179
c -4.43362402       -4.13888039       -0.43557179
c  2.56624399       -5.49561139       -0.43557179
c -2.56624399       -5.49561139       -0.43557179
c  1.15410433        5.95444339       -0.43557179
c -1.15410433        5.95444339       -0.43557179
end

basis spherical
   * library cc-pvdz
end

scf
thresh 1.0e-10
tol2e 1.0e-10
rhf
singlet
maxiter 200
end

tce
   ccsd
   maxiter 200
   thresh 1.e-6
   2eorb
   2emet 13
   tilesize 1
end

set tce:print_integrals T
set tce:qorb 17
set tce:qela 7
set tce:qelb 7

task tce energy



==> anc/src/examples/plots/C20/c20_bowl_ccpvdz_17_7_7.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2681803
refund: Number of nodes          = 8
refund: Number of cores per node = 16
refund: Number of cores          = 128
refund: Amount of time requested = 2:00
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/C20
 
Processor list
 
g[994,1236,1266,1293,1298,1301,1317,1327]
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/C20/c20_bowl_ccpvdz_17_7_7.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
title "c20_bowl_ccpvdz_17_7_7"
echo
start c20_bowl_ccpvdz_17_7_7

permanent_dir /dtemp/emsls50086

memory stack 1600 mb heap 100 mb global 2400 mb noverify

geometry  units bohr print xyz
symmetry c1
c  1.35226245        1.86122959        0.83638729
c -1.35226245        1.86122959        0.83638729
c  2.18800661       -0.71092644        0.83638729
c -2.18800661       -0.71092644        0.83638729
c  0.00000000       -2.30060630        0.83638729
c  2.83299737        3.89928636        0.03475629
c -2.83299737        3.89928636        0.03475629
c  4.58388603       -1.48939486        0.03475629
c -4.58388603       -1.48939486        0.03475629
c  0.00000000       -4.81978300        0.03475629
c  5.30637433        2.93764264       -0.43557179
c -5.30637433        2.93764264       -0.43557179
c  6.01965003        0.74240576       -0.43557179
c -6.01965003        0.74240576       -0.43557179
c  4.43362402       -4.13888039       -0.43557179
c -4.43362402       -4.13888039       -0.43557179
c  2.56624399       -5.49561139       -0.43557179
c -2.56624399       -5.49561139       -0.43557179
c  1.15410433        5.95444339       -0.43557179
c -1.15410433        5.95444339       -0.43557179
end

basis spherical
   * library cc-pvdz
end

scf
thresh 1.0e-10
tol2e 1.0e-10
rhf
singlet
maxiter 200
end

tce
   ccsd
   maxiter 200
   thresh 1.e-6
   2eorb
   2emet 13
   tilesize 1
end

set tce:print_integrals T
set tce:qorb 17
set tce:qela 7
set tce:qelb 7

task tce energy

================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g994
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 11:41:15 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/C20/c20_bowl_ccpvdz_17_7_7.nw
    prefix          = c20_bowl_ccpvdz_17_7_7.
    data base       = /dtemp/emsls50086/c20_bowl_ccpvdz_17_7_7.db
    status          = startup
    nproc           =      128
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107196 doubles =    100.0 Mbytes
    stack    =  209715201 doubles =   1600.0 Mbytes
    global   =  314572800 doubles =   2400.0 Mbytes (distinct from heap & stack)
    total    =  537395197 doubles =   4100.0 Mbytes
    verify   = no 
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = /dtemp/emsls50086
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 
                              c20_bowl_ccpvdz_17_7_7
                              ----------------------
 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
  no constraints, skipping   0.000000000000000E+000
  no constraints, skipping   0.000000000000000E+000
 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in a.u. (scale by  1.000000000 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 c                    6.0000     1.35226245     1.86122959     0.83638729
    2 c                    6.0000    -1.35226245     1.86122959     0.83638729
    3 c                    6.0000     2.18800661    -0.71092644     0.83638729
    4 c                    6.0000    -2.18800661    -0.71092644     0.83638729
    5 c                    6.0000     0.00000000    -2.30060630     0.83638729
    6 c                    6.0000     2.83299737     3.89928636     0.03475629
    7 c                    6.0000    -2.83299737     3.89928636     0.03475629
    8 c                    6.0000     4.58388603    -1.48939486     0.03475629
    9 c                    6.0000    -4.58388603    -1.48939486     0.03475629
   10 c                    6.0000     0.00000000    -4.81978300     0.03475629
   11 c                    6.0000     5.30637433     2.93764264    -0.43557179
   12 c                    6.0000    -5.30637433     2.93764264    -0.43557179
   13 c                    6.0000     6.01965003     0.74240576    -0.43557179
   14 c                    6.0000    -6.01965003     0.74240576    -0.43557179
   15 c                    6.0000     4.43362402    -4.13888039    -0.43557179
   16 c                    6.0000    -4.43362402    -4.13888039    -0.43557179
   17 c                    6.0000     2.56624399    -5.49561139    -0.43557179
   18 c                    6.0000    -2.56624399    -5.49561139    -0.43557179
   19 c                    6.0000     1.15410433     5.95444339    -0.43557179
   20 c                    6.0000    -1.15410433     5.95444339    -0.43557179
 
      Atomic Mass 
      ----------- 
 
      c                 12.000000
 

 Effective nuclear repulsion energy (a.u.)    1230.6348088125

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 


                                Z-matrix (autoz)
                                -------- 

 Units are Angstrom for bonds and degrees for angles
 
      Type          Name      I     J     K     L     M      Value
      ----------- --------  ----- ----- ----- ----- ----- ----------
    1 Stretch                  1     2                       1.43117
    2 Stretch                  1     3                       1.43117
    3 Stretch                  1     6                       1.39896
    4 Stretch                  2     4                       1.43117
    5 Stretch                  2     7                       1.39896
    6 Stretch                  3     5                       1.43117
    7 Stretch                  3     8                       1.39896
    8 Stretch                  4     5                       1.43117
    9 Stretch                  4     9                       1.39896
   10 Stretch                  5    10                       1.39896
   11 Stretch                  6    11                       1.42619
   12 Stretch                  6    19                       1.42619
   13 Stretch                  7    12                       1.42619
   14 Stretch                  7    20                       1.42619
   15 Stretch                  8    13                       1.42619
   16 Stretch                  8    15                       1.42619
   17 Stretch                  9    14                       1.42619
   18 Stretch                  9    16                       1.42619
   19 Stretch                 10    17                       1.42619
   20 Stretch                 10    18                       1.42619
   21 Stretch                 11    13                       1.22145
   22 Stretch                 12    14                       1.22145
   23 Stretch                 15    17                       1.22145
   24 Stretch                 16    18                       1.22145
   25 Stretch                 19    20                       1.22145
   26 Bend                     1     2     4               108.00000
   27 Bend                     1     2     7               124.06347
   28 Bend                     1     3     5               108.00000
   29 Bend                     1     3     8               124.06347
   30 Bend                     1     6    11               106.97011
   31 Bend                     1     6    19               106.97011
   32 Bend                     2     1     3               108.00000
   33 Bend                     2     1     6               124.06347
   34 Bend                     2     4     5               108.00000
   35 Bend                     2     4     9               124.06347
   36 Bend                     2     7    12               106.97011
   37 Bend                     2     7    20               106.97011
   38 Bend                     3     1     6               124.06347
   39 Bend                     3     5     4               108.00000
   40 Bend                     3     5    10               124.06347
   41 Bend                     3     8    13               106.97011
   42 Bend                     3     8    15               106.97011
   43 Bend                     4     2     7               124.06347
   44 Bend                     4     5    10               124.06347
   45 Bend                     4     9    14               106.97011
   46 Bend                     4     9    16               106.97011
   47 Bend                     5     3     8               124.06347
   48 Bend                     5     4     9               124.06347
   49 Bend                     5    10    17               106.97011
   50 Bend                     5    10    18               106.97011
   51 Bend                     6    11    13               128.53136
   52 Bend                     6    19    20               128.53136
   53 Bend                     7    12    14               128.53136
   54 Bend                     7    20    19               128.53136
   55 Bend                     8    13    11               128.53136
   56 Bend                     8    15    17               128.53136
   57 Bend                     9    14    12               128.53136
   58 Bend                     9    16    18               128.53136
   59 Bend                    10    17    15               128.53136
   60 Bend                    10    18    16               128.53136
   61 Bend                    11     6    19               144.42235
   62 Bend                    12     7    20               144.42235
   63 Bend                    13     8    15               144.42235
   64 Bend                    14     9    16               144.42235
   65 Bend                    17    10    18               144.42235
   66 Torsion                  1     2     4     5           0.00000
   67 Torsion                  1     2     4     9        -158.52875
   68 Torsion                  1     2     7    12         162.16084
   69 Torsion                  1     2     7    20          -7.00945
   70 Torsion                  1     3     5     4           0.00000
   71 Torsion                  1     3     5    10         158.52875
   72 Torsion                  1     3     8    13           7.00945
   73 Torsion                  1     3     8    15        -162.16084
   74 Torsion                  1     6    11    13           7.42524
   75 Torsion                  1     6    19    20          -7.42524
   76 Torsion                  2     1     3     5           0.00000
   77 Torsion                  2     1     3     8         158.52875
   78 Torsion                  2     1     6    11        -162.16084
   79 Torsion                  2     1     6    19           7.00945
   80 Torsion                  2     4     5     3           0.00000
   81 Torsion                  2     4     5    10        -158.52875
   82 Torsion                  2     4     9    14          -7.00945
   83 Torsion                  2     4     9    16         162.16084
   84 Torsion                  2     7    12    14          -7.42524
   85 Torsion                  2     7    20    19           7.42524
   86 Torsion                  3     1     2     4           0.00000
   87 Torsion                  3     1     2     7        -158.52875
   88 Torsion                  3     1     6    11          -7.00945
   89 Torsion                  3     1     6    19         162.16084
   90 Torsion                  3     5     4     9         158.52875
   91 Torsion                  3     5    10    17           7.00945
   92 Torsion                  3     5    10    18        -162.16084
   93 Torsion                  3     8    13    11          -7.42524
   94 Torsion                  3     8    15    17           7.42524
   95 Torsion                  4     2     1     6         158.52875
   96 Torsion                  4     2     7    12           7.00945
   97 Torsion                  4     2     7    20        -162.16084
   98 Torsion                  4     5     3     8        -158.52875
   99 Torsion                  4     5    10    17         162.16084
  100 Torsion                  4     5    10    18          -7.00945
  101 Torsion                  4     9    14    12           7.42524
  102 Torsion                  4     9    16    18          -7.42524
  103 Torsion                  5     3     1     6        -158.52875
  104 Torsion                  5     3     8    13         162.16084
  105 Torsion                  5     3     8    15          -7.00945
  106 Torsion                  5     4     2     7         158.52875
  107 Torsion                  5     4     9    14        -162.16084
  108 Torsion                  5     4     9    16           7.00945
  109 Torsion                  5    10    17    15          -7.42524
  110 Torsion                  5    10    18    16           7.42524
  111 Torsion                  6     1     2     7           0.00000
  112 Torsion                  6     1     3     8           0.00000
  113 Torsion                  6    11    13     8           0.00000
  114 Torsion                  6    19    20     7           0.00000
  115 Torsion                  7     2     4     9           0.00000
  116 Torsion                  7    12    14     9           0.00000
  117 Torsion                  8     3     5    10           0.00000
  118 Torsion                  8    15    17    10           0.00000
  119 Torsion                  9     4     5    10           0.00000
  120 Torsion                  9    16    18    10           0.00000
  121 Torsion                 11     6    19    20         154.58288
  122 Torsion                 11    13     8    15         154.58288
  123 Torsion                 12     7    20    19        -154.58288
  124 Torsion                 12    14     9    16        -154.58288
  125 Torsion                 13     8    15    17        -154.58288
  126 Torsion                 13    11     6    19        -154.58288
  127 Torsion                 14     9    16    18         154.58288
  128 Torsion                 14    12     7    20         154.58288
  129 Torsion                 15    17    10    18         154.58288
  130 Torsion                 16    18    10    17        -154.58288
 
 
            XYZ format geometry
            -------------------
    20
 geometry
 c                     0.71558652     0.98492035     0.44259713
 c                    -0.71558652     0.98492035     0.44259713
 c                     1.15784332    -0.37620610     0.44259713
 c                    -1.15784332    -0.37620610     0.44259713
 c                     0.00000000    -1.21742851     0.44259713
 c                     1.49915775     2.06341363     0.01839224
 c                    -1.49915775     2.06341363     0.01839224
 c                     2.42568820    -0.78815388     0.01839224
 c                    -2.42568820    -0.78815388     0.01839224
 c                     0.00000000    -2.55051951     0.01839224
 c                     2.80801257     1.55453365    -0.23049468
 c                    -2.80801257     1.55453365    -0.23049468
 c                     3.18546184     0.39286424    -0.23049468
 c                    -3.18546184     0.39286424    -0.23049468
 c                     2.34617296    -2.19020134    -0.23049468
 c                    -2.34617296    -2.19020134    -0.23049468
 c                     1.35799793    -2.90815252    -0.23049468
 c                    -1.35799793    -2.90815252    -0.23049468
 c                     0.61072575     3.15095597    -0.23049468
 c                    -0.61072575     3.15095597    -0.23049468
 
 ==============================================================================
                                internuclear distances
 ------------------------------------------------------------------------------
       center one      |      center two      | atomic units |       a.u.
 ------------------------------------------------------------------------------
    2 c                |   1 c                |     2.70452  |     2.70452
    3 c                |   1 c                |     2.70452  |     2.70452
    4 c                |   2 c                |     2.70452  |     2.70452
    5 c                |   3 c                |     2.70452  |     2.70452
    5 c                |   4 c                |     2.70452  |     2.70452
    6 c                |   1 c                |     2.64365  |     2.64365
    7 c                |   2 c                |     2.64365  |     2.64365
    8 c                |   3 c                |     2.64365  |     2.64365
    9 c                |   4 c                |     2.64365  |     2.64365
   10 c                |   5 c                |     2.64365  |     2.64365
   11 c                |   6 c                |     2.69510  |     2.69510
   12 c                |   7 c                |     2.69510  |     2.69510
   13 c                |   8 c                |     2.69510  |     2.69510
   13 c                |  11 c                |     2.30821  |     2.30821
   14 c                |   9 c                |     2.69510  |     2.69510
   14 c                |  12 c                |     2.30821  |     2.30821
   15 c                |   8 c                |     2.69510  |     2.69510
   16 c                |   9 c                |     2.69510  |     2.69510
   17 c                |  10 c                |     2.69510  |     2.69510
   17 c                |  15 c                |     2.30821  |     2.30821
   18 c                |  10 c                |     2.69510  |     2.69510
   18 c                |  16 c                |     2.30821  |     2.30821
   19 c                |   6 c                |     2.69510  |     2.69510
   20 c                |   7 c                |     2.69510  |     2.69510
   20 c                |  19 c                |     2.30821  |     2.30821
 ------------------------------------------------------------------------------
                         number of included internuclear distances:         25
 ==============================================================================



 ==============================================================================
                                 internuclear angles
 ------------------------------------------------------------------------------
        center 1       |       center 2       |       center 3       |  degrees
 ------------------------------------------------------------------------------
    2 c                |   1 c                |   3 c                |   108.00
    2 c                |   1 c                |   6 c                |   124.06
    3 c                |   1 c                |   6 c                |   124.06
    1 c                |   2 c                |   4 c                |   108.00
    1 c                |   2 c                |   7 c                |   124.06
    4 c                |   2 c                |   7 c                |   124.06
    1 c                |   3 c                |   5 c                |   108.00
    1 c                |   3 c                |   8 c                |   124.06
    5 c                |   3 c                |   8 c                |   124.06
    2 c                |   4 c                |   5 c                |   108.00
    2 c                |   4 c                |   9 c                |   124.06
    5 c                |   4 c                |   9 c                |   124.06
    3 c                |   5 c                |   4 c                |   108.00
    3 c                |   5 c                |  10 c                |   124.06
    4 c                |   5 c                |  10 c                |   124.06
    1 c                |   6 c                |  11 c                |   106.97
    1 c                |   6 c                |  19 c                |   106.97
   11 c                |   6 c                |  19 c                |   144.42
    2 c                |   7 c                |  12 c                |   106.97
    2 c                |   7 c                |  20 c                |   106.97
   12 c                |   7 c                |  20 c                |   144.42
    3 c                |   8 c                |  13 c                |   106.97
    3 c                |   8 c                |  15 c                |   106.97
   13 c                |   8 c                |  15 c                |   144.42
    4 c                |   9 c                |  14 c                |   106.97
    4 c                |   9 c                |  16 c                |   106.97
   14 c                |   9 c                |  16 c                |   144.42
    5 c                |  10 c                |  17 c                |   106.97
    5 c                |  10 c                |  18 c                |   106.97
   17 c                |  10 c                |  18 c                |   144.42
    6 c                |  11 c                |  13 c                |   128.53
    7 c                |  12 c                |  14 c                |   128.53
    8 c                |  13 c                |  11 c                |   128.53
    9 c                |  14 c                |  12 c                |   128.53
    8 c                |  15 c                |  17 c                |   128.53
    9 c                |  16 c                |  18 c                |   128.53
   10 c                |  17 c                |  15 c                |   128.53
   10 c                |  18 c                |  16 c                |   128.53
    6 c                |  19 c                |  20 c                |   128.53
    7 c                |  20 c                |  19 c                |   128.53
 ------------------------------------------------------------------------------
                            number of included internuclear angles:         40
 ==============================================================================



  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  


 Summary of "ao basis" -> "" (spherical)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 *                          cc-pvdz                   on all atoms 


                      Basis "ao basis" -> "ao basis" (spherical)
                      -----
  c (Carbon)
  ----------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  6.66500000E+03  0.000692
  1 S  1.00000000E+03  0.005329
  1 S  2.28000000E+02  0.027077
  1 S  6.47100000E+01  0.101718
  1 S  2.10600000E+01  0.274740
  1 S  7.49500000E+00  0.448564
  1 S  2.79700000E+00  0.285074
  1 S  5.21500000E-01  0.015204
 
  2 S  6.66500000E+03 -0.000146
  2 S  1.00000000E+03 -0.001154
  2 S  2.28000000E+02 -0.005725
  2 S  6.47100000E+01 -0.023312
  2 S  2.10600000E+01 -0.063955
  2 S  7.49500000E+00 -0.149981
  2 S  2.79700000E+00 -0.127262
  2 S  5.21500000E-01  0.544529
 
  3 S  1.59600000E-01  1.000000
 
  4 P  9.43900000E+00  0.038109
  4 P  2.00200000E+00  0.209480
  4 P  5.45600000E-01  0.508557
 
  5 P  1.51700000E-01  1.000000
 
  6 D  5.50000000E-01  1.000000
 


 Summary of "ao basis" -> "ao basis" (spherical)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 c                          cc-pvdz                  6       14   3s2p1d


                                 NWChem SCF Module
                                 -----------------
 
 
                              c20_bowl_ccpvdz_17_7_7
 
 

  ao basis        = "ao basis"
  functions       =   280
  atoms           =    20
  closed shells   =    60
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = /dtemp/emsls50086/c20_bowl_ccpvdz_17_7_7.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (spherical)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 c                          cc-pvdz                  6       14   3s2p1d



 Forming initial guess at      31.2s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:        -753.32292216
 
      Non-variational initial energy
      ------------------------------

 Total energy =    -768.027186
 1-e energy   =   -3459.462121
 2-e energy   =    1460.800126
 HOMO         =      -0.249446
 LUMO         =      -0.102030
 

 Starting SCF solution at      31.9s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :          200
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1     -756.4343268365  1.52D+00  2.25D-01      2.4
                 2     -756.6631406176  6.23D-01  1.03D-01      3.2
                 3     -756.6976965365  2.33D-01  4.38D-02      4.1
                 4     -756.7024651978  9.89D-03  1.84D-03      6.1
                 5     -756.7024865535  6.86D-05  1.02D-05      9.5
                 6     -756.7024865544  5.84D-09  8.24D-10     15.5
  ga_iter_lsolve: convergence stagnant ... aborting solve
                 7     -756.7024865544  3.41D-10  4.19D-11     18.1
  ga_iter_lsolve: convergence stagnant ... aborting solve

 Disabled NR: increased maxiter to 210

                 8     -756.7024865544  2.27D-10  4.00D-11     20.5
                 9     -756.7024865544  2.03D-10  2.31D-11     21.3
                10     -756.7024865544  4.03D-11  5.06D-12     23.0


       Final RHF  results 
       ------------------ 

         Total SCF energy =   -756.702486554389
      One-electron energy =  -3464.587291496940
      Two-electron energy =   1477.249996130084
 Nuclear repulsion energy =   1230.634808812467

        Time for solution =     21.5s


             Final eigenvalues
             -----------------

              1      
    1  -11.3463
    2  -11.3463
    3  -11.3463
    4  -11.3463
    5  -11.3463
    6  -11.2905
    7  -11.2905
    8  -11.2905
    9  -11.2905
   10  -11.2905
   11  -11.2894
   12  -11.2887
   13  -11.2887
   14  -11.2876
   15  -11.2876
   16  -11.2871
   17  -11.2871
   18  -11.2871
   19  -11.2871
   20  -11.2871
   21   -1.2844
   22   -1.2191
   23   -1.2191
   24   -1.1444
   25   -1.1444
   26   -1.1314
   27   -1.0510
   28   -1.0510
   29   -1.0131
   30   -1.0131
   31   -0.8999
   32   -0.8999
   33   -0.8980
   34   -0.7984
   35   -0.7984
   36   -0.7854
   37   -0.7274
   38   -0.7245
   39   -0.7245
   40   -0.6890
   41   -0.6890
   42   -0.6347
   43   -0.6277
   44   -0.6277
   45   -0.5741
   46   -0.5741
   47   -0.5671
   48   -0.5671
   49   -0.4779
   50   -0.4779
   51   -0.4625
   52   -0.4260
   53   -0.4260
   54   -0.4153
   55   -0.4153
   56   -0.4049
   57   -0.3559
   58   -0.3559
   59   -0.3432
   60   -0.3432
   61    0.0227
   62    0.0227
   63    0.0229
   64    0.0463
   65    0.0463
   66    0.0678
   67    0.0678
   68    0.0764
   69    0.1672
   70    0.1672
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector   21  Occ=2.000000D+00  E=-1.284379D+00
              MO Center=  7.9D-13, -1.7D-08,  2.0D-01, r^2= 4.2D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.155339   1 C  s                16      0.155339   2 C  s         
    30      0.155339   3 C  s                44      0.155339   4 C  s         
    58      0.155339   5 C  s         
 
 Vector   22  Occ=2.000000D+00  E=-1.219057D+00
              MO Center=  2.4D-12, -2.4D-08,  1.7D-02, r^2= 6.8D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   128      0.170068  10 C  s         
 
 Vector   23  Occ=2.000000D+00  E=-1.219057D+00
              MO Center= -2.6D-12, -5.8D-09,  1.7D-02, r^2= 6.8D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   100      0.161747   8 C  s               114     -0.161740   9 C  s         
 
 Vector   24  Occ=2.000000D+00  E=-1.144447D+00
              MO Center=  1.6D-05, -5.3D-01, -8.4D-02, r^2= 8.1D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   198      0.161872  15 C  s               212     -0.161871  16 C  s         
 
 Vector   25  Occ=2.000000D+00  E=-1.144447D+00
              MO Center= -1.6D-05,  5.3D-01, -8.4D-02, r^2= 8.1D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   254      0.158368  19 C  s               268      0.158367  20 C  s         
 
 Vector   26  Occ=2.000000D+00  E=-1.131418D+00
              MO Center=  2.9D-13,  1.9D-08,  1.0D-01, r^2= 6.1D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.113975   1 C  s                16      0.113975   2 C  s         
    30      0.113975   3 C  s                44      0.113975   4 C  s         
    58      0.113975   5 C  s         
 
 Vector   27  Occ=2.000000D+00  E=-1.050972D+00
              MO Center=  6.2D-06, -2.4D-01, -5.6D-02, r^2= 8.2D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   128      0.190599  10 C  s               100     -0.154199   8 C  s         
   114     -0.154196   9 C  s         
 
 Vector   28  Occ=2.000000D+00  E=-1.050972D+00
              MO Center= -6.2D-06,  2.4D-01, -5.6D-02, r^2= 8.2D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    72      0.181269   6 C  s                86     -0.181271   7 C  s         
 
 Vector   29  Occ=2.000000D+00  E=-1.013138D+00
              MO Center= -8.8D-13,  1.9D-08,  3.2D-02, r^2= 7.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    30      0.172612   3 C  s                44     -0.172614   4 C  s         
 
 Vector   30  Occ=2.000000D+00  E=-1.013138D+00
              MO Center=  3.6D-14,  3.1D-09,  3.2D-02, r^2= 7.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    58      0.181496   5 C  s         
 
 Vector   31  Occ=2.000000D+00  E=-8.998845D-01
              MO Center= -8.5D-14, -4.2D-08,  3.9D-02, r^2= 7.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   128      0.152917  10 C  s         
 
 Vector   32  Occ=2.000000D+00  E=-8.998845D-01
              MO Center=  4.2D-12,  2.3D-09,  3.9D-02, r^2= 7.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   100      0.145433   8 C  s               114     -0.145432   9 C  s         
 
 Vector   33  Occ=2.000000D+00  E=-8.979981D-01
              MO Center= -3.8D-12,  5.5D-08, -3.2D-02, r^2= 8.4D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   173     -0.127282  13 C  py              187     -0.127282  14 C  py        
   228     -0.123276  17 C  px              242      0.123276  18 C  px        
    61     -0.121915   5 C  py               72      0.120836   6 C  s         
    86      0.120836   7 C  s               100      0.120836   8 C  s         
   114      0.120836   9 C  s               128      0.120836  10 C  s         
 
 Vector   34  Occ=2.000000D+00  E=-7.984009D-01
              MO Center= -4.7D-07, -1.6D-01,  1.0D-01, r^2= 6.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   131      0.160668  10 C  py        
 
 Vector   35  Occ=2.000000D+00  E=-7.984009D-01
              MO Center=  4.7D-07,  1.6D-01,  1.0D-01, r^2= 6.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    60      0.197625   5 C  px               33     -0.164313   3 C  py        
    47      0.164313   4 C  py        
 
 Vector   36  Occ=2.000000D+00  E=-7.853843D-01
              MO Center= -1.2D-13, -1.2D-09, -9.6D-02, r^2= 9.1D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   130      0.186661  10 C  px              103      0.177525   8 C  py        
   117     -0.177525   9 C  py               74     -0.151012   6 C  px        
    88     -0.151012   7 C  px        
 
 Vector   37  Occ=2.000000D+00  E=-7.273944D-01
              MO Center=  2.4D-12, -1.1D-07,  4.8D-03, r^2= 7.7D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   131     -0.162369  10 C  py              102      0.154422   8 C  px        
   116     -0.154422   9 C  px        
 
 Vector   38  Occ=2.000000D+00  E=-7.244794D-01
              MO Center= -3.7D-12, -1.1D-08, -1.0D-01, r^2= 9.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   130      0.233926  10 C  px              228     -0.179478  17 C  px        
   242     -0.179474  18 C  px               74      0.162450   6 C  px        
    88      0.162447   7 C  px              173     -0.160968  13 C  py        
   187      0.160973  14 C  py              144     -0.157864  11 C  px        
   158     -0.157863  12 C  px        
 
 Vector   39  Occ=2.000000D+00  E=-7.244794D-01
              MO Center=  1.7D-12,  1.1D-07, -1.0D-01, r^2= 9.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   103      0.214171   8 C  py              117      0.214169   9 C  py        
   201     -0.188838  15 C  py              215     -0.188840  16 C  py        
   256      0.172332  19 C  px              270     -0.172334  20 C  px        
 
 Vector   40  Occ=2.000000D+00  E=-6.890485D-01
              MO Center=  3.2D-06, -5.9D-01, -6.5D-02, r^2= 8.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   228      0.195886  17 C  px              242      0.195885  18 C  px        
   130     -0.193713  10 C  px              201     -0.189308  15 C  py        
   215      0.189308  16 C  py              103      0.178384   8 C  py        
   117     -0.178383   9 C  py        
 
 Vector   41  Occ=2.000000D+00  E=-6.890485D-01
              MO Center= -3.2D-06,  5.9D-01, -6.5D-02, r^2= 8.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   173      0.180694  13 C  py              187      0.180695  14 C  py        
   256      0.180735  19 C  px              270     -0.180735  20 C  px        
   131     -0.161511  10 C  py              102     -0.159456   8 C  px        
   116      0.159455   9 C  px        
 
 Vector   42  Occ=2.000000D+00  E=-6.347183D-01
              MO Center=  5.7D-13, -1.7D-08,  2.2D-01, r^2= 5.8D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.158864   1 C  pz               20      0.158864   2 C  pz        
    34      0.158864   3 C  pz               48      0.158864   4 C  pz        
    62      0.158864   5 C  pz        
 
 Vector   43  Occ=2.000000D+00  E=-6.277258D-01
              MO Center= -9.7D-14,  2.1D-08,  1.8D-01, r^2= 5.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    61      0.270742   5 C  py              131     -0.220322  10 C  py        
     4      0.190928   1 C  px               18     -0.190927   2 C  px        
    75     -0.152902   6 C  py               89     -0.152900   7 C  py        
 
 Vector   44  Occ=2.000000D+00  E=-6.277258D-01
              MO Center= -3.0D-13,  2.3D-08,  1.8D-01, r^2= 5.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    32      0.232403   3 C  px               46      0.232400   4 C  px        
   102     -0.201688   8 C  px              116     -0.201687   9 C  px        
     5      0.190926   1 C  py               19     -0.190929   2 C  py        
 
 Vector   45  Occ=2.000000D+00  E=-5.740893D-01
              MO Center=  4.4D-06,  4.5D-01,  2.5D-01, r^2= 4.7D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.274169   1 C  px               18     -0.274169   2 C  px        
    33      0.214598   3 C  py               47      0.214596   4 C  py        
 
 Vector   46  Occ=2.000000D+00  E=-5.740893D-01
              MO Center= -4.4D-06, -4.5D-01,  2.5D-01, r^2= 4.7D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    60      0.325530   5 C  px               33     -0.226769   3 C  py        
    47      0.226771   4 C  py                5      0.159521   1 C  py        
    19     -0.159522   2 C  py               32     -0.154323   3 C  px        
    46     -0.154323   4 C  px               63      0.151098   5 C  px        
 
 Vector   47  Occ=2.000000D+00  E=-5.671327D-01
              MO Center=  1.1D-12, -1.3D-08,  2.4D-02, r^2= 8.4D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   132      0.190788  10 C  pz              258     -0.156765  19 C  pz        
   272     -0.156764  20 C  pz               76     -0.154353   6 C  pz        
    90     -0.154348   7 C  pz        
 
 Vector   48  Occ=2.000000D+00  E=-5.671327D-01
              MO Center= -1.4D-12, -2.4D-09,  2.4D-02, r^2= 8.4D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   104      0.181451   8 C  pz              118     -0.181448   9 C  pz        
   174      0.156558  13 C  pz              188     -0.156560  14 C  pz        
 
 Vector   49  Occ=2.000000D+00  E=-4.778717D-01
              MO Center=  1.3D-05, -5.6D-01, -8.7D-02, r^2= 9.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   202      0.195739  15 C  pz              216     -0.195738  16 C  pz        
   230      0.170374  17 C  pz              244     -0.170371  18 C  pz        
    76     -0.159842   6 C  pz               90      0.159843   7 C  pz        
 
 Vector   50  Occ=2.000000D+00  E=-4.778717D-01
              MO Center= -1.3D-05,  5.6D-01, -8.7D-02, r^2= 9.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   258      0.192476  19 C  pz              272      0.192475  20 C  pz        
   174     -0.179840  13 C  pz              188     -0.179842  14 C  pz        
   132      0.168068  10 C  pz        
 
 Vector   51  Occ=2.000000D+00  E=-4.625369D-01
              MO Center=  4.0D-13,  1.1D-08,  1.2D-01, r^2= 7.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.158015   1 C  pz               20      0.158015   2 C  pz        
    34      0.158015   3 C  pz               48      0.158015   4 C  pz        
    62      0.158015   5 C  pz        
 
 Vector   52  Occ=2.000000D+00  E=-4.259687D-01
              MO Center=  5.9D-05, -1.6D+00, -3.1D-01, r^2= 9.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   229     -0.234818  17 C  py              243      0.234816  18 C  py        
   200      0.230661  15 C  px              214      0.230658  16 C  px        
 
 Vector   53  Occ=2.000000D+00  E=-4.259687D-01
              MO Center= -5.9D-05,  1.6D+00, -3.1D-01, r^2= 9.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   145      0.184441  11 C  py              159      0.184446  12 C  py        
   172      0.179038  13 C  px              186     -0.179043  14 C  px        
   257     -0.176556  19 C  py              271     -0.176556  20 C  py        
   256     -0.174590  19 C  px              270      0.174591  20 C  px        
 
 Vector   54  Occ=2.000000D+00  E=-4.152540D-01
              MO Center=  6.7D-12, -4.1D-09, -2.7D-01, r^2= 1.2D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   172      0.201070  13 C  px              186      0.201072  14 C  px        
   145      0.172107  11 C  py              159     -0.172107  12 C  py        
   229     -0.151607  17 C  py              243      0.151604  18 C  py        
 
 Vector   55  Occ=2.000000D+00  E=-4.152539D-01
              MO Center= -5.1D-12, -1.3D-07, -2.7D-01, r^2= 1.2D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   257     -0.190293  19 C  py              271     -0.190293  20 C  py        
   200      0.185683  15 C  px              214     -0.185685  16 C  px        
   229     -0.164466  17 C  py              243     -0.164469  18 C  py        
 
 Vector   56  Occ=2.000000D+00  E=-4.049068D-01
              MO Center= -3.7D-12,  2.2D-07, -2.6D-01, r^2= 1.2D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   172      0.168400  13 C  px              186     -0.168400  14 C  px        
   229     -0.164746  17 C  py              243     -0.164746  18 C  py        
   257      0.155570  19 C  py              271      0.155570  20 C  py        
 
 Vector   57  Occ=2.000000D+00  E=-3.559320D-01
              MO Center=  5.6D-06, -2.1D-01,  1.1D-03, r^2= 8.9D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   132      0.235643  10 C  pz              104     -0.190641   8 C  pz        
   118     -0.190637   9 C  pz              135      0.188968  10 C  pz        
   146      0.156636  11 C  pz              160      0.156636  12 C  pz        
   107     -0.152880   8 C  pz              121     -0.152877   9 C  pz        
 
 Vector   58  Occ=2.000000D+00  E=-3.559320D-01
              MO Center= -5.6D-06,  2.1D-01,  1.1D-03, r^2= 8.9D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    76      0.224109   6 C  pz               90     -0.224111   7 C  pz        
    79      0.179719   6 C  pz               93     -0.179721   7 C  pz        
   230      0.154591  17 C  pz              244     -0.154592  18 C  pz        
 
 Vector   59  Occ=2.000000D+00  E=-3.432031D-01
              MO Center= -1.4D-12,  6.0D-08,  1.9D-01, r^2= 7.1D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    34      0.248895   3 C  pz               48     -0.248898   4 C  pz        
    37      0.203284   3 C  pz               51     -0.203286   4 C  pz        
   146     -0.155868  11 C  pz              160      0.155867  12 C  pz        
     6      0.153830   1 C  pz               20     -0.153823   2 C  pz        
 
 Vector   60  Occ=2.000000D+00  E=-3.432031D-01
              MO Center= -1.5D-12,  6.8D-08,  1.9D-01, r^2= 7.1D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    62      0.261705   5 C  pz               65      0.213747   5 C  pz        
     6     -0.211721   1 C  pz               20     -0.211727   2 C  pz        
     9     -0.172923   1 C  pz               23     -0.172927   2 C  pz        
   258      0.156407  19 C  pz              272      0.156406  20 C  pz        
 
 Vector   61  Occ=0.000000D+00  E= 2.269899D-02
              MO Center= -1.1D-10,  2.0D-06,  9.9D-02, r^2= 9.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   107     -0.243984   8 C  pz              121      0.243992   9 C  pz        
    37      0.229472   3 C  pz               51     -0.229480   4 C  pz        
   232     -0.211659  17 C  py              246      0.211643  18 C  py        
   203     -0.200974  15 C  px              217     -0.200958  16 C  px        
   260     -0.197882  19 C  py              274      0.197885  20 C  py        
 
 Vector   62  Occ=0.000000D+00  E= 2.269899D-02
              MO Center=  1.5D-10,  3.3D-09,  9.9D-02, r^2= 9.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   135     -0.256544  10 C  pz               65      0.241285   5 C  pz        
   175     -0.232155  13 C  px              189      0.232149  14 C  px        
    79      0.207540   6 C  pz               93      0.207557   7 C  pz        
   148      0.208208  11 C  py              162      0.208201  12 C  py        
   132     -0.198059  10 C  pz                9     -0.195196   1 C  pz        
 
 Vector   63  Occ=0.000000D+00  E= 2.288348D-02
              MO Center= -3.9D-11, -1.9D-06, -2.8D-01, r^2= 1.3D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   175     -0.304525  13 C  px              189     -0.304525  14 C  px        
    63      0.292265   5 C  px              232      0.293493  17 C  py        
   246     -0.293493  18 C  py              260     -0.285747  19 C  py        
   274      0.285747  20 C  py               36      0.277961   3 C  py        
    50     -0.277961   4 C  py              203      0.253732  15 C  px        
 
 Vector   64  Occ=0.000000D+00  E= 4.634178D-02
              MO Center=  1.9D-12,  6.3D-09, -2.7D-01, r^2= 1.2D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   203      0.335555  15 C  px              217      0.335554  16 C  px        
   260      0.263368  19 C  py              274     -0.263368  20 C  py        
   232      0.257001  17 C  py              246     -0.256998  18 C  py        
   259      0.257592  19 C  px              273      0.257591  20 C  px        
   227      0.236512  17 C  s               241     -0.236512  18 C  s         
 
 Vector   65  Occ=0.000000D+00  E= 4.634178D-02
              MO Center= -7.0D-13, -1.7D-08, -2.7D-01, r^2= 1.2D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   148      0.332207  11 C  py              162      0.332206  12 C  py        
   175     -0.297988  13 C  px              189      0.297987  14 C  px        
   232      0.266356  17 C  py              246      0.266358  18 C  py        
   171      0.244032  13 C  s               185      0.244032  14 C  s         
    59      0.225934   5 C  s               199     -0.205840  15 C  s         
 
 Vector   66  Occ=0.000000D+00  E= 6.780460D-02
              MO Center=  5.4D-04, -1.7D+00, -3.3D-01, r^2= 1.1D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   203      0.637265  15 C  px              217     -0.637186  16 C  px        
   232      0.572013  17 C  py              246      0.571966  18 C  py        
   134     -0.508243  10 C  py              199     -0.490375  15 C  s         
   213     -0.490353  16 C  s               227      0.438271  17 C  s         
   241      0.438199  18 C  s               105     -0.393058   8 C  px        
 
 Vector   67  Occ=0.000000D+00  E= 6.780461D-02
              MO Center= -5.4D-04,  1.7D+00, -3.3D-01, r^2= 1.1D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   259      0.669231  19 C  px              273      0.669249  20 C  px        
   148      0.608379  11 C  py              162     -0.608495  12 C  py        
   255     -0.488207  19 C  s               269      0.488180  20 C  s         
   171      0.444501  13 C  s               185     -0.444569  14 C  s         
   176      0.420274  13 C  py              190     -0.420391  14 C  py        
 
 Vector   68  Occ=0.000000D+00  E= 7.643858D-02
              MO Center= -2.5D-13, -2.6D-08,  1.2D-01, r^2= 8.7D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    79      0.319607   6 C  pz               93      0.319607   7 C  pz        
   107      0.319607   8 C  pz              121      0.319607   9 C  pz        
   135      0.319607  10 C  pz               76      0.213173   6 C  pz        
    90      0.213173   7 C  pz              104      0.213173   8 C  pz        
   118      0.213173   9 C  pz              132      0.213173  10 C  pz        
 
 Vector   69  Occ=0.000000D+00  E= 1.672317D-01
              MO Center=  1.0D-05, -1.0D+00,  3.0D-01, r^2= 6.4D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    65      0.576296   5 C  pz               37     -0.466235   3 C  pz        
    51     -0.466232   4 C  pz               64     -0.411938   5 C  py        
    59     -0.347014   5 C  s                35     -0.328006   3 C  px        
    49      0.328003   4 C  px               62      0.291653   5 C  pz        
   205      0.290088  15 C  pz              219      0.290087  16 C  pz        
 
 Vector   70  Occ=0.000000D+00  E= 1.672317D-01
              MO Center= -1.0D-05,  1.0D+00,  3.0D-01, r^2= 6.4D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     9      0.548089   1 C  pz               23     -0.548091   2 C  pz        
    37     -0.338736   3 C  pz               51      0.338741   4 C  pz        
     3     -0.330030   1 C  s                17      0.330031   2 C  s         
     8      0.305902   1 C  py               22     -0.305904   2 C  py        
   261     -0.305424  19 C  pz              275      0.305424  20 C  pz        
 
 Vector   71  Occ=0.000000D+00  E= 1.810967D-01
              MO Center= -5.1D-14,  1.5D-08, -1.9D-01, r^2= 1.2D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   149      0.328087  11 C  pz              163     -0.328087  12 C  pz        
   177     -0.328087  13 C  pz              191      0.328087  14 C  pz        
   205      0.328087  15 C  pz              219     -0.328087  16 C  pz        
   233     -0.328087  17 C  pz              247      0.328087  18 C  pz        
   261     -0.328087  19 C  pz              275      0.328087  20 C  pz        
 
 Vector   72  Occ=0.000000D+00  E= 2.782481D-01
              MO Center= -3.1D-13,  1.6D-09,  1.4D-02, r^2= 1.1D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   261      0.504062  19 C  pz              275     -0.504061  20 C  pz        
   205      0.471412  15 C  pz              219     -0.471409  16 C  pz        
   107     -0.387363   8 C  pz              121      0.387365   9 C  pz        
   233     -0.344180  17 C  pz              247      0.344175  18 C  pz        
   105     -0.282929   8 C  px              119     -0.282931   9 C  px        
 
 Vector   73  Occ=0.000000D+00  E= 2.782481D-01
              MO Center=  1.5D-13,  1.4D-08,  1.4D-02, r^2= 1.1D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   149      0.512837  11 C  pz              163      0.512836  12 C  pz        
   177     -0.445947  13 C  pz              191     -0.445944  14 C  pz        
   135      0.407298  10 C  pz              233     -0.383838  17 C  pz        
   247     -0.383843  18 C  pz               79     -0.329510   6 C  pz        
    93     -0.329513   7 C  pz              134     -0.307603  10 C  py        
 
 Vector   74  Occ=0.000000D+00  E= 3.408754D-01
              MO Center=  1.6D-04, -1.6D+00, -1.0D-01, r^2= 1.1D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   199      2.506227  15 C  s               213      2.506171  16 C  s         
   227     -2.362911  17 C  s               241     -2.362812  18 C  s         
   143     -1.692349  11 C  s               157     -1.692159  12 C  s         
   231     -1.387436  17 C  px              245      1.387408  18 C  px        
   171      1.317099  13 C  s               185      1.316883  14 C  s         
 
 Vector   75  Occ=0.000000D+00  E= 3.408754D-01
              MO Center= -1.6D-04,  1.6D+00, -1.0D-01, r^2= 1.1D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   255      2.559828  19 C  s               269     -2.559805  20 C  s         
   171     -2.207193  13 C  s               185      2.207322  14 C  s         
   143      1.934530  11 C  s               157     -1.934696  12 C  s         
   259     -1.672826  19 C  px              273     -1.672838  20 C  px        
   148     -1.319163  11 C  py              162      1.319246  12 C  py        
 
 Vector   76  Occ=0.000000D+00  E= 3.624199D-01
              MO Center=  1.6D-14, -1.1D-08,  1.0D-01, r^2= 8.9D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    73      1.636046   6 C  s                87      1.636046   7 C  s         
   101      1.636046   8 C  s               115      1.636046   9 C  s         
   129      1.636046  10 C  s                 3     -0.855012   1 C  s         
    17     -0.855012   2 C  s                31     -0.855012   3 C  s         
    45     -0.855012   4 C  s                59     -0.855012   5 C  s         
 
 Vector   77  Occ=0.000000D+00  E= 3.998599D-01
              MO Center= -3.5D-11, -9.1D-08, -6.3D-02, r^2= 1.2D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   255     -2.539654  19 C  s               269      2.539803  20 C  s         
   227      2.490983  17 C  s               241     -2.490803  18 C  s         
   133     -1.960127  10 C  px              199     -1.618685  15 C  s         
   213      1.618263  16 C  s               143      1.490401  11 C  s         
   157     -1.490841  12 C  s                77     -1.228097   6 C  px        
 
 Vector   78  Occ=0.000000D+00  E= 3.998599D-01
              MO Center=  4.0D-11, -2.8D-08, -6.3D-02, r^2= 1.2D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   171      2.644762  13 C  s               185      2.644746  14 C  s         
   143     -2.186246  11 C  s               157     -2.185946  12 C  s         
   199     -2.093043  15 C  s               213     -2.093368  16 C  s         
   106     -1.757765   8 C  py              120     -1.757890   9 C  py        
   175     -1.077296  13 C  px              189      1.077290  14 C  px        
 
 Vector   79  Occ=0.000000D+00  E= 4.088529D-01
              MO Center=  6.1D-04,  6.7D-01,  3.6D-02, r^2= 1.0D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   171      1.530062  13 C  s               185     -1.530063  14 C  s         
   227     -1.238898  17 C  s               241      1.238076  18 C  s         
   269      1.237619  20 C  s               133      1.231417  10 C  px        
   255     -1.236795  19 C  s               106     -0.972240   8 C  py        
   120      0.972838   9 C  py                3      0.717606   1 C  s         
 
 Vector   80  Occ=0.000000D+00  E= 4.088529D-01
              MO Center= -6.1D-04, -6.7D-01,  3.6D-02, r^2= 1.0D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   143      1.455297  11 C  s               157      1.455729  12 C  s         
   199     -1.455057  15 C  s               213     -1.454623  16 C  s         
    77     -0.922593   6 C  px               91      0.922241   7 C  px        
   227      0.897901  17 C  s               241      0.899034  18 C  s         
   255     -0.900795  19 C  s               269     -0.899664  20 C  s         
 
 Vector   81  Occ=0.000000D+00  E= 4.290902D-01
              MO Center=  1.9D-12,  3.0D-08, -3.2D-02, r^2= 9.8D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   143      1.351239  11 C  s               157      1.351301  12 C  s         
   171     -1.284790  13 C  s               185     -1.284891  14 C  s         
   129     -1.102132  10 C  s                64     -0.984088   5 C  py        
   176     -0.956471  13 C  py              190     -0.956541  14 C  py        
     8     -0.907245   1 C  py               22     -0.907225   2 C  py        
 
 Vector   82  Occ=0.000000D+00  E= 4.290902D-01
              MO Center=  4.1D-12,  5.5D-08, -3.2D-02, r^2= 9.8D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   255      1.385875  19 C  s               269     -1.385896  20 C  s         
   199      1.184313  15 C  s               213     -1.184452  16 C  s         
   227     -1.057941  17 C  s               241      1.058113  18 C  s         
   101      1.048222   8 C  s               115     -1.048157   9 C  s         
   259     -0.981479  19 C  px              273     -0.981493  20 C  px        
 
 Vector   83  Occ=0.000000D+00  E= 4.359070D-01
              MO Center=  7.9D-12,  7.4D-08, -1.8D-01, r^2= 1.1D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   134     -0.708697  10 C  py                3      0.677699   1 C  s         
    17      0.677699   2 C  s                31      0.677699   3 C  s         
    45      0.677699   4 C  s                59      0.677699   5 C  s         
   105      0.674010   8 C  px              119     -0.674010   9 C  px        
    78      0.573348   6 C  py               92      0.573348   7 C  py        
 
 Vector   84  Occ=0.000000D+00  E= 4.428877D-01
              MO Center= -5.0D-12, -9.7D-08, -2.6D-01, r^2= 1.3D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   129      2.366946  10 C  s                73     -1.915094   6 C  s         
    87     -1.914706   7 C  s               199     -1.882075  15 C  s         
   213     -1.882007  16 C  s               171      1.665389  13 C  s         
   185      1.665135  14 C  s               255      1.379763  19 C  s         
   269      1.380125  20 C  s               231      1.095980  17 C  px        
 
 Vector   85  Occ=0.000000D+00  E= 4.428877D-01
              MO Center= -5.9D-12, -4.5D-08, -2.6D-01, r^2= 1.3D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   101      2.251202   8 C  s               115     -2.250998   9 C  s         
   227     -1.864976  17 C  s               241      1.864879  18 C  s         
   143     -1.715040  11 C  s               157      1.714814  12 C  s         
    73      1.390990   6 C  s                87     -1.391523   7 C  s         
   255      1.302781  19 C  s               269     -1.302397  20 C  s         
 
 Vector   86  Occ=0.000000D+00  E= 4.598007D-01
              MO Center=  1.5D-04,  1.0D+00, -2.6D-01, r^2= 1.4D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    77      2.107209   6 C  px               91     -2.107167   7 C  px        
   171     -2.008077  13 C  s               185     -2.008018  14 C  s         
   255      1.855265  19 C  s               269      1.855394  20 C  s         
   106      1.608512   8 C  py              120      1.608232   9 C  py        
    59      1.406950   5 C  s               227      1.393872  17 C  s         
 
 Vector   87  Occ=0.000000D+00  E= 4.598007D-01
              MO Center= -1.5D-04, -1.0D+00, -2.6D-01, r^2= 1.4D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   133      2.583846  10 C  px              199     -2.031116  15 C  s         
   213      2.031079  16 C  s               106     -1.868823   8 C  py        
   120      1.869063   9 C  py              143      1.788362  11 C  s         
   157     -1.788510  12 C  s               176     -1.522669  13 C  py        
   190      1.522659  14 C  py              227     -1.497844  17 C  s         
 
 Vector   88  Occ=0.000000D+00  E= 5.250521D-01
              MO Center=  2.3D-04, -7.8D-01, -1.9D-01, r^2= 1.2D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    59      3.157250   5 C  s               199     -3.161890  15 C  s         
   213     -3.161950  16 C  s               143      2.679317  11 C  s         
   157      2.678821  12 C  s               231      2.591285  17 C  px        
   245     -2.591254  18 C  px               31     -2.554541   3 C  s         
    45     -2.553996   4 C  s               227      2.437322  17 C  s         
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =   0.00000000

 moments of inertia (a.u.)
 ------------------
        3127.745932589018           0.000000000000           0.000000000000
           0.000000000000        3127.745929113548           0.000000104537
           0.000000000000           0.000000104537        6125.868189655881
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 C    6     5.95   2.00  0.68  0.43  2.03  0.69  0.11
    2 C    6     5.95   2.00  0.68  0.43  2.03  0.69  0.11
    3 C    6     5.95   2.00  0.68  0.43  2.03  0.69  0.11
    4 C    6     5.95   2.00  0.68  0.43  2.03  0.69  0.11
    5 C    6     5.95   2.00  0.68  0.43  2.03  0.69  0.11
    6 C    6     6.02   2.00  0.67  0.48  1.98  0.76  0.12
    7 C    6     6.02   2.00  0.67  0.48  1.98  0.76  0.12
    8 C    6     6.02   2.00  0.67  0.48  1.98  0.76  0.12
    9 C    6     6.02   2.00  0.67  0.48  1.98  0.76  0.12
   10 C    6     6.02   2.00  0.67  0.48  1.98  0.76  0.12
   11 C    6     6.02   2.00  0.66  0.52  1.98  0.78  0.07
   12 C    6     6.02   2.00  0.66  0.52  1.98  0.78  0.07
   13 C    6     6.02   2.00  0.66  0.52  1.98  0.78  0.07
   14 C    6     6.02   2.00  0.66  0.52  1.98  0.78  0.07
   15 C    6     6.02   2.00  0.66  0.52  1.98  0.78  0.07
   16 C    6     6.02   2.00  0.66  0.52  1.98  0.78  0.07
   17 C    6     6.02   2.00  0.66  0.52  1.98  0.78  0.07
   18 C    6     6.02   2.00  0.66  0.52  1.98  0.78  0.07
   19 C    6     6.02   2.00  0.66  0.52  1.98  0.78  0.07
   20 C    6     6.02   2.00  0.66  0.52  1.98  0.78  0.07
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000    120.000000
 
     1   1 0 0     -0.000000      0.000000      0.000000
     1   0 1 0     -0.000000      0.000000      0.000000
     1   0 0 1      0.096118      0.000000      0.000000
 
     2   2 0 0    -85.049762      0.000000   1531.467047
     2   1 1 0      0.000000      0.000000      0.000000
     2   1 0 1      0.000000      0.000000      0.000000
     2   0 2 0    -85.049762      0.000000   1531.467048
     2   0 1 1      0.000000      0.000000     -0.000000
     2   0 0 2    -84.664677      0.000000     32.405918
 
 ------------------------------------
     Number of active orbitals     17
     Number of active alpha electrons      7
     Number of active beta electrons       7
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
                              c20_bowl_ccpvdz_17_7_7
 
 
            General Information
            -------------------
      Number of processors :   128
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :   120
           Alpha electrons :    60
            Beta electrons :    60
           No. of orbitals :   560
            Alpha orbitals :   280
             Beta orbitals :   280
        Alpha frozen cores :    53
         Beta frozen cores :    53
     Alpha frozen virtuals :   210
      Beta frozen virtuals :   210
         Spin multiplicity : singlet 
    Number of AO functions :   280
       Number of AO shells :   120
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      200
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is    ********** doubles
          Available MA space size is     222811868 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    alpha     a      1 doubles       2       3
   4    alpha     a      1 doubles       3       4
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    beta      a      1 doubles       7       1
   9    beta      a      1 doubles       8       2
  10    beta      a      1 doubles       9       3
  11    beta      a      1 doubles      10       4
  12    beta      a      1 doubles      11       5
  13    beta      a      1 doubles      12       6
  14    beta      a      1 doubles      13       7
  15    alpha     a      1 doubles      14      15
  16    alpha     a      1 doubles      15      16
  17    alpha     a      1 doubles      16      17
  18    alpha     a      1 doubles      17      18
  19    alpha     a      1 doubles      18      19
  20    alpha     a      1 doubles      19      20
  21    alpha     a      1 doubles      20      21
  22    alpha     a      1 doubles      21      22
  23    alpha     a      1 doubles      22      23
  24    alpha     a      1 doubles      23      24
  25    beta      a      1 doubles      24      15
  26    beta      a      1 doubles      25      16
  27    beta      a      1 doubles      26      17
  28    beta      a      1 doubles      27      18
  29    beta      a      1 doubles      28      19
  30    beta      a      1 doubles      29      20
  31    beta      a      1 doubles      30      21
  32    beta      a      1 doubles      31      22
  33    beta      a      1 doubles      32      23
  34    beta      a      1 doubles      33      24

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =              289
 1-e file name   = ./c20_bowl_ccpvdz_17_7_7.f1
 Cpu & wall time / sec            0.8            0.8
 4-electron integrals stored in orbital form
 
 v2    file size   =            11781
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1       -21.7050087346
    5    1         0.0000000113
    6    1        -0.2136656561
    7    1        -0.0000059103
    8    1         0.0966217229
    9    1         0.0000063589
   10    1        -0.0000000711
   11    1        -0.3615426182
   12    1         0.0000052817
   14    1         0.0000000064
   17    1         0.0000000016
    2    2       -21.7050087288
    3    2        -0.0000000057
    4    2        -0.0000000061
    6    2         0.0000059103
    7    2        -0.2136656517
    8    2        -0.0000063589
    9    2         0.0966217285
   11    2         0.0000052817
   12    2         0.3615426244
   13    2         0.0000000024
   15    2        -0.0000000040
   16    2         0.0000000044
    2    3        -0.0000000057
    3    3       -21.7607703653
    4    3        -0.0000000013
    7    3         0.0000000102
    9    3        -0.0000000030
   12    3        -0.0000000107
   13    3         0.0000000075
   15    3        -0.1610448135
   16    3         0.0000000002
    2    4        -0.0000000061
    3    4        -0.0000000013
    4    4       -22.6926842095
    7    4        -0.0000000461
    9    4        -0.0000000494
   12    4         0.0000000212
   13    4        -0.1275716669
   14    4        -0.0000179813
   15    4         0.0000000022
   16    4        -1.2355478728
   17    4        -0.0000107168
    1    5         0.0000000113
    5    5       -22.6926842106
    6    5         0.0000000373
    8    5         0.0000000333
   10    5        -0.0000000020
   11    5         0.0000000200
   13    5        -0.0000179813
   14    5         0.1275716681
   16    5         0.0000107168
   17    5        -1.2355478750
    1    6        -0.2136656561
    2    6         0.0000059103
    5    6         0.0000000373
    6    6       -23.7387270379
    8    6        -1.2493528813
    9    6        -0.0000476645
   10    6         0.0000010869
   11    6        -0.6081816195
   12    6        -0.0000079384
   14    6         0.0000000099
   17    6        -0.0000000396
    1    7        -0.0000059103
    2    7        -0.2136656517
    3    7         0.0000000102
    4    7        -0.0000000461
    7    7       -23.7387270341
    8    7         0.0000476645
    9    7        -1.2493528852
   11    7        -0.0000079384
   12    7         0.6081816197
   13    7         0.0000000018
   15    7         0.0000000149
   16    7         0.0000000511
    1    8         0.0966217229
    2    8        -0.0000063589
    5    8         0.0000000333
    6    8        -1.2493528813
    7    8         0.0000476645
    8    8       -22.2078879280
   10    8         0.0000016051
   11    8        -0.9989912375
   12    8        -0.0000511525
   14    8         0.0000000120
   17    8         0.0000000006
    1    9         0.0000063589
    2    9         0.0966217285
    3    9        -0.0000000030
    4    9        -0.0000000494
    6    9        -0.0000476645
    7    9        -1.2493528852
    9    9       -22.2078879248
   10    9         0.0000000001
   11    9        -0.0000511525
   12    9         0.9989912381
   13    9        -0.0000000015
   15    9         0.0000000150
   16    9         0.0000000047
    1   10        -0.0000000711
    5   10        -0.0000000020
    6   10         0.0000010869
    8   10         0.0000016051
    9   10         0.0000000001
   10   10       -20.3687569090
   11   10         0.0000008681
   14   10        -0.0000000083
   17   10         0.0000000043
    1   11        -0.3615426182
    2   11         0.0000052817
    5   11         0.0000000200
    6   11        -0.6081816195
    7   11        -0.0000079384
    8   11        -0.9989912375
    9   11        -0.0000511525
   10   11         0.0000008681
   11   11       -20.9210747821
   14   11         0.0000000192
   17   11        -0.0000000044
    1   12         0.0000052817
    2   12         0.3615426244
    3   12        -0.0000000107
    4   12         0.0000000212
    6   12        -0.0000079384
    7   12         0.6081816197
    8   12        -0.0000511525
    9   12         0.9989912381
   12   12       -20.9210747949
   13   12         0.0000000012
   15   12         0.0000000119
   16   12         0.0000000004
    2   13         0.0000000024
    3   13         0.0000000075
    4   13        -0.1275716669
    5   13        -0.0000179813
    7   13         0.0000000018
    9   13        -0.0000000015
   12   13         0.0000000012
   13   13       -19.8185118249
   15   13         0.0000000612
   16   13         0.1757215064
   17   13         0.0000262922
    1   14         0.0000000064
    4   14        -0.0000179813
    5   14         0.1275716681
    6   14         0.0000000099
    8   14         0.0000000120
   10   14        -0.0000000083
   11   14         0.0000000192
   14   14       -19.8185118396
   16   14         0.0000262922
   17   14        -0.1757215088
    2   15        -0.0000000040
    3   15        -0.1610448135
    4   15         0.0000000022
    7   15         0.0000000149
    9   15         0.0000000150
   12   15         0.0000000119
   13   15         0.0000000612
   15   15       -22.6501803360
   16   15         0.0000000021
    2   16         0.0000000044
    3   16         0.0000000002
    4   16        -1.2355478728
    5   16         0.0000107168
    7   16         0.0000000511
    9   16         0.0000000047
   12   16         0.0000000004
   13   16         0.1757215064
   14   16         0.0000262922
   15   16         0.0000000021
   16   16       -22.9260739440
    1   17         0.0000000016
    4   17        -0.0000107168
    5   17        -1.2355478750
    6   17        -0.0000000396
    8   17         0.0000000006
   10   17         0.0000000043
   11   17        -0.0000000044
   13   17         0.0000262922
   14   17        -0.1757215088
   17   17       -22.9260739365
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        0.2028966394
    2    1    2    1        0.0216274153
    3    1    2    1        0.0000000039
    3    1    3    1        0.0701047905
    4    1    1    1        0.0000000126
    4    1    2    1        0.0002865837
    4    1    3    1       -0.0006090331
    4    1    4    1        0.0021469653
    4    1    2    2       -0.0000000126
    4    1    3    2        0.0000000039
    5    1    1    1        0.0002865838
    5    1    2    1       -0.0000000126
    5    1    3    1       -0.0000000039
    5    1    5    1        0.0021469652
    5    1    2    2       -0.0002865838
    5    1    3    2       -0.0006090330
    5    1    4    2       -0.0000877948
    5    1    4    3       -0.0002256800
    5    1    4    4       -0.0003982628
    6    1    1    1       -0.0006281795
    6    1    2    1        0.0000000185
    6    1    4    1        0.0000000029
    6    1    5    1        0.0001770238
    6    1    6    1        0.0036734340
    6    1    2    2        0.0007063670
    6    1    3    2       -0.0000000001
    6    1    4    2        0.0001770238
    6    1    5    2       -0.0000000029
    6    1    3    3       -0.0004347547
    6    1    4    3       -0.0013722840
    6    1    5    3        0.0000000293
    6    1    4    4        0.0013914996
    6    1    5    5        0.0013914997
    7    1    1    1       -0.0000000174
    7    1    2    1       -0.0006672732
    7    1    3    1        0.0000000001
    7    1    4    1        0.0001770238
    7    1    5    1       -0.0000000029
    7    1    6    1        0.0000000635
    7    1    7    1        0.0013768594
    7    1    2    2        0.0000000195
    7    1    4    2       -0.0000000029
    7    1    5    2       -0.0001770240
    7    1    6    2        0.0010385707
    7    1    3    3       -0.0000000120
    7    1    4    3       -0.0000000293
    7    1    5    3       -0.0013722840
    7    1    4    4        0.0000000385
    7    1    6    4       -0.0004015486
    7    1    5    5        0.0000000385
    7    1    6    5       -0.0000000046
    7    1    6    6        0.0000000797
    8    1    1    1       -0.0035575843
    8    1    2    1        0.0000001539
    8    1    4    1       -0.0000000042
    8    1    5    1        0.0001930807
    8    1    6    1       -0.0010890748
    8    1    7    1       -0.0000000211
    8    1    8    1        0.0035619921
    8    1    2    2        0.0011180664
    8    1    3    2       -0.0000000130
    8    1    4    2        0.0001930807
    8    1    5    2        0.0000000042
    8    1    6    2        0.0000000446
    8    1    7    2       -0.0004738619
    8    1    3    3       -0.0011411036
    8    1    4    3        0.0005095946
    8    1    5    3       -0.0000000303
    8    1    7    3        0.0000000015
    8    1    4    4       -0.0009065060
    8    1    6    4        0.0000000796
    8    1    7    4       -0.0016025448
    8    1    5    5       -0.0009065063
    8    1    6    5       -0.0016025331
    8    1    7    5       -0.0000000796
    8    1    6    6       -0.0019192606
    8    1    7    6        0.0000000198
    8    1    7    7        0.0018583659
    9    1    1    1       -0.0000002341
    9    1    2    1       -0.0023378251
    9    1    4    1        0.0001930806
    9    1    5    1        0.0000000042
    9    1    6    1       -0.0000000679
    9    1    7    1       -0.0001373293
    9    1    8    1       -0.0000001356
    9    1    9    1        0.0056218550
    9    1    2    2        0.0000000736
    9    1    4    2        0.0000000042
    9    1    5    2       -0.0001930806
    9    1    6    2       -0.0004778836
    9    1    7    2       -0.0000000444
    9    1    8    2       -0.0001848743
    9    1    3    3       -0.0000000751
    9    1    4    3        0.0000000303
    9    1    5    3        0.0005095946
    9    1    8    3        0.0000000055
    9    1    4    4       -0.0000000597
    9    1    6    4       -0.0016025391
    9    1    7    4       -0.0000000796
    9    1    8    4        0.0001187322
    9    1    5    5       -0.0000000597
    9    1    6    5       -0.0000000796
    9    1    7    5        0.0016025392
    9    1    8    5        0.0000000104
    9    1    6    6       -0.0000000218
    9    1    7    6       -0.0018888131
    9    1    8    6        0.0000001543
    9    1    7    7        0.0000000178
    9    1    8    7        0.0009832789
    9    1    8    8       -0.0000000511
   10    1    1    1        0.0000000029
   10    1    4    1       -0.0000000002
   10    1    5    1        0.0000291123
   10    1    6    1        0.0000000009
   10    1    8    1        0.0000000166
   10    1   10    1        0.0227903355
   10    1    2    2       -0.0000000015
   10    1    3    2       -0.0146788456
   10    1    4    2       -0.0000291127
   10    1    5    2       -0.0000000002
   10    1    7    2        0.0000000004
   10    1    9    2        0.0000000023
   10    1    3    3        0.0000000025
   10    1    4    3       -0.0000000004
   10    1    6    3       -0.0000000478
   10    1    7    3        0.0017267149
   10    1    8    3       -0.0000006431
   10    1    9    3        0.0097718184
   10    1    4    4        0.0003219419
   10    1    5    4       -0.0000000121
   10    1    6    4        0.0000001452
   10    1    7    4       -0.0068125741
   10    1    8    4       -0.0000006690
   10    1    9    4        0.0112495249
   10    1    5    5       -0.0003219413
   10    1    6    5        0.0068125767
   10    1    7    5        0.0000001452
   10    1    8    5       -0.0112495251
   10    1    9    5       -0.0000006690
   10    1    6    6        0.0000000019
   10    1    8    6       -0.0000000035
   10    1    7    7       -0.0000000012
   10    1    9    7       -0.0000000021
   10    1    8    8        0.0000000141
   10    1    9    9        0.0000000005
   11    1    1    1        0.0033726436
   11    1    2    1       -0.0000000459
   11    1    4    1       -0.0000000062
   11    1    5    1       -0.0002124521
   11    1    6    1        0.0000226498
   11    1    7    1        0.0000000049
   11    1    8    1       -0.0040609504
   11    1    9    1       -0.0000001273
   11    1   10    1        0.0000000041
   11    1   11    1        0.0112365437
   11    1    2    2       -0.0029152619
   11    1    3    2        0.0000000002
   11    1    4    2       -0.0002124521
   11    1    5    2        0.0000000062
   11    1    6    2       -0.0000000051
   11    1    7    2        0.0000377450
   11    1    8    2       -0.0000003105
   11    1    9    2        0.0044891549
   11    1    3    3        0.0006330679
   11    1    4    3        0.0002120435
   11    1    5    3       -0.0000000018
   11    1    9    3        0.0000000002
   11    1   10    3        0.0000002180
   11    1    4    4        0.0016826156
   11    1    6    4        0.0000000040
   11    1    7    4        0.0026001509
   11    1    8    4        0.0000000090
   11    1    9    4       -0.0002457536
   11    1   10    4        0.0000000156
   11    1    5    5        0.0016826153
   11    1    6    5        0.0026001510
   11    1    7    5       -0.0000000040
   11    1    8    5       -0.0002457527
   11    1    9    5       -0.0000000090
   11    1   10    5        0.0018909286
   11    1    6    6        0.0082352915
   11    1    7    6        0.0000001543
   11    1    8    6        0.0056088970
   11    1    9    6        0.0000002684
   11    1   10    6       -0.0000000049
   11    1    7    7        0.0006540466
   11    1    8    7        0.0000001923
   11    1    9    7       -0.0002320433
   11    1    8    8        0.0013475325
   11    1    9    8       -0.0000001059
   11    1   10    8       -0.0000000021
   11    1    9    9        0.0031575546
   11    1   10   10       -0.0010900723
   12    1    1    1       -0.0000000493
   12    1    2    1       -0.0031439523
   12    1    4    1        0.0002124521
   12    1    5    1       -0.0000000062
   12    1    6    1       -0.0000000085
   12    1    7    1        0.0002949097
   12    1    8    1       -0.0000005712
   12    1    9    1        0.0095805641
   12    1   11    1        0.0000001808
   12    1   12    1        0.0236148354
   12    1    2    2        0.0000000426
   12    1    4    2       -0.0000000062
   12    1    5    2       -0.0002124521
   12    1    6    2       -0.0002798146
   12    1    7    2       -0.0000000083
   12    1    8    2       -0.0010304585
   12    1    9    2       -0.0000001334
   12    1   10    2        0.0000000022
   12    1   11    2        0.0031273642
   12    1    3    3       -0.0000000092
   12    1    4    3       -0.0000000018
   12    1    5    3       -0.0002120435
   12    1    8    3        0.0000000128
   12    1   10    3        0.0149239404
   12    1   11    3        0.0000000005
   12    1    4    4       -0.0000000246
   12    1    5    4        0.0000000002
   12    1    6    4       -0.0026001512
   12    1    7    4        0.0000000040
   12    1    8    4        0.0002457555
   12    1    9    4        0.0000000090
   12    1   10    4        0.0018909282
   12    1   11    4       -0.0002583800
   12    1    5    5       -0.0000000246
   12    1    6    5        0.0000000040
   12    1    7    5        0.0026001512
   12    1    8    5        0.0000000090
   12    1    9    5       -0.0002457535
   12    1   10    5       -0.0000000156
   12    1   11    5        0.0000000038
   12    1    6    6        0.0000000894
   12    1    7    6       -0.0037906221
   12    1    8    6        0.0000003595
   12    1    9    6       -0.0073352220
   12    1   11    6       -0.0000000255
   12    1    7    7       -0.0000002193
   12    1    8    7        0.0014942816
   12    1    9    7       -0.0000001012
   12    1   10    7       -0.0000000014
   12    1   11    7        0.0001935060
   12    1    8    8       -0.0000001388
   12    1    9    8        0.0009050110
   12    1   11    8        0.0000001006
   12    1    9    9        0.0000000730
   12    1   10    9       -0.0000000009
   12    1   11    9       -0.0017912889
   12    1   10   10        0.0000000159
   12    1   11   11       -0.0000000352
   13    1    1    1       -0.0000008623
   13    1    2    1       -0.0046675636
   13    1    3    1       -0.0002701653
   13    1    4    1       -0.0003887793
   13    1    5    1       -0.0000000548
   13    1    6    1        0.0000000917
   13    1    7    1        0.0005835644
   13    1    8    1       -0.0000003892
   13    1    9    1       -0.0032718044
   13    1   10    1       -0.0000016485
   13    1   11    1        0.0000013539
   13    1   12    1       -0.0079574600
   13    1   13    1        0.0185302453
   13    1    2    2        0.0000008623
   13    1    3    2       -0.0000000364
   13    1    4    2       -0.0000000248
   13    1    5    2        0.0001762780
   13    1    6    2        0.0005835644
   13    1    7    2       -0.0000000917
   13    1    8    2       -0.0032717941
   13    1    9    2        0.0000003892
   13    1   10    2        0.0122470248
   13    1   11    2        0.0079574607
   13    1   12    2        0.0000013539
   13    1    4    3       -0.0000001274
   13    1    5    3       -0.0007140149
   13    1    6    3        0.0000284732
   13    1    7    3        0.0000000046
   13    1    8    3       -0.0055252916
   13    1    9    3       -0.0000011074
   13    1   10    3        0.0000000040
   13    1   11    3        0.0113131890
   13    1   12    3       -0.0000016881
   13    1    4    4        0.0000000074
   13    1    5    4        0.0000432113
   13    1    6    4       -0.0009529979
   13    1    7    4        0.0000001257
   13    1    8    4        0.0022596394
   13    1    9    4       -0.0000005258
   13    1   10    4       -0.0012765221
   13    1   11    4        0.0015227851
   13    1   12    4        0.0000000329
   13    1    5    5       -0.0000000074
   13    1    6    5       -0.0000001045
   13    1    7    5       -0.0010786685
   13    1    8    5        0.0000000036
   13    1    9    5        0.0047853976
   13    1   10    5        0.0000002277
   13    1   11    5        0.0000002089
   13    1   12    5       -0.0003913451
   13    1    6    6       -0.0000000463
   13    1    7    6       -0.0003579919
   13    1    8    6        0.0000003234
   13    1    9    6        0.0035432157
   13    1   10    6        0.0000003680
   13    1   11    6        0.0000000296
   13    1   12    6       -0.0002074142
   13    1    7    7        0.0000000463
   13    1    8    7        0.0035432134
   13    1    9    7       -0.0000003234
   13    1   10    7       -0.0022680860
   13    1   11    7        0.0002074140
   13    1   12    7        0.0000000296
   13    1    8    8        0.0000000914
   13    1    9    8        0.0017194559
   13    1   10    8       -0.0000000467
   13    1   11    8       -0.0000001051
   13    1   12    8        0.0010078359
   13    1    9    9       -0.0000000914
   13    1   10    9        0.0002330482
   13    1   11    9       -0.0010078363
   13    1   12    9       -0.0000001051
   13    1   11   10       -0.0000000739
   13    1   12   10       -0.0004953998
   13    1   11   11        0.0000006240
   13    1   12   11       -0.0040122492
   13    1   12   12       -0.0000006240
   14    1    1    1        0.0046675636
   14    1    2    1       -0.0000008623
   14    1    3    1       -0.0000000364
   14    1    4    1       -0.0000000548
   14    1    5    1        0.0003887794
   14    1    6    1       -0.0005835644
   14    1    7    1        0.0000000917
   14    1    8    1        0.0032718150
   14    1    9    1       -0.0000003891
   14    1   10    1        0.0122470198
   14    1   11    1       -0.0079574596
   14    1   12    1       -0.0000013539
   14    1   14    1        0.0185302458
   14    1    2    2       -0.0046675635
   14    1    3    2        0.0002701656
   14    1    4    2        0.0001762782
   14    1    5    2        0.0000000248
   14    1    6    2        0.0000000917
   14    1    7    2        0.0005835644
   14    1    8    2       -0.0000003891
   14    1    9    2       -0.0032718041
   14    1   10    2        0.0000016485
   14    1   11    2        0.0000013539
   14    1   12    2       -0.0079574592
   14    1   13    2       -0.0009232641
   14    1    4    3        0.0007140148
   14    1    5    3       -0.0000001274
   14    1    6    3        0.0000000046
   14    1    7    3       -0.0000284733
   14    1    8    3       -0.0000011074
   14    1    9    3        0.0055252921
   14    1   11    3        0.0000016881
   14    1   12    3        0.0113131902
   14    1   13    3       -0.0134055490
   14    1    4    4       -0.0000432115
   14    1    5    4        0.0000000074
   14    1    6    4       -0.0000001045
   14    1    7    4       -0.0010786687
   14    1    8    4        0.0000000036
   14    1    9    4        0.0047853981
   14    1   10    4       -0.0000002277
   14    1   11    4        0.0000002089
   14    1   12    4       -0.0003913453
   14    1   13    4       -0.0008917102
   14    1    5    5        0.0000432112
   14    1    6    5        0.0009529979
   14    1    7    5       -0.0000001257
   14    1    8    5       -0.0022596415
   14    1    9    5        0.0000005258
   14    1   10    5       -0.0012765180
   14    1   11    5       -0.0015227852
   14    1   12    5       -0.0000000329
   14    1   13    5        0.0000002791
   14    1    6    6        0.0003579918
   14    1    7    6       -0.0000000463
   14    1    8    6       -0.0035432176
   14    1    9    6        0.0000003234
   14    1   10    6       -0.0022680800
   14    1   11    6       -0.0002074143
   14    1   12    6       -0.0000000296
   14    1   13    6       -0.0000000056
   14    1    7    7       -0.0003579918
   14    1    8    7        0.0000003234
   14    1    9    7        0.0035432153
   14    1   10    7       -0.0000003680
   14    1   11    7        0.0000000296
   14    1   12    7       -0.0002074141
   14    1   13    7        0.0002022701
   14    1    8    8       -0.0017194553
   14    1    9    8        0.0000000914
   14    1   10    8        0.0002330513
   14    1   11    8        0.0010078367
   14    1   12    8        0.0000001051
   14    1   13    8        0.0000000521
   14    1    9    9        0.0017194556
   14    1   10    9        0.0000000467
   14    1   11    9       -0.0000001051
   14    1   12    9        0.0010078362
   14    1   13    9       -0.0007908987
   14    1   10   10       -0.0000000005
   14    1   11   10        0.0004953980
   14    1   12   10       -0.0000000739
   14    1   13   10       -0.0000011513
   14    1   11   11       -0.0040122491
   14    1   12   11       -0.0000006240
   14    1   13   11       -0.0000000220
   14    1   12   12        0.0040122491
   14    1   13   12       -0.0015053530
   14    1   13   13       -0.0017764847
   15    1    3    1        0.0019605795
   15    1    4    1       -0.0010895603
   15    1    5    1       -0.0000000069
   15    1   13    1        0.0004200631
   15    1   14    1        0.0000000565
   15    1   15    1        0.0017037568
   15    1    4    2        0.0000000069
   15    1    5    2       -0.0010895603
   15    1    8    2        0.0000000006
   15    1   10    2        0.0008343360
   15    1   11    2        0.0000000002
   15    1   13    2        0.0000000565
   15    1   14    2       -0.0004200628
   15    1    6    3        0.0013714282
   15    1    7    3        0.0000000379
   15    1    8    3       -0.0011128666
   15    1    9    3       -0.0000000732
   15    1   10    3        0.0000000010
   15    1   11    3        0.0004638759
   15    1   12    3       -0.0000000068
   15    1   14    3       -0.0000000002
   15    1    4    4        0.0000000110
   15    1    5    4        0.0002942002
   15    1    6    4       -0.0008869988
   15    1    7    4       -0.0000000189
   15    1    8    4        0.0012311620
   15    1    9    4        0.0000000732
   15    1   10    4       -0.0000000011
   15    1   11    4        0.0007106076
   15    1   12    4       -0.0000000059
   15    1   13    4        0.0000001019
   15    1   14    4       -0.0005709163
   15    1    5    5       -0.0000000110
   15    1    6    5        0.0000000189
   15    1    7    5       -0.0008869988
   15    1    8    5       -0.0000000732
   15    1    9    5        0.0012311620
   15    1   11    5       -0.0000000059
   15    1   12    5       -0.0007106076
   15    1   13    5        0.0005709163
   15    1   14    5        0.0000001019
   15    1   10    6        0.0000000082
   15    1   13    6       -0.0003185217
   15    1   14    6       -0.0000000517
   15    1    8    7       -0.0000000002
   15    1   10    7       -0.0002962319
   15    1   13    7       -0.0000000517
   15    1   14    7        0.0003185216
   15    1   10    8        0.0000000103
   15    1   12    8        0.0000000011
   15    1   13    8        0.0003761561
   15    1   14    8        0.0000000754
   15    1   10    9       -0.0001569089
   15    1   13    9        0.0000000754
   15    1   14    9       -0.0003761560
   15    1   11   10        0.0000000184
   15    1   12   10        0.0012597747
   15    1   13   10       -0.0000000004
   15    1   13   11        0.0011332150
   15    1   14   11        0.0000001691
   15    1   13   12       -0.0000001691
   15    1   14   12        0.0011332150
   15    1   13   13        0.0000002877
   15    1   14   13       -0.0009008854
   15    1   14   14       -0.0000002877
   16    1    1    1       -0.0000000390
   16    1    2    1       -0.0011101962
   16    1    3    1       -0.0002416997
   16    1    4    1       -0.0000191051
   16    1    5    1        0.0000000002
   16    1    6    1        0.0000000005
   16    1    7    1        0.0000634234
   16    1    8    1       -0.0000000020
   16    1    9    1        0.0000658453
   16    1   10    1       -0.0000000105
   16    1   11    1       -0.0000000257
   16    1   12    1        0.0012520286
   16    1   13    1       -0.0011413636
   16    1   14    1       -0.0000001708
   16    1   15    1        0.0000559303
   16    1   16    1        0.0023314299
   16    1    2    2        0.0000000390
   16    1    3    2        0.0000000036
   16    1    4    2        0.0000000004
   16    1    5    2        0.0000467753
   16    1    6    2        0.0000634234
   16    1    7    2       -0.0000000005
   16    1    8    2        0.0000658447
   16    1    9    2        0.0000000020
   16    1   10    2       -0.0007021129
   16    1   11    2       -0.0012520287
   16    1   12    2       -0.0000000257
   16    1   13    2       -0.0000000093
   16    1   14    2        0.0000623204
   16    1   15    2       -0.0000000008
   16    1    4    3       -0.0000000070
   16    1    5    3       -0.0002431910
   16    1    6    3       -0.0002257638
   16    1    7    3       -0.0000000029
   16    1    8    3       -0.0003524733
   16    1    9    3       -0.0000000179
   16    1   10    3        0.0000000003
   16    1   11    3       -0.0009927260
   16    1   12    3       -0.0000000004
   16    1   13    3       -0.0000001830
   16    1   14    3        0.0010781900
   16    1    4    4       -0.0000000085
   16    1    5    4       -0.0003806200
   16    1    6    4        0.0003232587
   16    1    7    4        0.0000000174
   16    1    8    4       -0.0002927778
   16    1    9    4       -0.0000000189
   16    1   10    4       -0.0002421783
   16    1   11    4        0.0000412716
   16    1   12    4        0.0000000079
   16    1   13    4        0.0000000819
   16    1   14    4       -0.0005011535
   16    1   15    4        0.0000000361
   16    1    5    5        0.0000000085
   16    1    6    5       -0.0000000299
   16    1    7    5        0.0009785020
   16    1    9    5        0.0000400705
   16    1   10    5        0.0000000070
   16    1   11    5        0.0000000140
   16    1   12    5        0.0009847120
   16    1   13    5        0.0005011535
   16    1   14    5        0.0000000819
   16    1   15    5        0.0012534540
   16    1    6    6        0.0000000245
   16    1    7    6       -0.0012127038
   16    1    8    6        0.0000000121
   16    1    9    6       -0.0002078113
   16    1   10    6        0.0000000085
   16    1   11    6        0.0000000042
   16    1   12    6        0.0005853726
   16    1   13    6       -0.0013911624
   16    1   14    6       -0.0000002069
   16    1   15    6        0.0001219546
   16    1    7    7       -0.0000000245
   16    1    8    7       -0.0002078119
   16    1    9    7       -0.0000000121
   16    1   10    7       -0.0006733114
   16    1   11    7       -0.0005853726
   16    1   12    7        0.0000000042
   16    1   13    7       -0.0000000318
   16    1   14    7       -0.0000448232
   16    1   15    7        0.0000000015
   16    1    8    8       -0.0000000221
   16    1    9    8        0.0002292995
   16    1   10    8        0.0000000019
   16    1   11    8        0.0000000286
   16    1   12    8        0.0006315216
   16    1   13    8        0.0008981114
   16    1   14    8        0.0000000950
   16    1   15    8        0.0010700095
   16    1    9    9        0.0000000221
   16    1   10    9       -0.0000374311
   16    1   11    9       -0.0006315218
   16    1   12    9        0.0000000286
   16    1   13    9       -0.0000000305
   16    1   14    9        0.0005987813
   16    1   15    9        0.0000000543
   16    1   12   10       -0.0001937995
   16    1   13   10       -0.0017529552
   16    1   14   10       -0.0000002975
   16    1   15   10       -0.0000000010
   16    1   11   11        0.0000000034
   16    1   12   11       -0.0005769897
   16    1   13   11       -0.0012949746
   16    1   14   11       -0.0000001790
   16    1   15   11        0.0000328097
   16    1   12   12       -0.0000000034
   16    1   13   12       -0.0000001318
   16    1   14   12        0.0010074511
   16    1   13   13       -0.0000000643
   16    1   14   13        0.0002113132
   16    1   15   13       -0.0000000425
   16    1   14   14        0.0000000643
   16    1   15   14        0.0002504665
   17    1    1    1       -0.0011101962
   17    1    2    1        0.0000000390
   17    1    3    1       -0.0000000036
   17    1    4    1       -0.0000000002
   17    1    5    1       -0.0000191051
   17    1    6    1        0.0000634234
   17    1    7    1       -0.0000000005
   17    1    8    1        0.0000658459
   17    1    9    1        0.0000000020
   17    1   10    1        0.0007021127
   17    1   11    1       -0.0012520286
   17    1   12    1       -0.0000000257
   17    1   13    1       -0.0000001708
   17    1   14    1        0.0011413636
   17    1   15    1        0.0000000008
   17    1   17    1        0.0023314298
   17    1    2    2        0.0011101963
   17    1    3    2       -0.0002416998
   17    1    4    2       -0.0000467753
   17    1    5    2        0.0000000004
   17    1    6    2       -0.0000000005
   17    1    7    2       -0.0000634234
   17    1    8    2        0.0000000020
   17    1    9    2       -0.0000658453
   17    1   10    2       -0.0000000105
   17    1   11    2        0.0000000257
   17    1   12    2       -0.0012520285
   17    1   13    2        0.0000623202
   17    1   14    2        0.0000000093
   17    1   15    2        0.0000559304
   17    1   16    2        0.0001486434
   17    1    4    3       -0.0002431910
   17    1    5    3        0.0000000070
   17    1    6    3        0.0000000029
   17    1    7    3       -0.0002257638
   17    1    8    3        0.0000000179
   17    1    9    3       -0.0003524733
   17    1   11    3       -0.0000000004
   17    1   12    3        0.0009927260
   17    1   13    3       -0.0010781900
   17    1   14    3       -0.0000001830
   17    1   16    3        0.0010708352
   17    1    4    4       -0.0003806201
   17    1    5    4        0.0000000085
   17    1    6    4        0.0000000299
   17    1    7    4       -0.0009785019
   17    1    9    4       -0.0000400705
   17    1   10    4        0.0000000070
   17    1   11    4       -0.0000000140
   17    1   12    4       -0.0009847120
   17    1   13    4        0.0005011535
   17    1   14    4        0.0000000819
   17    1   15    4        0.0012534540
   17    1   16    4       -0.0006728233
   17    1    5    5        0.0003806200
   17    1    6    5        0.0003232588
   17    1    7    5        0.0000000174
   17    1    8    5       -0.0002927773
   17    1    9    5       -0.0000000189
   17    1   10    5        0.0002421787
   17    1   11    5        0.0000412717
   17    1   12    5        0.0000000079
   17    1   13    5       -0.0000000819
   17    1   14    5        0.0005011534
   17    1   15    5       -0.0000000361
   17    1   16    5        0.0000000093
   17    1    6    6       -0.0012127038
   17    1    7    6       -0.0000000245
   17    1    8    6       -0.0002078108
   17    1    9    6       -0.0000000121
   17    1   10    6        0.0006733117
   17    1   11    6       -0.0005853726
   17    1   12    6        0.0000000042
   17    1   13    6       -0.0000002069
   17    1   14    6        0.0013911624
   17    1   15    6       -0.0000000015
   17    1   16    6        0.0000000164
   17    1    7    7        0.0012127039
   17    1    8    7       -0.0000000121
   17    1    9    7        0.0002078113
   17    1   10    7        0.0000000085
   17    1   11    7       -0.0000000042
   17    1   12    7       -0.0005853726
   17    1   13    7       -0.0000448233
   17    1   14    7        0.0000000318
   17    1   15    7        0.0001219546
   17    1   16    7       -0.0005914355
   17    1    8    8        0.0002292996
   17    1    9    8        0.0000000221
   17    1   10    8        0.0000374307
   17    1   11    8       -0.0006315220
   17    1   12    8        0.0000000286
   17    1   13    8        0.0000000950
   17    1   14    8       -0.0008981144
   17    1   15    8       -0.0000000543
   17    1    9    9       -0.0002292995
   17    1   10    9        0.0000000019
   17    1   11    9       -0.0000000286
   17    1   12    9       -0.0006315218
   17    1   13    9        0.0005987813
   17    1   14    9        0.0000000305
   17    1   15    9        0.0010700094
   17    1   16    9       -0.0000004299
   17    1   11   10       -0.0001937984
   17    1   13   10        0.0000002975
   17    1   14   10       -0.0017529537
   17    1   16   10        0.0000000148
   17    1   11   11        0.0005769898
   17    1   12   11        0.0000000034
   17    1   13   11       -0.0000001790
   17    1   14   11        0.0012949745
   17    1   16   11        0.0000000023
   17    1   12   12       -0.0005769897
   17    1   13   12        0.0010074512
   17    1   14   12        0.0000001318
   17    1   15   12       -0.0000328097
   17    1   16   12        0.0001601608
   17    1   13   13       -0.0002113131
   17    1   14   13       -0.0000000643
   17    1   15   13       -0.0002504665
   17    1   16   13        0.0002713531
   17    1   14   14        0.0002113130
   17    1   15   14       -0.0000000425
   17    1   16   14        0.0000000420
   17    1   16   15       -0.0001078100
   17    1   16   16       -0.0015693950
    2    2    1    1        0.1596418057
    2    2    2    2        0.2028966416
    3    2    1    1        0.0000000022
    3    2    2    2        0.0000000026
    3    2    3    2        0.0701047912
    4    2    1    1        0.0002865839
    4    2    2    1       -0.0000000126
    4    2    3    1        0.0000000039
    4    2    2    2       -0.0002865839
    4    2    3    2        0.0006090331
    4    2    4    2        0.0021469653
    5    2    1    1       -0.0000000126
    5    2    2    1       -0.0002865836
    5    2    3    1       -0.0006090331
    5    2    4    1        0.0000877947
    5    2    2    2        0.0000000126
    5    2    3    2        0.0000000039
    5    2    5    2        0.0021469652
    5    2    4    3        0.0000000085
    5    2    4    4       -0.0000000124
    6    2    1    1       -0.0000000195
    6    2    2    1       -0.0006672732
    6    2    3    1       -0.0000000005
    6    2    4    1        0.0001770238
    6    2    5    1       -0.0000000029
    6    2    6    1       -0.0000000635
    6    2    2    2        0.0000000174
    6    2    4    2       -0.0000000029
    6    2    5    2       -0.0001770240
    6    2    6    2        0.0013768594
    6    2    3    3        0.0000000120
    6    2    4    3       -0.0000000293
    6    2    5    3       -0.0013722840
    6    2    4    4       -0.0000000385
    6    2    5    5       -0.0000000385
    7    2    1    1        0.0007063670
    7    2    2    1       -0.0000000185
    7    2    4    1       -0.0000000029
    7    2    5    1       -0.0001770240
    7    2    6    1        0.0012580038
    7    2    7    1        0.0000000635
    7    2    2    2       -0.0006281796
    7    2    3    2       -0.0000000003
    7    2    4    2       -0.0001770237
    7    2    5    2        0.0000000029
    7    2    6    2       -0.0000000635
    7    2    7    2        0.0036734340
    7    2    3    3       -0.0004347548
    7    2    4    3        0.0013722841
    7    2    5    3       -0.0000000293
    7    2    4    4        0.0013914996
    7    2    6    4       -0.0000000046
    7    2    5    5        0.0013914996
    7    2    6    5        0.0004015487
    7    2    6    6        0.0028814861
    8    2    1    1       -0.0000000736
    8    2    2    1       -0.0023378250
    8    2    3    1        0.0000000123
    8    2    4    1        0.0001930807
    8    2    5    1        0.0000000042
    8    2    6    1        0.0000000444
    8    2    7    1       -0.0004778836
    8    2    8    1        0.0000001356
    8    2    2    2        0.0000002341
    8    2    4    2        0.0000000042
    8    2    5    2       -0.0001930807
    8    2    6    2       -0.0001373293
    8    2    7    2        0.0000000679
    8    2    8    2        0.0056218551
    8    2    3    3        0.0000000751
    8    2    4    3        0.0000000303
    8    2    5    3        0.0005095946
    8    2    6    3       -0.0000000014
    8    2    4    4        0.0000000597
    8    2    5    4       -0.0000000002
    8    2    6    4       -0.0016025448
    8    2    7    4       -0.0000000796
    8    2    5    5        0.0000000597
    8    2    6    5       -0.0000000796
    8    2    7    5        0.0016025334
    8    2    6    6       -0.0000000178
    8    2    7    6       -0.0018888130
    8    2    7    7        0.0000000218
    9    2    1    1        0.0011180661
    9    2    2    1       -0.0000001539
    9    2    4    1        0.0000000042
    9    2    5    1       -0.0001930806
    9    2    6    1       -0.0004738619
    9    2    7    1       -0.0000000446
    9    2    8    1       -0.0018749884
    9    2    9    1       -0.0000001356
    9    2    2    2       -0.0035575846
    9    2    4    2       -0.0001930807
    9    2    5    2       -0.0000000042
    9    2    6    2        0.0000000211
    9    2    7    2       -0.0010890749
    9    2    8    2        0.0000001356
    9    2    9    2        0.0035619921
    9    2    3    3       -0.0011411036
    9    2    4    3       -0.0005095946
    9    2    5    3        0.0000000303
    9    2    4    4       -0.0009065060
    9    2    6    4       -0.0000000796
    9    2    7    4        0.0016025388
    9    2    8    4        0.0000000104
    9    2    5    5       -0.0009065062
    9    2    6    5        0.0016025391
    9    2    7    5        0.0000000796
    9    2    8    5       -0.0001187299
    9    2    6    6        0.0018583659
    9    2    7    6       -0.0000000198
    9    2    8    6        0.0017746887
    9    2    7    7       -0.0019192608
    9    2    8    7       -0.0000001324
    9    2    8    8       -0.0007761330
   10    2    2    1        0.0000000033
   10    2    3    1        0.0146788456
   10    2    4    1       -0.0000291127
   10    2    5    1       -0.0000000002
   10    2    7    1        0.0000000004
   10    2    9    1        0.0000000007
   10    2    4    2        0.0000000002
   10    2    5    2       -0.0000291124
   10    2    8    2        0.0000000146
   10    2   10    2        0.0227903362
   10    2    5    3       -0.0000000003
   10    2    6    3       -0.0017267149
   10    2    7    3       -0.0000000478
   10    2    8    3       -0.0097718185
   10    2    9    3       -0.0000006431
   10    2    4    4       -0.0000000121
   10    2    5    4       -0.0003219417
   10    2    6    4       -0.0068125741
   10    2    7    4       -0.0000001452
   10    2    8    4        0.0112495251
   10    2    9    4        0.0000006690
   10    2    5    5        0.0000000121
   10    2    6    5        0.0000001452
   10    2    7    5       -0.0068125766
   10    2    8    5       -0.0000006690
   10    2    9    5        0.0112495251
   10    2    7    6        0.0000000017
   10    2    9    6       -0.0000000009
   10    2    8    7       -0.0000000012
   10    2    9    8        0.0000000066
   11    2    1    1        0.0000000426
   11    2    2    1        0.0031439521
   11    2    3    1        0.0000000008
   11    2    4    1       -0.0002124521
   11    2    5    1        0.0000000062
   11    2    6    1       -0.0000000083
   11    2    7    1        0.0002798147
   11    2    8    1       -0.0000001334
   11    2    9    1        0.0010304585
   11    2   11    1        0.0000001808
   11    2    2    2       -0.0000000493
   11    2    4    2        0.0000000062
   11    2    5    2        0.0002124522
   11    2    6    2       -0.0002949097
   11    2    7    2       -0.0000000085
   11    2    8    2       -0.0095805645
   11    2    9    2       -0.0000005712
   11    2   10    2        0.0000000089
   11    2   11    2        0.0236148365
   11    2    3    3       -0.0000000092
   11    2    4    3        0.0000000018
   11    2    5    3        0.0002120435
   11    2    6    3       -0.0000000001
   11    2    8    3        0.0000000131
   11    2   10    3        0.0149239409
   11    2    4    4       -0.0000000246
   11    2    5    4       -0.0000000001
   11    2    6    4        0.0026001509
   11    2    7    4       -0.0000000040
   11    2    8    4       -0.0002457548
   11    2    9    4       -0.0000000090
   11    2   10    4       -0.0018909283
   11    2    5    5       -0.0000000246
   11    2    6    5       -0.0000000040
   11    2    7    5       -0.0026001516
   11    2    8    5       -0.0000000090
   11    2    9    5        0.0002457544
   11    2   10    5        0.0000000156
   11    2    6    6       -0.0000002193
   11    2    7    6        0.0037906220
   11    2    8    6       -0.0000001012
   11    2    9    6       -0.0014942814
   11    2    7    7        0.0000000894
   11    2    8    7        0.0073352222
   11    2    9    7        0.0000003595
   11    2   10    7       -0.0000000064
   11    2    8    8        0.0000000730
   11    2    9    8       -0.0009050109
   11    2    9    9       -0.0000001388
   11    2   10    9        0.0000000013
   11    2   10   10        0.0000000159
   12    2    1    1        0.0029152614
   12    2    2    1       -0.0000000459
   12    2    4    1       -0.0000000062
   12    2    5    1       -0.0002124521
   12    2    6    1       -0.0000377450
   12    2    7    1       -0.0000000051
   12    2    8    1       -0.0044891549
   12    2    9    1       -0.0000003105
   12    2   10    1        0.0000000053
   12    2   11    1        0.0092509268
   12    2   12    1       -0.0000001808
   12    2    2    2       -0.0033726440
   12    2    3    2       -0.0000000002
   12    2    4    2       -0.0002124521
   12    2    5    2        0.0000000062
   12    2    6    2        0.0000000049
   12    2    7    2       -0.0000226498
   12    2    8    2       -0.0000001273
   12    2    9    2        0.0040609505
   12    2   11    2       -0.0000001808
   12    2   12    2        0.0112365438
   12    2    3    3       -0.0006330679
   12    2    4    3        0.0002120435
   12    2    5    3       -0.0000000018
   12    2    9    3        0.0000000005
   12    2   10    3       -0.0000002180
   12    2    4    4       -0.0016826152
   12    2    6    4        0.0000000040
   12    2    7    4        0.0026001504
   12    2    8    4        0.0000000090
   12    2    9    4       -0.0002457535
   12    2   10    4        0.0000000156
   12    2   11    4        0.0000000038
   12    2    5    5       -0.0016826157
   12    2    6    5        0.0026001514
   12    2    7    5       -0.0000000040
   12    2    8    5       -0.0002457528
   12    2    9    5       -0.0000000090
   12    2   10    5        0.0018909286
   12    2   11    5        0.0002583799
   12    2    6    6       -0.0006540466
   12    2    7    6        0.0000001543
   12    2    8    6        0.0002320433
   12    2    9    6        0.0000001923
   12    2   10    6       -0.0000000004
   12    2   11    6       -0.0015718324
   12    2    7    7       -0.0082352916
   12    2    8    7        0.0000002684
   12    2    9    7       -0.0056088970
   12    2   11    7       -0.0000000233
   12    2    8    8       -0.0031575546
   12    2    9    8       -0.0000001059
   12    2   10    8        0.0000000040
   12    2   11    8        0.0006043727
   12    2    9    9       -0.0013475326
   12    2   11    9        0.0000000571
   12    2   10   10        0.0010900719
   12    2   11   10       -0.0000000008
   12    2   11   11       -0.0024095356
   13    2    1    1       -0.0046675638
   13    2    2    1        0.0000008623
   13    2    3    1       -0.0000000364
   13    2    4    1        0.0000000248
   13    2    5    1       -0.0001762781
   13    2    6    1        0.0005835644
   13    2    7    1       -0.0000000917
   13    2    8    1       -0.0032717941
   13    2    9    1        0.0000003892
   13    2   10    1        0.0122470249
   13    2   11    1        0.0079574607
   13    2   12    1        0.0000013539
   13    2    2    2        0.0046675640
   13    2    3    2        0.0002701652
   13    2    4    2       -0.0003887795
   13    2    5    2       -0.0000000548
   13    2    6    2       -0.0000000917
   13    2    7    2       -0.0005835644
   13    2    8    2        0.0000003892
   13    2    9    2        0.0032718051
   13    2   10    2        0.0000016485
   13    2   11    2       -0.0000013539
   13    2   12    2        0.0079574612
   13    2   13    2        0.0185302459
   13    2    4    3       -0.0007140149
   13    2    5    3        0.0000001274
   13    2    6    3        0.0000000046
   13    2    7    3       -0.0000284733
   13    2    8    3       -0.0000011074
   13    2    9    3        0.0055252917
   13    2   11    3        0.0000016881
   13    2   12    3        0.0113131891
   13    2    4    4       -0.0000432114
   13    2    5    4        0.0000000074
   13    2    6    4       -0.0000001257
   13    2    7    4       -0.0009529978
   13    2    8    4        0.0000005258
   13    2    9    4        0.0022596401
   13    2   10    4        0.0000002277
   13    2   11    4        0.0000000329
   13    2   12    4       -0.0015227851
   13    2    5    5        0.0000432112
   13    2    6    5        0.0010786686
   13    2    7    5       -0.0000001045
   13    2    8    5       -0.0047853968
   13    2    9    5        0.0000000036
   13    2   10    5        0.0012765244
   13    2   11    5       -0.0003913451
   13    2   12    5       -0.0000002089
   13    2    6    6       -0.0003579918
   13    2    7    6        0.0000000463
   13    2    8    6        0.0035432136
   13    2    9    6       -0.0000003234
   13    2   10    6       -0.0022680860
   13    2   11    6        0.0002074141
   13    2   12    6        0.0000000296
   13    2    7    7        0.0003579919
   13    2    8    7       -0.0000003234
   13    2    9    7       -0.0035432158
   13    2   10    7       -0.0000003680
   13    2   11    7       -0.0000000296
   13    2   12    7        0.0002074142
   13    2    8    8        0.0017194561
   13    2    9    8       -0.0000000914
   13    2   10    8        0.0002330483
   13    2   11    8       -0.0010078359
   13    2   12    8       -0.0000001051
   13    2    9    9       -0.0017194558
   13    2   10    9        0.0000000467
   13    2   11    9        0.0000001051
   13    2   12    9       -0.0010078364
   13    2   10   10       -0.0000000004
   13    2   11   10        0.0004953996
   13    2   12   10       -0.0000000739
   13    2   11   11        0.0040122494
   13    2   12   11        0.0000006240
   13    2   12   12       -0.0040122494
   14    2    1    1       -0.0000008623
   14    2    2    1       -0.0046675637
   14    2    3    1        0.0002701658
   14    2    4    1       -0.0001762780
   14    2    5    1       -0.0000000248
   14    2    6    1        0.0000000917
   14    2    7    1        0.0005835644
   14    2    8    1       -0.0000003891
   14    2    9    1       -0.0032718040
   14    2   10    1        0.0000016485
   14    2   11    1        0.0000013539
   14    2   12    1       -0.0079574589
   14    2   13    1        0.0009232624
   14    2    2    2        0.0000008623
   14    2    3    2        0.0000000364
   14    2    4    2       -0.0000000548
   14    2    5    2        0.0003887793
   14    2    6    2        0.0005835643
   14    2    7    2       -0.0000000917
   14    2    8    2       -0.0032718146
   14    2    9    2        0.0000003891
   14    2   10    2       -0.0122470205
   14    2   11    2        0.0079574592
   14    2   12    2        0.0000013539
   14    2   14    2        0.0185302436
   14    2    4    3       -0.0000001274
   14    2    5    3       -0.0007140149
   14    2    6    3       -0.0000284733
   14    2    7    3       -0.0000000046
   14    2    8    3        0.0055252922
   14    2    9    3        0.0000011074
   14    2   10    3       -0.0000000037
   14    2   11    3       -0.0113131906
   14    2   12    3        0.0000016881
   14    2   13    3        0.0000042812
   14    2    4    4       -0.0000000074
   14    2    5    4       -0.0000432113
   14    2    6    4        0.0010786683
   14    2    7    4       -0.0000001045
   14    2    8    4       -0.0047853987
   14    2    9    4        0.0000000036
   14    2   10    4       -0.0012765156
   14    2   11    4       -0.0003913453
   14    2   12    4       -0.0000002089
   14    2   13    4       -0.0000002791
   14    2    5    5        0.0000000074
   14    2    6    5        0.0000001257
   14    2    7    5        0.0009529980
   14    2    8    5       -0.0000005258
   14    2    9    5       -0.0022596406
   14    2   10    5        0.0000002277
   14    2   11    5       -0.0000000329
   14    2   12    5        0.0015227851
   14    2   13    5       -0.0008917101
   14    2    6    6       -0.0000000463
   14    2    7    6       -0.0003579922
   14    2    8    6        0.0000003234
   14    2    9    6        0.0035432151
   14    2   10    6       -0.0000003680
   14    2   11    6        0.0000000296
   14    2   12    6       -0.0002074141
   14    2   13    6       -0.0002022699
   14    2    7    7        0.0000000463
   14    2    8    7        0.0035432174
   14    2    9    7       -0.0000003234
   14    2   10    7        0.0022680801
   14    2   11    7        0.0002074141
   14    2   12    7        0.0000000296
   14    2   13    7       -0.0000000056
   14    2    8    8        0.0000000914
   14    2    9    8        0.0017194555
   14    2   10    8        0.0000000467
   14    2   11    8       -0.0000001051
   14    2   12    8        0.0010078368
   14    2   13    8        0.0007908956
   14    2    9    9       -0.0000000914
   14    2   10    9       -0.0002330512
   14    2   11    9       -0.0010078364
   14    2   12    9       -0.0000001051
   14    2   13    9        0.0000000521
   14    2   11   10        0.0000000739
   14    2   12   10        0.0004953982
   14    2   13   10       -0.0036051903
   14    2   11   11        0.0000006240
   14    2   12   11       -0.0040122493
   14    2   13   11       -0.0015053535
   14    2   12   12       -0.0000006240
   14    2   13   12        0.0000000220
   14    2   13   13       -0.0000008065
   15    2    4    1        0.0000000069
   15    2    5    1       -0.0010895603
   15    2    8    1       -0.0000000009
   15    2   10    1       -0.0008343354
   15    2   11    1        0.0000000002
   15    2   13    1        0.0000000565
   15    2   14    1       -0.0004200629
   15    2    2    2        0.0000000002
   15    2    3    2        0.0019605794
   15    2    4    2        0.0010895604
   15    2    5    2        0.0000000069
   15    2   12    2        0.0000000002
   15    2   13    2       -0.0004200623
   15    2   14    2       -0.0000000565
   15    2   15    2        0.0017037568
   15    2    3    3       -0.0000000002
   15    2    6    3       -0.0000000379
   15    2    7    3        0.0013714282
   15    2    8    3        0.0000000732
   15    2    9    3       -0.0011128664
   15    2   11    3       -0.0000000068
   15    2   12    3       -0.0004638754
   15    2   13    3        0.0000000004
   15    2    4    4        0.0002942003
   15    2    5    4       -0.0000000110
   15    2    6    4       -0.0000000189
   15    2    7    4        0.0008869988
   15    2    8    4        0.0000000732
   15    2    9    4       -0.0012311619
   15    2   11    4        0.0000000059
   15    2   12    4        0.0007106075
   15    2   13    4        0.0005709163
   15    2   14    4        0.0000001019
   15    2    5    5       -0.0002942001
   15    2    6    5       -0.0008869988
   15    2    7    5       -0.0000000189
   15    2    8    5        0.0012311618
   15    2    9    5        0.0000000732
   15    2   10    5       -0.0000000011
   15    2   11    5        0.0007106076
   15    2   12    5       -0.0000000059
   15    2   13    5       -0.0000001019
   15    2   14    5        0.0005709162
   15    2    8    6        0.0000000004
   15    2   10    6        0.0002962318
   15    2   13    6       -0.0000000517
   15    2   14    6        0.0003185217
   15    2   10    7        0.0000000082
   15    2   13    7        0.0003185215
   15    2   14    7        0.0000000517
   15    2    8    8        0.0000000003
   15    2   10    8        0.0001569090
   15    2   11    8        0.0000000011
   15    2   13    8        0.0000000754
   15    2   14    8       -0.0003761560
   15    2   10    9        0.0000000103
   15    2   13    9       -0.0003761560
   15    2   14    9       -0.0000000754
   15    2   10   10       -0.0000000003
   15    2   11   10        0.0012597747
   15    2   12   10       -0.0000000184
   15    2   14   10        0.0000000003
   15    2   11   11        0.0000000001
   15    2   13   11        0.0000001691
   15    2   14   11       -0.0011332150
   15    2   13   12        0.0011332149
   15    2   14   12        0.0000001691
   15    2   13   13        0.0009008852
   15    2   14   13        0.0000002877
   15    2   14   14       -0.0009008852
   16    2    1    1       -0.0011101962
   16    2    2    1        0.0000000390
   16    2    3    1        0.0000000036
   16    2    4    1       -0.0000000004
   16    2    5    1       -0.0000467753
   16    2    6    1        0.0000634234
   16    2    7    1       -0.0000000005
   16    2    8    1        0.0000658447
   16    2    9    1        0.0000000020
   16    2   10    1       -0.0007021129
   16    2   11    1       -0.0012520287
   16    2   12    1       -0.0000000257
   16    2   13    1        0.0000000093
   16    2   14    1       -0.0000623202
   16    2   15    1       -0.0000000008
   16    2    2    2        0.0011101963
   16    2    3    2        0.0002416995
   16    2    4    2       -0.0000191051
   16    2    5    2        0.0000000002
   16    2    6    2       -0.0000000005
   16    2    7    2       -0.0000634234
   16    2    8    2        0.0000000020
   16    2    9    2       -0.0000658453
   16    2   10    2        0.0000000105
   16    2   11    2        0.0000000257
   16    2   12    2       -0.0012520287
   16    2   13    2       -0.0011413637
   16    2   14    2       -0.0000001708
   16    2   15    2       -0.0000559304
   16    2   16    2        0.0023314299
   16    2    4    3       -0.0002431910
   16    2    5    3        0.0000000070
   16    2    6    3       -0.0000000029
   16    2    7    3        0.0002257638
   16    2    8    3       -0.0000000179
   16    2    9    3        0.0003524733
   16    2   11    3        0.0000000004
   16    2   12    3       -0.0009927260
   16    2   13    3       -0.0010781900
   16    2   14    3       -0.0000001830
   16    2    4    4        0.0003806200
   16    2    5    4       -0.0000000085
   16    2    6    4       -0.0000000174
   16    2    7    4        0.0003232588
   16    2    8    4        0.0000000189
   16    2    9    4       -0.0002927776
   16    2   10    4        0.0000000070
   16    2   11    4        0.0000000079
   16    2   12    4       -0.0000412717
   16    2   13    4       -0.0005011536
   16    2   14    4       -0.0000000819
   16    2   15    4        0.0012534540
   16    2    5    5       -0.0003806199
   16    2    6    5       -0.0009785019
   16    2    7    5       -0.0000000299
   16    2    8    5       -0.0000400703
   16    2   10    5        0.0002421786
   16    2   11    5        0.0009847120
   16    2   12    5       -0.0000000140
   16    2   13    5        0.0000000819
   16    2   14    5       -0.0005011535
   16    2   15    5       -0.0000000361
   16    2    6    6       -0.0012127039
   16    2    7    6       -0.0000000245
   16    2    8    6       -0.0002078119
   16    2    9    6       -0.0000000121
   16    2   10    6       -0.0006733113
   16    2   11    6       -0.0005853727
   16    2   12    6        0.0000000042
   16    2   13    6        0.0000000318
   16    2   14    6        0.0000448233
   16    2   15    6        0.0000000015
   16    2    7    7        0.0012127037
   16    2    8    7       -0.0000000121
   16    2    9    7        0.0002078112
   16    2   10    7       -0.0000000085
   16    2   11    7       -0.0000000042
   16    2   12    7       -0.0005853727
   16    2   13    7       -0.0013911624
   16    2   14    7       -0.0000002069
   16    2   15    7       -0.0001219547
   16    2    8    8        0.0002292994
   16    2    9    8        0.0000000221
   16    2   10    8       -0.0000374310
   16    2   11    8       -0.0006315217
   16    2   12    8        0.0000000286
   16    2   13    8        0.0000000305
   16    2   14    8       -0.0005987828
   16    2   15    8        0.0000000543
   16    2    9    9       -0.0002292995
   16    2   10    9       -0.0000000019
   16    2   11    9       -0.0000000286
   16    2   12    9       -0.0006315217
   16    2   13    9        0.0008981130
   16    2   14    9        0.0000000950
   16    2   15    9       -0.0010700094
   16    2   10   10        0.0000000001
   16    2   11   10        0.0001937994
   16    2   13   10        0.0000002975
   16    2   14   10       -0.0017529538
   16    2   11   11        0.0005769898
   16    2   12   11        0.0000000034
   16    2   13   11       -0.0000001318
   16    2   14   11        0.0010074510
   16    2   12   12       -0.0005769897
   16    2   13   12        0.0012949746
   16    2   14   12        0.0000001790
   16    2   15   12        0.0000328097
   16    2   13   13        0.0002113131
   16    2   14   13        0.0000000643
   16    2   15   13       -0.0002504665
   16    2   14   14       -0.0002113132
   16    2   15   14       -0.0000000425
   17    2    1    1        0.0000000390
   17    2    2    1        0.0011101963
   17    2    3    1       -0.0002416999
   17    2    4    1        0.0000467753
   17    2    5    1       -0.0000000004
   17    2    6    1       -0.0000000005
   17    2    7    1       -0.0000634234
   17    2    8    1        0.0000000020
   17    2    9    1       -0.0000658454
   17    2   10    1       -0.0000000105
   17    2   11    1        0.0000000257
   17    2   12    1       -0.0012520286
   17    2   13    1       -0.0000623204
   17    2   14    1       -0.0000000093
   17    2   15    1        0.0000559303
   17    2   16    1       -0.0001486431
   17    2    2    2       -0.0000000390
   17    2    3    2        0.0000000036
   17    2    4    2       -0.0000000002
   17    2    5    2       -0.0000191051
   17    2    6    2       -0.0000634235
   17    2    7    2        0.0000000005
   17    2    8    2       -0.0000658460
   17    2    9    2       -0.0000000020
   17    2   10    2       -0.0007021130
   17    2   11    2        0.0012520287
   17    2   12    2        0.0000000257
   17    2   13    2       -0.0000001708
   17    2   14    2        0.0011413636
   17    2   15    2       -0.0000000008
   17    2   17    2        0.0023314299
   17    2    4    3        0.0000000070
   17    2    5    3        0.0002431910
   17    2    6    3       -0.0002257638
   17    2    7    3       -0.0000000029
   17    2    8    3       -0.0003524733
   17    2    9    3       -0.0000000179
   17    2   10    3        0.0000000004
   17    2   11    3       -0.0009927263
   17    2   12    3       -0.0000000004
   17    2   13    3        0.0000001830
   17    2   14    3       -0.0010781901
   17    2   16    3       -0.0000000215
   17    2    4    4       -0.0000000085
   17    2    5    4       -0.0003806200
   17    2    6    4        0.0009785021
   17    2    7    4        0.0000000299
   17    2    8    4        0.0000400706
   17    2   10    4        0.0002421784
   17    2   11    4       -0.0009847121
   17    2   12    4        0.0000000140
   17    2   13    4        0.0000000819
   17    2   14    4       -0.0005011535
   17    2   15    4       -0.0000000361
   17    2   16    4       -0.0000000093
   17    2    5    5        0.0000000085
   17    2    6    5       -0.0000000174
   17    2    7    5        0.0003232588
   17    2    8    5        0.0000000189
   17    2    9    5       -0.0002927777
   17    2   10    5       -0.0000000070
   17    2   11    5        0.0000000079
   17    2   12    5       -0.0000412715
   17    2   13    5        0.0005011535
   17    2   14    5        0.0000000819
   17    2   15    5       -0.0012534541
   17    2   16    5       -0.0006728233
   17    2    6    6       -0.0000000245
   17    2    7    6        0.0012127038
   17    2    8    6       -0.0000000121
   17    2    9    6        0.0002078113
   17    2   10    6        0.0000000085
   17    2   11    6       -0.0000000042
   17    2   12    6       -0.0005853726
   17    2   13    6        0.0000448232
   17    2   14    6       -0.0000000318
   17    2   15    6        0.0001219545
   17    2   16    6        0.0005914356
   17    2    7    7        0.0000000245
   17    2    8    7        0.0002078107
   17    2    9    7        0.0000000121
   17    2   10    7       -0.0006733118
   17    2   11    7        0.0005853727
   17    2   12    7       -0.0000000042
   17    2   13    7       -0.0000002069
   17    2   14    7        0.0013911624
   17    2   15    7        0.0000000015
   17    2   16    7        0.0000000164
   17    2    8    8        0.0000000221
   17    2    9    8       -0.0002292995
   17    2   10    8        0.0000000019
   17    2   11    8       -0.0000000286
   17    2   12    8       -0.0006315220
   17    2   13    8       -0.0005987798
   17    2   14    8       -0.0000000305
   17    2   15    8        0.0010700095
   17    2   16    8        0.0000004306
   17    2    9    9       -0.0000000221
   17    2   10    9       -0.0000374307
   17    2   11    9        0.0006315218
   17    2   12    9       -0.0000000286
   17    2   13    9        0.0000000950
   17    2   14    9       -0.0008981131
   17    2   15    9        0.0000000543
   17    2   12   10       -0.0001937985
   17    2   13   10        0.0017529550
   17    2   14   10        0.0000002975
   17    2   15   10       -0.0000000009
   17    2   16   10        0.0007371132
   17    2   11   11       -0.0000000034
   17    2   12   11        0.0005769898
   17    2   13   11        0.0010074511
   17    2   14   11        0.0000001318
   17    2   15   11        0.0000328097
   17    2   16   11        0.0001601609
   17    2   12   12        0.0000000034
   17    2   13   12        0.0000001790
   17    2   14   12       -0.0012949748
   17    2   16   12       -0.0000000023
   17    2   13   13       -0.0000000643
   17    2   14   13        0.0002113133
   17    2   15   13        0.0000000425
   17    2   16   13        0.0000000420
   17    2   14   14        0.0000000643
   17    2   15   14       -0.0002504664
   17    2   16   14       -0.0002713532
   17    2   16   15        0.0000000022
   17    2   16   16       -0.0000000080
    3    3    1    1        0.1815248488
    3    3    2    2        0.1815248492
    3    3    3    2       -0.0000000071
    3    3    3    3        0.1823072132
    4    3    1    1        0.0012857880
    4    3    2    1       -0.0000000082
    4    3    4    1       -0.0000000085
    4    3    2    2       -0.0012857880
    4    3    3    2       -0.0000000002
    4    3    4    2       -0.0002256799
    4    3    4    3        0.0020084526
    5    3    1    1        0.0000000082
    5    3    2    1        0.0012857880
    5    3    3    1        0.0000000004
    5    3    4    1       -0.0002256800
    5    3    5    1        0.0000000085
    5    3    2    2       -0.0000000082
    5    3    4    2        0.0000000085
    5    3    5    2        0.0002256801
    5    3    5    3        0.0020084525
    6    3    2    1       -0.0000000005
    6    3    3    1       -0.0074845067
    6    3    4    1       -0.0013812736
    6    3    5    1        0.0000000294
    6    3    3    2        0.0000002070
    6    3    4    2       -0.0000000294
    6    3    5    2       -0.0013812736
    6    3    6    3        0.0032816051
    6    3    4    4       -0.0000000067
    6    3    5    4       -0.0006840990
    6    3    5    5        0.0000000067
    7    3    1    1       -0.0000000001
    7    3    3    1       -0.0000002070
    7    3    4    1       -0.0000000294
    7    3    5    1       -0.0013812736
    7    3    2    2       -0.0000000004
    7    3    3    2       -0.0074845067
    7    3    4    2        0.0013812737
    7    3    5    2       -0.0000000294
    7    3    7    2       -0.0000000002
    7    3    3    3        0.0000000008
    7    3    7    3        0.0032816051
    7    3    4    4       -0.0006840993
    7    3    5    4        0.0000000067
    7    3    6    4        0.0000001795
    7    3    5    5        0.0006840987
    7    3    6    5        0.0036641883
    8    3    2    1       -0.0000000005
    8    3    3    1       -0.0072029001
    8    3    4    1        0.0006282629
    8    3    5    1       -0.0000000374
    8    3    7    1        0.0000000003
    8    3    3    2        0.0000004740
    8    3    4    2        0.0000000374
    8    3    5    2        0.0006282629
    8    3    6    2       -0.0000000003
    8    3    8    2       -0.0000000141
    8    3    5    3       -0.0000000001
    8    3    6    3        0.0003442976
    8    3    7    3       -0.0000000131
    8    3    8    3        0.0055061624
    8    3    4    4        0.0000000135
    8    3    5    4       -0.0004768926
    8    3    6    4        0.0036225330
    8    3    7    4        0.0000003156
    8    3    5    5       -0.0000000135
    8    3    6    5       -0.0000003156
    8    3    7    5        0.0036225329
    9    3    3    1       -0.0000004740
    9    3    4    1        0.0000000374
    9    3    5    1        0.0006282629
    9    3    8    1        0.0000000085
    9    3    2    2       -0.0000000002
    9    3    3    2       -0.0072029001
    9    3    4    2       -0.0006282629
    9    3    5    2        0.0000000374
    9    3    9    2        0.0000000002
    9    3    3    3        0.0000000008
    9    3    6    3        0.0000000131
    9    3    7    3        0.0003442975
    9    3    9    3        0.0055061623
    9    3    4    4       -0.0004768929
    9    3    5    4       -0.0000000135
    9    3    6    4        0.0000003156
    9    3    7    4       -0.0036225330
    9    3    8    4       -0.0000006701
    9    3    5    5        0.0004768925
    9    3    6    5        0.0036225329
    9    3    7    5        0.0000003156
    9    3    8    5       -0.0053488799
    9    3    6    6        0.0000000001
    9    3    8    6       -0.0000000024
    9    3    7    7        0.0000000003
    9    3    8    8        0.0000000062
   10    3    3    1        0.0000000054
   10    3    4    1       -0.0000000005
   10    3    6    1       -0.0000000104
   10    3    7    1        0.0003751065
   10    3    8    1       -0.0000004243
   10    3    9    1        0.0064465400
   10    3    5    2       -0.0000000005
   10    3    6    2       -0.0003751066
   10    3    7    2       -0.0000000104
   10    3    8    2       -0.0064465402
   10    3    9    2       -0.0000004243
   10    3   10    2        0.0000000132
   10    3    6    3       -0.0000000002
   10    3    8    3        0.0000000110
   10    3   10    3        0.0171296719
   10    3    5    4        0.0000000005
   10    3    6    4       -0.0000000027
   10    3    8    4        0.0000000041
   10    3    7    5       -0.0000000028
   10    3    9    5        0.0000000042
   10    3    8    6        0.0000002052
   10    3    9    6       -0.0053776589
   10    3    8    7        0.0053776591
   10    3    9    7        0.0000002052
   11    3    2    1        0.0000000009
   11    3    3    1        0.0120058262
   11    3    4    1        0.0001465530
   11    3    5    1       -0.0000000012
   11    3    9    1        0.0000000002
   11    3   10    1        0.0000002855
   11    3    3    2       -0.0000001754
   11    3    4    2        0.0000000012
   11    3    5    2        0.0001465529
   11    3    6    2       -0.0000000001
   11    3    8    2        0.0000000171
   11    3   10    2        0.0195417065
   11    3   11    2       -0.0000000006
   11    3    6    3       -0.0016245437
   11    3    7    3       -0.0000000212
   11    3    8    3       -0.0082336341
   11    3    9    3       -0.0000004216
   11    3   10    3        0.0000000054
   11    3   11    3        0.0175359223
   11    3    4    4        0.0000000017
   11    3    5    4        0.0000751396
   11    3    6    4       -0.0060005215
   11    3    7    4       -0.0000002156
   11    3    8    4        0.0092615217
   11    3    9    4        0.0000006860
   11    3   10    4       -0.0000000080
   11    3    5    5       -0.0000000017
   11    3    6    5        0.0000002156
   11    3    7    5       -0.0060005212
   11    3    8    5       -0.0000006860
   11    3    9    5        0.0092615215
   11    3    7    6       -0.0000000001
   11    3    9    6        0.0000000002
   11    3   10    6        0.0000000433
   11    3    8    7       -0.0000000037
   11    3   10    7       -0.0033200296
   11    3    9    8        0.0000000056
   11    3   10    8       -0.0000003383
   11    3   10    9        0.0066068561
   12    3    1    1       -0.0000000002
   12    3    3    1       -0.0000001754
   12    3    4    1       -0.0000000012
   12    3    5    1       -0.0001465530
   12    3    8    1        0.0000000170
   12    3   10    1        0.0195417061
   12    3   11    1        0.0000000003
   12    3    2    2       -0.0000000004
   12    3    3    2       -0.0120058261
   12    3    4    2        0.0001465530
   12    3    5    2       -0.0000000012
   12    3    9    2        0.0000000005
   12    3   10    2       -0.0000002855
   12    3   12    2        0.0000000009
   12    3    3    3        0.0000000013
   12    3    6    3       -0.0000000212
   12    3    7    3        0.0016245437
   12    3    8    3       -0.0000004216
   12    3    9    3        0.0082336341
   12    3   12    3        0.0175359220
   12    3    4    4       -0.0000751401
   12    3    5    4        0.0000000017
   12    3    6    4        0.0000002156
   12    3    7    4       -0.0060005214
   12    3    8    4       -0.0000006860
   12    3    9    4        0.0092615215
   12    3   11    4       -0.0000000736
   12    3    5    5        0.0000751394
   12    3    6    5        0.0060005212
   12    3    7    5        0.0000002156
   12    3    8    5       -0.0092615215
   12    3    9    5       -0.0000006860
   12    3   10    5        0.0000000081
   12    3   11    5       -0.0032181711
   12    3    6    6        0.0000000004
   12    3    8    6       -0.0000000031
   12    3   10    6       -0.0033200296
   12    3   11    6       -0.0000000001
   12    3    7    7        0.0000000007
   12    3    9    7       -0.0000000002
   12    3   10    7       -0.0000000433
   12    3    8    8        0.0000000116
   12    3   10    8        0.0066068561
   12    3   11    8       -0.0000000090
   12    3   10    9        0.0000003383
   12    3   10   10       -0.0000000111
   12    3   11   10       -0.0103323335
   12    3   11   11        0.0000000002
   13    3    1    1       -0.0012502166
   13    3    2    1       -0.0000001683
   13    3    4    1       -0.0000000893
   13    3    5    1       -0.0005003117
   13    3    6    1        0.0005455840
   13    3    7    1        0.0000000885
   13    3    8    1       -0.0060200599
   13    3    9    1       -0.0000012065
   13    3   10    1        0.0000000043
   13    3   11    1        0.0136696546
   13    3   12    1       -0.0000020397
   13    3   13    1        0.0000042812
   13    3    2    2        0.0012502163
   13    3    3    2        0.0000000004
   13    3    4    2       -0.0005003117
   13    3    5    2        0.0000000893
   13    3    6    2        0.0000000885
   13    3    7    2       -0.0005455841
   13    3    8    2       -0.0000012065
   13    3    9    2        0.0060200600
   13    3   11    2        0.0000020397
   13    3   12    2        0.0136696547
   13    3   13    2        0.0134055485
   13    3    4    3       -0.0006010567
   13    3    5    3       -0.0000000847
   13    3    9    3       -0.0000000005
   13    3   12    3       -0.0000000012
   13    3   13    3        0.0207143662
   13    3    4    4        0.0000000002
   13    3    6    4        0.0000002849
   13    3    7    4        0.0018896866
   13    3    8    4       -0.0000001366
   13    3    9    4       -0.0012128929
   13    3   10    4       -0.0000003889
   13    3   11    4        0.0000001481
   13    3   12    4       -0.0009043956
   13    3    5    5       -0.0000000002
   13    3    6    5        0.0018896864
   13    3    7    5       -0.0000002849
   13    3    8    5       -0.0012128898
   13    3    9    5        0.0000001366
   13    3   10    5        0.0027588115
   13    3   11    5        0.0009043960
   13    3   12    5        0.0000001481
   13    3    6    6        0.0024813527
   13    3    7    6        0.0000004713
   13    3    8    6        0.0049493270
   13    3    9    6        0.0000011288
   13    3   10    6       -0.0000000041
   13    3   11    6       -0.0002986956
   13    3   12    6        0.0000000528
   13    3    7    7       -0.0024813529
   13    3    8    7        0.0000011288
   13    3    9    7       -0.0049493271
   13    3   11    7       -0.0000000528
   13    3   12    7       -0.0002986956
   13    3    8    8        0.0006533685
   13    3    9    8        0.0000001739
   13    3   10    8       -0.0000000007
   13    3   11    8        0.0007743622
   13    3   12    8       -0.0000001665
   13    3    9    9       -0.0006533686
   13    3   11    9        0.0000001665
   13    3   12    9        0.0007743621
   13    3   11   10       -0.0000000004
   13    3   11   11        0.0012716817
   13    3   12   11       -0.0000002083
   13    3   12   12       -0.0012716821
   14    3    1    1       -0.0000001683
   14    3    2    1        0.0012502171
   14    3    3    1       -0.0000000004
   14    3    4    1        0.0005003117
   14    3    5    1       -0.0000000893
   14    3    6    1        0.0000000885
   14    3    7    1       -0.0005455842
   14    3    8    1       -0.0000012065
   14    3    9    1        0.0060200603
   14    3   11    1        0.0000020397
   14    3   12    1        0.0136696557
   14    3   13    1       -0.0134055491
   14    3   14    1       -0.0000042812
   14    3    2    2        0.0000001683
   14    3    4    2       -0.0000000893
   14    3    5    2       -0.0005003117
   14    3    6    2       -0.0005455842
   14    3    7    2       -0.0000000885
   14    3    8    2        0.0060200605
   14    3    9    2        0.0000012065
   14    3   10    2       -0.0000000040
   14    3   11    2       -0.0136696563
   14    3   12    2        0.0000020397
   14    3   13    2        0.0000042812
   14    3   14    2       -0.0134055480
   14    3    4    3       -0.0000000847
   14    3    5    3        0.0006010568
   14    3    8    3       -0.0000000005
   14    3   10    3       -0.0000000002
   14    3   11    3        0.0000000014
   14    3   14    3        0.0207143690
   14    3    5    4        0.0000000001
   14    3    6    4       -0.0018896866
   14    3    7    4        0.0000002849
   14    3    8    4        0.0012128947
   14    3    9    4       -0.0000001366
   14    3   10    4        0.0027588095
   14    3   11    4       -0.0009043958
   14    3   12    4       -0.0000001481
   14    3    6    5        0.0000002849
   14    3    7    5        0.0018896868
   14    3    8    5       -0.0000001366
   14    3    9    5       -0.0012128923
   14    3   10    5        0.0000003889
   14    3   11    5        0.0000001481
   14    3   12    5       -0.0009043959
   14    3   13    5       -0.0000000002
   14    3    6    6        0.0000004713
   14    3    7    6       -0.0024813525
   14    3    8    6        0.0000011288
   14    3    9    6       -0.0049493275
   14    3   11    6       -0.0000000528
   14    3   12    6       -0.0002986956
   14    3   13    6        0.0022306381
   14    3    7    7       -0.0000004713
   14    3    8    7       -0.0049493275
   14    3    9    7       -0.0000011288
   14    3   10    7        0.0000000041
   14    3   11    7        0.0002986957
   14    3   12    7       -0.0000000528
   14    3   13    7       -0.0000006507
   14    3    8    8        0.0000001739
   14    3    9    8       -0.0006533687
   14    3   11    8        0.0000001665
   14    3   12    8        0.0007743620
   14    3   13    8        0.0020164703
   14    3    9    9       -0.0000001739
   14    3   10    9        0.0000000004
   14    3   11    9       -0.0007743620
   14    3   12    9        0.0000001665
   14    3   13    9       -0.0000005113
   14    3   12   10       -0.0000000011
   14    3   13   10       -0.0036283434
   14    3   11   11        0.0000002083
   14    3   12   11        0.0012716824
   14    3   13   11       -0.0057489437
   14    3   12   12       -0.0000002083
   14    3   13   12       -0.0000017520
   15    3    1    1        0.0007373504
   15    3    6    1        0.0016217978
   15    3    7    1        0.0000000449
   15    3    8    1       -0.0009139519
   15    3    9    1       -0.0000000601
   15    3   10    1        0.0000000010
   15    3   11    1       -0.0002305571
   15    3   12    1        0.0000000034
   15    3   14    1       -0.0000000001
   15    3    2    2        0.0007373505
   15    3    3    2       -0.0000000002
   15    3    6    2       -0.0000000449
   15    3    7    2        0.0016217978
   15    3    8    2        0.0000000601
   15    3    9    2       -0.0009139517
   15    3   11    2        0.0000000034
   15    3   12    2        0.0002305577
   15    3   13    2        0.0000000004
   15    3    3    3        0.0004567674
   15    3    7    3       -0.0000000001
   15    3    9    3        0.0000000002
   15    3   12    3        0.0000000001
   15    3   13    3        0.0000000004
   15    3   15    3        0.0016263932
   15    3    4    4        0.0012745260
   15    3    9    4        0.0000000001
   15    3   13    4        0.0004386090
   15    3   14    4        0.0000000618
   15    3    5    5        0.0012745260
   15    3    6    5        0.0000000001
   15    3    8    5       -0.0000000002
   15    3   13    5        0.0000000618
   15    3   14    5       -0.0004386091
   15    3    6    6        0.0013482826
   15    3    8    6        0.0006491268
   15    3    9    6        0.0000000248
   15    3   10    6       -0.0000000006
   15    3   11    6        0.0002610874
   15    3   12    6        0.0000000034
   15    3    7    7        0.0013482825
   15    3    8    7       -0.0000000248
   15    3    9    7        0.0006491266
   15    3   11    7        0.0000000034
   15    3   12    7       -0.0002610874
   15    3    8    8        0.0006341459
   15    3   10    8       -0.0000000008
   15    3   11    8        0.0011934252
   15    3   12    8        0.0000000611
   15    3    9    9        0.0006341458
   15    3   11    9        0.0000000611
   15    3   12    9       -0.0011934251
   15    3   10   10       -0.0003477739
   15    3   11   10       -0.0000000012
   15    3   11   11        0.0009107632
   15    3   12   12        0.0009107631
   15    3   13   12       -0.0000000003
   15    3   13   13       -0.0001684382
   15    3   14   14       -0.0001684379
   16    3    1    1        0.0012138224
   16    3    2    1       -0.0000000182
   16    3    4    1       -0.0000000062
   16    3    5    1       -0.0002147958
   16    3    6    1       -0.0003000565
   16    3    7    1       -0.0000000038
   16    3    8    1       -0.0008367591
   16    3    9    1       -0.0000000425
   16    3   10    1        0.0000000007
   16    3   11    1       -0.0001939495
   16    3   13    1       -0.0000000626
   16    3   14    1        0.0003687272
   16    3   16    1        0.0000000215
   16    3    2    2       -0.0012138225
   16    3    3    2        0.0000000001
   16    3    4    2       -0.0002147958
   16    3    5    2        0.0000000062
   16    3    6    2       -0.0000000038
   16    3    7    2        0.0003000565
   16    3    8    2       -0.0000000425
   16    3    9    2        0.0008367591
   16    3   12    2       -0.0001939495
   16    3   13    2       -0.0003687271
   16    3   14    2       -0.0000000626
   16    3   16    2        0.0010708352
   16    3    4    3        0.0001552116
   16    3    5    3       -0.0000000013
   16    3   13    3       -0.0000208295
   16    3   14    3       -0.0000000031
   16    3   16    3        0.0018983500
   16    3    6    4        0.0000000004
   16    3    7    4        0.0004005829
   16    3    8    4        0.0000000030
   16    3    9    4       -0.0000818285
   16    3   10    4        0.0000000096
   16    3   11    4        0.0000000076
   16    3   12    4       -0.0005339691
   16    3   15    4       -0.0006010113
   16    3    6    5        0.0004005830
   16    3    7    5       -0.0000000004
   16    3    8    5       -0.0000818275
   16    3    9    5       -0.0000000030
   16    3   10    5        0.0011117043
   16    3   11    5        0.0005339691
   16    3   12    5        0.0000000076
   16    3   15    5        0.0000000052
   16    3    6    6        0.0008658736
   16    3    7    6        0.0000000349
   16    3    8    6        0.0003335541
   16    3    9    6        0.0000000262
   16    3   10    6       -0.0000000002
   16    3   11    6       -0.0008560938
   16    3   12    6        0.0000000233
   16    3   13    6       -0.0000001419
   16    3   14    6        0.0009984821
   16    3    7    7       -0.0008658736
   16    3    8    7        0.0000000262
   16    3    9    7       -0.0003335541
   16    3   11    7       -0.0000000233
   16    3   12    7       -0.0008560939
   16    3   13    7       -0.0009984820
   16    3   14    7       -0.0000001419
   16    3    8    8       -0.0005296431
   16    3    9    8       -0.0000000618
   16    3   10    8        0.0000000004
   16    3   11    8        0.0005444748
   16    3   12    8       -0.0000000356
   16    3   13    8       -0.0000000653
   16    3   14    8        0.0006283536
   16    3    9    9        0.0005296431
   16    3   11    9        0.0000000356
   16    3   12    9        0.0005444747
   16    3   13    9       -0.0006283523
   16    3   14    9       -0.0000000653
   16    3   11   10       -0.0000000004
   16    3   13   10       -0.0000002441
   16    3   14   10        0.0016313759
   16    3   11   11       -0.0006830817
   16    3   12   11        0.0000000097
   16    3   13   11        0.0000001466
   16    3   14   11       -0.0009450813
   16    3   12   12        0.0006830816
   16    3   13   12       -0.0009450813
   16    3   14   12       -0.0000001466
   16    3   15   13       -0.0006970374
   16    3   15   14       -0.0000001043
   17    3    1    1        0.0000000182
   17    3    2    1        0.0012138223
   17    3    4    1       -0.0002147958
   17    3    5    1        0.0000000062
   17    3    6    1        0.0000000038
   17    3    7    1       -0.0003000565
   17    3    8    1        0.0000000425
   17    3    9    1       -0.0008367591
   17    3   12    1        0.0001939495
   17    3   13    1       -0.0003687272
   17    3   14    1       -0.0000000626
   17    3   16    1        0.0010708352
   17    3   17    1       -0.0000000215
   17    3    2    2       -0.0000000182
   17    3    4    2        0.0000000062
   17    3    5    2        0.0002147958
   17    3    6    2       -0.0003000565
   17    3    7    2       -0.0000000038
   17    3    8    2       -0.0008367591
   17    3    9    2       -0.0000000425
   17    3   10    2        0.0000000008
   17    3   11    2       -0.0001939497
   17    3   13    2        0.0000000626
   17    3   14    2       -0.0003687272
   17    3   16    2       -0.0000000215
   17    3   17    2       -0.0010708352
   17    3    4    3        0.0000000013
   17    3    5    3        0.0001552115
   17    3   13    3       -0.0000000031
   17    3   14    3        0.0000208296
   17    3   17    3        0.0018983502
   17    3    6    4        0.0004005829
   17    3    7    4       -0.0000000004
   17    3    8    4       -0.0000818294
   17    3    9    4       -0.0000000030
   17    3   10    4       -0.0011117043
   17    3   11    4        0.0005339691
   17    3   12    4        0.0000000076
   17    3   15    4       -0.0000000052
   17    3    6    5       -0.0000000004
   17    3    7    5       -0.0004005830
   17    3    8    5       -0.0000000030
   17    3    9    5        0.0000818285
   17    3   10    5        0.0000000096
   17    3   11    5       -0.0000000076
   17    3   12    5        0.0005339690
   17    3   15    5       -0.0006010111
   17    3    6    6       -0.0000000349
   17    3    7    6        0.0008658735
   17    3    8    6       -0.0000000262
   17    3    9    6        0.0003335541
   17    3   11    6        0.0000000233
   17    3   12    6        0.0008560939
   17    3   13    6       -0.0009984821
   17    3   14    6       -0.0000001419
   17    3   16    6        0.0003001136
   17    3    7    7        0.0000000349
   17    3    8    7        0.0003335541
   17    3    9    7        0.0000000262
   17    3   10    7       -0.0000000002
   17    3   11    7       -0.0008560940
   17    3   12    7        0.0000000233
   17    3   13    7        0.0000001419
   17    3   14    7       -0.0009984821
   17    3   16    7        0.0000000023
   17    3    8    8        0.0000000618
   17    3    9    8       -0.0005296431
   17    3   11    8       -0.0000000356
   17    3   12    8       -0.0005444747
   17    3   13    8       -0.0006283508
   17    3   14    8       -0.0000000653
   17    3   16    8       -0.0003657964
   17    3    9    9       -0.0000000618
   17    3   10    9        0.0000000005
   17    3   11    9        0.0005444747
   17    3   12    9       -0.0000000356
   17    3   13    9        0.0000000653
   17    3   14    9       -0.0006283522
   17    3   16    9       -0.0000000167
   17    3   12   10        0.0000000005
   17    3   13   10        0.0016313768
   17    3   14   10        0.0000002441
   17    3   16   10        0.0002322340
   17    3   11   11        0.0000000097
   17    3   12   11        0.0006830816
   17    3   13   11        0.0009450813
   17    3   14   11        0.0000001466
   17    3   16   11        0.0003604262
   17    3   12   12       -0.0000000097
   17    3   13   12        0.0000001466
   17    3   14   12       -0.0009450813
   17    3   16   12        0.0000000020
   17    3   15   13       -0.0000001043
   17    3   15   14        0.0006970374
    4    4    1    1        0.1714907596
    4    4    3    1        0.0000002286
    4    4    4    1       -0.0000000124
    4    4    2    2        0.1714907594
    4    4    3    2        0.0061025995
    4    4    4    2        0.0003982628
    4    4    3    3        0.1714299169
    4    4    4    4        0.1976170602
    5    4    3    1        0.0061025968
    5    4    4    1       -0.0003982628
    5    4    5    1        0.0000000124
    5    4    3    2       -0.0000002286
    5    4    4    2       -0.0000000124
    5    4    5    2       -0.0003982627
    5    4    5    4        0.0103762801
    6    4    1    1        0.0000000848
    6    4    2    1        0.0052553807
    6    4    3    1       -0.0300761420
    6    4    4    1        0.0007095657
    6    4    5    1        0.0000000082
    6    4    6    1        0.0000000046
    6    4    2    2       -0.0000000848
    6    4    3    2       -0.0000006411
    6    4    4    2       -0.0000000196
    6    4    5    2        0.0002978863
    6    4    6    2       -0.0004015483
    6    4    4    3        0.0000000045
    6    4    5    3        0.0004621678
    6    4    6    3        0.0036641883
    6    4    4    4       -0.0000004145
    6    4    5    4       -0.0070534570
    6    4    6    4        0.0238786035
    6    4    5    5        0.0000004145
    7    4    1    1        0.0052553821
    7    4    2    1       -0.0000000848
    7    4    3    1       -0.0000006411
    7    4    4    1        0.0000000196
    7    4    5    1       -0.0002978862
    7    4    6    1       -0.0004015485
    7    4    7    1       -0.0000000046
    7    4    2    2       -0.0052553804
    7    4    3    2        0.0300761427
    7    4    4    2        0.0007095657
    7    4    5    2        0.0000000082
    7    4    6    2       -0.0000000046
    7    4    7    2        0.0004015484
    7    4    3    3       -0.0000000030
    7    4    4    3        0.0004621677
    7    4    5    3       -0.0000000045
    7    4    6    3        0.0000001795
    7    4    7    3       -0.0036641883
    7    4    4    4        0.0070534584
    7    4    5    4       -0.0000004145
    7    4    7    4        0.0238786035
    7    4    5    5       -0.0070534561
    7    4    6    5       -0.0116947634
    7    4    6    6        0.0009845182
    8    4    1    1       -0.0000000633
    8    4    2    1        0.0028770862
    8    4    3    1        0.0256338178
    8    4    4    1       -0.0001576623
    8    4    5    1       -0.0000000158
    8    4    6    1        0.0000000200
    8    4    7    1       -0.0004025922
    8    4    8    1       -0.0000000104
    8    4    2    2        0.0000000633
    8    4    3    2        0.0000015244
    8    4    4    2        0.0000000104
    8    4    5    2       -0.0002399666
    8    4    6    2       -0.0004025925
    8    4    7    2       -0.0000000200
    8    4    8    2        0.0001187416
    8    4    4    3       -0.0000000124
    8    4    5    3        0.0004360476
    8    4    6    3       -0.0028519834
    8    4    7    3       -0.0000002485
    8    4    8    3       -0.0053488799
    8    4    4    4        0.0000005210
    8    4    5    4        0.0053751357
    8    4    6    4       -0.0143703228
    8    4    7    4        0.0000005482
    8    4    8    4        0.0216103336
    8    4    5    5       -0.0000005210
    8    4    6    5       -0.0000004799
    8    4    7    5       -0.0125778296
    8    4    6    6       -0.0000001382
    8    4    7    6        0.0017868092
    8    4    7    7        0.0000001382
    9    4    1    1        0.0028770856
    9    4    2    1        0.0000000633
    9    4    3    1        0.0000015244
    9    4    4    1       -0.0000000104
    9    4    5    1        0.0002399660
    9    4    6    1       -0.0004025924
    9    4    7    1       -0.0000000200
    9    4    8    1        0.0001187407
    9    4    9    1        0.0000000104
    9    4    2    2       -0.0028770875
    9    4    3    2       -0.0256338178
    9    4    4    2       -0.0001576628
    9    4    5    2       -0.0000000158
    9    4    6    2       -0.0000000200
    9    4    7    2        0.0004025926
    9    4    8    2        0.0000000104
    9    4    9    2       -0.0001187306
    9    4    3    3        0.0000000026
    9    4    4    3        0.0004360478
    9    4    5    3        0.0000000124
    9    4    6    3       -0.0000002485
    9    4    7    3        0.0028519833
    9    4    8    3       -0.0000006701
    9    4    9    3        0.0053488798
    9    4    4    4       -0.0053751367
    9    4    5    4        0.0000005210
    9    4    6    4       -0.0000005482
    9    4    7    4       -0.0143703218
    9    4    9    4        0.0216103337
    9    4    5    5        0.0053751350
    9    4    6    5        0.0125778305
    9    4    7    5       -0.0000004799
    9    4    8    5       -0.0123749716
    9    4    6    6        0.0017868115
    9    4    7    6        0.0000001382
    9    4    8    6       -0.0018125793
    9    4    7    7       -0.0017868080
    9    4    8    7       -0.0000002093
    9    4    8    8        0.0004504057
   10    4    1    1       -0.0000000098
   10    4    2    1       -0.0015493073
   10    4    3    1       -0.0000000223
   10    4    4    1        0.0008235751
   10    4    5    1       -0.0000000308
   10    4    6    1       -0.0000000028
   10    4    7    1        0.0001318536
   10    4    8    1       -0.0000000932
   10    4    9    1        0.0015670323
   10    4    2    2        0.0000000098
   10    4    4    2       -0.0000000308
   10    4    5    2       -0.0008235748
   10    4    6    2        0.0001318536
   10    4    7    2        0.0000000028
   10    4    8    2        0.0015670323
   10    4    9    2        0.0000000932
   10    4   10    2       -0.0000000111
   10    4    5    3       -0.0002803249
   10    4    6    3        0.0000000025
   10    4    8    3        0.0000000046
   10    4    5    4       -0.0000000046
   10    4    6    4       -0.0012196200
   10    4    7    4        0.0000000119
   10    4    8    4       -0.0000843824
   10    4    9    4       -0.0000000024
   10    4   10    4        0.0027127936
   10    4    6    5        0.0000000119
   10    4    7    5        0.0012196435
   10    4    8    5       -0.0000000024
   10    4    9    5        0.0000843550
   10    4    6    6        0.0000000658
   10    4    7    6       -0.0013432036
   10    4    8    6        0.0000000993
   10    4    9    6       -0.0011397352
   10    4    7    7       -0.0000000658
   10    4    8    7       -0.0011397353
   10    4    9    7       -0.0000000993
   10    4    8    8       -0.0000002044
   10    4    9    8        0.0016317730
   10    4    9    9        0.0000002044
   11    4    1    1        0.0000000059
   11    4    2    1        0.0002020255
   11    4    3    1        0.0109515474
   11    4    4    1       -0.0004694648
   11    4    5    1       -0.0000000031
   11    4    6    1        0.0000000008
   11    4    7    1        0.0005124893
   11    4    8    1        0.0000000257
   11    4    9    1       -0.0007005397
   11    4   10    1       -0.0000000309
   11    4   11    1        0.0000000038
   11    4    2    2       -0.0000000059
   11    4    3    2        0.0000000905
   11    4    4    2        0.0000000069
   11    4    5    2       -0.0002151159
   11    4    6    2        0.0005124892
   11    4    7    2       -0.0000000008
   11    4    8    2       -0.0007005365
   11    4    9    2       -0.0000000257
   11    4   10    2        0.0037425785
   11    4   11    2        0.0002583802
   11    4    4    3       -0.0000000164
   11    4    5    3       -0.0007197644
   11    4    6    3       -0.0009013278
   11    4    7    3       -0.0000000324
   11    4    8    3       -0.0014779554
   11    4    9    3       -0.0000001095
   11    4   10    3        0.0000000011
   11    4   11    3        0.0032181711
   11    4    4    4        0.0000001392
   11    4    5    4        0.0030438112
   11    4    6    4       -0.0067426641
   11    4    7    4       -0.0000000880
   11    4    8    4        0.0083975084
   11    4    9    4        0.0000004300
   11    4   10    4       -0.0001554002
   11    4   11    4        0.0060730727
   11    4    5    5       -0.0000001392
   11    4    6    5        0.0000000680
   11    4    7    5       -0.0052071104
   11    4    8    5       -0.0000002721
   11    4    9    5        0.0053145885
   11    4   10    5        0.0000000036
   11    4    6    6       -0.0000000050
   11    4    7    6        0.0001924272
   11    4    8    6        0.0000000091
   11    4    9    6       -0.0001419069
   11    4   10    6       -0.0000000076
   11    4    7    7        0.0000000050
   11    4    8    7       -0.0001419073
   11    4    9    7       -0.0000000091
   11    4   10    7        0.0002121259
   11    4    8    8       -0.0000001037
   11    4    9    8        0.0010119106
   11    4   10    8       -0.0000003426
   11    4    9    9        0.0000001037
   11    4   10    9        0.0046255825
   12    4    1    1       -0.0002020246
   12    4    2    1        0.0000000059
   12    4    3    1       -0.0000000905
   12    4    4    1        0.0000000069
   12    4    5    1       -0.0002151158
   12    4    6    1       -0.0005124892
   12    4    7    1        0.0000000008
   12    4    8    1        0.0007005364
   12    4    9    1        0.0000000257
   12    4   10    1       -0.0037425785
   12    4   11    1       -0.0002583801
   12    4   12    1       -0.0000000038
   12    4    2    2        0.0002020254
   12    4    3    2        0.0109515475
   12    4    4    2        0.0004694650
   12    4    5    2        0.0000000031
   12    4    6    2        0.0000000008
   12    4    7    2        0.0005124891
   12    4    8    2        0.0000000257
   12    4    9    2       -0.0007005397
   12    4   10    2       -0.0000000309
   12    4   11    2        0.0000000038
   12    4   12    2       -0.0002583801
   12    4    3    3       -0.0000000011
   12    4    4    3        0.0007197643
   12    4    5    3       -0.0000000164
   12    4    6    3        0.0000000324
   12    4    7    3       -0.0009013278
   12    4    8    3        0.0000001095
   12    4    9    3       -0.0014779554
   12    4   11    3       -0.0000000736
   12    4   12    3       -0.0032181711
   12    4    4    4        0.0030438116
   12    4    5    4       -0.0000001392
   12    4    6    4       -0.0000000880
   12    4    7    4        0.0067426641
   12    4    8    4        0.0000004300
   12    4    9    4       -0.0083975084
   12    4   10    4       -0.0000000036
   12    4   12    4        0.0060730727
   12    4    5    5       -0.0030438109
   12    4    6    5       -0.0052071105
   12    4    7    5       -0.0000000680
   12    4    8    5        0.0053145884
   12    4    9    5        0.0000002721
   12    4   10    5       -0.0001553976
   12    4   11    5        0.0020975558
   12    4    6    6       -0.0001924277
   12    4    7    6       -0.0000000050
   12    4    8    6        0.0001419069
   12    4    9    6        0.0000000091
   12    4   10    6       -0.0002121259
   12    4   11    6        0.0006233841
   12    4    7    7        0.0001924260
   12    4    8    7        0.0000000091
   12    4    9    7       -0.0001419072
   12    4   10    7       -0.0000000076
   12    4   11    7        0.0000000082
   12    4    8    8       -0.0010119148
   12    4    9    8       -0.0000001037
   12    4   10    8       -0.0046255825
   12    4   11    8       -0.0005280319
   12    4    9    9        0.0010119063
   12    4   10    9       -0.0000003426
   12    4   11    9       -0.0000000270
   12    4   10   10        0.0000000078
   12    4   11   10        0.0095370738
   12    4   11   11       -0.0001793941
   13    4    1    1        0.0001853527
   13    4    3    1       -0.0000001492
   13    4    4    1       -0.0000000611
   13    4    5    1       -0.0003550639
   13    4    6    1        0.0005396565
   13    4    7    1       -0.0000000159
   13    4    8    1       -0.0004167554
   13    4    9    1       -0.0000001795
   13    4   10    1       -0.0010141172
   13    4   11    1       -0.0000715777
   13    4   12    1       -0.0000001403
   13    4   13    1        0.0000002791
   13    4    2    2        0.0001853521
   13    4    3    2       -0.0008363969
   13    4    4    2        0.0003550639
   13    4    5    2       -0.0000000611
   13    4    6    2        0.0000000159
   13    4    7    2        0.0005396565
   13    4    8    2        0.0000001795
   13    4    9    2       -0.0004167545
   13    4   10    2        0.0000001809
   13    4   11    2       -0.0000001403
   13    4   12    2        0.0000715778
   13    4   13    2       -0.0008917102
   13    4    3    3        0.0000396439
   13    4    6    3        0.0000000735
   13    4    7    3        0.0004874997
   13    4    8    3       -0.0000001278
   13    4    9    3       -0.0011348737
   13    4   10    3       -0.0000002317
   13    4   11    3        0.0000001203
   13    4   12    3       -0.0007345353
   13    4   13    3        0.0000000001
   13    4    4    4        0.0018846387
   13    4    5    4        0.0000000623
   13    4    6    4        0.0000000372
   13    4    7    4       -0.0001863896
   13    4    8    4        0.0000001164
   13    4    9    4       -0.0004895192
   13    4   11    4        0.0000000572
   13    4   12    4        0.0003062627
   13    4   13    4        0.0028954433
   13    4    5    5        0.0010007836
   13    4    6    5        0.0001863896
   13    4    7    5        0.0000000372
   13    4    8    5        0.0004895196
   13    4    9    5        0.0000001164
   13    4   10    5       -0.0000000004
   13    4   11    5        0.0003062628
   13    4   12    5       -0.0000000572
   13    4    6    6        0.0006350001
   13    4    8    6        0.0001308463
   13    4    9    6        0.0000001648
   13    4   10    6        0.0008931027
   13    4   11    6       -0.0003057963
   13    4   12    6        0.0000001358
   13    4    7    7        0.0006349996
   13    4    8    7       -0.0000001648
   13    4    9    7        0.0001308457
   13    4   10    7       -0.0000001346
   13    4   11    7        0.0000001358
   13    4   12    7        0.0003057963
   13    4    8    8        0.0001097866
   13    4   10    8        0.0006926544
   13    4   11    8        0.0013371081
   13    4   12    8       -0.0000000072
   13    4    9    9        0.0001097853
   13    4   10    9       -0.0000000780
   13    4   11    9       -0.0000000072
   13    4   12    9       -0.0013371084
   13    4   10   10       -0.0002388624
   13    4   11   10       -0.0006823198
   13    4   12   10       -0.0000001118
   13    4   11   11        0.0012744952
   13    4   12   12        0.0012744955
   14    4    1    1        0.0000000261
   14    4    2    1        0.0000000001
   14    4    3    1        0.0008363968
   14    4    4    1        0.0003550639
   14    4    5    1       -0.0000000611
   14    4    6    1        0.0000000700
   14    4    7    1        0.0002188736
   14    4    8    1       -0.0000001298
   14    4    9    1        0.0010789936
   14    4   10    1       -0.0000001809
   14    4   11    1        0.0000000046
   14    4   12    1        0.0010030049
   14    4   13    1       -0.0008917102
   14    4   14    1       -0.0000002791
   14    4    2    2        0.0000000261
   14    4    3    2       -0.0000001492
   14    4    4    2        0.0000000611
   14    4    5    2        0.0003550639
   14    4    6    2       -0.0002188737
   14    4    7    2        0.0000000700
   14    4    8    2       -0.0010789943
   14    4    9    2       -0.0000001298
   14    4   10    2       -0.0010141164
   14    4   11    2        0.0010030048
   14    4   12    2       -0.0000000046
   14    4   13    2       -0.0000002791
   14    4   14    2        0.0008917100
   14    4    3    3        0.0000000056
   14    4    6    3       -0.0004874998
   14    4    7    3        0.0000000735
   14    4    8    3        0.0011348750
   14    4    9    3       -0.0000001278
   14    4   10    3        0.0016437654
   14    4   11    3       -0.0007345351
   14    4   12    3       -0.0000001203
   14    4   14    3        0.0000000001
   14    4    4    4        0.0000002656
   14    4    5    4       -0.0004419276
   14    4    6    4       -0.0001863895
   14    4    7    4       -0.0000000372
   14    4    8    4       -0.0004895193
   14    4    9    4       -0.0000001164
   14    4   10    4        0.0000000005
   14    4   11    4       -0.0003062628
   14    4   12    4        0.0000000572
   14    4   13    4        0.0000000613
   14    4   14    4        0.0024602170
   14    4    5    5        0.0000001411
   14    4    6    5        0.0000000372
   14    4    7    5       -0.0001863895
   14    4    8    5        0.0000001164
   14    4    9    5       -0.0004895193
   14    4   11    5        0.0000000572
   14    4   12    5        0.0003062627
   14    4   13    5       -0.0002495280
   14    4    6    6        0.0000000895
   14    4    8    6        0.0000000617
   14    4    9    6       -0.0011335469
   14    4   10    6        0.0000001346
   14    4   11    6       -0.0000000302
   14    4   12    6       -0.0009918088
   14    4   13    6        0.0009828455
   14    4    7    7        0.0000000895
   14    4    8    7        0.0011335476
   14    4    9    7        0.0000000617
   14    4   10    7        0.0008931017
   14    4   11    7       -0.0009918087
   14    4   12    7        0.0000000302
   14    4   13    7        0.0000003348
   14    4    8    8        0.0000000155
   14    4    9    8        0.0000000006
   14    4   10    8        0.0000000780
   14    4   11    8        0.0000001610
   14    4   12    8        0.0005368471
   14    4   13    8       -0.0010853439
   14    4    9    9        0.0000000155
   14    4   10    9        0.0006926547
   14    4   11    9        0.0005368466
   14    4   12    9       -0.0000001610
   14    4   13    9       -0.0000004112
   14    4   10   10       -0.0000000337
   14    4   11   10       -0.0000001118
   14    4   12   10        0.0006823182
   14    4   13   10        0.0000000010
   14    4   11   11        0.0000001796
   14    4   13   11       -0.0001169826
   14    4   12   12        0.0000001796
   14    4   13   12        0.0000000383
   14    4   13   13        0.0000000559
   15    4    1    1       -0.0126773462
   15    4    2    1        0.0000000805
   15    4    4    1        0.0000000055
   15    4    5    1        0.0001478519
   15    4    6    1        0.0000349963
   15    4    7    1        0.0000000007
   15    4    8    1        0.0038248526
   15    4    9    1        0.0000002275
   15    4   10    1       -0.0000000036
   15    4   11    1       -0.0069238692
   15    4   12    1        0.0000000572
   15    4   13    1       -0.0000004393
   15    4   14    1        0.0024623741
   15    4    2    2        0.0126773470
   15    4    3    2        0.0000000001
   15    4    4    2        0.0001478519
   15    4    5    2       -0.0000000055
   15    4    6    2        0.0000000007
   15    4    7    2       -0.0000349963
   15    4    8    2        0.0000002275
   15    4    9    2       -0.0038248526
   15    4   11    2       -0.0000000572
   15    4   12    2       -0.0069238692
   15    4   13    2       -0.0024623744
   15    4   14    2       -0.0000004393
   15    4    3    3        0.0000000001
   15    4    4    3       -0.0004059579
   15    4   13    3       -0.0073641676
   15    4   14    3       -0.0000010380
   15    4   15    3       -0.0000000001
   15    4    6    4       -0.0000000140
   15    4    7    4       -0.0014242738
   15    4    8    4        0.0000002132
   15    4    9    4       -0.0075175259
   15    4   11    4       -0.0000000882
   15    4   12    4        0.0038590771
   15    4   13    4       -0.0000000005
   15    4   15    4        0.0276594534
   15    4    5    5       -0.0000000001
   15    4    6    5       -0.0014242753
   15    4    7    5        0.0000000140
   15    4    8    5       -0.0075175265
   15    4    9    5       -0.0000002132
   15    4   10    5       -0.0021696993
   15    4   11    5       -0.0038590768
   15    4   12    5       -0.0000000882
   15    4    6    6       -0.0112637558
   15    4    7    6       -0.0000005517
   15    4    8    6        0.0012766569
   15    4    9    6        0.0000001112
   15    4   10    6       -0.0000000011
   15    4   11    6        0.0020477889
   15    4   12    6       -0.0000000736
   15    4   13    6        0.0000000905
   15    4   14    6       -0.0006006605
   15    4    7    7        0.0112637557
   15    4    8    7        0.0000001112
   15    4    9    7       -0.0012766569
   15    4   11    7        0.0000000736
   15    4   12    7        0.0020477889
   15    4   13    7        0.0006006606
   15    4   14    7        0.0000000905
   15    4    8    8       -0.0015813299
   15    4    9    8       -0.0000001981
   15    4   10    8        0.0000000010
   15    4   11    8       -0.0072506303
   15    4   12    8        0.0000005371
   15    4   13    8        0.0000005503
   15    4   14    8       -0.0048878938
   15    4    9    9        0.0015813299
   15    4   11    9       -0.0000005371
   15    4   12    9       -0.0072506300
   15    4   13    9        0.0048878804
   15    4   14    9        0.0000005503
   15    4   10   10        0.0000000004
   15    4   11   10        0.0000000068
   15    4   13   10        0.0000023627
   15    4   14   10       -0.0167623429
   15    4   11   11        0.0061280120
   15    4   12   11       -0.0000001402
   15    4   13   11       -0.0000019963
   15    4   14   11        0.0121873485
   15    4   12   12       -0.0061280112
   15    4   13   12        0.0121873507
   15    4   14   12        0.0000019963
   15    4   13   13        0.0000000005
   15    4   14   14       -0.0000000019
   16    4    1    1        0.0011187188
   16    4    3    1       -0.0000001542
   16    4    4    1       -0.0000000027
   16    4    5    1       -0.0001201427
   16    4    6    1        0.0014168254
   16    4    7    1        0.0000000411
   16    4    8    1        0.0003678305
   16    4    9    1        0.0000000380
   16    4   10    1       -0.0016723444
   16    4   11    1        0.0021921849
   16    4   12    1        0.0000000026
   16    4   13    1        0.0000004788
   16    4   14    1       -0.0029303436
   16    4   15    1       -0.0000000003
   16    4   16    1       -0.0000000093
   16    4    2    2        0.0011187184
   16    4    3    2       -0.0053563855
   16    4    4    2        0.0001201427
   16    4    5    2       -0.0000000027
   16    4    6    2       -0.0000000411
   16    4    7    2        0.0014168255
   16    4    8    2       -0.0000000380
   16    4    9    2        0.0003678316
   16    4   10    2        0.0000000481
   16    4   11    2        0.0000000026
   16    4   12    2       -0.0021921856
   16    4   13    2       -0.0029303439
   16    4   14    2       -0.0000004788
   16    4   15    2       -0.0000095361
   16    4   16    2        0.0006728233
   16    4    3    3        0.0016938449
   16    4    6    3        0.0000000007
   16    4    7    3        0.0006159098
   16    4    8    3        0.0000000439
   16    4    9    3       -0.0011851843
   16    4   10    3        0.0000000398
   16    4   11    3        0.0000000321
   16    4   12    3       -0.0022634942
   16    4   13    3       -0.0000000002
   16    4   15    3        0.0004577193
   16    4    4    4        0.0066031900
   16    4    5    4       -0.0000000088
   16    4    6    4        0.0000000394
   16    4    7    4       -0.0007858075
   16    4    8    4       -0.0000001965
   16    4    9    4        0.0022271599
   16    4   11    4       -0.0000000417
   16    4   12    4       -0.0011250357
   16    4   13    4        0.0007510369
   16    4   14    4        0.0000001164
   16    4   16    4        0.0153495767
   16    4    5    5        0.0045777310
   16    4    6    5        0.0007858077
   16    4    7    5        0.0000000394
   16    4    8    5       -0.0022271597
   16    4    9    5       -0.0000001965
   16    4   10    5        0.0000000019
   16    4   11    5       -0.0011250357
   16    4   12    5        0.0000000417
   16    4   13    5       -0.0000000475
   16    4   14    5        0.0003443197
   16    4    6    6        0.0181713522
   16    4    8    6        0.0120554499
   16    4    9    6        0.0000004385
   16    4   10    6        0.0005944352
   16    4   11    6        0.0058667589
   16    4   12    6        0.0000000770
   16    4   13    6       -0.0000000566
   16    4   14    6        0.0002964899
   16    4   15    6       -0.0000000044
   16    4    7    7        0.0181713526
   16    4    8    7       -0.0000004385
   16    4    9    7        0.0120554498
   16    4   10    7       -0.0000000007
   16    4   11    7        0.0000000770
   16    4   12    7       -0.0058667590
   16    4   13    7        0.0002964901
   16    4   14    7        0.0000000566
   16    4   15    7       -0.0039317416
   16    4    8    8        0.0079065924
   16    4   10    8        0.0029766733
   16    4   11    8        0.0045687316
   16    4   12    8        0.0000002358
   16    4   13    8        0.0000005116
   16    4   14    8       -0.0022322309
   16    4   15    8       -0.0000000190
   16    4    9    9        0.0079065875
   16    4   10    9        0.0000001102
   16    4   11    9        0.0000002358
   16    4   12    9       -0.0045687365
   16    4   13    9       -0.0022322310
   16    4   14    9       -0.0000005116
   16    4   15    9        0.0005124824
   16    4   10   10       -0.0017115844
   16    4   11   10       -0.0054673519
   16    4   12   10       -0.0000000775
   16    4   14   10        0.0000000020
   16    4   15   10       -0.0000000073
   16    4   11   11        0.0020499895
   16    4   13   11       -0.0000006109
   16    4   14   11        0.0034322054
   16    4   15   11       -0.0000000037
   16    4   12   12        0.0020499897
   16    4   13   12       -0.0034322055
   16    4   14   12       -0.0000006109
   16    4   15   12        0.0002639823
   16    4   13   13       -0.0054686084
   16    4   14   13       -0.0000011748
   16    4   15   13       -0.0000000003
   16    4   14   14        0.0026176153
   16    4   15   15        0.0081710301
   17    4    1    1        0.0000000097
   17    4    2    1       -0.0000000007
   17    4    3    1       -0.0053563864
   17    4    4    1       -0.0001201426
   17    4    5    1        0.0000000027
   17    4    6    1        0.0000000185
   17    4    7    1       -0.0002240632
   17    4    8    1        0.0000001081
   17    4    9    1       -0.0015933878
   17    4   10    1        0.0000000481
   17    4   11    1       -0.0000000393
   17    4   12    1       -0.0039921697
   17    4   13    1        0.0029303434
   17    4   14    1        0.0000004788
   17    4   15    1       -0.0000095361
   17    4   16    1       -0.0006728232
   17    4   17    1        0.0000000093
   17    4    2    2        0.0000000097
   17    4    3    2        0.0000001542
   17    4    4    2       -0.0000000027
   17    4    5    2       -0.0001201426
   17    4    6    2        0.0002240633
   17    4    7    2        0.0000000185
   17    4    8    2        0.0015933894
   17    4    9    2        0.0000001081
   17    4   10    2        0.0016723420
   17    4   11    2       -0.0039921700
   17    4   12    2        0.0000000393
   17    4   13    2        0.0000004788
   17    4   14    2       -0.0029303434
   17    4   15    2        0.0000000003
   17    4   16    2       -0.0000000093
   17    4   17    2       -0.0006728232
   17    4    3    3        0.0000000147
   17    4    6    3        0.0006159099
   17    4    7    3       -0.0000000007
   17    4    8    3       -0.0011851879
   17    4    9    3       -0.0000000439
   17    4   10    3       -0.0045831112
   17    4   11    3        0.0022634938
   17    4   12    3        0.0000000321
   17    4   14    3        0.0000000001
   17    4   15    3        0.0000000040
   17    4    4    4        0.0000000573
   17    4    5    4        0.0010127291
   17    4    6    4        0.0007858086
   17    4    7    4        0.0000000394
   17    4    8    4       -0.0022271600
   17    4    9    4       -0.0000001965
   17    4   10    4        0.0000000020
   17    4   11    4       -0.0011250357
   17    4   12    4        0.0000000417
   17    4   13    4        0.0000001783
   17    4   14    4       -0.0012185698
   17    4   16    4        0.0000000710
   17    4   17    4        0.0071637307
   17    4    5    5        0.0000000397
   17    4    6    5       -0.0000000394
   17    4    7    5        0.0007858091
   17    4    8    5        0.0000001965
   17    4    9    5       -0.0022271598
   17    4   11    5        0.0000000417
   17    4   12    5        0.0011250356
   17    4   13    5       -0.0001232132
   17    4   14    5       -0.0000000144
   17    4   15    5        0.0000000004
   17    4   16    5        0.0026298167
   17    4    6    6        0.0000001576
   17    4    8    6        0.0000000103
   17    4    9    6        0.0024704290
   17    4   10    6       -0.0000000007
   17    4   11    6        0.0000000515
   17    4   12    6       -0.0000502470
   17    4   13    6       -0.0002964899
   17    4   14    6       -0.0000000566
   17    4   15    6       -0.0039317415
   17    4   16    6       -0.0057980162
   17    4    7    7        0.0000001576
   17    4    8    7       -0.0024704293
   17    4    9    7        0.0000000103
   17    4   10    7       -0.0005944435
   17    4   11    7       -0.0000502469
   17    4   12    7       -0.0000000515
   17    4   13    7       -0.0000000566
   17    4   14    7        0.0002964900
   17    4   15    7        0.0000000044
   17    4   16    7       -0.0000002402
   17    4    8    8        0.0000000686
   17    4    9    8       -0.0000000023
   17    4   10    8        0.0000001102
   17    4   11    8        0.0000000508
   17    4   12    8       -0.0002186498
   17    4   13    8        0.0022322312
   17    4   14    8        0.0000005116
   17    4   15    8        0.0005124842
   17    4   16    8       -0.0001596263
   17    4    9    9        0.0000000686
   17    4   10    9       -0.0029766820
   17    4   11    9       -0.0002186453
   17    4   12    9       -0.0000000508
   17    4   13    9        0.0000005116
   17    4   14    9       -0.0022322309
   17    4   15    9        0.0000000190
   17    4   16    9       -0.0000000127
   17    4   10   10       -0.0000000148
   17    4   11   10        0.0000000775
   17    4   12   10       -0.0054673483
   17    4   13   10       -0.0000000024
   17    4   15   10        0.0008460359
   17    4   16   10        0.0000000001
   17    4   11   11        0.0000000178
   17    4   12   11       -0.0000000005
   17    4   13   11       -0.0034322062
   17    4   14   11       -0.0000006109
   17    4   15   11       -0.0002639819
   17    4   16   11       -0.0004695531
   17    4   12   12        0.0000000178
   17    4   13   12        0.0000006109
   17    4   14   12       -0.0034322058
   17    4   15   12       -0.0000000037
   17    4   16   12        0.0000000133
   17    4   13   13       -0.0000011872
   17    4   14   13        0.0040431127
   17    4   16   13       -0.0000000561
   17    4   14   14        0.0000011625
   17    4   16   14        0.0003111969
   17    4   15   15        0.0000000709
   17    4   16   16        0.0000001485
    5    5    1    1        0.1714907589
    5    5    3    1       -0.0000002286
    5    5    4    1        0.0000000124
    5    5    5    1        0.0003982626
    5    5    2    2        0.1714907591
    5    5    3    2       -0.0061025954
    5    5    4    2       -0.0003982627
    5    5    5    2        0.0000000124
    5    5    3    3        0.1714299181
    5    5    4    4        0.1768644987
    5    5    5    5        0.1976170583
    6    5    1    1        0.0052553820
    6    5    2    1       -0.0000000848
    6    5    3    1        0.0000006411
    6    5    4    1       -0.0000000082
    6    5    5    1        0.0007095657
    6    5    6    1       -0.0004015486
    6    5    2    2       -0.0052553845
    6    5    3    2       -0.0300761418
    6    5    4    2       -0.0002978862
    6    5    5    2       -0.0000000196
    6    5    6    2       -0.0000000046
    6    5    3    3        0.0000000029
    6    5    4    3        0.0004621681
    6    5    5    3       -0.0000000045
    6    5    6    3       -0.0000001795
    6    5    4    4       -0.0070534582
    6    5    5    4        0.0000004145
    6    5    5    5        0.0070534560
    6    5    6    5        0.0238786044
    7    5    1    1       -0.0000000848
    7    5    2    1       -0.0052553848
    7    5    3    1       -0.0300761420
    7    5    4    1        0.0002978863
    7    5    5    1        0.0000000196
    7    5    6    1       -0.0000000046
    7    5    7    1        0.0004015485
    7    5    2    2        0.0000000848
    7    5    3    2       -0.0000006411
    7    5    4    2       -0.0000000082
    7    5    5    2        0.0007095656
    7    5    6    2        0.0004015488
    7    5    7    2        0.0000000046
    7    5    4    3       -0.0000000045
    7    5    5    3       -0.0004621682
    7    5    6    3        0.0036641883
    7    5    7    3        0.0000001795
    7    5    4    4       -0.0000004145
    7    5    5    4       -0.0070534569
    7    5    6    4        0.0116947632
    7    5    5    5        0.0000004145
    7    5    7    5        0.0238786045
    7    5    6    6        0.0000000386
    8    5    1    1        0.0028770873
    8    5    2    1        0.0000000633
    8    5    3    1       -0.0000015244
    8    5    4    1        0.0000000158
    8    5    5    1       -0.0001576636
    8    5    6    1       -0.0004025926
    8    5    7    1       -0.0000000200
    8    5    8    1        0.0001187198
    8    5    2    2       -0.0028770857
    8    5    3    2        0.0256338185
    8    5    4    2        0.0002399653
    8    5    5    2        0.0000000104
    8    5    6    2       -0.0000000200
    8    5    7    2        0.0004025924
    8    5    8    2        0.0000000104
    8    5    3    3       -0.0000000026
    8    5    4    3        0.0004360478
    8    5    5    3        0.0000000124
    8    5    6    3        0.0000002485
    8    5    7    3       -0.0028519834
    8    5    8    3        0.0000006701
    8    5    4    4        0.0053751366
    8    5    5    4       -0.0000005210
    8    5    6    4        0.0000004799
    8    5    7    4        0.0125778313
    8    5    5    5       -0.0053751349
    8    5    6    5       -0.0143703212
    8    5    7    5        0.0000005482
    8    5    8    5        0.0216103342
    8    5    6    6        0.0017868096
    8    5    7    6        0.0000001382
    8    5    7    7       -0.0017868127
    9    5    1    1        0.0000000633
    9    5    2    1       -0.0028770840
    9    5    3    1        0.0256338181
    9    5    4    1       -0.0002399660
    9    5    5    1       -0.0000000104
    9    5    6    1       -0.0000000200
    9    5    7    1        0.0004025925
    9    5    8    1        0.0000000104
    9    5    9    1       -0.0001187307
    9    5    2    2       -0.0000000633
    9    5    3    2        0.0000015244
    9    5    4    2        0.0000000158
    9    5    5    2       -0.0001576630
    9    5    6    2        0.0004025922
    9    5    7    2        0.0000000200
    9    5    8    2       -0.0001187214
    9    5    9    2       -0.0000000104
    9    5    4    3        0.0000000124
    9    5    5    3       -0.0004360475
    9    5    6    3       -0.0028519834
    9    5    7    3       -0.0000002485
    9    5    8    3       -0.0053488799
    9    5    9    3       -0.0000006701
    9    5    4    4        0.0000005210
    9    5    5    4        0.0053751355
    9    5    6    4       -0.0125778303
    9    5    7    4        0.0000004799
    9    5    8    4        0.0123749719
    9    5    5    5       -0.0000005210
    9    5    6    5       -0.0000005482
    9    5    7    5       -0.0143703221
    9    5    9    5        0.0216103338
    9    5    6    6        0.0000001382
    9    5    7    6       -0.0017868102
    9    5    8    6       -0.0000002093
    9    5    7    7       -0.0000001382
    9    5    8    7        0.0018125742
    9    5    8    8        0.0000000692
   10    5    1    1        0.0015493024
   10    5    2    1       -0.0000000098
   10    5    4    1       -0.0000000308
   10    5    5    1       -0.0008235748
   10    5    6    1       -0.0001318530
   10    5    7    1       -0.0000000028
   10    5    8    1       -0.0015670325
   10    5    9    1       -0.0000000932
   10    5   10    1        0.0000000113
   10    5    2    2       -0.0015493025
   10    5    3    2       -0.0000000222
   10    5    4    2       -0.0008235752
   10    5    5    2        0.0000000308
   10    5    6    2       -0.0000000028
   10    5    7    2        0.0001318530
   10    5    8    2       -0.0000000932
   10    5    9    2        0.0015670324
   10    5    4    3        0.0002803242
   10    5    7    3        0.0000000025
   10    5    9    3        0.0000000047
   10    5    4    4       -0.0000000046
   10    5    6    4        0.0000000119
   10    5    7    4        0.0012196215
   10    5    8    4       -0.0000000024
   10    5    9    4        0.0000843766
   10    5    5    5        0.0000000046
   10    5    6    5        0.0012196450
   10    5    7    5       -0.0000000119
   10    5    8    5        0.0000843492
   10    5    9    5        0.0000000024
   10    5   10    5        0.0027127933
   10    5    6    6        0.0013432007
   10    5    7    6        0.0000000658
   10    5    8    6        0.0011397384
   10    5    9    6        0.0000000993
   10    5    7    7       -0.0013432007
   10    5    8    7        0.0000000993
   10    5    9    7       -0.0011397384
   10    5    8    8       -0.0016317738
   10    5    9    8       -0.0000002044
   10    5    9    9        0.0016317738
   11    5    1    1        0.0002020249
   11    5    2    1       -0.0000000059
   11    5    3    1       -0.0000000905
   11    5    4    1        0.0000000031
   11    5    5    1       -0.0004694649
   11    5    6    1        0.0005124892
   11    5    7    1       -0.0000000008
   11    5    8    1       -0.0007005430
   11    5    9    1       -0.0000000257
   11    5   10    1       -0.0037425773
   11    5   11    1        0.0002583800
   11    5    2    2       -0.0002020242
   11    5    3    2        0.0109515474
   11    5    4    2        0.0002151158
   11    5    5    2        0.0000000069
   11    5    6    2       -0.0000000008
   11    5    7    2       -0.0005124893
   11    5    8    2       -0.0000000257
   11    5    9    2        0.0007005397
   11    5   10    2       -0.0000000309
   11    5   11    2       -0.0000000038
   11    5    3    3       -0.0000000011
   11    5    4    3       -0.0007197645
   11    5    5    3        0.0000000164
   11    5    6    3        0.0000000324
   11    5    7    3       -0.0009013277
   11    5    8    3        0.0000001095
   11    5    9    3       -0.0014779555
   11    5   11    3       -0.0000000736
   11    5    4    4        0.0030438115
   11    5    5    4       -0.0000001392
   11    5    6    4       -0.0000000680
   11    5    7    4        0.0052071103
   11    5    8    4        0.0000002721
   11    5    9    4       -0.0053145885
   11    5   10    4        0.0000000036
   11    5    5    5       -0.0030438108
   11    5    6    5       -0.0067426642
   11    5    7    5       -0.0000000880
   11    5    8    5        0.0083975087
   11    5    9    5        0.0000004300
   11    5   10    5        0.0001553857
   11    5   11    5        0.0060730728
   11    5    6    6        0.0001924263
   11    5    7    6        0.0000000050
   11    5    8    6       -0.0001419074
   11    5    9    6       -0.0000000091
   11    5   10    6       -0.0002121256
   11    5    7    7       -0.0001924278
   11    5    8    7       -0.0000000091
   11    5    9    7        0.0001419072
   11    5   10    7       -0.0000000076
   11    5    8    8        0.0010118984
   11    5    9    8        0.0000001037
   11    5   10    8       -0.0046255842
   11    5    9    9       -0.0010119068
   11    5   10    9       -0.0000003426
   11    5   10   10        0.0000000077
   12    5    1    1        0.0000000059
   12    5    2    1        0.0002020241
   12    5    3    1       -0.0109515475
   12    5    4    1        0.0002151159
   12    5    5    1        0.0000000069
   12    5    6    1        0.0000000008
   12    5    7    1        0.0005124892
   12    5    8    1        0.0000000257
   12    5    9    1       -0.0007005396
   12    5   10    1        0.0000000309
   12    5   11    1        0.0000000038
   12    5   12    1       -0.0002583801
   12    5    2    2       -0.0000000059
   12    5    3    2       -0.0000000905
   12    5    4    2       -0.0000000031
   12    5    5    2        0.0004694648
   12    5    6    2        0.0005124893
   12    5    7    2       -0.0000000008
   12    5    8    2       -0.0007005429
   12    5    9    2       -0.0000000257
   12    5   10    2       -0.0037425773
   12    5   11    2        0.0002583800
   12    5   12    2        0.0000000038
   12    5    4    3       -0.0000000164
   12    5    5    3       -0.0007197645
   12    5    6    3        0.0009013277
   12    5    7    3        0.0000000324
   12    5    8    3        0.0014779555
   12    5    9    3        0.0000001095
   12    5   10    3       -0.0000000010
   12    5   11    3       -0.0032181711
   12    5   12    3        0.0000000736
   12    5    4    4       -0.0000001392
   12    5    5    4       -0.0030438111
   12    5    6    4        0.0052071102
   12    5    7    4        0.0000000680
   12    5    8    4       -0.0053145886
   12    5    9    4       -0.0000002721
   12    5   10    4       -0.0001553884
   12    5   11    4       -0.0020975558
   12    5    5    5        0.0000001392
   12    5    6    5       -0.0000000880
   12    5    7    5        0.0067426643
   12    5    8    5        0.0000004300
   12    5    9    5       -0.0083975087
   12    5   10    5        0.0000000036
   12    5   12    5        0.0060730728
   12    5    6    6       -0.0000000050
   12    5    7    6        0.0001924273
   12    5    8    6        0.0000000091
   12    5    9    6       -0.0001419075
   12    5   10    6        0.0000000076
   12    5   11    6        0.0000000082
   12    5    7    7        0.0000000050
   12    5    8    7       -0.0001419071
   12    5    9    7       -0.0000000091
   12    5   10    7       -0.0002121256
   12    5   11    7       -0.0006233842
   12    5    8    8       -0.0000001037
   12    5    9    8        0.0010119028
   12    5   10    8        0.0000003426
   12    5   11    8       -0.0000000271
   12    5    9    9        0.0000001037
   12    5   10    9       -0.0046255843
   12    5   11    9        0.0005280401
   12    5   11   10       -0.0000002181
   13    5    1    1        0.0000000261
   13    5    2    1        0.0000000002
   13    5    3    1       -0.0008363970
   13    5    4    1       -0.0003550639
   13    5    5    1        0.0000000611
   13    5    6    1        0.0000000700
   13    5    7    1        0.0002188736
   13    5    8    1       -0.0000001298
   13    5    9    1        0.0010789934
   13    5   10    1        0.0000001809
   13    5   11    1        0.0000000046
   13    5   12    1        0.0010030047
   13    5   13    1        0.0008917103
   13    5    2    2        0.0000000261
   13    5    3    2        0.0000001492
   13    5    4    2       -0.0000000611
   13    5    5    2       -0.0003550638
   13    5    6    2       -0.0002188736
   13    5    7    2        0.0000000700
   13    5    8    2       -0.0010789928
   13    5    9    2       -0.0000001298
   13    5   10    2        0.0010141185
   13    5   11    2        0.0010030051
   13    5   12    2       -0.0000000046
   13    5   13    2        0.0000002791
   13    5    3    3        0.0000000056
   13    5    6    3        0.0004874998
   13    5    7    3       -0.0000000735
   13    5    8    3       -0.0011348722
   13    5    9    3        0.0000001278
   13    5   10    3        0.0016437672
   13    5   11    3        0.0007345352
   13    5   12    3        0.0000001203
   13    5    4    4        0.0000001411
   13    5    5    4        0.0004419275
   13    5    6    4        0.0001863896
   13    5    7    4        0.0000000372
   13    5    8    4        0.0004895195
   13    5    9    4        0.0000001164
   13    5   10    4       -0.0000000005
   13    5   11    4        0.0003062628
   13    5   12    4       -0.0000000572
   13    5   13    4        0.0000000613
   13    5    5    5        0.0000002656
   13    5    6    5       -0.0000000372
   13    5    7    5        0.0001863896
   13    5    8    5       -0.0000001164
   13    5    9    5        0.0004895192
   13    5   11    5       -0.0000000572
   13    5   12    5       -0.0003062626
   13    5   13    5        0.0024602171
   13    5    6    6        0.0000000895
   13    5    7    6        0.0000000002
   13    5    8    6        0.0000000617
   13    5    9    6       -0.0011335468
   13    5   10    6       -0.0000001346
   13    5   11    6       -0.0000000302
   13    5   12    6       -0.0009918087
   13    5    7    7        0.0000000895
   13    5    8    7        0.0011335460
   13    5    9    7        0.0000000617
   13    5   10    7       -0.0008931037
   13    5   11    7       -0.0009918088
   13    5   12    7        0.0000000302
   13    5    8    8        0.0000000155
   13    5    9    8       -0.0000000005
   13    5   10    8       -0.0000000780
   13    5   11    8        0.0000001610
   13    5   12    8        0.0005368458
   13    5    9    9        0.0000000155
   13    5   10    9       -0.0006926548
   13    5   11    9        0.0005368466
   13    5   12    9       -0.0000001610
   13    5   10   10       -0.0000000337
   13    5   11   10        0.0000001118
   13    5   12   10       -0.0006823192
   13    5   11   11        0.0000001796
   13    5   12   12        0.0000001796
   14    5    1    1       -0.0001853524
   14    5    3    1       -0.0000001492
   14    5    4    1       -0.0000000611
   14    5    5    1       -0.0003550638
   14    5    6    1       -0.0005396565
   14    5    7    1        0.0000000159
   14    5    8    1        0.0004167537
   14    5    9    1        0.0000001795
   14    5   10    1       -0.0010141177
   14    5   11    1        0.0000715777
   14    5   12    1        0.0000001403
   14    5   13    1        0.0000002791
   14    5   14    1       -0.0008917100
   14    5    2    2       -0.0001853526
   14    5    3    2       -0.0008363971
   14    5    4    2        0.0003550639
   14    5    5    2       -0.0000000611
   14    5    6    2       -0.0000000159
   14    5    7    2       -0.0005396565
   14    5    8    2       -0.0000001795
   14    5    9    2        0.0004167544
   14    5   10    2        0.0000001809
   14    5   11    2        0.0000001403
   14    5   12    2       -0.0000715779
   14    5   13    2       -0.0008917102
   14    5   14    2       -0.0000002791
   14    5    3    3       -0.0000396438
   14    5    6    3        0.0000000735
   14    5    7    3        0.0004874998
   14    5    8    3       -0.0000001278
   14    5    9    3       -0.0011348735
   14    5   10    3        0.0000002317
   14    5   11    3        0.0000001203
   14    5   12    3       -0.0007345350
   14    5    4    4       -0.0010007837
   14    5    5    4        0.0000000623
   14    5    6    4        0.0000000372
   14    5    7    4       -0.0001863896
   14    5    8    4        0.0000001164
   14    5    9    4       -0.0004895192
   14    5   11    4        0.0000000572
   14    5   12    4        0.0003062627
   14    5   13    4       -0.0001856981
   14    5   14    4       -0.0000000613
   14    5    5    5       -0.0018846387
   14    5    6    5        0.0001863896
   14    5    7    5        0.0000000372
   14    5    8    5        0.0004895192
   14    5    9    5        0.0000001164
   14    5   10    5       -0.0000000005
   14    5   11    5        0.0003062626
   14    5   12    5       -0.0000000572
   14    5   13    5       -0.0000000613
   14    5   14    5        0.0028954432
   14    5    6    6       -0.0006349998
   14    5    8    6       -0.0001308448
   14    5    9    6       -0.0000001648
   14    5   10    6        0.0008931028
   14    5   11    6        0.0003057964
   14    5   12    6       -0.0000001358
   14    5   13    6       -0.0000003348
   14    5    7    7       -0.0006349999
   14    5    8    7        0.0000001648
   14    5    9    7       -0.0001308455
   14    5   10    7       -0.0000001346
   14    5   11    7       -0.0000001358
   14    5   12    7       -0.0003057963
   14    5   13    7        0.0009828455
   14    5    8    8       -0.0001097842
   14    5   10    8        0.0006926552
   14    5   11    8       -0.0013371091
   14    5   12    8        0.0000000072
   14    5   13    8        0.0000004112
   14    5    9    9       -0.0001097853
   14    5   10    9       -0.0000000780
   14    5   11    9        0.0000000072
   14    5   12    9        0.0013371086
   14    5   13    9       -0.0010853440
   14    5   10   10        0.0002388601
   14    5   11   10       -0.0006823177
   14    5   12   10       -0.0000001118
   14    5   11   11       -0.0012744955
   14    5   13   11        0.0000000383
   14    5   12   12       -0.0012744954
   14    5   13   12        0.0001169824
   14    5   13   13       -0.0003963166
   15    5    1    1       -0.0000000805
   15    5    2    1       -0.0126773458
   15    5    3    1       -0.0000000005
   15    5    4    1        0.0001478519
   15    5    5    1       -0.0000000055
   15    5    6    1       -0.0000000007
   15    5    7    1        0.0000349962
   15    5    8    1       -0.0000002275
   15    5    9    1        0.0038248525
   15    5   11    1        0.0000000572
   15    5   12    1        0.0069238692
   15    5   13    1       -0.0024623741
   15    5   14    1       -0.0000004393
   15    5   15    1       -0.0000000001
   15    5    2    2        0.0000000805
   15    5    4    2       -0.0000000055
   15    5    5    2       -0.0001478520
   15    5    6    2        0.0000349962
   15    5    7    2        0.0000000007
   15    5    8    2        0.0038248525
   15    5    9    2        0.0000002275
   15    5   10    2       -0.0000000034
   15    5   11    2       -0.0069238693
   15    5   12    2        0.0000000572
   15    5   13    2        0.0000004393
   15    5   14    2       -0.0024623734
   15    5    5    3       -0.0004059579
   15    5    6    3        0.0000000001
   15    5   10    3       -0.0000000001
   15    5   11    3        0.0000000002
   15    5   13    3       -0.0000010380
   15    5   14    3        0.0073641679
   15    5    6    4       -0.0014242749
   15    5    7    4        0.0000000140
   15    5    8    4       -0.0075175239
   15    5    9    4       -0.0000002132
   15    5   10    4        0.0021697124
   15    5   11    4       -0.0038590771
   15    5   12    4       -0.0000000882
   15    5    6    5        0.0000000140
   15    5    7    5        0.0014242760
   15    5    8    5       -0.0000002132
   15    5    9    5        0.0075175248
   15    5   11    5        0.0000000882
   15    5   12    5       -0.0038590770
   15    5   13    5       -0.0000000005
   15    5   15    5        0.0276594531
   15    5    6    6        0.0000005517
   15    5    7    6       -0.0112637555
   15    5    8    6       -0.0000001112
   15    5    9    6        0.0012766573
   15    5   11    6       -0.0000000736
   15    5   12    6       -0.0020477892
   15    5   13    6        0.0006006605
   15    5   14    6        0.0000000905
   15    5    7    7       -0.0000005517
   15    5    8    7        0.0012766574
   15    5    9    7        0.0000001112
   15    5   10    7       -0.0000000012
   15    5   11    7        0.0020477892
   15    5   12    7       -0.0000000736
   15    5   13    7       -0.0000000905
   15    5   14    7        0.0006006604
   15    5    8    8        0.0000001981
   15    5    9    8       -0.0015813299
   15    5   11    8        0.0000005371
   15    5   12    8        0.0072506301
   15    5   13    8        0.0048878656
   15    5   14    8        0.0000005503
   15    5    9    9       -0.0000001981
   15    5   10    9        0.0000000008
   15    5   11    9       -0.0072506301
   15    5   12    9        0.0000005371
   15    5   13    9       -0.0000005503
   15    5   14    9        0.0048878796
   15    5   12   10       -0.0000000074
   15    5   13   10       -0.0167623508
   15    5   14   10       -0.0000023627
   15    5   11   11       -0.0000001402
   15    5   12   11       -0.0061280112
   15    5   13   11       -0.0121873506
   15    5   14   11       -0.0000019963
   15    5   12   12        0.0000001402
   15    5   13   12       -0.0000019963
   15    5   14   12        0.0121873492
   15    5   14   13        0.0000000008
   16    5    1    1       -0.0000000097
   16    5    2    1       -0.0000000004
   16    5    3    1       -0.0053563856
   16    5    4    1       -0.0001201426
   16    5    5    1        0.0000000027
   16    5    6    1       -0.0000000185
   16    5    7    1        0.0002240632
   16    5    8    1       -0.0000001081
   16    5    9    1        0.0015933879
   16    5   10    1        0.0000000481
   16    5   11    1        0.0000000393
   16    5   12    1        0.0039921697
   16    5   13    1        0.0029303438
   16    5   14    1        0.0000004788
   16    5   15    1       -0.0000095360
   16    5   16    1       -0.0006728234
   16    5    2    2       -0.0000000097
   16    5    3    2        0.0000001542
   16    5    4    2       -0.0000000027
   16    5    5    2       -0.0001201426
   16    5    6    2       -0.0002240631
   16    5    7    2       -0.0000000185
   16    5    8    2       -0.0015933865
   16    5    9    2       -0.0000001081
   16    5   10    2        0.0016723456
   16    5   11    2        0.0039921700
   16    5   12    2       -0.0000000393
   16    5   13    2        0.0000004788
   16    5   14    2       -0.0029303436
   16    5   15    2        0.0000000003
   16    5   16    2       -0.0000000093
   16    5    3    3       -0.0000000147
   16    5    6    3        0.0006159098
   16    5    7    3       -0.0000000007
   16    5    8    3       -0.0011851802
   16    5    9    3       -0.0000000439
   16    5   10    3        0.0045831130
   16    5   11    3        0.0022634941
   16    5   12    3        0.0000000321
   16    5   15    3       -0.0000000040
   16    5    4    4       -0.0000000397
   16    5    5    4        0.0010127295
   16    5    6    4        0.0007858081
   16    5    7    4        0.0000000394
   16    5    8    4       -0.0022271594
   16    5    9    4       -0.0000001965
   16    5   10    4        0.0000000019
   16    5   11    4       -0.0011250355
   16    5   12    4        0.0000000417
   16    5   13    4       -0.0000000144
   16    5   14    4        0.0001232132
   16    5   16    4       -0.0000000710
   16    5    5    5       -0.0000000573
   16    5    6    5       -0.0000000394
   16    5    7    5        0.0007858082
   16    5    8    5        0.0000001965
   16    5    9    5       -0.0022271593
   16    5   11    5        0.0000000417
   16    5   12    5        0.0011250355
   16    5   13    5        0.0012185699
   16    5   14    5        0.0000001783
   16    5   16    5        0.0071637315
   16    5    6    6       -0.0000001576
   16    5    7    6        0.0000000001
   16    5    8    6       -0.0000000103
   16    5    9    6       -0.0024704289
   16    5   10    6       -0.0000000007
   16    5   11    6       -0.0000000515
   16    5   12    6        0.0000502471
   16    5   13    6       -0.0002964899
   16    5   14    6       -0.0000000566
   16    5   15    6       -0.0039317414
   16    5    7    7       -0.0000001576
   16    5    8    7        0.0024704287
   16    5    9    7       -0.0000000103
   16    5   10    7       -0.0005944478
   16    5   11    7        0.0000502471
   16    5   12    7        0.0000000515
   16    5   13    7       -0.0000000566
   16    5   14    7        0.0002964900
   16    5   15    7        0.0000000044
   16    5    8    8       -0.0000000686
   16    5    9    8       -0.0000000024
   16    5   10    8        0.0000001102
   16    5   11    8       -0.0000000508
   16    5   12    8        0.0002186404
   16    5   13    8        0.0022322309
   16    5   14    8        0.0000005116
   16    5   15    8        0.0005124820
   16    5    9    9       -0.0000000686
   16    5   10    9       -0.0029766817
   16    5   11    9        0.0002186450
   16    5   12    9        0.0000000508
   16    5   13    9        0.0000005116
   16    5   14    9       -0.0022322309
   16    5   15    9        0.0000000190
   16    5   10   10        0.0000000148
   16    5   11   10        0.0000000775
   16    5   12   10       -0.0054673481
   16    5   13   10       -0.0000000019
   16    5   15   10       -0.0008460369
   16    5   11   11       -0.0000000178
   16    5   12   11       -0.0000000003
   16    5   13   11       -0.0034322054
   16    5   14   11       -0.0000006109
   16    5   15   11       -0.0002639824
   16    5   12   12       -0.0000000178
   16    5   13   12        0.0000006109
   16    5   14   12       -0.0034322056
   16    5   15   12       -0.0000000037
   16    5   13   13       -0.0000011625
   16    5   14   13        0.0040431122
   16    5   14   14        0.0000011872
   16    5   15   14        0.0000000001
   16    5   15   15       -0.0000000709
   17    5    1    1        0.0011187190
   17    5    3    1        0.0000001542
   17    5    4    1        0.0000000027
   17    5    5    1        0.0001201425
   17    5    6    1        0.0014168255
   17    5    7    1        0.0000000411
   17    5    8    1        0.0003678331
   17    5    9    1        0.0000000380
   17    5   10    1        0.0016723432
   17    5   11    1        0.0021921857
   17    5   12    1        0.0000000026
   17    5   13    1       -0.0000004788
   17    5   14    1        0.0029303431
   17    5   15    1        0.0000000003
   17    5   16    1        0.0000000093
   17    5   17    1        0.0006728231
   17    5    2    2        0.0011187189
   17    5    3    2        0.0053563863
   17    5    4    2       -0.0001201426
   17    5    5    2        0.0000000027
   17    5    6    2       -0.0000000411
   17    5    7    2        0.0014168254
   17    5    8    2       -0.0000000380
   17    5    9    2        0.0003678321
   17    5   10    2       -0.0000000481
   17    5   11    2        0.0000000026
   17    5   12    2       -0.0021921847
   17    5   13    2        0.0029303436
   17    5   14    2        0.0000004788
   17    5   15    2        0.0000095361
   17    5   16    2       -0.0006728233
   17    5   17    2        0.0000000093
   17    5    3    3        0.0016938439
   17    5    6    3       -0.0000000007
   17    5    7    3       -0.0006159100
   17    5    8    3       -0.0000000439
   17    5    9    3        0.0011851839
   17    5   10    3        0.0000000398
   17    5   11    3       -0.0000000321
   17    5   12    3        0.0022634939
   17    5   13    3        0.0000000003
   17    5   15    3        0.0004577194
   17    5    4    4        0.0045777314
   17    5    5    4        0.0000000088
   17    5    6    4       -0.0000000394
   17    5    7    4        0.0007858094
   17    5    8    4        0.0000001965
   17    5    9    4       -0.0022271592
   17    5   11    4        0.0000000417
   17    5   12    4        0.0011250353
   17    5   13    4       -0.0003443197
   17    5   14    4       -0.0000000475
   17    5   15    4       -0.0000000002
   17    5   16    4        0.0055560283
   17    5   17    4        0.0000000710
   17    5    5    5        0.0066031898
   17    5    6    5       -0.0007858091
   17    5    7    5       -0.0000000394
   17    5    8    5        0.0022271593
   17    5    9    5        0.0000001965
   17    5   10    5       -0.0000000018
   17    5   11    5        0.0011250354
   17    5   12    5       -0.0000000417
   17    5   13    5        0.0000001164
   17    5   14    5       -0.0007510369
   17    5   16    5       -0.0000000710
   17    5   17    5        0.0153495758
   17    5    6    6        0.0181713527
   17    5    8    6        0.0120554495
   17    5    9    6        0.0000004385
   17    5   10    6       -0.0005944561
   17    5   11    6        0.0058667591
   17    5   12    6        0.0000000770
   17    5   13    6        0.0000000566
   17    5   14    6       -0.0002964900
   17    5   15    6        0.0000000044
   17    5   16    6        0.0000002402
   17    5    7    7        0.0181713520
   17    5    8    7       -0.0000004385
   17    5    9    7        0.0120554495
   17    5   10    7        0.0000000007
   17    5   11    7        0.0000000770
   17    5   12    7       -0.0058667591
   17    5   13    7       -0.0002964901
   17    5   14    7       -0.0000000566
   17    5   15    7        0.0039317413
   17    5   16    7       -0.0057980168
   17    5    8    8        0.0079065822
   17    5   10    8       -0.0029766904
   17    5   11    8        0.0045687413
   17    5   12    8        0.0000002358
   17    5   13    8       -0.0000005116
   17    5   14    8        0.0022322311
   17    5   15    8        0.0000000190
   17    5   16    8        0.0000000127
   17    5    9    9        0.0079065874
   17    5   10    9       -0.0000001102
   17    5   11    9        0.0000002358
   17    5   12    9       -0.0045687363
   17    5   13    9        0.0022322310
   17    5   14    9        0.0000005116
   17    5   15    9       -0.0005124833
   17    5   16    9       -0.0001596267
   17    5   10   10       -0.0017115745
   17    5   11   10        0.0054673445
   17    5   12   10        0.0000000775
   17    5   14   10       -0.0000000016
   17    5   15   10       -0.0000000073
   17    5   11   11        0.0020499895
   17    5   13   11        0.0000006109
   17    5   14   11       -0.0034322063
   17    5   15   11        0.0000000037
   17    5   16   11        0.0000000133
   17    5   12   12        0.0020499898
   17    5   13   12        0.0034322056
   17    5   14   12        0.0000006109
   17    5   15   12       -0.0002639818
   17    5   16   12        0.0004695533
   17    5   13   13        0.0026176158
   17    5   14   13        0.0000011748
   17    5   15   13       -0.0000000002
   17    5   16   13       -0.0011027156
   17    5   14   14       -0.0054686088
   17    5   16   14       -0.0000001677
   17    5   15   15        0.0081710302
   17    5   16   16        0.0171190983
    6    6    1    1        0.1844168526
    6    6    2    1       -0.0000006606
    6    6    4    1        0.0000000009
    6    6    5    1       -0.0000800361
    6    6    6    1        0.0029397472
    6    6    2    2        0.1605347779
    6    6    3    2       -0.0000000008
    6    6    4    2       -0.0000800358
    6    6    5    2       -0.0000000009
    6    6    6    2       -0.0000000813
    6    6    3    3        0.1736543631
    6    6    4    3        0.0010920839
    6    6    5    3       -0.0000000535
    6    6    4    4        0.1844787475
    6    6    6    4       -0.0000000386
    6    6    5    5        0.1844787483
    6    6    6    5        0.0009845188
    6    6    6    6        0.2227427357
    7    6    1    1        0.0000006606
    7    6    2    1        0.0119410361
    7    6    3    1       -0.0000000002
    7    6    4    1       -0.0000800360
    7    6    5    1       -0.0000000009
    7    6    6    1        0.0000000008
    7    6    7    1        0.0000291306
    7    6    2    2       -0.0000006606
    7    6    4    2       -0.0000000009
    7    6    5    2        0.0000800361
    7    6    6    2        0.0000291306
    7    6    7    2       -0.0000000008
    7    6    4    3        0.0000000535
    7    6    5    3        0.0010920838
    7    6    6    4        0.0009845185
    7    6    7    4        0.0000000386
    7    6    6    5        0.0000000386
    7    6    7    5       -0.0009845188
    7    6    7    6        0.0142297875
    8    6    1    1       -0.0034618919
    8    6    2    1        0.0000001715
    8    6    4    1        0.0000000222
    8    6    5    1       -0.0004465760
    8    6    6    1        0.0022734011
    8    6    7    1        0.0000000311
    8    6    8    1       -0.0005382061
    8    6    2    2        0.0002080478
    8    6    3    2        0.0000000026
    8    6    4    2       -0.0004465760
    8    6    5    2       -0.0000000222
    8    6    6    2       -0.0000000915
    8    6    7    2        0.0013549973
    8    6    8    2       -0.0000000903
    8    6    3    3       -0.0008970525
    8    6    4    3       -0.0002522410
    8    6    5    3        0.0000000220
    8    6    7    3       -0.0000000005
    8    6    4    4        0.0024667646
    8    6    6    4        0.0000000817
    8    6    7    4       -0.0010559399
    8    6    8    4        0.0000002093
    8    6    5    5        0.0024667650
    8    6    6    5       -0.0010559438
    8    6    7    5       -0.0000000817
    8    6    8    5       -0.0018125739
    8    6    6    6        0.0240251014
    8    6    7    6       -0.0000000865
    8    6    8    6        0.0225459904
    8    6    7    7        0.0194916202
    9    6    1    1       -0.0000002336
    9    6    2    1       -0.0018349700
    9    6    3    1        0.0000000012
    9    6    4    1       -0.0004465760
    9    6    5    1       -0.0000000222
    9    6    6    1        0.0000001075
    9    6    7    1        0.0001672145
    9    6    8    1        0.0000001324
    9    6    9    1       -0.0032961737
    9    6    2    2        0.0000001095
    9    6    4    2       -0.0000000222
    9    6    5    2        0.0004465759
    9    6    6    2        0.0007511894
    9    6    7    2        0.0000000471
    9    6    8    2        0.0009832788
    9    6    9    2        0.0000001964
    9    6    3    3       -0.0000000342
    9    6    4    3       -0.0000000220
    9    6    5    3       -0.0002522411
    9    6    6    3       -0.0000000002
    9    6    8    3       -0.0000000048
    9    6    4    4        0.0000000941
    9    6    5    4        0.0000000003
    9    6    6    4       -0.0010559423
    9    6    7    4       -0.0000000817
    9    6    8    4       -0.0018125775
    9    6    9    4       -0.0000002093
    9    6    5    5        0.0000000941
    9    6    6    5       -0.0000000817
    9    6    7    5        0.0010559411
    9    6    8    5       -0.0000002093
    9    6    9    5        0.0018125777
    9    6    6    6        0.0000009166
    9    6    7    6        0.0022667406
    9    6    8    6        0.0000005726
    9    6    9    6        0.0075372798
    9    6    7    7        0.0000007436
    9    6    8    7        0.0015931891
    9    6    8    8        0.0000002874
   10    6    1    1        0.0000000031
   10    6    3    1        0.0000000630
   10    6    4    1        0.0000000013
   10    6    5    1        0.0000632402
   10    6    6    1       -0.0000000020
   10    6    8    1       -0.0000000031
   10    6   10    1       -0.0041256088
   10    6    2    2       -0.0000000001
   10    6    3    2        0.0022773761
   10    6    4    2       -0.0000632395
   10    6    5    2        0.0000000013
   10    6    7    2       -0.0000000012
   10    6    9    2       -0.0000000017
   10    6   10    2        0.0000001141
   10    6    3    3        0.0000000005
   10    6    4    3        0.0000000002
   10    6    7    3       -0.0003753424
   10    6    8    3        0.0000000971
   10    6    9    3       -0.0025451403
   10    6    4    4       -0.0003219424
   10    6    5    4        0.0000000032
   10    6    6    4       -0.0000000509
   10    6    7    4        0.0010391364
   10    6    8    4        0.0000002361
   10    6    9    4       -0.0027103497
   10    6    5    5        0.0003219383
   10    6    6    5       -0.0010391344
   10    6    7    5       -0.0000000509
   10    6    8    5        0.0027103528
   10    6    9    5        0.0000002361
   10    6   10    5       -0.0000000033
   10    6    6    6       -0.0000000209
   10    6    8    6       -0.0000000174
   10    6   10    6        0.0025279645
   10    6    7    7       -0.0000000171
   10    6    9    7       -0.0000000116
   10    6    8    8       -0.0000000130
   10    6    9    9       -0.0000000065
   11    6    1    1       -0.0021255969
   11    6    2    1        0.0000000556
   11    6    4    1        0.0000000006
   11    6    5    1        0.0003874112
   11    6    6    1        0.0012234168
   11    6    7    1        0.0000000299
   11    6    8    1        0.0012526025
   11    6    9    1        0.0000000595
   11    6   10    1       -0.0000000013
   11    6   11    1        0.0012056943
   11    6    2    2        0.0005045192
   11    6    3    2        0.0000000003
   11    6    4    2        0.0003874113
   11    6    5    2       -0.0000000006
   11    6    6    2       -0.0000000347
   11    6    7    2        0.0008981510
   11    6    8    2       -0.0000000226
   11    6    9    2       -0.0003140048
   11    6   11    2       -0.0000000154
   11    6    3    3       -0.0005147700
   11    6    4    3       -0.0000882788
   11    6    5    3        0.0000000032
   11    6    9    3       -0.0000000001
   11    6   10    3        0.0000000067
   11    6    4    4        0.0011399101
   11    6    6    4        0.0000000318
   11    6    7    4       -0.0012186740
   11    6    8    4        0.0000000369
   11    6    9    4       -0.0005735142
   11    6   10    4       -0.0000000420
   11    6   11    4        0.0000000082
   11    6    5    5        0.0011399102
   11    6    6    5       -0.0012186751
   11    6    7    5       -0.0000000318
   11    6    8    5       -0.0005735153
   11    6    9    5       -0.0000000369
   11    6   10    5       -0.0011693649
   11    6   11    5       -0.0006233842
   11    6    6    6        0.0112724809
   11    6    7    6        0.0000000078
   11    6    8    6        0.0099341066
   11    6    9    6        0.0000003896
   11    6   10    6       -0.0000000086
   11    6   11    6        0.0061921894
   11    6    7    7        0.0100806620
   11    6    8    7       -0.0000002667
   11    6    9    7        0.0075338553
   11    6    8    8        0.0057481299
   11    6    9    8        0.0000001156
   11    6   10    8       -0.0000000070
   11    6    9    9        0.0031612642
   11    6   10   10       -0.0020570185
   12    6    1    1        0.0000000450
   12    6    2    1        0.0013150580
   12    6    3    1       -0.0000000008
   12    6    4    1       -0.0003874112
   12    6    5    1        0.0000000006
   12    6    6    1        0.0000000177
   12    6    7    1       -0.0003879666
   12    6    8    1        0.0000000758
   12    6    9    1       -0.0015610268
   12    6   11    1        0.0000000233
   12    6   12    1       -0.0001726321
   12    6    2    2       -0.0000000662
   12    6    4    2        0.0000000006
   12    6    5    2        0.0003874112
   12    6    6    2        0.0000627010
   12    6    7    2        0.0000000225
   12    6    8    2       -0.0000055806
   12    6    9    2        0.0000000389
   12    6   10    2       -0.0000000003
   12    6   11    2        0.0001935059
   12    6   12    2       -0.0000000132
   12    6    3    3       -0.0000000067
   12    6    4    3        0.0000000032
   12    6    5    3        0.0000882787
   12    6    8    3       -0.0000000003
   12    6   10    3       -0.0005153843
   12    6   11    3       -0.0000000002
   12    6    4    4        0.0000000149
   12    6    5    4       -0.0000000002
   12    6    6    4        0.0012186749
   12    6    7    4        0.0000000318
   12    6    8    4        0.0005735129
   12    6    9    4        0.0000000369
   12    6   10    4       -0.0011693659
   12    6   11    4        0.0006233840
   12    6   12    4       -0.0000000082
   12    6    5    5        0.0000000149
   12    6    6    5        0.0000000318
   12    6    7    5       -0.0012186741
   12    6    8    5        0.0000000369
   12    6    9    5       -0.0005735148
   12    6   10    5        0.0000000420
   12    6   11    5        0.0000000082
   12    6   12    5        0.0006233845
   12    6    6    6        0.0000001471
   12    6    7    6       -0.0005959095
   12    6    8    6        0.0000001606
   12    6    9    6       -0.0008096394
   12    6   11    6        0.0000000446
   12    6   12    6        0.0027773556
   12    6    7    7        0.0000001316
   12    6    8    7       -0.0015906121
   12    6    9    7        0.0000000377
   12    6   10    7        0.0000000015
   12    6   11    7       -0.0003775615
   12    6    8    8        0.0000001737
   12    6    9    8       -0.0012934328
   12    6   11    8        0.0000000447
   12    6    9    9       -0.0000000574
   12    6   10    9        0.0000000008
   12    6   11    9        0.0000019045
   12    6   10   10       -0.0000000268
   12    6   11   11       -0.0000000066
   13    6    1    1        0.0000001227
   13    6    2    1        0.0007808780
   13    6    3    1       -0.0003397781
   13    6    4    1        0.0002853388
   13    6    5    1        0.0000000336
   13    6    6    1       -0.0000000328
   13    6    7    1       -0.0002536853
   13    6    8    1        0.0000000982
   13    6    9    1        0.0010762207
   13    6   10    1        0.0000003442
   13    6   11    1       -0.0000001405
   13    6   12    1        0.0009863533
   13    6   13    1       -0.0027671888
   13    6    2    2       -0.0000001227
   13    6    3    2       -0.0000000551
   13    6    4    2        0.0000000260
   13    6    5    2       -0.0002407330
   13    6    6    2       -0.0002536853
   13    6    7    2        0.0000000328
   13    6    8    2        0.0010762189
   13    6    9    2       -0.0000000982
   13    6   10    2       -0.0021210815
   13    6   11    2       -0.0009863533
   13    6   12    2       -0.0000001405
   13    6   13    2        0.0000000765
   13    6    4    3        0.0000000548
   13    6    5    3        0.0003637867
   13    6    6    3        0.0001672550
   13    6    7    3        0.0000000318
   13    6    8    3        0.0016053731
   13    6    9    3        0.0000003662
   13    6   10    3       -0.0000000012
   13    6   11    3       -0.0015971873
   13    6   12    3        0.0000002825
   13    6   13    3       -0.0000006507
   13    6    4    4        0.0000000306
   13    6    5    4        0.0001533805
   13    6    6    4       -0.0000273430
   13    6    7    4       -0.0000000393
   13    6    8    4       -0.0007197598
   13    6    9    4        0.0000002082
   13    6   10    4        0.0009449897
   13    6   11    4       -0.0008440570
   13    6   12    4        0.0000001108
   13    6   13    4       -0.0000003348
   13    6    5    5       -0.0000000306
   13    6    6    5       -0.0000000039
   13    6    7    5        0.0002789763
   13    6    8    5       -0.0000000377
   13    6    9    5       -0.0016721369
   13    6   10    5       -0.0000001425
   13    6   11    5       -0.0000001077
   13    6   12    5       -0.0008645123
   13    6   13    5       -0.0009828455
   13    6    6    6        0.0000000438
   13    6    7    6        0.0004306591
   13    6    8    6       -0.0000000516
   13    6    9    6       -0.0008108723
   13    6   10    6       -0.0000002602
   13    6   11    6        0.0000000778
   13    6   12    6       -0.0006778835
   13    6   13    6        0.0024151884
   13    6    7    7       -0.0000000438
   13    6    8    7       -0.0008108710
   13    6    9    7        0.0000000516
   13    6   10    7        0.0013698198
   13    6   11    7        0.0006778835
   13    6   12    7        0.0000000778
   13    6    8    8       -0.0000000014
   13    6    9    8       -0.0000565609
   13    6   10    8        0.0000001316
   13    6   11    8        0.0000000061
   13    6   12    8       -0.0000793850
   13    6    9    9        0.0000000014
   13    6   10    9       -0.0005768967
   13    6   11    9        0.0000793849
   13    6   12    9        0.0000000061
   13    6   11   10       -0.0000000414
   13    6   12   10       -0.0002342469
   13    6   11   11       -0.0000000951
   13    6   12   11        0.0007440324
   13    6   12   12        0.0000000951
   14    6    1    1       -0.0007808780
   14    6    2    1        0.0000001227
   14    6    3    1       -0.0000000551
   14    6    4    1        0.0000000336
   14    6    5    1       -0.0002853388
   14    6    6    1        0.0002536853
   14    6    7    1       -0.0000000328
   14    6    8    1       -0.0010762225
   14    6    9    1        0.0000000982
   14    6   10    1       -0.0021210797
   14    6   11    1        0.0009863531
   14    6   12    1        0.0000001405
   14    6   13    1        0.0000000056
   14    6   14    1       -0.0027671888
   14    6    2    2        0.0007808780
   14    6    3    2        0.0003397774
   14    6    4    2       -0.0002407331
   14    6    5    2       -0.0000000260
   14    6    6    2       -0.0000000328
   14    6    7    2       -0.0002536853
   14    6    8    2        0.0000000982
   14    6    9    2        0.0010762206
   14    6   10    2       -0.0000003442
   14    6   11    2       -0.0000001405
   14    6   12    2        0.0009863531
   14    6   13    2        0.0002022701
   14    6   14    2        0.0000000765
   14    6    4    3       -0.0003637867
   14    6    5    3        0.0000000548
   14    6    6    3        0.0000000318
   14    6    7    3       -0.0001672548
   14    6    8    3        0.0000003662
   14    6    9    3       -0.0016053732
   14    6   11    3       -0.0000002825
   14    6   12    3       -0.0015971873
   14    6   13    3        0.0022306380
   14    6   14    3        0.0000006507
   14    6    4    4       -0.0001533805
   14    6    5    4        0.0000000306
   14    6    6    4       -0.0000000039
   14    6    7    4        0.0002789761
   14    6    8    4       -0.0000000377
   14    6    9    4       -0.0016721367
   14    6   10    4        0.0000001425
   14    6   11    4       -0.0000001077
   14    6   12    4       -0.0008645124
   14    6   13    4        0.0009828455
   14    6   14    4        0.0000003348
   14    6    5    5        0.0001533804
   14    6    6    5        0.0000273433
   14    6    7    5        0.0000000393
   14    6    8    5        0.0007197611
   14    6    9    5       -0.0000002082
   14    6   10    5        0.0009449883
   14    6   11    5        0.0008440570
   14    6   12    5       -0.0000001108
   14    6   13    5       -0.0000003348
   14    6   14    5        0.0009828455
   14    6    6    6       -0.0004306592
   14    6    7    6        0.0000000438
   14    6    8    6        0.0008108733
   14    6    9    6       -0.0000000516
   14    6   10    6        0.0013698185
   14    6   11    6       -0.0006778835
   14    6   12    6       -0.0000000778
   14    6   14    6        0.0024151885
   14    6    7    7        0.0004306589
   14    6    8    7       -0.0000000516
   14    6    9    7       -0.0008108723
   14    6   10    7        0.0000002602
   14    6   11    7        0.0000000778
   14    6   12    7       -0.0006778834
   14    6   13    7       -0.0000706266
   14    6    8    8        0.0000565594
   14    6    9    8       -0.0000000014
   14    6   10    8       -0.0005768965
   14    6   11    8       -0.0000793847
   14    6   12    8       -0.0000000061
   14    6   13    8       -0.0000000103
   14    6    9    9       -0.0000565604
   14    6   10    9       -0.0000001316
   14    6   11    9        0.0000000061
   14    6   12    9       -0.0000793847
   14    6   13    9        0.0002689347
   14    6   10   10        0.0000000010
   14    6   11   10        0.0002342465
   14    6   12   10       -0.0000000414
   14    6   13   10        0.0000001582
   14    6   11   11        0.0007440323
   14    6   12   11        0.0000000951
   14    6   13   11       -0.0000000069
   14    6   12   12       -0.0007440324
   14    6   13   12        0.0005256705
   14    6   13   13        0.0007128696
   15    6    2    1        0.0000000016
   15    6    3    1        0.0278516782
   15    6    4    1       -0.0001898349
   15    6    5    1        0.0000000040
   15    6   10    1        0.0000002092
   15    6   12    1        0.0000000002
   15    6   13    1        0.0005551278
   15    6   14    1        0.0000000901
   15    6   15    1        0.0012700788
   15    6    3    2       -0.0000007704
   15    6    4    2       -0.0000000040
   15    6    5    2       -0.0001898349
   15    6    6    2       -0.0000000002
   15    6    8    2        0.0000000065
   15    6   10    2        0.0075612987
   15    6   11    2        0.0000000002
   15    6   13    2        0.0000000901
   15    6   14    2       -0.0005551280
   15    6   15    2       -0.0000000351
   15    6    5    3        0.0000000002
   15    6    6    3       -0.0029789522
   15    6    8    3       -0.0032383882
   15    6    9    3       -0.0000001235
   15    6   10    3        0.0000000024
   15    6   11    3        0.0059202163
   15    6   12    3        0.0000000773
   15    6   14    3        0.0000000002
   15    6    4    4        0.0000000341
   15    6    5    4        0.0034831975
   15    6    6    4       -0.0135039060
   15    6    7    4       -0.0000006614
   15    6    8    4        0.0151473580
   15    6    9    4        0.0000013198
   15    6   10    4       -0.0000000132
   15    6   11    4        0.0066937366
   15    6   12    4       -0.0000002405
   15    6   13    4        0.0000000002
   15    6   14    4       -0.0000010965
   15    6    5    5       -0.0000000341
   15    6    6    5        0.0000006614
   15    6    7    5       -0.0135039063
   15    6    8    5       -0.0000013198
   15    6    9    5        0.0151473584
   15    6   11    5       -0.0000002405
   15    6   12    5       -0.0066937370
   15    6   13    5        0.0000010964
   15    6   14    5        0.0000000002
   15    6   15    5        0.0000000002
   15    6    7    6       -0.0000000002
   15    6    9    6        0.0000000006
   15    6   12    6       -0.0000000005
   15    6   13    6       -0.0005906239
   15    6   14    6       -0.0000001122
   15    6   15    6        0.0179738912
   15    6    8    7       -0.0000000018
   15    6   10    7       -0.0013498436
   15    6   11    7       -0.0000000003
   15    6   13    7       -0.0000001122
   15    6   14    7        0.0005906236
   15    6    9    8        0.0000000114
   15    6   10    8       -0.0000005151
   15    6   12    8        0.0000000200
   15    6   13    8       -0.0078418531
   15    6   14    8       -0.0000017886
   15    6   10    9        0.0135019211
   15    6   11    9        0.0000000002
   15    6   13    9       -0.0000017886
   15    6   14    9        0.0078418538
   15    6   11   10       -0.0000002981
   15    6   12   10        0.0228344304
   15    6   13   10        0.0000000059
   15    6   12   11        0.0000000008
   15    6   13   11        0.0168059853
   15    6   14   11        0.0000029725
   15    6   13   12       -0.0000029725
   15    6   14   12        0.0168059865
   15    6   13   13        0.0000055044
   15    6   14   13       -0.0188703351
   15    6   14   14       -0.0000055044
   16    6    1    1        0.0000000062
   16    6    2    1        0.0008327040
   16    6    3    1       -0.0118852079
   16    6    4    1        0.0009182794
   16    6    5    1       -0.0000000076
   16    6    6    1        0.0000000160
   16    6    7    1       -0.0007914011
   16    6    8    1       -0.0000000788
   16    6    9    1        0.0013500710
   16    6   10    1        0.0000000981
   16    6   11    1        0.0000000284
   16    6   12    1        0.0039773805
   16    6   13    1       -0.0095331285
   16    6   14    1       -0.0000014102
   16    6   15    1       -0.0003505396
   16    6   16    1        0.0022786670
   16    6    2    2       -0.0000000062
   16    6    3    2       -0.0000001502
   16    6    4    2       -0.0000000253
   16    6    5    2        0.0000142754
   16    6    6    2       -0.0007914010
   16    6    7    2       -0.0000000160
   16    6    8    2        0.0013500644
   16    6    9    2        0.0000000788
   16    6   10    2       -0.0077599509
   16    6   11    2       -0.0039773809
   16    6   12    2        0.0000000284
   16    6   13    2        0.0000001763
   16    6   14    2        0.0005842674
   16    6   15    2       -0.0000000044
   16    6   16    2       -0.0000000630
   16    6    4    3        0.0000000005
   16    6    5    3        0.0004270237
   16    6    6    3        0.0016027564
   16    6    7    3        0.0000000646
   16    6    8    3        0.0044084257
   16    6    9    3        0.0000003459
   16    6   10    3       -0.0000000033
   16    6   11    3       -0.0077231767
   16    6   12    3        0.0000002105
   16    6   13    3       -0.0000009304
   16    6   14    3        0.0065487544
   16    6   16    3       -0.0000000023
   16    6    4    4       -0.0000002544
   16    6    5    4       -0.0050784397
   16    6    6    4        0.0127412602
   16    6    7    4        0.0000000623
   16    6    8    4       -0.0037838552
   16    6    9    4       -0.0000002043
   16    6   10    4        0.0008130626
   16    6   11    4       -0.0020176077
   16    6   12    4       -0.0000000098
   16    6   13    4       -0.0000001001
   16    6   14    4        0.0005238357
   16    6   15    4        0.0000000035
   16    6   16    4       -0.0000002402
   16    6    5    5        0.0000002544
   16    6    6    5       -0.0000001105
   16    6    7    5        0.0071792108
   16    6    8    5        0.0000002965
   16    6    9    5       -0.0069110480
   16    6   10    5       -0.0000000009
   16    6   11    5       -0.0000000073
   16    6   12    5        0.0019014200
   16    6   13    5       -0.0005238357
   16    6   14    5       -0.0000001001
   16    6   15    5        0.0031536748
   16    6   16    5       -0.0057980172
   16    6    6    6        0.0000002162
   16    6    7    6       -0.0045182025
   16    6    8    6        0.0000003995
   16    6    9    6       -0.0046455391
   16    6   10    6       -0.0000000702
   16    6   11    6        0.0000000495
   16    6   12    6        0.0014211313
   16    6   13    6        0.0010377070
   16    6   14    6        0.0000001553
   16    6   15    6       -0.0013592917
   16    6   16    6        0.0237656504
   16    6    7    7       -0.0000002162
   16    6    8    7       -0.0046455370
   16    6    9    7       -0.0000003995
   16    6   10    7        0.0017418141
   16    6   11    7       -0.0014211311
   16    6   12    7        0.0000000495
   16    6   13    7       -0.0000000145
   16    6   14    7        0.0000966660
   16    6   15    7       -0.0000000548
   16    6    8    8        0.0000003745
   16    6    9    8       -0.0030159444
   16    6   10    8        0.0000004111
   16    6   11    8        0.0000000728
   16    6   12    8        0.0009983412
   16    6   13    8        0.0016303020
   16    6   14    8        0.0000003484
   16    6   15    8        0.0105498443
   16    6    9    9       -0.0000003745
   16    6   10    9       -0.0052401545
   16    6   11    9       -0.0009983485
   16    6   12    9        0.0000000728
   16    6   13    9        0.0000004719
   16    6   14    9       -0.0027383456
   16    6   15    9        0.0000008277
   16    6   11   10       -0.0000002230
   16    6   12   10       -0.0081851568
   16    6   13   10        0.0012952367
   16    6   14   10        0.0000001840
   16    6   15   10       -0.0000000093
   16    6   11   11        0.0000000513
   16    6   12   11        0.0023598828
   16    6   13   11       -0.0077851362
   16    6   14   11       -0.0000010820
   16    6   15   11        0.0069359522
   16    6   12   12       -0.0000000513
   16    6   13   12        0.0000008481
   16    6   14   12       -0.0063474740
   16    6   15   12       -0.0000001890
   16    6   13   13       -0.0000025895
   16    6   14   13        0.0077996080
   16    6   15   13        0.0000002188
   16    6   14   14        0.0000025895
   16    6   15   14       -0.0015398704
   17    6    1    1        0.0008327049
   17    6    2    1       -0.0000000062
   17    6    3    1        0.0000001502
   17    6    4    1        0.0000000076
   17    6    5    1        0.0009182794
   17    6    6    1       -0.0007914010
   17    6    7    1       -0.0000000160
   17    6    8    1        0.0013500777
   17    6    9    1        0.0000000788
   17    6   10    1        0.0077599486
   17    6   11    1       -0.0039773801
   17    6   12    1        0.0000000284
   17    6   13    1       -0.0000014102
   17    6   14    1        0.0095331288
   17    6   15    1        0.0000000044
   17    6   16    1       -0.0000000164
   17    6   17    1        0.0022786670
   17    6    2    2       -0.0008327057
   17    6    3    2       -0.0118852072
   17    6    4    2       -0.0000142753
   17    6    5    2       -0.0000000253
   17    6    6    2       -0.0000000160
   17    6    7    2        0.0007914012
   17    6    8    2        0.0000000788
   17    6    9    2       -0.0013500707
   17    6   10    2        0.0000000981
   17    6   11    2       -0.0000000284
   17    6   12    2       -0.0039773800
   17    6   13    2        0.0005842666
   17    6   14    2       -0.0000001763
   17    6   15    2       -0.0003505394
   17    6   16    2       -0.0005914355
   17    6   17    2       -0.0000000630
   17    6    3    3        0.0000000013
   17    6    4    3        0.0004270238
   17    6    5    3       -0.0000000005
   17    6    6    3       -0.0000000646
   17    6    7    3        0.0016027562
   17    6    8    3       -0.0000003459
   17    6    9    3        0.0044084258
   17    6   11    3        0.0000002105
   17    6   12    3        0.0077231771
   17    6   13    3       -0.0065487544
   17    6   14    3       -0.0000009304
   17    6   16    3        0.0003001136
   17    6   17    3        0.0000000023
   17    6    4    4       -0.0050784400
   17    6    5    4        0.0000002544
   17    6    6    4        0.0000001105
   17    6    7    4       -0.0071792099
   17    6    8    4       -0.0000002965
   17    6    9    4        0.0069110480
   17    6   10    4       -0.0000000009
   17    6   11    4        0.0000000073
   17    6   12    4       -0.0019014200
   17    6   13    4       -0.0005238357
   17    6   14    4       -0.0000001001
   17    6   15    4        0.0031536746
   17    6   16    4       -0.0057980167
   17    6   17    4        0.0000002402
   17    6    5    5        0.0050784390
   17    6    6    5        0.0127412607
   17    6    7    5        0.0000000623
   17    6    8    5       -0.0037838558
   17    6    9    5       -0.0000002043
   17    6   10    5       -0.0008130559
   17    6   11    5       -0.0020176075
   17    6   12    5       -0.0000000098
   17    6   13    5        0.0000001001
   17    6   14    5       -0.0005238355
   17    6   15    5       -0.0000000035
   17    6   16    5        0.0000002402
   17    6   17    5        0.0057980162
   17    6    6    6       -0.0045182008
   17    6    7    6       -0.0000002162
   17    6    8    6       -0.0046455400
   17    6    9    6       -0.0000003995
   17    6   10    6       -0.0017418060
   17    6   11    6       -0.0014211311
   17    6   12    6        0.0000000495
   17    6   13    6        0.0000001553
   17    6   14    6       -0.0010377070
   17    6   15    6        0.0000000548
   17    6   17    6        0.0237656508
   17    6    7    7        0.0045182032
   17    6    8    7       -0.0000003995
   17    6    9    7        0.0046455388
   17    6   10    7       -0.0000000702
   17    6   11    7       -0.0000000495
   17    6   12    7       -0.0014211313
   17    6   13    7        0.0000966661
   17    6   14    7        0.0000000145
   17    6   15    7       -0.0013592916
   17    6   16    7       -0.0069222486
   17    6    8    8       -0.0030159306
   17    6    9    8       -0.0000003745
   17    6   10    8        0.0052401594
   17    6   11    8       -0.0009983553
   17    6   12    8        0.0000000728
   17    6   13    8        0.0000003484
   17    6   14    8       -0.0016302998
   17    6   15    8       -0.0000008277
   17    6   16    8        0.0000002726
   17    6    9    9        0.0030159403
   17    6   10    9        0.0000004111
   17    6   11    9       -0.0000000728
   17    6   12    9       -0.0009983488
   17    6   13    9       -0.0027383456
   17    6   14    9       -0.0000004719
   17    6   15    9        0.0105498439
   17    6   16    9       -0.0071464513
   17    6   10   10       -0.0000000089
   17    6   11   10       -0.0081851545
   17    6   12   10        0.0000002230
   17    6   13   10       -0.0000001840
   17    6   14   10        0.0012952393
   17    6   16   10        0.0000000021
   17    6   11   11       -0.0023598831
   17    6   12   11        0.0000000513
   17    6   13   11       -0.0000010820
   17    6   14   11        0.0077851360
   17    6   15   11       -0.0000001890
   17    6   16   11       -0.0000000415
   17    6   12   12        0.0023598833
   17    6   13   12       -0.0063474734
   17    6   14   12       -0.0000008481
   17    6   15   12       -0.0069359523
   17    6   16   12        0.0031826499
   17    6   13   13       -0.0077996071
   17    6   14   13       -0.0000025895
   17    6   15   13        0.0015398702
   17    6   16   13        0.0005347278
   17    6   14   14        0.0077996068
   17    6   15   14        0.0000002188
   17    6   16   14        0.0000000975
   17    6   16   15       -0.0003129797
   17    6   16   16       -0.0151115212
    7    7    1    1        0.1605347784
    7    7    2    1        0.0000006606
    7    7    4    1       -0.0000000009
    7    7    5    1        0.0000800359
    7    7    6    1        0.0028814861
    7    7    7    1        0.0000000813
    7    7    2    2        0.1844168533
    7    7    3    2       -0.0000000032
    7    7    4    2        0.0000800359
    7    7    5    2        0.0000000009
    7    7    6    2       -0.0000000797
    7    7    7    2        0.0029397471
    7    7    3    3        0.1736543633
    7    7    4    3       -0.0010920839
    7    7    5    3        0.0000000535
    7    7    7    3        0.0000000002
    7    7    4    4        0.1844787474
    7    7    6    4        0.0000000386
    7    7    7    4       -0.0009845187
    7    7    5    5        0.1844787484
    7    7    6    5       -0.0009845181
    7    7    7    5       -0.0000000386
    7    7    6    6        0.1942831602
    7    7    7    7        0.2227427357
    8    7    1    1       -0.0000001095
    8    7    2    1       -0.0018349700
    8    7    3    1       -0.0000000030
    8    7    4    1       -0.0004465760
    8    7    5    1       -0.0000000222
    8    7    6    1       -0.0000000471
    8    7    7    1        0.0007511894
    8    7    8    1       -0.0000001964
    8    7    2    2        0.0000002336
    8    7    4    2       -0.0000000222
    8    7    5    2        0.0004465759
    8    7    6    2        0.0001672146
    8    7    7    2       -0.0000001075
    8    7    8    2       -0.0032961738
    8    7    3    3        0.0000000342
    8    7    4    3       -0.0000000220
    8    7    5    3       -0.0002522411
    8    7    6    3        0.0000000004
    8    7    8    3        0.0000000073
    8    7    4    4       -0.0000000941
    8    7    5    4        0.0000000001
    8    7    6    4       -0.0010559402
    8    7    7    4       -0.0000000817
    8    7    8    4       -0.0018125811
    8    7    5    5       -0.0000000941
    8    7    6    5       -0.0000000817
    8    7    7    5        0.0010559432
    8    7    8    5       -0.0000002093
    8    7    6    6       -0.0000007436
    8    7    7    6        0.0022667406
    8    7    8    6       -0.0000005726
    8    7    7    7       -0.0000009166
    8    7    8    7        0.0075372799
    9    7    1    1        0.0002080478
    9    7    2    1       -0.0000001715
    9    7    4    1       -0.0000000222
    9    7    5    1        0.0004465759
    9    7    6    1        0.0013549973
    9    7    7    1        0.0000000915
    9    7    8    1        0.0017746887
    9    7    9    1        0.0000000903
    9    7    2    2       -0.0034618920
    9    7    3    2        0.0000000014
    9    7    4    2        0.0004465761
    9    7    5    2        0.0000000222
    9    7    6    2       -0.0000000311
    9    7    7    2        0.0022734011
    9    7    8    2       -0.0000001543
    9    7    9    2       -0.0005382061
    9    7    3    3       -0.0008970526
    9    7    4    3        0.0002522410
    9    7    5    3       -0.0000000220
    9    7    7    3       -0.0000000002
    9    7    9    3       -0.0000000003
    9    7    4    4        0.0024667651
    9    7    6    4       -0.0000000817
    9    7    7    4        0.0010559434
    9    7    8    4       -0.0000002093
    9    7    9    4        0.0018125771
    9    7    5    5        0.0024667645
    9    7    6    5        0.0010559406
    9    7    7    5        0.0000000817
    9    7    8    5        0.0018125764
    9    7    9    5        0.0000002093
    9    7    6    6        0.0194916202
    9    7    7    6        0.0000000865
    9    7    8    6        0.0134155220
    9    7    9    6        0.0000005726
    9    7    7    7        0.0240251014
    9    7    8    7       -0.0000005726
    9    7    9    7        0.0225459904
    9    7    8    8        0.0075322470
   10    7    2    1        0.0000000014
   10    7    3    1       -0.0022773762
   10    7    4    1       -0.0000632395
   10    7    5    1        0.0000000013
   10    7    7    1       -0.0000000006
   10    7    9    1       -0.0000000009
   10    7   10    1       -0.0000001141
   10    7    3    2        0.0000000630
   10    7    4    2       -0.0000000013
   10    7    5    2       -0.0000632401
   10    7    6    2       -0.0000000001
   10    7    8    2       -0.0000000007
   10    7   10    2       -0.0041256089
   10    7    5    3        0.0000000002
   10    7    6    3        0.0003753424
   10    7    8    3        0.0025451403
   10    7    9    3        0.0000000971
   10    7   10    3       -0.0000000066
   10    7    4    4        0.0000000032
   10    7    5    4        0.0003219404
   10    7    6    4        0.0010391364
   10    7    7    4        0.0000000509
   10    7    8    4       -0.0027103498
   10    7    9    4       -0.0000002361
   10    7   10    4        0.0000000033
   10    7    5    5       -0.0000000032
   10    7    6    5       -0.0000000509
   10    7    7    5        0.0010391344
   10    7    8    5        0.0000002361
   10    7    9    5       -0.0027103529
   10    7    7    6       -0.0000000019
   10    7    9    6       -0.0000000014
   10    7    8    7       -0.0000000041
   10    7   10    7        0.0025279646
   10    7    9    8       -0.0000000032
   11    7    1    1       -0.0000000662
   11    7    2    1       -0.0013150580
   11    7    3    1       -0.0000000005
   11    7    4    1        0.0003874112
   11    7    5    1       -0.0000000006
   11    7    6    1        0.0000000225
   11    7    7    1       -0.0000627010
   11    7    8    1        0.0000000389
   11    7    9    1        0.0000055806
   11    7   11    1        0.0000000132
   11    7    2    2        0.0000000450
   11    7    4    2       -0.0000000006
   11    7    5    2       -0.0003874113
   11    7    6    2        0.0003879666
   11    7    7    2        0.0000000177
   11    7    8    2        0.0015610269
   11    7    9    2        0.0000000758
   11    7   10    2       -0.0000000015
   11    7   11    2       -0.0001726322
   11    7    3    3       -0.0000000067
   11    7    4    3       -0.0000000032
   11    7    5    3       -0.0000882787
   11    7    8    3       -0.0000000004
   11    7   10    3       -0.0005153844
   11    7   11    3       -0.0000000002
   11    7    4    4        0.0000000149
   11    7    6    4       -0.0012186742
   11    7    7    4       -0.0000000318
   11    7    8    4       -0.0005735137
   11    7    9    4       -0.0000000369
   11    7   10    4        0.0011693660
   11    7   11    4       -0.0006233844
   11    7    5    5        0.0000000149
   11    7    6    5       -0.0000000318
   11    7    7    5        0.0012186748
   11    7    8    5       -0.0000000369
   11    7    9    5        0.0005735140
   11    7   10    5       -0.0000000420
   11    7   11    5       -0.0000000082
   11    7    6    6        0.0000001316
   11    7    7    6        0.0005959096
   11    7    8    6        0.0000000377
   11    7    9    6        0.0015906121
   11    7   11    6        0.0000000446
   11    7    7    7        0.0000001471
   11    7    8    7        0.0008096393
   11    7    9    7        0.0000001606
   11    7   10    7       -0.0000000008
   11    7   11    7        0.0027773556
   11    7    8    8       -0.0000000574
   11    7    9    8        0.0012934328
   11    7    9    9        0.0000001737
   11    7   10    9       -0.0000000014
   11    7   10   10       -0.0000000268
   12    7    1    1       -0.0005045191
   12    7    2    1        0.0000000556
   12    7    4    1        0.0000000006
   12    7    5    1        0.0003874113
   12    7    6    1       -0.0008981510
   12    7    7    1       -0.0000000347
   12    7    8    1        0.0003140048
   12    7    9    1       -0.0000000226
   12    7   11    1       -0.0015718323
   12    7   12    1        0.0000000154
   12    7    2    2        0.0021255970
   12    7    3    2       -0.0000000010
   12    7    4    2        0.0003874111
   12    7    5    2       -0.0000000006
   12    7    6    2        0.0000000299
   12    7    7    2       -0.0012234167
   12    7    8    2        0.0000000595
   12    7    9    2       -0.0012526025
   12    7   11    2        0.0000000255
   12    7   12    2        0.0012056943
   12    7    3    3        0.0005147700
   12    7    4    3       -0.0000882788
   12    7    5    3        0.0000000032
   12    7    7    3        0.0000000001
   12    7    9    3        0.0000000001
   12    7   10    3       -0.0000000067
   12    7   12    3        0.0000000001
   12    7    4    4       -0.0011399104
   12    7    6    4        0.0000000318
   12    7    7    4       -0.0012186754
   12    7    8    4        0.0000000369
   12    7    9    4       -0.0005735142
   12    7   10    4       -0.0000000420
   12    7   11    4        0.0000000082
   12    7   12    4        0.0006233841
   12    7    5    5       -0.0011399099
   12    7    6    5       -0.0012186738
   12    7    7    5       -0.0000000318
   12    7    8    5       -0.0005735155
   12    7    9    5       -0.0000000369
   12    7   10    5       -0.0011693649
   12    7   11    5       -0.0006233844
   12    7   12    5        0.0000000082
   12    7    6    6       -0.0100806620
   12    7    7    6        0.0000000078
   12    7    8    6       -0.0075338553
   12    7    9    6       -0.0000002667
   12    7   10    6        0.0000000065
   12    7   11    6       -0.0030372726
   12    7   12    6       -0.0000000446
   12    7    7    7       -0.0112724809
   12    7    8    7        0.0000003896
   12    7    9    7       -0.0099341066
   12    7   11    7       -0.0000000446
   12    7   12    7        0.0061921895
   12    7    8    8       -0.0031612642
   12    7    9    8        0.0000001156
   12    7   10    8        0.0000000050
   12    7   11    8       -0.0034312448
   12    7    9    9       -0.0057481299
   12    7   11    9       -0.0000001757
   12    7   10   10        0.0020570186
   12    7   11   10        0.0000000022
   12    7   11   11        0.0005027789
   13    7    1    1        0.0007808780
   13    7    2    1       -0.0000001227
   13    7    3    1       -0.0000000551
   13    7    4    1       -0.0000000260
   13    7    5    1        0.0002407330
   13    7    6    1       -0.0002536853
   13    7    7    1        0.0000000328
   13    7    8    1        0.0010762188
   13    7    9    1       -0.0000000982
   13    7   10    1       -0.0021210812
   13    7   11    1       -0.0009863532
   13    7   12    1       -0.0000001405
   13    7   13    1       -0.0000000765
   13    7    2    2       -0.0007808780
   13    7    3    2        0.0003397769
   13    7    4    2        0.0002853388
   13    7    5    2        0.0000000336
   13    7    6    2        0.0000000328
   13    7    7    2        0.0002536853
   13    7    8    2       -0.0000000982
   13    7    9    2       -0.0010762207
   13    7   10    2       -0.0000003442
   13    7   11    2        0.0000001405
   13    7   12    2       -0.0009863533
   13    7   13    2       -0.0027671887
   13    7    4    3        0.0003637867
   13    7    5    3       -0.0000000548
   13    7    6    3        0.0000000318
   13    7    7    3       -0.0001672548
   13    7    8    3        0.0000003662
   13    7    9    3       -0.0016053730
   13    7   11    3       -0.0000002825
   13    7   12    3       -0.0015971870
   13    7   13    3       -0.0022306378
   13    7    4    4       -0.0001533806
   13    7    5    4        0.0000000306
   13    7    6    4        0.0000000393
   13    7    7    4       -0.0000273436
   13    7    8    4       -0.0000002082
   13    7    9    4       -0.0007197598
   13    7   10    4       -0.0000001425
   13    7   11    4        0.0000001108
   13    7   12    4        0.0008440568
   13    7   13    4        0.0009828455
   13    7    5    5        0.0001533806
   13    7    6    5       -0.0002789757
   13    7    7    5       -0.0000000039
   13    7    8    5        0.0016721354
   13    7    9    5       -0.0000000377
   13    7   10    5       -0.0009449904
   13    7   11    5       -0.0008645126
   13    7   12    5        0.0000001077
   13    7   13    5       -0.0000003348
   13    7    6    6        0.0004306591
   13    7    7    6       -0.0000000438
   13    7    8    6       -0.0008108710
   13    7    9    6        0.0000000516
   13    7   10    6        0.0013698197
   13    7   11    6        0.0006778835
   13    7   12    6        0.0000000778
   13    7    7    7       -0.0004306591
   13    7    8    7        0.0000000516
   13    7    9    7        0.0008108723
   13    7   10    7        0.0000002602
   13    7   11    7       -0.0000000778
   13    7   12    7        0.0006778835
   13    7   13    7        0.0024151883
   13    7    8    8       -0.0000565614
   13    7    9    8        0.0000000014
   13    7   10    8       -0.0005768962
   13    7   11    8        0.0000793850
   13    7   12    8        0.0000000061
   13    7    9    9        0.0000565604
   13    7   10    9       -0.0000001316
   13    7   11    9       -0.0000000061
   13    7   12    9        0.0000793849
   13    7   10   10        0.0000000010
   13    7   11   10        0.0002342459
   13    7   12   10       -0.0000000414
   13    7   11   11       -0.0007440325
   13    7   12   11       -0.0000000951
   13    7   12   12        0.0007440324
   14    7    1    1        0.0000001227
   14    7    2    1        0.0007808781
   14    7    3    1        0.0003397774
   14    7    4    1        0.0002407330
   14    7    5    1        0.0000000260
   14    7    6    1       -0.0000000328
   14    7    7    1       -0.0002536853
   14    7    8    1        0.0000000982
   14    7    9    1        0.0010762206
   14    7   10    1       -0.0000003442
   14    7   11    1       -0.0000001405
   14    7   12    1        0.0009863531
   14    7   13    1       -0.0002022700
   14    7   14    1       -0.0000000765
   14    7    2    2       -0.0000001227
   14    7    3    2        0.0000000551
   14    7    4    2        0.0000000336
   14    7    5    2       -0.0002853388
   14    7    6    2       -0.0002536853
   14    7    7    2        0.0000000328
   14    7    8    2        0.0010762225
   14    7    9    2       -0.0000000982
   14    7   10    2        0.0021210798
   14    7   11    2       -0.0009863532
   14    7   12    2       -0.0000001405
   14    7   13    2        0.0000000056
   14    7   14    2       -0.0027671886
   14    7    4    3        0.0000000548
   14    7    5    3        0.0003637868
   14    7    6    3       -0.0001672548
   14    7    7    3       -0.0000000318
   14    7    8    3       -0.0016053732
   14    7    9    3       -0.0000003662
   14    7   10    3        0.0000000012
   14    7   11    3        0.0015971874
   14    7   12    3       -0.0000002825
   14    7   13    3       -0.0000006507
   14    7   14    3        0.0022306380
   14    7    4    4       -0.0000000306
   14    7    5    4       -0.0001533805
   14    7    6    4       -0.0002789760
   14    7    7    4       -0.0000000039
   14    7    8    4        0.0016721374
   14    7    9    4       -0.0000000377
   14    7   10    4        0.0009449875
   14    7   11    4       -0.0008645124
   14    7   12    4        0.0000001077
   14    7   13    4        0.0000003348
   14    7   14    4       -0.0009828454
   14    7    5    5        0.0000000306
   14    7    6    5       -0.0000000393
   14    7    7    5        0.0000273432
   14    7    8    5        0.0000002082
   14    7    9    5        0.0007197603
   14    7   10    5       -0.0000001425
   14    7   11    5       -0.0000001108
   14    7   12    5       -0.0008440569
   14    7   13    5        0.0009828455
   14    7   14    5        0.0000003348
   14    7    6    6        0.0000000438
   14    7    7    6        0.0004306591
   14    7    8    6       -0.0000000516
   14    7    9    6       -0.0008108722
   14    7   10    6        0.0000002602
   14    7   11    6        0.0000000778
   14    7   12    6       -0.0006778835
   14    7   13    6        0.0000706266
   14    7    7    7       -0.0000000438
   14    7    8    7       -0.0008108735
   14    7    9    7        0.0000000516
   14    7   10    7       -0.0013698185
   14    7   11    7        0.0006778835
   14    7   12    7        0.0000000778
   14    7   14    7        0.0024151884
   14    7    8    8       -0.0000000014
   14    7    9    8       -0.0000565599
   14    7   10    8       -0.0000001316
   14    7   11    8        0.0000000061
   14    7   12    8       -0.0000793847
   14    7   13    8       -0.0002689342
   14    7    9    9        0.0000000014
   14    7   10    9        0.0005768965
   14    7   11    9        0.0000793848
   14    7   12    9        0.0000000061
   14    7   13    9       -0.0000000103
   14    7   11   10        0.0000000414
   14    7   12   10        0.0002342465
   14    7   13   10        0.0005421788
   14    7   11   11       -0.0000000951
   14    7   12   11        0.0007440325
   14    7   13   11        0.0005256706
   14    7   12   12        0.0000000951
   14    7   13   12        0.0000000069
   14    7   13   13        0.0000003433
   15    7    1    1        0.0000000006
   15    7    3    1        0.0000007704
   15    7    4    1       -0.0000000040
   15    7    5    1       -0.0001898349
   15    7    8    1       -0.0000000067
   15    7   10    1       -0.0075612988
   15    7   13    1        0.0000000901
   15    7   14    1       -0.0005551282
   15    7   15    1        0.0000000351
   15    7    2    2        0.0000000013
   15    7    3    2        0.0278516784
   15    7    4    2        0.0001898349
   15    7    5    2       -0.0000000040
   15    7    7    2       -0.0000000001
   15    7   10    2        0.0000002092
   15    7   13    2       -0.0005551279
   15    7   14    2       -0.0000000901
   15    7   15    2        0.0012700788
   15    7    3    3       -0.0000000028
   15    7    4    3       -0.0000000001
   15    7    7    3       -0.0029789522
   15    7    8    3        0.0000001235
   15    7    9    3       -0.0032383883
   15    7   11    3        0.0000000773
   15    7   12    3       -0.0059202163
   15    7   13    3        0.0000000004
   15    7   15    3       -0.0000000001
   15    7    4    4        0.0034831986
   15    7    5    4       -0.0000000341
   15    7    6    4       -0.0000006614
   15    7    7    4        0.0135039061
   15    7    8    4        0.0000013198
   15    7    9    4       -0.0151473579
   15    7   11    4        0.0000002405
   15    7   12    4        0.0066937367
   15    7   13    4        0.0000010965
   15    7   14    4        0.0000000002
   15    7   15    4       -0.0000000002
   15    7    5    5       -0.0034831968
   15    7    6    5       -0.0135039063
   15    7    7    5       -0.0000006614
   15    7    8    5        0.0151473586
   15    7    9    5        0.0000013198
   15    7   10    5       -0.0000000132
   15    7   11    5        0.0066937369
   15    7   12    5       -0.0000002405
   15    7   13    5       -0.0000000002
   15    7   14    5        0.0000010963
   15    7    6    6       -0.0000000007
   15    7    8    6        0.0000000014
   15    7   10    6        0.0013498436
   15    7   13    6       -0.0000001122
   15    7   14    6        0.0005906237
   15    7    7    7       -0.0000000018
   15    7    9    7        0.0000000005
   15    7   12    7       -0.0000000004
   15    7   13    7        0.0005906232
   15    7   14    7        0.0000001122
   15    7   15    7        0.0179738912
   15    7    8    8       -0.0000000234
   15    7   10    8       -0.0135019213
   15    7   11    8        0.0000000200
   15    7   13    8       -0.0000017886
   15    7   14    8        0.0078418537
   15    7    9    9       -0.0000000003
   15    7   10    9       -0.0000005151
   15    7   12    9        0.0000000008
   15    7   13    9        0.0078418538
   15    7   14    9        0.0000017886
   15    7   10   10        0.0000000226
   15    7   11   10        0.0228344309
   15    7   12   10        0.0000002981
   15    7   14   10       -0.0000000061
   15    7   11   11       -0.0000000003
   15    7   13   11        0.0000029725
   15    7   14   11       -0.0168059866
   15    7   12   12        0.0000000004
   15    7   13   12        0.0168059855
   15    7   14   12        0.0000029725
   15    7   13   13        0.0188703341
   15    7   14   13        0.0000055044
   15    7   14   14       -0.0188703336
   16    7    1    1        0.0008327048
   16    7    2    1       -0.0000000062
   16    7    3    1       -0.0000001502
   16    7    4    1        0.0000000253
   16    7    5    1       -0.0000142753
   16    7    6    1       -0.0007914012
   16    7    7    1       -0.0000000160
   16    7    8    1        0.0013500643
   16    7    9    1        0.0000000788
   16    7   10    1       -0.0077599511
   16    7   11    1       -0.0039773808
   16    7   12    1        0.0000000284
   16    7   13    1       -0.0000001763
   16    7   14    1       -0.0005842669
   16    7   15    1       -0.0000000044
   16    7   16    1        0.0000000630
   16    7    2    2       -0.0008327041
   16    7    3    2        0.0118852081
   16    7    4    2        0.0009182794
   16    7    5    2       -0.0000000076
   16    7    6    2       -0.0000000160
   16    7    7    2        0.0007914009
   16    7    8    2        0.0000000788
   16    7    9    2       -0.0013500713
   16    7   10    2       -0.0000000981
   16    7   11    2       -0.0000000284
   16    7   12    2       -0.0039773809
   16    7   13    2       -0.0095331287
   16    7   14    2       -0.0000014102
   16    7   15    2        0.0003505392
   16    7   16    2        0.0022786669
   16    7    3    3       -0.0000000013
   16    7    4    3        0.0004270237
   16    7    5    3       -0.0000000005
   16    7    6    3        0.0000000646
   16    7    7    3       -0.0016027564
   16    7    8    3        0.0000003459
   16    7    9    3       -0.0044084258
   16    7   11    3       -0.0000002105
   16    7   12    3       -0.0077231769
   16    7   13    3       -0.0065487538
   16    7   14    3       -0.0000009304
   16    7   15    3       -0.0000000002
   16    7   16    3        0.0003001135
   16    7    4    4        0.0050784403
   16    7    5    4       -0.0000002544
   16    7    6    4       -0.0000000623
   16    7    7    4        0.0127412606
   16    7    8    4        0.0000002043
   16    7    9    4       -0.0037838554
   16    7   10    4       -0.0000000009
   16    7   11    4       -0.0000000098
   16    7   12    4        0.0020176076
   16    7   13    4        0.0005238356
   16    7   14    4        0.0000001001
   16    7   15    4        0.0031536749
   16    7   16    4        0.0057980170
   16    7    5    5       -0.0050784393
   16    7    6    5       -0.0071792105
   16    7    7    5       -0.0000001105
   16    7    8    5        0.0069110477
   16    7    9    5        0.0000002965
   16    7   10    5       -0.0008130653
   16    7   11    5        0.0019014201
   16    7   12    5        0.0000000073
   16    7   13    5       -0.0000001001
   16    7   14    5        0.0005238356
   16    7   15    5       -0.0000000035
   16    7   16    5       -0.0000002402
   16    7    6    6       -0.0045182035
   16    7    7    6       -0.0000002162
   16    7    8    6       -0.0046455376
   16    7    9    6       -0.0000003995
   16    7   10    6        0.0017418141
   16    7   11    6       -0.0014211314
   16    7   12    6        0.0000000495
   16    7   13    6        0.0000000145
   16    7   14    6       -0.0000966660
   16    7   15    6       -0.0000000548
   16    7    7    7        0.0045182005
   16    7    8    7       -0.0000003995
   16    7    9    7        0.0046455385
   16    7   10    7        0.0000000702
   16    7   11    7       -0.0000000495
   16    7   12    7       -0.0014211311
   16    7   13    7        0.0010377069
   16    7   14    7        0.0000001553
   16    7   15    7        0.0013592917
   16    7   16    7        0.0237656504
   16    7    8    8       -0.0030159494
   16    7    9    8       -0.0000003745
   16    7   10    8       -0.0052401546
   16    7   11    8       -0.0009983416
   16    7   12    8        0.0000000728
   16    7   13    8       -0.0000004719
   16    7   14    8        0.0027383467
   16    7   15    8        0.0000008277
   16    7    9    9        0.0030159396
   16    7   10    9       -0.0000004111
   16    7   11    9       -0.0000000728
   16    7   12    9       -0.0009983480
   16    7   13    9        0.0016303016
   16    7   14    9        0.0000003484
   16    7   15    9       -0.0105498442
   16    7   10   10        0.0000000088
   16    7   11   10        0.0081851571
   16    7   12   10       -0.0000002230
   16    7   13   10       -0.0000001840
   16    7   14   10        0.0012952355
   16    7   11   11       -0.0023598833
   16    7   12   11        0.0000000513
   16    7   13   11        0.0000008481
   16    7   14   11       -0.0063474739
   16    7   15   11        0.0000001890
   16    7   12   12        0.0023598831
   16    7   13   12        0.0077851363
   16    7   14   12        0.0000010820
   16    7   15   12        0.0069359526
   16    7   13   13        0.0077996076
   16    7   14   13        0.0000025895
   16    7   15   13        0.0015398706
   16    7   14   14       -0.0077996073
   16    7   15   14        0.0000002188
   17    7    1    1       -0.0000000062
   17    7    2    1       -0.0008327057
   17    7    3    1       -0.0118852077
   17    7    4    1        0.0000142754
   17    7    5    1        0.0000000253
   17    7    6    1       -0.0000000160
   17    7    7    1        0.0007914011
   17    7    8    1        0.0000000788
   17    7    9    1       -0.0013500709
   17    7   10    1        0.0000000981
   17    7   11    1       -0.0000000284
   17    7   12    1       -0.0039773803
   17    7   13    1       -0.0005842673
   17    7   14    1        0.0000001763
   17    7   15    1       -0.0003505395
   17    7   16    1        0.0005914356
   17    7   17    1        0.0000000630
   17    7    2    2        0.0000000062
   17    7    3    2       -0.0000001502
   17    7    4    2        0.0000000076
   17    7    5    2        0.0009182793
   17    7    6    2        0.0007914012
   17    7    7    2        0.0000000160
   17    7    8    2       -0.0013500776
   17    7    9    2       -0.0000000788
   17    7   10    2       -0.0077599496
   17    7   11    2        0.0039773805
   17    7   12    2       -0.0000000284
   17    7   13    2       -0.0000014102
   17    7   14    2        0.0095331285
   17    7   15    2       -0.0000000044
   17    7   16    2       -0.0000000164
   17    7   17    2        0.0022786671
   17    7    4    3       -0.0000000005
   17    7    5    3       -0.0004270239
   17    7    6    3        0.0016027563
   17    7    7    3        0.0000000646
   17    7    8    3        0.0044084262
   17    7    9    3        0.0000003459
   17    7   10    3       -0.0000000030
   17    7   11    3       -0.0077231779
   17    7   12    3        0.0000002105
   17    7   13    3        0.0000009304
   17    7   14    3       -0.0065487546
   17    7   16    3        0.0000000023
   17    7   17    3       -0.0003001137
   17    7    4    4       -0.0000002544
   17    7    5    4       -0.0050784393
   17    7    6    4        0.0071792105
   17    7    7    4        0.0000001105
   17    7    8    4       -0.0069110488
   17    7    9    4       -0.0000002965
   17    7   10    4       -0.0008130532
   17    7   11    4       -0.0019014201
   17    7   12    4       -0.0000000073
   17    7   13    4       -0.0000001001
   17    7   14    4        0.0005238357
   17    7   15    4       -0.0000000035
   17    7   16    4       -0.0000002402
   17    7   17    4       -0.0057980161
   17    7    5    5        0.0000002544
   17    7    6    5       -0.0000000623
   17    7    7    5        0.0127412606
   17    7    8    5        0.0000002043
   17    7    9    5       -0.0037838559
   17    7   10    5        0.0000000009
   17    7   11    5       -0.0000000098
   17    7   12    5        0.0020176078
   17    7   13    5       -0.0005238356
   17    7   14    5       -0.0000001001
   17    7   15    5       -0.0031536747
   17    7   16    5       -0.0057980170
   17    7   17    5        0.0000002402
   17    7    6    6       -0.0000002162
   17    7    7    6        0.0045182022
   17    7    8    6       -0.0000003995
   17    7    9    6        0.0046455385
   17    7   10    6       -0.0000000702
   17    7   11    6       -0.0000000495
   17    7   12    6       -0.0014211311
   17    7   13    6       -0.0000966660
   17    7   14    6       -0.0000000145
   17    7   15    6       -0.0013592919
   17    7   16    6        0.0069222491
   17    7    7    7        0.0000002162
   17    7    8    7        0.0046455407
   17    7    9    7        0.0000003995
   17    7   10    7        0.0017418062
   17    7   11    7        0.0014211313
   17    7   12    7       -0.0000000495
   17    7   13    7        0.0000001553
   17    7   14    7       -0.0010377070
   17    7   15    7       -0.0000000548
   17    7   17    7        0.0237656515
   17    7    8    8       -0.0000003745
   17    7    9    8        0.0030159355
   17    7   10    8        0.0000004111
   17    7   11    8       -0.0000000728
   17    7   12    8       -0.0009983555
   17    7   13    8        0.0027383441
   17    7   14    8        0.0000004719
   17    7   15    8        0.0105498443
   17    7   16    8        0.0071464512
   17    7    9    9        0.0000003745
   17    7   10    9       -0.0052401597
   17    7   11    9        0.0009983483
   17    7   12    9       -0.0000000728
   17    7   13    9        0.0000003484
   17    7   14    9       -0.0016303011
   17    7   15    9        0.0000008277
   17    7   16    9        0.0000002726
   17    7   11   10       -0.0000002230
   17    7   12   10       -0.0081851548
   17    7   13   10       -0.0012952402
   17    7   14   10       -0.0000001840
   17    7   15   10       -0.0000000094
   17    7   16   10       -0.0002718500
   17    7   11   11       -0.0000000513
   17    7   12   11       -0.0023598837
   17    7   13   11       -0.0063474738
   17    7   14   11       -0.0000008481
   17    7   15   11        0.0069359523
   17    7   16   11        0.0031826500
   17    7   12   12        0.0000000513
   17    7   13   12        0.0000010820
   17    7   14   12       -0.0077851362
   17    7   15   12       -0.0000001890
   17    7   16   12        0.0000000415
   17    7   13   13       -0.0000025895
   17    7   14   13        0.0077996078
   17    7   15   13       -0.0000002188
   17    7   16   13        0.0000000975
   17    7   14   14        0.0000025895
   17    7   15   14        0.0015398703
   17    7   16   14       -0.0005347279
   17    7   16   15       -0.0000000024
   17    7   16   16       -0.0000004949
    8    8    1    1        0.1628034266
    8    8    2    1        0.0000006762
    8    8    4    1       -0.0000000171
    8    8    5    1        0.0001952165
    8    8    6    1        0.0015717743
    8    8    7    1       -0.0000000649
    8    8    8    1        0.0009869867
    8    8    2    2        0.1730774714
    8    8    3    2       -0.0000000541
    8    8    4    2        0.0001952193
    8    8    5    2        0.0000000171
    8    8    6    2       -0.0000001063
    8    8    7    2       -0.0000754258
    8    8    8    2       -0.0000000650
    8    8    3    3        0.1682981493
    8    8    4    3       -0.0010619416
    8    8    5    3        0.0000001330
    8    8    7    3        0.0000000082
    8    8    4    4        0.1796173122
    8    8    6    4        0.0000005075
    8    8    7    4       -0.0043947700
    8    8    8    4       -0.0000000692
    8    8    5    5        0.1796173243
    8    8    6    5       -0.0043947224
    8    8    7    5       -0.0000005075
    8    8    8    5        0.0004503565
    8    8    6    6        0.1857282853
    8    8    7    6        0.0000000104
    8    8    8    6        0.0103072738
    8    8    7    7        0.1860006837
    8    8    8    7       -0.0000003932
    8    8    8    8        0.1848664837
    9    8    1    1       -0.0000006762
    9    8    2    1       -0.0051370220
    9    8    3    1        0.0000000265
    9    8    4    1        0.0001952187
    9    8    5    1        0.0000000171
    9    8    6    1        0.0000000856
    9    8    7    1        0.0008236000
    9    8    8    1        0.0000000580
    9    8    9    1        0.0008815598
    9    8    2    2        0.0000006762
    9    8    4    2        0.0000000171
    9    8    5    2       -0.0001952174
    9    8    6    2        0.0008236000
    9    8    7    2       -0.0000000856
    9    8    8    2        0.0008815598
    9    8    9    2       -0.0000000580
    9    8    4    3       -0.0000001330
    9    8    5    3       -0.0010619416
    9    8    6    3       -0.0000000041
    9    8    8    3       -0.0000000030
    9    8    5    4        0.0000000031
    9    8    6    4       -0.0043947579
    9    8    7    4       -0.0000005075
    9    8    8    4        0.0004503948
    9    8    9    4        0.0000000692
    9    8    6    5       -0.0000005075
    9    8    7    5        0.0043947344
    9    8    8    5        0.0000000692
    9    8    9    5       -0.0004503703
    9    8    6    6       -0.0000000104
    9    8    7    6       -0.0001361985
    9    8    8    6        0.0000000529
    9    8    9    6        0.0013875134
    9    8    7    7        0.0000000104
    9    8    8    7        0.0013875134
    9    8    9    7       -0.0000000529
    9    8    9    8        0.0064144865
   10    8    1    1        0.0000000073
   10    8    3    1       -0.0000020308
   10    8    4    1       -0.0000000466
   10    8    5    1       -0.0007830872
   10    8    6    1       -0.0000000026
   10    8    8    1        0.0000000067
   10    8   10    1        0.0086574194
   10    8    2    2       -0.0000000027
   10    8    3    2       -0.0308568163
   10    8    4    2        0.0007830869
   10    8    5    2       -0.0000000466
   10    8    7    2       -0.0000000010
   10    8    9    2        0.0000000008
   10    8   10    2       -0.0000005698
   10    8    3    3        0.0000000058
   10    8    4    3        0.0000000010
   10    8    6    3        0.0000001790
   10    8    7    3        0.0046912352
   10    8    9    3        0.0035402476
   10    8    4    4       -0.0032986534
   10    8    5    4       -0.0000000935
   10    8    6    4        0.0000012066
   10    8    7    4       -0.0138490351
   10    8    8    4       -0.0000017042
   10    8    9    4        0.0136032608
   10    8    5    5        0.0032986255
   10    8    6    5        0.0138490427
   10    8    7    5        0.0000012066
   10    8    8    5       -0.0136032618
   10    8    9    5       -0.0000017042
   10    8   10    5        0.0000000132
   10    8    6    6       -0.0000000212
   10    8    8    6       -0.0000000152
   10    8   10    6       -0.0022678765
   10    8    7    7       -0.0000000208
   10    8    9    7       -0.0000000111
   10    8   10    7        0.0000000865
   10    8    8    8        0.0000000112
   10    8   10    8        0.0175834405
   10    8    9    9       -0.0000000084
   11    8    1    1        0.0060238390
   11    8    2    1       -0.0000005249
   11    8    4    1        0.0000000165
   11    8    5    1       -0.0004514016
   11    8    6    1        0.0017128911
   11    8    7    1        0.0000000793
   11    8    8    1       -0.0016252443
   11    8    9    1       -0.0000000339
   11    8   10    1       -0.0000000107
   11    8   11    1        0.0031821973
   11    8    2    2       -0.0070310389
   11    8    3    2        0.0000000480
   11    8    4    2       -0.0004514008
   11    8    5    2       -0.0000000165
   11    8    6    2       -0.0000000310
   11    8    7    2        0.0026296250
   11    8    8    2        0.0000000670
   11    8    9    2        0.0006414596
   11    8   11    2       -0.0000001487
   11    8    3    3       -0.0004905641
   11    8    4    3        0.0008429232
   11    8    5    3       -0.0000000624
   11    8    7    3       -0.0000000053
   11    8    9    3       -0.0000000051
   11    8   10    3       -0.0000000183
   11    8    4    4        0.0082127976
   11    8    6    4       -0.0000000403
   11    8    7    4        0.0006263912
   11    8    8    4       -0.0000002052
   11    8    9    4        0.0020035067
   11    8   10    4        0.0000000996
   11    8   11    4       -0.0000000270
   11    8    5    5        0.0082127876
   11    8    6    5        0.0006263505
   11    8    7    5        0.0000000403
   11    8    8    5        0.0020035453
   11    8    9    5        0.0000002052
   11    8   10    5        0.0013450450
   11    8   11    5        0.0005280483
   11    8    6    6        0.0174754288
   11    8    7    6       -0.0000001278
   11    8    8    6        0.0062623451
   11    8    9    6        0.0000002581
   11    8   10    6       -0.0000000039
   11    8   11    6        0.0023960664
   11    8    7    7        0.0072881402
   11    8    8    7       -0.0000002547
   11    8    9    7        0.0059999482
   11    8   11    7        0.0000000842
   11    8    8    8        0.0064749554
   11    8    9    8       -0.0000000394
   11    8   10    8       -0.0000000322
   11    8   11    8        0.0100620551
   11    8    9    9        0.0080126958
   11    8   10   10       -0.0034773744
   12    8    1    1       -0.0000005507
   12    8    2    1       -0.0065274384
   12    8    3    1        0.0000000476
   12    8    4    1        0.0004514009
   12    8    5    1        0.0000000165
   12    8    6    1        0.0000001327
   12    8    7    1        0.0005545547
   12    8    8    1       -0.0000000318
   12    8    9    1        0.0014856103
   12    8   11    1       -0.0000000571
   12    8   12    1        0.0019952808
   12    8    2    2        0.0000004992
   12    8    4    2        0.0000000165
   12    8    5    2       -0.0004514016
   12    8    6    2        0.0003621791
   12    8    7    2        0.0000000843
   12    8    8    2        0.0007810935
   12    8    9    2       -0.0000000649
   12    8   10    2        0.0000000114
   12    8   11    2       -0.0017912889
   12    8   12    2       -0.0000001921
   12    8    3    3       -0.0000000251
   12    8    4    3       -0.0000000624
   12    8    5    3       -0.0008429232
   12    8    6    3       -0.0000000051
   12    8    8    3       -0.0000000048
   12    8   10    3        0.0003571665
   12    8   11    3        0.0000000090
   12    8    4    4        0.0000004205
   12    8    5    4        0.0000000052
   12    8    6    4       -0.0006263914
   12    8    7    4       -0.0000000403
   12    8    8    4       -0.0020035053
   12    8    9    4       -0.0000002052
   12    8   10    4        0.0013450483
   12    8   11    4       -0.0005280319
   12    8   12    4        0.0000000270
   12    8    5    5        0.0000004205
   12    8    6    5       -0.0000000403
   12    8    7    5        0.0006263509
   12    8    8    5       -0.0000002052
   12    8    9    5        0.0020035444
   12    8   10    5       -0.0000000996
   12    8   11    5       -0.0000000271
   12    8   12    5       -0.0005280485
   12    8    6    6        0.0000005062
   12    8    7    6       -0.0050936441
   12    8    8    6        0.0000003324
   12    8    9    6       -0.0005706252
   12    8   11    6        0.0000001757
   12    8   12    6       -0.0010332740
   12    8    7    7        0.0000007618
   12    8    8    7        0.0003082286
   12    8    9    7        0.0000003290
   12    8   10    7       -0.0000000018
   12    8   11    7        0.0000019045
   12    8   12    7       -0.0000001362
   12    8    8    8        0.0000003315
   12    8    9    8        0.0007688701
   12    8   11    8        0.0000002998
   12    8   12    8        0.0042069424
   12    8    9    9        0.0000004103
   12    8   10    9        0.0000000226
   12    8   11    9       -0.0034810422
   12    8   10   10       -0.0000001781
   12    8   11   11        0.0000002818
   13    8    1    1       -0.0000008992
   13    8    2    1       -0.0075603024
   13    8    3    1       -0.0181258232
   13    8    4    1       -0.0005515160
   13    8    5    1       -0.0000001217
   13    8    6    1        0.0000000999
   13    8    7    1        0.0010941511
   13    8    8    1        0.0000000853
   13    8    9    1        0.0016056606
   13    8   10    1        0.0000011070
   13    8   11    1       -0.0000003404
   13    8   12    1        0.0032628250
   13    8   13    1        0.0002865805
   13    8    2    2        0.0000008992
   13    8    3    2       -0.0000036327
   13    8    4    2        0.0000001305
   13    8    5    2       -0.0006685537
   13    8    6    2        0.0010941513
   13    8    7    2       -0.0000000999
   13    8    8    2        0.0016056559
   13    8    9    2       -0.0000000853
   13    8   10    2       -0.0055233125
   13    8   11    2       -0.0032628252
   13    8   12    2       -0.0000003404
   13    8   13    2       -0.0000000189
   13    8    4    3       -0.0000001558
   13    8    5    3       -0.0013839767
   13    8    6    3        0.0030053550
   13    8    7    3        0.0000006855
   13    8    8    3        0.0019562528
   13    8    9    3        0.0000005208
   13    8   10    3       -0.0000000014
   13    8   11    3       -0.0042633242
   13    8   12    3        0.0000009167
   13    8   13    3       -0.0000005113
   13    8    4    4       -0.0000002974
   13    8    5    4       -0.0012503692
   13    8    6    4        0.0047006998
   13    8    7    4       -0.0000016608
   13    8    8    4       -0.0089322669
   13    8    9    4        0.0000008713
   13    8   10    4        0.0014662896
   13    8   11    4       -0.0020561082
   13    8   12    4       -0.0000005850
   13    8   13    4        0.0000004112
   13    8    5    5        0.0000002974
   13    8    6    5        0.0000010636
   13    8    7    5        0.0105104758
   13    8    8    5       -0.0000012590
   13    8    9    5       -0.0061813358
   13    8   10    5       -0.0000001651
   13    8   11    5       -0.0000004641
   13    8   12    5        0.0034036995
   13    8   13    5        0.0010853439
   13    8    6    6       -0.0000002727
   13    8    7    6       -0.0042864475
   13    8    8    6        0.0000000113
   13    8    9    6        0.0004439092
   13    8   10    6       -0.0000001424
   13    8   11    6        0.0000000493
   13    8   12    6       -0.0006431433
   13    8   13    6       -0.0004794005
   13    8    7    7        0.0000002727
   13    8    8    7        0.0004439104
   13    8    9    7       -0.0000000113
   13    8   10    7        0.0006243560
   13    8   11    7        0.0006431436
   13    8   12    7        0.0000000493
   13    8   13    7        0.0000000183
   13    8    8    8       -0.0000000419
   13    8    9    8        0.0033015934
   13    8   10    8        0.0000026931
   13    8   11    8       -0.0000001191
   13    8   12    8        0.0030922255
   13    8   13    8        0.0117726575
   13    8    9    9        0.0000000419
   13    8   10    9       -0.0101156129
   13    8   11    9       -0.0030922399
   13    8   12    9       -0.0000001191
   13    8   11   10       -0.0000035218
   13    8   12   10       -0.0163787317
   13    8   11   11        0.0000005701
   13    8   12   11       -0.0063536690
   13    8   12   12       -0.0000005701
   14    8    1    1        0.0075603451
   14    8    2    1       -0.0000008992
   14    8    3    1       -0.0000036327
   14    8    4    1       -0.0000001217
   14    8    5    1        0.0005515160
   14    8    6    1       -0.0010941537
   14    8    7    1        0.0000000999
   14    8    8    1       -0.0016056736
   14    8    9    1        0.0000000853
   14    8   10    1       -0.0055233101
   14    8   11    1        0.0032628393
   14    8   12    1        0.0000003404
   14    8   13    1       -0.0000000521
   14    8   14    1        0.0002865865
   14    8    2    2       -0.0075603444
   14    8    3    2        0.0181258251
   14    8    4    2       -0.0006685535
   14    8    5    2       -0.0000001305
   14    8    6    2        0.0000000999
   14    8    7    2        0.0010941536
   14    8    8    2        0.0000000853
   14    8    9    2        0.0016056687
   14    8   10    2       -0.0000011070
   14    8   11    2       -0.0000003404
   14    8   12    2        0.0032628391
   14    8   13    2       -0.0007909017
   14    8   14    2       -0.0000000189
   14    8    3    3       -0.0000000019
   14    8    4    3        0.0013839803
   14    8    5    3       -0.0000001558
   14    8    6    3        0.0000006855
   14    8    7    3       -0.0030053553
   14    8    8    3        0.0000005208
   14    8    9    3       -0.0019562531
   14    8   11    3       -0.0000009167
   14    8   12    3       -0.0042633247
   14    8   13    3        0.0020164766
   14    8   14    3        0.0000005113
   14    8    4    4        0.0012503704
   14    8    5    4       -0.0000002974
   14    8    6    4        0.0000010636
   14    8    7    4        0.0105104898
   14    8    8    4       -0.0000012590
   14    8    9    4       -0.0061813292
   14    8   10    4        0.0000001651
   14    8   11    4       -0.0000004641
   14    8   12    4        0.0034036992
   14    8   13    4       -0.0010853438
   14    8   14    4       -0.0000004112
   14    8    5    5       -0.0012503696
   14    8    6    5       -0.0047006866
   14    8    7    5        0.0000016608
   14    8    8    5        0.0089322770
   14    8    9    5       -0.0000008713
   14    8   10    5        0.0014662798
   14    8   11    5        0.0020561090
   14    8   12    5        0.0000005850
   14    8   13    5        0.0000004112
   14    8   14    5       -0.0010853439
   14    8    6    6        0.0042864705
   14    8    7    6       -0.0000002727
   14    8    8    6       -0.0004439115
   14    8    9    6        0.0000000113
   14    8   10    6        0.0006243569
   14    8   11    6       -0.0006431473
   14    8   12    6       -0.0000000493
   14    8   13    6        0.0000000103
   14    8   14    6       -0.0004794017
   14    8    7    7       -0.0042864719
   14    8    8    7        0.0000000113
   14    8    9    7        0.0004439125
   14    8   10    7        0.0000001424
   14    8   11    7        0.0000000493
   14    8   12    7       -0.0006431475
   14    8   13    7        0.0002689351
   14    8   14    7        0.0000000183
   14    8    8    8       -0.0033016352
   14    8    9    8       -0.0000000419
   14    8   10    8       -0.0101156077
   14    8   11    8        0.0030922706
   14    8   12    8        0.0000001191
   14    8   14    8        0.0117727015
   14    8    9    9        0.0033016174
   14    8   10    9       -0.0000026931
   14    8   11    9       -0.0000001191
   14    8   12    9        0.0030922566
   14    8   13    9        0.0017270892
   14    8   10   10        0.0000000166
   14    8   11   10        0.0163787277
   14    8   12   10       -0.0000035218
   14    8   13   10       -0.0000032073
   14    8   11   11       -0.0063537052
   14    8   12   11       -0.0000005701
   14    8   13   11       -0.0000002176
   14    8   12   12        0.0063537048
   14    8   13   12        0.0042494786
   14    8   13   13        0.0137338882
   15    8    2    1       -0.0000000021
   15    8    3    1       -0.0280551551
   15    8    4    1        0.0007750698
   15    8    5    1       -0.0000000461
   15    8    7    1       -0.0000000003
   15    8    9    1       -0.0000000008
   15    8   10    1       -0.0000004476
   15    8   12    1       -0.0000000010
   15    8   13    1       -0.0014741374
   15    8   14    1       -0.0000002954
   15    8   15    1       -0.0011076336
   15    8    3    2        0.0000018464
   15    8    4    2        0.0000000461
   15    8    5    2        0.0007750697
   15    8    6    2        0.0000000005
   15    8    8    2       -0.0000000046
   15    8   10    2       -0.0068013286
   15    8   11    2       -0.0000000016
   15    8   13    2       -0.0000002954
   15    8   14    2        0.0014741374
   15    8   15    2        0.0000000729
   15    8    5    3       -0.0000000002
   15    8    6    3        0.0030940889
   15    8    7    3       -0.0000001180
   15    8    8    3        0.0038115284
   15    8   10    3       -0.0000000045
   15    8   11    3       -0.0061937352
   15    8   12    3       -0.0000003171
   15    8   14    3        0.0000000002
   15    8    4    4        0.0000003217
   15    8    5    4       -0.0113448155
   15    8    6    4        0.0180713568
   15    8    7    4        0.0000015745
   15    8    8    4       -0.0158693769
   15    8    9    4       -0.0000019881
   15    8   10    4        0.0000000139
   15    8   11    4       -0.0078651123
   15    8   12    4        0.0000005826
   15    8   13    4       -0.0000000063
   15    8   14    4        0.0000555460
   15    8    5    5       -0.0000003217
   15    8    6    5       -0.0000015745
   15    8    7    5        0.0180713577
   15    8    8    5        0.0000019881
   15    8    9    5       -0.0158693768
   15    8   11    5        0.0000005826
   15    8   12    5        0.0078651124
   15    8   13    5       -0.0000555479
   15    8   14    5       -0.0000000063
   15    8   15    5        0.0000000009
   15    8    7    6       -0.0000000004
   15    8    9    6        0.0000000005
   15    8   10    6        0.0000000161
   15    8   12    6        0.0000000014
   15    8   13    6       -0.0001541229
   15    8   14    6       -0.0000000352
   15    8   15    6       -0.0138186619
   15    8   10    7        0.0004223873
   15    8   11    7        0.0000000014
   15    8   13    7       -0.0000000352
   15    8   14    7        0.0001541232
   15    8   15    7        0.0000005272
   15    8    9    8       -0.0000000110
   15    8   12    8       -0.0000000207
   15    8   13    8        0.0073100365
   15    8   14    8        0.0000019461
   15    8   15    8        0.0241061124
   15    8   10    9       -0.0131200698
   15    8   11    9       -0.0000000011
   15    8   13    9        0.0000019461
   15    8   14    9       -0.0073100369
   15    8   11   10        0.0000011868
   15    8   12   10       -0.0231782355
   15    8   13   10       -0.0000000063
   15    8   12   11       -0.0000000012
   15    8   13   11       -0.0172949067
   15    8   14   11       -0.0000037188
   15    8   13   12        0.0000037188
   15    8   14   12       -0.0172949065
   15    8   13   13       -0.0000049249
   15    8   14   13        0.0194243187
   15    8   14   14        0.0000049249
   16    8    1    1        0.0000001980
   16    8    2    1       -0.0064519105
   16    8    3    1       -0.0212157331
   16    8    4    1        0.0004548013
   16    8    5    1       -0.0000000022
   16    8    6    1       -0.0000000094
   16    8    7    1        0.0001615026
   16    8    8    1       -0.0000001276
   16    8    9    1        0.0013225145
   16    8   10    1        0.0000002584
   16    8   11    1        0.0000001159
   16    8   12    1        0.0025580386
   16    8   13    1       -0.0007825621
   16    8   14    1       -0.0000000493
   16    8   15    1       -0.0001109579
   16    8   16    1        0.0018873696
   16    8    2    2       -0.0000001980
   16    8    3    2       -0.0000010776
   16    8    4    2       -0.0000000297
   16    8    5    2        0.0000269777
   16    8    6    2        0.0001615029
   16    8    7    2        0.0000000094
   16    8    8    2        0.0013225102
   16    8    9    2        0.0000001276
   16    8   10    2       -0.0050871830
   16    8   11    2       -0.0025580389
   16    8   12    2        0.0000001159
   16    8   13    2       -0.0000001027
   16    8   14    2        0.0010306812
   16    8   15    2       -0.0000000056
   16    8   16    2       -0.0000001242
   16    8    4    3        0.0000000245
   16    8    5    3       -0.0006626387
   16    8    6    3        0.0029215685
   16    8    7    3        0.0000002292
   16    8    8    3        0.0026850117
   16    8    9    3        0.0000003131
   16    8   10    3       -0.0000000021
   16    8   11    3       -0.0045678679
   16    8   12    3        0.0000002987
   16    8   13    3       -0.0000001989
   16    8   14    3        0.0019138514
   16    8   16    3        0.0000000167
   16    8    4    4       -0.0000004889
   16    8    5    4       -0.0055399156
   16    8    6    4        0.0123262679
   16    8    7    4       -0.0000003469
   16    8    8    4       -0.0102652888
   16    8    9    4       -0.0000000656
   16    8   10    4        0.0011669815
   16    8   11    4       -0.0038839232
   16    8   12    4       -0.0000001672
   16    8   13    4        0.0000001062
   16    8   14    4       -0.0004633941
   16    8   15    4       -0.0000002312
   16    8   16    4       -0.0000000127
   16    8    5    5        0.0000004889
   16    8    6    5        0.0000004356
   16    8    7    5        0.0142190151
   16    8    8    5        0.0000000890
   16    8    9    5       -0.0075617239
   16    8   10    5        0.0000000432
   16    8   11    5       -0.0000001533
   16    8   12    5        0.0036527241
   16    8   13    5        0.0004633941
   16    8   14    5        0.0000001062
   16    8   15    5        0.0062445640
   16    8   16    5       -0.0001596271
   16    8    6    6        0.0000006037
   16    8    7    6       -0.0070189105
   16    8    8    6        0.0000001224
   16    8    9    6       -0.0009858252
   16    8   10    6       -0.0000000552
   16    8   11    6        0.0000000023
   16    8   12    6        0.0000320638
   16    8   13    6       -0.0005303453
   16    8   14    6       -0.0000000842
   16    8   15    6       -0.0071813060
   16    8   16    6        0.0126990056
   16    8    7    7       -0.0000006037
   16    8    8    7       -0.0009858238
   16    8    9    7       -0.0000001224
   16    8   10    7        0.0007032875
   16    8   11    7       -0.0000320633
   16    8   12    7        0.0000000023
   16    8   13    7        0.0000000391
   16    8   14    7       -0.0001260913
   16    8   15    7       -0.0000005634
   16    8   16    7       -0.0000004845
   16    8    8    8       -0.0000001910
   16    8    9    8        0.0011767022
   16    8   10    8        0.0000012203
   16    8   11    8        0.0000003350
   16    8   12    8        0.0030151083
   16    8   13    8        0.0089441978
   16    8   14    8        0.0000013383
   16    8   15    8        0.0140206316
   16    8   16    8        0.0173756174
   16    8    9    9        0.0000001910
   16    8   10    9       -0.0104648057
   16    8   11    9       -0.0030151232
   16    8   12    9        0.0000003350
   16    8   13    9        0.0000003953
   16    8   14    9       -0.0026419164
   16    8   15    9        0.0000016349
   16    8   11   10       -0.0000011067
   16    8   12   10       -0.0169212757
   16    8   13   10       -0.0091138513
   16    8   14   10       -0.0000009471
   16    8   15   10       -0.0000000125
   16    8   11   11       -0.0000002369
   16    8   12   11       -0.0039553070
   16    8   13   11       -0.0185331300
   16    8   14   11       -0.0000024362
   16    8   15   11        0.0078457795
   16    8   12   12        0.0000002369
   16    8   13   12        0.0000000353
   16    8   14   12       -0.0065781498
   16    8   15   12       -0.0000005131
   16    8   13   13       -0.0000052995
   16    8   14   13        0.0143171409
   16    8   15   13        0.0000000723
   16    8   14   14        0.0000052995
   16    8   15   14       -0.0006954191
   17    8    1    1       -0.0064519119
   17    8    2    1       -0.0000001980
   17    8    3    1        0.0000010776
   17    8    4    1        0.0000000022
   17    8    5    1        0.0004548020
   17    8    6    1        0.0001615045
   17    8    7    1        0.0000000094
   17    8    8    1        0.0013225190
   17    8    9    1        0.0000001276
   17    8   10    1        0.0050871812
   17    8   11    1       -0.0025580387
   17    8   12    1        0.0000001159
   17    8   13    1       -0.0000000493
   17    8   14    1        0.0007825609
   17    8   15    1        0.0000000056
   17    8   17    1        0.0018873709
   17    8    2    2        0.0064519108
   17    8    3    2       -0.0212157350
   17    8    4    2       -0.0000269770
   17    8    5    2       -0.0000000297
   17    8    6    2        0.0000000094
   17    8    7    2       -0.0001615044
   17    8    8    2        0.0000001276
   17    8    9    2       -0.0013225145
   17    8   10    2        0.0000002584
   17    8   11    2       -0.0000001159
   17    8   12    2       -0.0025580386
   17    8   13    2        0.0010306824
   17    8   14    2        0.0000001027
   17    8   15    2       -0.0001109579
   17    8   16    2       -0.0000004293
   17    8   17    2       -0.0000001242
   17    8    3    3        0.0000000022
   17    8    4    3       -0.0006626406
   17    8    5    3       -0.0000000245
   17    8    6    3       -0.0000002292
   17    8    7    3        0.0029215687
   17    8    8    3       -0.0000003131
   17    8    9    3        0.0026850120
   17    8   11    3        0.0000002987
   17    8   12    3        0.0045678684
   17    8   13    3       -0.0019138507
   17    8   14    3       -0.0000001989
   17    8   16    3       -0.0003657968
   17    8   17    3       -0.0000000167
   17    8    4    4       -0.0055399169
   17    8    5    4        0.0000004889
   17    8    6    4       -0.0000004356
   17    8    7    4       -0.0142190159
   17    8    8    4       -0.0000000890
   17    8    9    4        0.0075617234
   17    8   10    4        0.0000000432
   17    8   11    4        0.0000001533
   17    8   12    4       -0.0036527254
   17    8   13    4        0.0004633940
   17    8   14    4        0.0000001062
   17    8   15    4        0.0062445661
   17    8   16    4       -0.0001596269
   17    8   17    4        0.0000000127
   17    8    5    5        0.0055399151
   17    8    6    5        0.0123262681
   17    8    7    5       -0.0000003469
   17    8    8    5       -0.0102652924
   17    8    9    5       -0.0000000656
   17    8   10    5       -0.0011669650
   17    8   11    5       -0.0038839223
   17    8   12    5       -0.0000001672
   17    8   13    5       -0.0000001062
   17    8   14    5        0.0004633942
   17    8   15    5        0.0000002312
   17    8   16    5        0.0000000127
   17    8   17    5        0.0001596262
   17    8    6    6       -0.0070189123
   17    8    7    6       -0.0000006037
   17    8    8    6       -0.0009858252
   17    8    9    6       -0.0000001224
   17    8   10    6       -0.0007032859
   17    8   11    6       -0.0000320633
   17    8   12    6        0.0000000023
   17    8   13    6       -0.0000000842
   17    8   14    6        0.0005303461
   17    8   15    6        0.0000005634
   17    8   16    6       -0.0000002726
   17    8   17    6        0.0126990052
   17    8    7    7        0.0070189142
   17    8    8    7       -0.0000001224
   17    8    9    7        0.0009858239
   17    8   10    7       -0.0000000552
   17    8   11    7       -0.0000000023
   17    8   12    7       -0.0000320630
   17    8   13    7       -0.0001260919
   17    8   14    7       -0.0000000391
   17    8   15    7       -0.0071813070
   17    8   16    7       -0.0071464518
   17    8   17    7       -0.0000004845
   17    8    8    8        0.0011767318
   17    8    9    8        0.0000001910
   17    8   10    8        0.0104648044
   17    8   11    8       -0.0030151402
   17    8   12    8        0.0000003350
   17    8   13    8        0.0000013383
   17    8   14    8       -0.0089442174
   17    8   15    8       -0.0000016349
   17    8   17    8        0.0173756234
   17    8    9    9       -0.0011767134
   17    8   10    9        0.0000012203
   17    8   11    9       -0.0000003350
   17    8   12    9       -0.0030151258
   17    8   13    9       -0.0026419138
   17    8   14    9       -0.0000003953
   17    8   15    9        0.0140206317
   17    8   16    9       -0.0067644003
   17    8   10   10       -0.0000000173
   17    8   11   10       -0.0169212718
   17    8   12   10        0.0000011067
   17    8   13   10        0.0000009471
   17    8   14   10       -0.0091138415
   17    8   16   10       -0.0000000704
   17    8   11   11        0.0039553079
   17    8   12   11       -0.0000002369
   17    8   13   11       -0.0000024362
   17    8   14   11        0.0185331325
   17    8   15   11       -0.0000005131
   17    8   16   11       -0.0000001417
   17    8   12   12       -0.0039553076
   17    8   13   12       -0.0065781482
   17    8   14   12       -0.0000000353
   17    8   15   12       -0.0078457804
   17    8   16   12        0.0027672978
   17    8   13   13       -0.0143171410
   17    8   14   13       -0.0000052995
   17    8   15   13        0.0006954186
   17    8   16   13       -0.0002566413
   17    8   14   14        0.0143171399
   17    8   15   14        0.0000000723
   17    8   16   14       -0.0000000566
   17    8   15   15       -0.0000000004
   17    8   16   15       -0.0011320914
   17    8   16   16       -0.0152935507
    9    9    1    1        0.1730774709
    9    9    2    1       -0.0000006762
    9    9    4    1        0.0000000171
    9    9    5    1       -0.0001952180
    9    9    6    1       -0.0000754258
    9    9    7    1        0.0000001063
    9    9    8    1       -0.0007761330
    9    9    9    1        0.0000000650
    9    9    2    2        0.1628034264
    9    9    3    2        0.0000000004
    9    9    4    2       -0.0001952179
    9    9    5    2       -0.0000000171
    9    9    6    2        0.0000000649
    9    9    7    2        0.0015717743
    9    9    8    2        0.0000000511
    9    9    9    2        0.0009869866
    9    9    3    3        0.1682981491
    9    9    4    3        0.0010619416
    9    9    5    3       -0.0000001330
    9    9    7    3       -0.0000000001
    9    9    4    4        0.1796173184
    9    9    6    4       -0.0000005075
    9    9    7    4        0.0043947463
    9    9    8    4        0.0000000692
    9    9    9    4       -0.0004503813
    9    9    5    5        0.1796173181
    9    9    6    5        0.0043947460
    9    9    7    5        0.0000005075
    9    9    8    5       -0.0004503807
    9    9    9    5       -0.0000000692
    9    9    6    6        0.1860006835
    9    9    7    6       -0.0000000104
    9    9    8    6        0.0075322470
    9    9    9    6        0.0000003932
    9    9    7    7        0.1857282853
    9    9    8    7       -0.0000002874
    9    9    9    7        0.0103072738
    9    9    8    8        0.1720375106
    9    9    9    9        0.1848664835
   10    9    2    1        0.0000000067
   10    9    3    1        0.0308568157
   10    9    4    1        0.0007830868
   10    9    5    1       -0.0000000466
   10    9    7    1       -0.0000000007
   10    9    9    1       -0.0000000009
   10    9   10    1        0.0000005698
   10    9    3    2       -0.0000020308
   10    9    4    2        0.0000000466
   10    9    5    2        0.0007830871
   10    9    6    2       -0.0000000010
   10    9    8    2        0.0000000065
   10    9   10    2        0.0086574193
   10    9    5    3        0.0000000011
   10    9    6    3       -0.0046912352
   10    9    7    3        0.0000001790
   10    9    8    3       -0.0035402476
   10    9   10    3        0.0000000025
   10    9    4    4       -0.0000000935
   10    9    5    4        0.0032986392
   10    9    6    4       -0.0138490347
   10    9    7    4       -0.0000012066
   10    9    8    4        0.0136032607
   10    9    9    4        0.0000017042
   10    9   10    4       -0.0000000133
   10    9    5    5        0.0000000935
   10    9    6    5        0.0000012066
   10    9    7    5       -0.0138490427
   10    9    8    5       -0.0000017042
   10    9    9    5        0.0136032615
   10    9    7    6        0.0000000003
   10    9    9    6       -0.0000000006
   10    9   10    6       -0.0000000865
   10    9    8    7       -0.0000000038
   10    9   10    7       -0.0022678765
   10    9    9    8        0.0000000094
   10    9   10    9        0.0175834401
   11    9    1    1        0.0000004992
   11    9    2    1        0.0065274383
   11    9    3    1        0.0000000006
   11    9    4    1       -0.0004514012
   11    9    5    1       -0.0000000165
   11    9    6    1        0.0000000843
   11    9    7    1       -0.0003621791
   11    9    8    1       -0.0000000649
   11    9    9    1       -0.0007810935
   11    9   11    1        0.0000001921
   11    9    2    2       -0.0000005507
   11    9    4    2       -0.0000000165
   11    9    5    2        0.0004514013
   11    9    6    2       -0.0005545546
   11    9    7    2        0.0000001327
   11    9    8    2       -0.0014856103
   11    9    9    2       -0.0000000318
   11    9   10    2        0.0000000016
   11    9   11    2        0.0019952807
   11    9    3    3       -0.0000000251
   11    9    4    3        0.0000000624
   11    9    5    3        0.0008429231
   11    9    6    3       -0.0000000001
   11    9    8    3        0.0000000003
   11    9   10    3        0.0003571665
   11    9   11    3        0.0000000001
   11    9    4    4        0.0000004205
   11    9    6    4        0.0006263707
   11    9    7    4        0.0000000403
   11    9    8    4        0.0020035246
   11    9    9    4        0.0000002052
   11    9   10    4       -0.0013450484
   11    9   11    4        0.0005280403
   11    9    5    5        0.0000004205
   11    9    6    5        0.0000000403
   11    9    7    5       -0.0006263715
   11    9    8    5        0.0000002052
   11    9    9    5       -0.0020035250
   11    9   10    5        0.0000000996
   11    9   11    5        0.0000000271
   11    9    6    6        0.0000007618
   11    9    7    6        0.0050936441
   11    9    8    6        0.0000003290
   11    9    9    6       -0.0003082286
   11    9   11    6        0.0000001362
   11    9    7    7        0.0000005062
   11    9    8    7        0.0005706252
   11    9    9    7        0.0000003324
   11    9   10    7       -0.0000000005
   11    9   11    7       -0.0010332740
   11    9    8    8        0.0000004103
   11    9    9    8       -0.0007688701
   11    9   11    8        0.0000002998
   11    9    9    9        0.0000003315
   11    9   10    9        0.0000000012
   11    9   11    9        0.0042069423
   11    9   10   10       -0.0000001781
   12    9    1    1        0.0070310381
   12    9    2    1       -0.0000005249
   12    9    4    1        0.0000000165
   12    9    5    1       -0.0004514011
   12    9    6    1       -0.0026296250
   12    9    7    1       -0.0000000310
   12    9    8    1       -0.0006414595
   12    9    9    1        0.0000000670
   12    9   10    1        0.0000000002
   12    9   11    1        0.0006043725
   12    9   12    1        0.0000001487
   12    9    2    2       -0.0060238389
   12    9    3    2        0.0000000015
   12    9    4    2       -0.0004514012
   12    9    5    2       -0.0000000165
   12    9    6    2        0.0000000793
   12    9    7    2       -0.0017128911
   12    9    8    2       -0.0000000339
   12    9    9    2        0.0016252443
   12    9   11    2       -0.0000001006
   12    9   12    2        0.0031821971
   12    9    3    3        0.0004905640
   12    9    4    3        0.0008429232
   12    9    5    3       -0.0000000624
   12    9    9    3       -0.0000000002
   12    9   10    3        0.0000000183
   12    9   12    3       -0.0000000004
   12    9    4    4       -0.0082127923
   12    9    6    4       -0.0000000403
   12    9    7    4        0.0006263710
   12    9    8    4       -0.0000002052
   12    9    9    4        0.0020035245
   12    9   10    4        0.0000000996
   12    9   11    4       -0.0000000270
   12    9   12    4       -0.0005280398
   12    9    5    5       -0.0082127929
   12    9    6    5        0.0006263704
   12    9    7    5        0.0000000403
   12    9    8    5        0.0020035272
   12    9    9    5        0.0000002052
   12    9   10    5        0.0013450448
   12    9   11    5        0.0005280405
   12    9   12    5       -0.0000000271
   12    9    6    6       -0.0072881404
   12    9    7    6       -0.0000001278
   12    9    8    6       -0.0059999482
   12    9    9    6       -0.0000002547
   12    9   10    6        0.0000000053
   12    9   11    6       -0.0034312448
   12    9   12    6       -0.0000000842
   12    9    7    7       -0.0174754286
   12    9    8    7        0.0000002581
   12    9    9    7       -0.0062623451
   12    9   11    7       -0.0000000447
   12    9   12    7        0.0023960664
   12    9    8    8       -0.0080126957
   12    9    9    8       -0.0000000394
   12    9   10    8        0.0000000094
   12    9   11    8       -0.0023740703
   12    9   12    8       -0.0000002998
   12    9    9    9       -0.0064749556
   12    9   11    9       -0.0000002998
   12    9   12    9        0.0100620548
   12    9   10   10        0.0034773739
   12    9   11   10        0.0000000033
   12    9   11   11       -0.0055025385
   13    9    1    1       -0.0075603234
   13    9    2    1        0.0000008992
   13    9    3    1       -0.0000036327
   13    9    4    1       -0.0000001305
   13    9    5    1        0.0006685536
   13    9    6    1        0.0010941524
   13    9    7    1       -0.0000000999
   13    9    8    1        0.0016056600
   13    9    9    1       -0.0000000853
   13    9   10    1       -0.0055233130
   13    9   11    1       -0.0032628324
   13    9   12    1       -0.0000003404
   13    9   13    1        0.0000000189
   13    9    2    2        0.0075603251
   13    9    3    2        0.0181258247
   13    9    4    2       -0.0005515161
   13    9    5    2       -0.0000001217
   13    9    6    2       -0.0000000999
   13    9    7    2       -0.0010941525
   13    9    8    2       -0.0000000853
   13    9    9    2       -0.0016056649
   13    9   10    2       -0.0000011070
   13    9   11    2        0.0000003404
   13    9   12    2       -0.0032628325
   13    9   13    2        0.0002865835
   13    9    3    3       -0.0000000018
   13    9    4    3       -0.0013839786
   13    9    5    3        0.0000001558
   13    9    6    3        0.0000006855
   13    9    7    3       -0.0030053551
   13    9    8    3        0.0000005208
   13    9    9    3       -0.0019562531
   13    9   11    3       -0.0000009167
   13    9   12    3       -0.0042633247
   13    9   13    3       -0.0020164734
   13    9    4    4        0.0012503704
   13    9    5    4       -0.0000002974
   13    9    6    4        0.0000016608
   13    9    7    4        0.0047006941
   13    9    8    4       -0.0000008713
   13    9    9    4       -0.0089322727
   13    9   10    4       -0.0000001651
   13    9   11    4       -0.0000005850
   13    9   12    4        0.0020561089
   13    9   13    4       -0.0010853440
   13    9    5    5       -0.0012503694
   13    9    6    5       -0.0105104836
   13    9    7    5        0.0000010636
   13    9    8    5        0.0061813319
   13    9    9    5       -0.0000012590
   13    9   10    5       -0.0014662902
   13    9   11    5        0.0034036996
   13    9   12    5        0.0000004641
   13    9   13    5        0.0000004112
   13    9    6    6       -0.0042864601
   13    9    7    6        0.0000002727
   13    9    8    6        0.0004439116
   13    9    9    6       -0.0000000113
   13    9   10    6        0.0006243560
   13    9   11    6        0.0006431456
   13    9   12    6        0.0000000493
   13    9   13    6       -0.0000000183
   13    9    7    7        0.0042864591
   13    9    8    7       -0.0000000113
   13    9    9    7       -0.0004439104
   13    9   10    7        0.0000001424
   13    9   11    7       -0.0000000493
   13    9   12    7        0.0006431452
   13    9   13    7       -0.0004794013
   13    9    8    8        0.0033015924
   13    9    9    8        0.0000000419
   13    9   10    8       -0.0101156136
   13    9   11    8       -0.0030922341
   13    9   12    8       -0.0000001191
   13    9    9    9       -0.0033016099
   13    9   10    9       -0.0000026931
   13    9   11    9        0.0000001191
   13    9   12    9       -0.0030922478
   13    9   13    9        0.0117726806
   13    9   10   10        0.0000000172
   13    9   11   10        0.0163787330
   13    9   12   10       -0.0000035218
   13    9   11   11        0.0063536872
   13    9   12   11        0.0000005701
   13    9   12   12       -0.0063536865
   14    9    1    1       -0.0000008992
   14    9    2    1       -0.0075603220
   14    9    3    1        0.0181258249
   14    9    4    1        0.0006685536
   14    9    5    1        0.0000001305
   14    9    6    1        0.0000000999
   14    9    7    1        0.0010941524
   14    9    8    1        0.0000000853
   14    9    9    1        0.0016056647
   14    9   10    1       -0.0000011070
   14    9   11    1       -0.0000003404
   14    9   12    1        0.0032628322
   14    9   13    1        0.0007908987
   14    9   14    1        0.0000000189
   14    9    2    2        0.0000008992
   14    9    3    2        0.0000036327
   14    9    4    2       -0.0000001217
   14    9    5    2        0.0005515158
   14    9    6    2        0.0010941522
   14    9    7    2       -0.0000000999
   14    9    8    2        0.0016056694
   14    9    9    2       -0.0000000853
   14    9   10    2        0.0055233102
   14    9   11    2       -0.0032628320
   14    9   12    2       -0.0000003404
   14    9   13    2       -0.0000000521
   14    9   14    2        0.0002865839
   14    9    4    3       -0.0000001558
   14    9    5    3       -0.0013839784
   14    9    6    3       -0.0030053553
   14    9    7    3       -0.0000006855
   14    9    8    3       -0.0019562531
   14    9    9    3       -0.0000005208
   14    9   10    3        0.0000000013
   14    9   11    3        0.0042633248
   14    9   12    3       -0.0000009167
   14    9   13    3       -0.0000005113
   14    9   14    3        0.0020164733
   14    9    4    4        0.0000002974
   14    9    5    4        0.0012503699
   14    9    6    4       -0.0105104833
   14    9    7    4        0.0000010636
   14    9    8    4        0.0061813340
   14    9    9    4       -0.0000012590
   14    9   10    4        0.0014662793
   14    9   11    4        0.0034036995
   14    9   12    4        0.0000004641
   14    9   13    4       -0.0000004112
   14    9   14    4        0.0010853439
   14    9    5    5       -0.0000002974
   14    9    6    5       -0.0000016608
   14    9    7    5       -0.0047006933
   14    9    8    5        0.0000008713
   14    9    9    5        0.0089322723
   14    9   10    5       -0.0000001651
   14    9   11    5        0.0000005850
   14    9   12    5       -0.0020561088
   14    9   13    5       -0.0010853441
   14    9   14    5       -0.0000004112
   14    9    6    6       -0.0000002727
   14    9    7    6       -0.0042864592
   14    9    8    6        0.0000000113
   14    9    9    6        0.0004439113
   14    9   10    6        0.0000001424
   14    9   11    6        0.0000000493
   14    9   12    6       -0.0006431456
   14    9   13    6       -0.0002689349
   14    9   14    6       -0.0000000183
   14    9    7    7        0.0000002727
   14    9    8    7        0.0004439101
   14    9    9    7       -0.0000000113
   14    9   10    7       -0.0006243569
   14    9   11    7        0.0006431453
   14    9   12    7        0.0000000493
   14    9   13    7        0.0000000103
   14    9   14    7       -0.0004794013
   14    9    8    8       -0.0000000419
   14    9    9    8        0.0033016185
   14    9   10    8       -0.0000026931
   14    9   11    8       -0.0000001191
   14    9   12    8        0.0030922623
   14    9   13    8       -0.0017271105
   14    9    9    9        0.0000000419
   14    9   10    9        0.0101156075
   14    9   11    9       -0.0030922478
   14    9   12    9       -0.0000001191
   14    9   14    9        0.0117726802
   14    9   11   10        0.0000035218
   14    9   12   10        0.0163787270
   14    9   13   10       -0.0126499614
   14    9   11   11        0.0000005701
   14    9   12   11       -0.0063536861
   14    9   13   11        0.0042494995
   14    9   12   12       -0.0000005701
   14    9   13   12        0.0000002176
   14    9   13   13        0.0000071385
   15    9    1    1       -0.0000000001
   15    9    3    1       -0.0000018464
   15    9    4    1        0.0000000461
   15    9    5    1        0.0007750697
   15    9    8    1        0.0000000059
   15    9   10    1        0.0068013284
   15    9   13    1       -0.0000002954
   15    9   14    1        0.0014741375
   15    9   15    1       -0.0000000729
   15    9    2    2       -0.0000000017
   15    9    3    2       -0.0280551545
   15    9    4    2       -0.0007750697
   15    9    5    2        0.0000000461
   15    9    7    2        0.0000000001
   15    9    9    2        0.0000000002
   15    9   10    2       -0.0000004476
   15    9   12    2        0.0000000004
   15    9   13    2        0.0014741374
   15    9   14    2        0.0000002954
   15    9   15    2       -0.0011076335
   15    9    3    3        0.0000000029
   15    9    4    3        0.0000000002
   15    9    6    3        0.0000001180
   15    9    7    3        0.0030940888
   15    9    9    3        0.0038115283
   15    9   11    3       -0.0000003171
   15    9   12    3        0.0061937350
   15    9   13    3       -0.0000000002
   15    9    4    4       -0.0113448170
   15    9    5    4       -0.0000003217
   15    9    6    4        0.0000015745
   15    9    7    4       -0.0180713566
   15    9    8    4       -0.0000019881
   15    9    9    4        0.0158693765
   15    9   11    4       -0.0000005826
   15    9   12    4       -0.0078651122
   15    9   13    4       -0.0000555469
   15    9   14    4       -0.0000000063
   15    9   15    4       -0.0000000007
   15    9    5    5        0.0113448144
   15    9    6    5        0.0180713573
   15    9    7    5        0.0000015745
   15    9    8    5       -0.0158693766
   15    9    9    5       -0.0000019881
   15    9   10    5        0.0000000138
   15    9   11    5       -0.0078651122
   15    9   12    5        0.0000005826
   15    9   13    5        0.0000000063
   15    9   14    5       -0.0000555468
   15    9    6    6        0.0000000009
   15    9    8    6       -0.0000000010
   15    9   10    6       -0.0004223873
   15    9   11    6       -0.0000000003
   15    9   13    6       -0.0000000352
   15    9   14    6        0.0001541231
   15    9   15    6       -0.0000005272
   15    9    7    7        0.0000000011
   15    9    9    7       -0.0000000010
   15    9   10    7        0.0000000161
   15    9   12    7        0.0000000006
   15    9   13    7        0.0001541235
   15    9   14    7        0.0000000352
   15    9   15    7       -0.0138186616
   15    9    8    8        0.0000000228
   15    9   10    8        0.0131200695
   15    9   11    8       -0.0000000201
   15    9   13    8        0.0000019461
   15    9   14    8       -0.0073100368
   15    9   12    9       -0.0000000005
   15    9   13    9       -0.0073100373
   15    9   14    9       -0.0000019461
   15    9   15    9        0.0241061117
   15    9   10   10       -0.0000000218
   15    9   11   10       -0.0231782352
   15    9   12   10       -0.0000011868
   15    9   14   10        0.0000000062
   15    9   11   11        0.0000000001
   15    9   13   11       -0.0000037188
   15    9   14   11        0.0172949064
   15    9   12   12       -0.0000000002
   15    9   13   12       -0.0172949060
   15    9   14   12       -0.0000037188
   15    9   13   13       -0.0194243171
   15    9   14   13       -0.0000049249
   15    9   14   14        0.0194243168
   16    9    1    1       -0.0064519104
   16    9    2    1       -0.0000001980
   16    9    3    1       -0.0000010776
   16    9    4    1        0.0000000297
   16    9    5    1       -0.0000269773
   16    9    6    1        0.0001615036
   16    9    7    1        0.0000000094
   16    9    8    1        0.0013225101
   16    9    9    1        0.0000001276
   16    9   10    1       -0.0050871830
   16    9   11    1       -0.0025580389
   16    9   12    1        0.0000001159
   16    9   13    1        0.0000001027
   16    9   14    1       -0.0010306818
   16    9   15    1       -0.0000000056
   16    9   16    1        0.0000001242
   16    9    2    2        0.0064519122
   16    9    3    2        0.0212157329
   16    9    4    2        0.0004548016
   16    9    5    2       -0.0000000022
   16    9    6    2        0.0000000094
   16    9    7    2       -0.0001615038
   16    9    8    2        0.0000001276
   16    9    9    2       -0.0013225147
   16    9   10    2       -0.0000002584
   16    9   11    2       -0.0000001159
   16    9   12    2       -0.0025580390
   16    9   13    2       -0.0007825614
   16    9   14    2       -0.0000000493
   16    9   15    2        0.0001109578
   16    9   16    2        0.0018873702
   16    9    3    3       -0.0000000021
   16    9    4    3       -0.0006626398
   16    9    5    3       -0.0000000245
   16    9    6    3        0.0000002292
   16    9    7    3       -0.0029215685
   16    9    8    3        0.0000003131
   16    9    9    3       -0.0026850118
   16    9   11    3       -0.0000002987
   16    9   12    3       -0.0045678679
   16    9   13    3       -0.0019138509
   16    9   14    3       -0.0000001989
   16    9   16    3       -0.0003657967
   16    9    4    4        0.0055399167
   16    9    5    4       -0.0000004889
   16    9    6    4        0.0000003469
   16    9    7    4        0.0123262680
   16    9    8    4        0.0000000656
   16    9    9    4       -0.0102652902
   16    9   10    4        0.0000000432
   16    9   11    4       -0.0000001672
   16    9   12    4        0.0038839226
   16    9   13    4       -0.0004633943
   16    9   14    4       -0.0000001062
   16    9   15    4        0.0062445654
   16    9   16    4        0.0001596272
   16    9    5    5       -0.0055399149
   16    9    6    5       -0.0142190153
   16    9    7    5        0.0000004356
   16    9    8    5        0.0075617225
   16    9    9    5        0.0000000890
   16    9   10    5       -0.0011669798
   16    9   11    5        0.0036527246
   16    9   12    5        0.0000001533
   16    9   13    5        0.0000001062
   16    9   14    5       -0.0004633942
   16    9   15    5        0.0000002312
   16    9   16    5       -0.0000000127
   16    9    6    6       -0.0070189127
   16    9    7    6       -0.0000006037
   16    9    8    6       -0.0009858238
   16    9    9    6       -0.0000001224
   16    9   10    6        0.0007032875
   16    9   11    6       -0.0000320633
   16    9   12    6        0.0000000023
   16    9   13    6       -0.0000000391
   16    9   14    6        0.0001260916
   16    9   15    6       -0.0000005634
   16    9   16    6        0.0000004845
   16    9    7    7        0.0070189108
   16    9    8    7       -0.0000001224
   16    9    9    7        0.0009858250
   16    9   10    7        0.0000000552
   16    9   11    7       -0.0000000023
   16    9   12    7       -0.0000320636
   16    9   13    7       -0.0005303459
   16    9   14    7       -0.0000000842
   16    9   15    7        0.0071813060
   16    9   16    7        0.0126990054
   16    9    8    8        0.0011766941
   16    9    9    8        0.0000001910
   16    9   10    8       -0.0104648057
   16    9   11    8       -0.0030151097
   16    9   12    8        0.0000003350
   16    9   13    8       -0.0000003953
   16    9   14    8        0.0026419070
   16    9   15    8        0.0000016349
   16    9    9    9       -0.0011767124
   16    9   10    9       -0.0000012203
   16    9   11    9       -0.0000003350
   16    9   12    9       -0.0030151238
   16    9   13    9        0.0089442082
   16    9   14    9        0.0000013383
   16    9   15    9       -0.0140206313
   16    9   16    9        0.0173756200
   16    9   10   10        0.0000000177
   16    9   11   10        0.0169212756
   16    9   12   10       -0.0000011067
   16    9   13   10        0.0000009471
   16    9   14   10       -0.0091138490
   16    9   11   11        0.0039553072
   16    9   12   11       -0.0000002369
   16    9   13   11        0.0000000353
   16    9   14   11       -0.0065781492
   16    9   15   11        0.0000005131
   16    9   12   12       -0.0039553068
   16    9   13   12        0.0185331311
   16    9   14   12        0.0000024362
   16    9   15   12        0.0078457804
   16    9   13   13        0.0143171400
   16    9   14   13        0.0000052995
   16    9   15   13        0.0006954195
   16    9   14   14       -0.0143171404
   16    9   15   14        0.0000000723
   16    9   15   15        0.0000000003
   17    9    1    1       -0.0000001980
   17    9    2    1        0.0064519089
   17    9    3    1       -0.0212157329
   17    9    4    1        0.0000269774
   17    9    5    1        0.0000000297
   17    9    6    1        0.0000000094
   17    9    7    1       -0.0001615036
   17    9    8    1        0.0000001276
   17    9    9    1       -0.0013225145
   17    9   10    1        0.0000002584
   17    9   11    1       -0.0000001159
   17    9   12    1       -0.0025580387
   17    9   13    1       -0.0010306817
   17    9   14    1       -0.0000001027
   17    9   15    1       -0.0001109579
   17    9   16    1        0.0000004300
   17    9   17    1        0.0000001242
   17    9    2    2        0.0000001980
   17    9    3    2       -0.0000010776
   17    9    4    2        0.0000000022
   17    9    5    2        0.0004548018
   17    9    6    2       -0.0001615034
   17    9    7    2       -0.0000000094
   17    9    8    2       -0.0013225187
   17    9    9    2       -0.0000001276
   17    9   10    2       -0.0050871805
   17    9   11    2        0.0025580384
   17    9   12    2       -0.0000001159
   17    9   13    2       -0.0000000493
   17    9   14    2        0.0007825610
   17    9   15    2       -0.0000000056
   17    9   17    2        0.0018873703
   17    9    4    3       -0.0000000245
   17    9    5    3        0.0006626395
   17    9    6    3        0.0029215684
   17    9    7    3        0.0000002292
   17    9    8    3        0.0026850117
   17    9    9    3        0.0000003131
   17    9   10    3       -0.0000000020
   17    9   11    3       -0.0045678679
   17    9   12    3        0.0000002987
   17    9   13    3        0.0000001989
   17    9   14    3       -0.0019138509
   17    9   16    3       -0.0000000167
   17    9   17    3        0.0003657966
   17    9    4    4       -0.0000004889
   17    9    5    4       -0.0055399156
   17    9    6    4        0.0142190149
   17    9    7    4       -0.0000004356
   17    9    8    4       -0.0075617240
   17    9    9    4       -0.0000000890
   17    9   10    4       -0.0011669666
   17    9   11    4       -0.0036527245
   17    9   12    4       -0.0000001533
   17    9   13    4        0.0000001062
   17    9   14    4       -0.0004633941
   17    9   15    4        0.0000002312
   17    9   16    4       -0.0000000127
   17    9   17    4       -0.0001596265
   17    9    5    5        0.0000004889
   17    9    6    5        0.0000003469
   17    9    7    5        0.0123262674
   17    9    8    5        0.0000000656
   17    9    9    5       -0.0102652900
   17    9   10    5       -0.0000000432
   17    9   11    5       -0.0000001672
   17    9   12    5        0.0038839226
   17    9   13    5        0.0004633943
   17    9   14    5        0.0000001062
   17    9   15    5       -0.0062445646
   17    9   16    5       -0.0001596270
   17    9   17    5        0.0000000127
   17    9    6    6       -0.0000006037
   17    9    7    6        0.0070189115
   17    9    8    6       -0.0000001224
   17    9    9    6        0.0009858241
   17    9   10    6       -0.0000000552
   17    9   11    6       -0.0000000023
   17    9   12    6       -0.0000320631
   17    9   13    6        0.0001260918
   17    9   14    6        0.0000000391
   17    9   15    6       -0.0071813060
   17    9   16    6        0.0071464512
   17    9   17    6        0.0000004845
   17    9    7    7        0.0000006037
   17    9    8    7        0.0009858255
   17    9    9    7        0.0000001224
   17    9   10    7        0.0007032858
   17    9   11    7        0.0000320636
   17    9   12    7       -0.0000000023
   17    9   13    7       -0.0000000842
   17    9   14    7        0.0005303458
   17    9   15    7       -0.0000005634
   17    9   16    7       -0.0000002726
   17    9   17    7        0.0126990052
   17    9    8    8        0.0000001910
   17    9    9    8       -0.0011767212
   17    9   10    8        0.0000012203
   17    9   11    8       -0.0000003350
   17    9   12    8       -0.0030151389
   17    9   13    8        0.0026419221
   17    9   14    8        0.0000003953
   17    9   15    8        0.0140206310
   17    9   16    8        0.0067644022
   17    9    9    9       -0.0000001910
   17    9   10    9       -0.0104648032
   17    9   11    9        0.0030151239
   17    9   12    9       -0.0000003350
   17    9   13    9        0.0000013383
   17    9   14    9       -0.0089442076
   17    9   15    9        0.0000016349
   17    9   17    9        0.0173756193
   17    9   11   10       -0.0000011067
   17    9   12   10       -0.0169212696
   17    9   13   10        0.0091138444
   17    9   14   10        0.0000009471
   17    9   15   10       -0.0000000122
   17    9   16   10        0.0015406652
   17    9   11   11        0.0000002369
   17    9   12   11        0.0039553061
   17    9   13   11       -0.0065781480
   17    9   14   11       -0.0000000353
   17    9   15   11        0.0078457796
   17    9   16   11        0.0027672968
   17    9   12   12       -0.0000002369
   17    9   13   12        0.0000024362
   17    9   14   12       -0.0185331307
   17    9   15   12       -0.0000005131
   17    9   16   12        0.0000001417
   17    9   13   13       -0.0000052995
   17    9   14   13        0.0143171403
   17    9   15   13       -0.0000000723
   17    9   16   13       -0.0000000566
   17    9   14   14        0.0000052995
   17    9   15   14        0.0006954191
   17    9   16   14        0.0002566412
   17    9   16   15       -0.0000000517
   17    9   16   16       -0.0000010843
   10   10    1    1        0.1717475778
   10   10    5    1        0.0000000014
   10   10    6    1       -0.0013599839
   10   10    7    1       -0.0000000376
   10   10    8    1       -0.0000493671
   10   10    9    1       -0.0000000032
   10   10   10    1       -0.0000000144
   10   10    2    2        0.1717475790
   10   10    3    2        0.0000000515
   10   10    4    2       -0.0000000014
   10   10    6    2        0.0000000376
   10   10    7    2       -0.0013599839
   10   10    8    2        0.0000000032
   10   10    9    2       -0.0000493673
   10   10    3    3        0.1713224521
   10   10    7    3       -0.0000000078
   10   10    9    3       -0.0000000059
   10   10    4    4        0.1646961954
   10   10    7    4        0.0000000228
   10   10    9    4       -0.0000000230
   10   10    5    5        0.1646961844
   10   10    6    5       -0.0000000232
   10   10    8    5        0.0000000228
   10   10    6    6        0.1606960464
   10   10    8    6       -0.0043978930
   10   10    9    6       -0.0000001678
   10   10   10    6        0.0000000077
   10   10    7    7        0.1606960470
   10   10    8    7        0.0000001678
   10   10    9    7       -0.0043978930
   10   10    8    8        0.1625111502
   10   10   10    8       -0.0000000219
   10   10    9    9        0.1625111498
   10   10   10   10        0.1711461933
   11   10    1    1       -0.0000000041
   11   10    3    1        0.0000008004
   11   10    4    1       -0.0000000026
   11   10    5    1       -0.0003190453
   11   10    6    1       -0.0000000016
   11   10    8    1       -0.0000000108
   11   10   10    1       -0.0139507660
   11   10   11    1       -0.0000000027
   11   10    2    2        0.0000000086
   11   10    3    2        0.0547921292
   11   10    4    2        0.0003190461
   11   10    5    2       -0.0000000026
   11   10    7    2       -0.0000000025
   11   10    9    2       -0.0000000007
   11   10   10    2        0.0000002038
   11   10    3    3       -0.0000000052
   11   10    4    3       -0.0000000009
   11   10    6    3        0.0000000773
   11   10    7    3       -0.0059242021
   11   10    8    3        0.0000002994
   11   10    9    3       -0.0058477864
   11   10    4    4        0.0058148642
   11   10    5    4       -0.0000001329
   11   10    6    4       -0.0000008395
   11   10    7    4        0.0233698572
   11   10    8    4        0.0000016184
   11   10    9    4       -0.0218477903
   11   10   11    4        0.0000002181
   11   10    5    5       -0.0058148753
   11   10    6    5       -0.0233698580
   11   10    7    5       -0.0000008395
   11   10    8    5        0.0218477873
   11   10    9    5        0.0000016184
   11   10   10    5       -0.0000000201
   11   10   11    5        0.0095370728
   11   10    6    6       -0.0000000162
   11   10    8    6       -0.0000000033
   11   10   10    6        0.0017841030
   11   10   11    6       -0.0000000018
   11   10    7    7       -0.0000000086
   11   10    9    7       -0.0000000041
   11   10   10    7        0.0000000233
   11   10    8    8       -0.0000000529
   11   10   10    8       -0.0270573969
   11   10   11    8        0.0000000341
   11   10    9    9       -0.0000000067
   11   10   10    9       -0.0000013855
   11   10   10   10        0.0000000481
   11   10   11   10        0.0492037070
   12   10    2    1        0.0000000097
   12   10    3    1        0.0547921279
   12   10    4    1       -0.0003190462
   12   10    5    1        0.0000000026
   12   10    7    1       -0.0000000004
   12   10    9    1       -0.0000000015
   12   10   10    1        0.0000002038
   12   10   12    1       -0.0000000019
   12   10    3    2       -0.0000008004
   12   10    4    2       -0.0000000026
   12   10    5    2       -0.0003190453
   12   10    6    2       -0.0000000008
   12   10    8    2        0.0000000109
   12   10   10    2        0.0139507657
   12   10   11    2        0.0000000025
   12   10    5    3        0.0000000011
   12   10    6    3       -0.0059242021
   12   10    7    3       -0.0000000773
   12   10    8    3       -0.0058477863
   12   10    9    3       -0.0000002994
   12   10   10    3        0.0000000040
   12   10   11    3        0.0103323333
   12   10    4    4        0.0000001329
   12   10    5    4        0.0058148692
   12   10    6    4       -0.0233698563
   12   10    7    4       -0.0000008395
   12   10    8    4        0.0218477901
   12   10    9    4        0.0000016184
   12   10   10    4       -0.0000000203
   12   10   11    4        0.0095370736
   12   10   12    4       -0.0000002181
   12   10    5    5       -0.0000001329
   12   10    6    5        0.0000008395
   12   10    7    5       -0.0233698579
   12   10    8    5       -0.0000016184
   12   10    9    5        0.0218477865
   12   10   11    5       -0.0000002181
   12   10   12    5       -0.0095370727
   12   10    7    6        0.0000000048
   12   10    9    6        0.0000000014
   12   10   10    6        0.0000000233
   12   10   12    6        0.0000000003
   12   10    8    7       -0.0000000027
   12   10   10    7       -0.0017841030
   12   10   11    7       -0.0000000005
   12   10    9    8        0.0000000223
   12   10   10    8       -0.0000013855
   12   10   12    8        0.0000000387
   12   10   10    9        0.0270573961
   12   10   11    9        0.0000000040
   12   10   12   10        0.0492037051
   13   10    1    1       -0.0000034204
   13   10    2    1        0.0254111829
   13   10    3    1        0.0000000136
   13   10    4    1       -0.0000500030
   13   10    5    1        0.0000000089
   13   10    6    1        0.0000002417
   13   10    7    1       -0.0014897765
   13   10    8    1        0.0000009601
   13   10    9    1       -0.0047906753
   13   10   11    1       -0.0000012493
   13   10   12    1       -0.0083727871
   13   10   13    1       -0.0036051894
   13   10    2    2        0.0000034204
   13   10    4    2        0.0000000089
   13   10    5    2        0.0000500043
   13   10    6    2       -0.0014897765
   13   10    7    2       -0.0000002417
   13   10    8    2       -0.0047906752
   13   10    9    2       -0.0000009601
   13   10   10    2        0.0000000086
   13   10   11    2        0.0083727871
   13   10   12    2       -0.0000012493
   13   10   13    2        0.0000011513
   13   10    4    3       -0.0000003093
   13   10    5    3        0.0021941732
   13   10    6    3       -0.0000000024
   13   10    8    3       -0.0000000014
   13   10   10    3        0.0000000002
   13   10   11    3        0.0000000031
   13   10    5    4        0.0000000004
   13   10    6    4        0.0081349549
   13   10    7    4       -0.0000012263
   13   10    8    4        0.0041436118
   13   10    9    4       -0.0000004665
   13   10   10    4       -0.0033013677
   13   10   11    4        0.0003022419
   13   10   12    4        0.0000000495
   13   10    6    5       -0.0000012263
   13   10    7    5       -0.0081349672
   13   10    8    5       -0.0000004665
   13   10    9    5       -0.0041436025
   13   10   10    5       -0.0000004653
   13   10   11    5       -0.0000000495
   13   10   12    5        0.0003022378
   13   10   13    5       -0.0000000006
   13   10    6    6       -0.0000025758
   13   10    7    6        0.0135619835
   13   10    8    6        0.0000003742
   13   10    9    6       -0.0016406482
   13   10   11    6        0.0000003918
   13   10   12    6        0.0022149093
   13   10   13    6        0.0005421789
   13   10    7    7        0.0000025758
   13   10    8    7       -0.0016406482
   13   10    9    7       -0.0000003742
   13   10   10    7        0.0000000010
   13   10   11    7       -0.0022149093
   13   10   12    7        0.0000003918
   13   10   13    7       -0.0000001582
   13   10    8    8        0.0000023895
   13   10    9    8       -0.0089753438
   13   10   11    8       -0.0000020966
   13   10   12    8       -0.0097504471
   13   10   13    8       -0.0126499378
   13   10    9    9       -0.0000023895
   13   10   10    9        0.0000000163
   13   10   11    9        0.0097504470
   13   10   12    9       -0.0000020966
   13   10   13    9        0.0000032073
   13   10   12   10        0.0000000221
   13   10   13   10        0.0398222852
   13   10   11   11        0.0000034544
   13   10   12   11        0.0210862224
   13   10   12   12       -0.0000034544
   14   10    1    1        0.0254111711
   14   10    2    1        0.0000034204
   14   10    4    1       -0.0000000089
   14   10    5    1       -0.0000500039
   14   10    6    1       -0.0014897747
   14   10    7    1       -0.0000002417
   14   10    8    1       -0.0047906727
   14   10    9    1       -0.0000009601
   14   10   10    1        0.0000000087
   14   10   11    1        0.0083727818
   14   10   12    1       -0.0000012493
   14   10   13    1       -0.0000011513
   14   10   14    1        0.0036051887
   14   10    2    2       -0.0254111725
   14   10    3    2       -0.0000000133
   14   10    4    2       -0.0000500027
   14   10    5    2        0.0000000089
   14   10    6    2       -0.0000002417
   14   10    7    2        0.0014897747
   14   10    8    2       -0.0000009601
   14   10    9    2        0.0047906726
   14   10   11    2        0.0000012493
   14   10   12    2        0.0083727818
   14   10   13    2       -0.0036051885
   14   10   14    2       -0.0000011513
   14   10    3    3       -0.0000000002
   14   10    4    3        0.0021941708
   14   10    5    3        0.0000003093
   14   10    7    3        0.0000000024
   14   10    9    3        0.0000000014
   14   10   12    3        0.0000000032
   14   10   13    3        0.0036283405
   14   10    4    4       -0.0000000005
   14   10    6    4        0.0000012263
   14   10    7    4        0.0081349485
   14   10    8    4        0.0000004665
   14   10    9    4        0.0041436127
   14   10   10    4       -0.0000004653
   14   10   11    4        0.0000000495
   14   10   12    4       -0.0003022433
   14   10   13    4        0.0000000013
   14   10    5    5        0.0000000006
   14   10    6    5        0.0081349619
   14   10    7    5       -0.0000012263
   14   10    8    5        0.0041436026
   14   10    9    5       -0.0000004665
   14   10   10    5        0.0033013581
   14   10   11    5        0.0003022388
   14   10   12    5        0.0000000495
   14   10   14    5        0.0000000010
   14   10    6    6        0.0135619776
   14   10    7    6        0.0000025758
   14   10    8    6       -0.0016406471
   14   10    9    6       -0.0000003742
   14   10   10    6        0.0000000010
   14   10   11    6       -0.0022149082
   14   10   12    6        0.0000003918
   14   10   13    6        0.0000001582
   14   10   14    6       -0.0005421780
   14   10    7    7       -0.0135619776
   14   10    8    7       -0.0000003742
   14   10    9    7        0.0016406471
   14   10   11    7       -0.0000003918
   14   10   12    7       -0.0022149082
   14   10   13    7        0.0005421783
   14   10   14    7        0.0000001582
   14   10    8    8       -0.0089753384
   14   10    9    8       -0.0000023895
   14   10   10    8        0.0000000160
   14   10   11    8        0.0097504424
   14   10   12    8       -0.0000020966
   14   10   13    8       -0.0000032073
   14   10   14    8        0.0126499865
   14   10    9    9        0.0089753382
   14   10   11    9        0.0000020966
   14   10   12    9        0.0097504417
   14   10   13    9       -0.0126499644
   14   10   14    9       -0.0000032073
   14   10   10   10       -0.0000000009
   14   10   11   10       -0.0000000212
   14   10   14   10        0.0398222433
   14   10   11   11       -0.0210862132
   14   10   12   11        0.0000034544
   14   10   13   11        0.0000075468
   14   10   12   12        0.0210862117
   14   10   13   12       -0.0247641269
   14   10   13   13       -0.0000000113
   15   10    2    1        0.0000000005
   15   10    3    1        0.0000000249
   15   10    4    1       -0.0000000007
   15   10    6    1        0.0000000094
   15   10    7    1       -0.0003388792
   15   10    8    1        0.0000000726
   15   10    9    1       -0.0011035695
   15   10   11    1       -0.0000000188
   15   10   12    1       -0.0012848594
   15   10   13    1        0.0000000012
   15   10   15    1        0.0000000010
   15   10    5    2       -0.0000000007
   15   10    6    2        0.0003388792
   15   10    7    2        0.0000000094
   15   10    8    2        0.0011035693
   15   10    9    2        0.0000000726
   15   10   10    2        0.0000000051
   15   10   11    2       -0.0012848591
   15   10   12    2        0.0000000188
   15   10   14    2       -0.0000000014
   15   10    6    3       -0.0000000028
   15   10    8    3       -0.0000000051
   15   10   10    3       -0.0018912250
   15   10   11    3        0.0000000056
   15   10    5    4        0.0000000099
   15   10    6    4       -0.0000000158
   15   10    8    4        0.0000000141
   15   10   11    4        0.0000000069
   15   10   13    4        0.0000001708
   15   10   14    4       -0.0012119772
   15   10    7    5       -0.0000000161
   15   10    9    5        0.0000000139
   15   10   12    5       -0.0000000070
   15   10   13    5       -0.0012119770
   15   10   14    5       -0.0000001708
   15   10   15    5       -0.0000000003
   15   10    7    6        0.0000000003
   15   10    8    6       -0.0000000504
   15   10    9    6        0.0013223051
   15   10   11    6       -0.0000000146
   15   10   12    6        0.0011201540
   15   10   15    6        0.0000000123
   15   10    8    7       -0.0013223052
   15   10    9    7       -0.0000000504
   15   10   10    7        0.0000000007
   15   10   11    7        0.0011201539
   15   10   12    7        0.0000000146
   15   10    9    8       -0.0000000002
   15   10   11    8        0.0000000393
   15   10   12    8       -0.0007682635
   15   10   13    8       -0.0000000068
   15   10   15    8       -0.0000000196
   15   10   10    9        0.0000000117
   15   10   11    9       -0.0007682631
   15   10   12    9       -0.0000000393
   15   10   14    9        0.0000000063
   15   10   12   10        0.0000000213
   15   10   13   10        0.0000000007
   15   10   15   10        0.0018442933
   15   10   12   11        0.0000000004
   15   10   13   11        0.0000000159
   15   10   14   12        0.0000000149
   15   10   14   13       -0.0000000173
   16   10    1    1        0.0000000235
   16   10    2    1        0.0015618107
   16   10    3    1        0.0000000184
   16   10    4    1       -0.0004276650
   16   10    5    1        0.0000000123
   16   10    6    1        0.0000000129
   16   10    7    1       -0.0010208844
   16   10    8    1        0.0000000068
   16   10    9    1       -0.0001335624
   16   10   12    1       -0.0001793962
   16   10   13    1       -0.0007794102
   16   10   14    1       -0.0000001323
   16   10   16    1       -0.0007371149
   16   10    2    2       -0.0000000235
   16   10    4    2        0.0000000123
   16   10    5    2        0.0004276646
   16   10    6    2       -0.0010208844
   16   10    7    2       -0.0000000129
   16   10    8    2       -0.0001335624
   16   10    9    2       -0.0000000068
   16   10   10    2        0.0000000046
   16   10   11    2        0.0001793961
   16   10   13    2        0.0000001323
   16   10   14    2       -0.0007794118
   16   10   16    2        0.0000000148
   16   10    4    3        0.0000000108
   16   10    5    3        0.0012453706
   16   10    6    3       -0.0000000025
   16   10    8    3       -0.0000000024
   16   10   11    3        0.0000000040
   16   10   13    3       -0.0000000649
   16   10   14    3        0.0004339670
   16   10    5    4        0.0000000048
   16   10    6    4        0.0006911928
   16   10    7    4       -0.0000000008
   16   10    8    4        0.0006577573
   16   10    9    4        0.0000000244
   16   10   10    4       -0.0008432742
   16   10   11    4       -0.0006043807
   16   10   12    4       -0.0000000086
   16   10   14    4        0.0000000004
   16   10   15    4       -0.0000000141
   16   10    6    5       -0.0000000008
   16   10    7    5       -0.0006912159
   16   10    8    5        0.0000000244
   16   10    9    5       -0.0006577425
   16   10   10    5        0.0000000073
   16   10   11    5        0.0000000086
   16   10   12    5       -0.0006043872
   16   10   13    5       -0.0000000004
   16   10   15    5       -0.0016309203
   16   10   16    5        0.0000000001
   16   10    6    6       -0.0000000635
   16   10    7    6        0.0015764499
   16   10    8    6        0.0000000250
   16   10    9    6       -0.0003190833
   16   10   11    6        0.0000000055
   16   10   12    6        0.0002004820
   16   10   13    6        0.0004250863
   16   10   14    6        0.0000000604
   16   10   15    6        0.0000000062
   16   10   16    6        0.0002718327
   16   10    7    7        0.0000000635
   16   10    8    7       -0.0003190833
   16   10    9    7       -0.0000000250
   16   10   10    7       -0.0000000003
   16   10   11    7       -0.0002004820
   16   10   12    7        0.0000000055
   16   10   13    7       -0.0000000604
   16   10   14    7        0.0004250860
   16   10   16    7        0.0000000021
   16   10    8    8        0.0000001698
   16   10    9    8       -0.0014564023
   16   10   11    8       -0.0000000963
   16   10   12    8       -0.0014729651
   16   10   13    8       -0.0019078752
   16   10   14    8       -0.0000001983
   16   10   15    8       -0.0000000122
   16   10   16    8       -0.0015406840
   16   10    9    9       -0.0000001698
   16   10   10    9        0.0000000104
   16   10   11    9        0.0014729651
   16   10   12    9       -0.0000000963
   16   10   13    9        0.0000001983
   16   10   14    9       -0.0019078678
   16   10   16    9       -0.0000000704
   16   10   12   10        0.0000000160
   16   10   13   10        0.0030602491
   16   10   14   10        0.0000004579
   16   10   16   10        0.0025451631
   16   10   11   11        0.0000000109
   16   10   12   11        0.0007656669
   16   10   13   11        0.0011967168
   16   10   14   11        0.0000001856
   16   10   15   11       -0.0000000068
   16   10   12   12       -0.0000000109
   16   10   13   12        0.0000001856
   16   10   14   12       -0.0011966950
   16   10   14   13       -0.0000000124
   16   10   15   13        0.0000000220
   16   10   15   14       -0.0001473570
   17   10    1    1       -0.0015617996
   17   10    2    1        0.0000000235
   17   10    4    1        0.0000000123
   17   10    5    1        0.0004276641
   17   10    6    1        0.0010208841
   17   10    7    1        0.0000000129
   17   10    8    1        0.0001335601
   17   10    9    1        0.0000000068
   17   10   10    1       -0.0000000045
   17   10   11    1       -0.0001793917
   17   10   13    1        0.0000001323
   17   10   14    1       -0.0007794116
   17   10   16    1        0.0000000148
   17   10   17    1        0.0007371116
   17   10    2    2        0.0015617995
   17   10    3    2        0.0000000183
   17   10    4    2        0.0004276645
   17   10    5    2       -0.0000000123
   17   10    6    2        0.0000000129
   17   10    7    2       -0.0010208843
   17   10    8    2        0.0000000068
   17   10    9    2       -0.0001335600
   17   10   12    2       -0.0001793918
   17   10   13    2        0.0007794100
   17   10   14    2        0.0000001323
   17   10   15    2        0.0000000002
   17   10   16    2        0.0007371132
   17   10   17    2       -0.0000000148
   17   10    4    3       -0.0012453695
   17   10    5    3        0.0000000108
   17   10    7    3       -0.0000000024
   17   10    9    3       -0.0000000023
   17   10   12    3       -0.0000000040
   17   10   13    3        0.0004339703
   17   10   14    3        0.0000000649
   17   10   16    3       -0.0002322334
   17   10    4    4        0.0000000048
   17   10    6    4       -0.0000000008
   17   10    7    4       -0.0006911911
   17   10    8    4        0.0000000244
   17   10    9    4       -0.0006577556
   17   10   10    4       -0.0000000073
   17   10   11    4        0.0000000086
   17   10   12    4       -0.0006043809
   17   10   13    4       -0.0000000005
   17   10   15    4        0.0016309095
   17   10   16    4        0.0000000001
   17   10    5    5       -0.0000000048
   17   10    6    5       -0.0006912142
   17   10    7    5        0.0000000008
   17   10    8    5       -0.0006577409
   17   10    9    5       -0.0000000244
   17   10   10    5       -0.0008432711
   17   10   11    5        0.0006043874
   17   10   12    5        0.0000000086
   17   10   14    5       -0.0000000004
   17   10   15    5       -0.0000000141
   17   10   17    5       -0.0000000002
   17   10    6    6       -0.0015764378
   17   10    7    6       -0.0000000635
   17   10    8    6        0.0003190849
   17   10    9    6        0.0000000250
   17   10   10    6        0.0000000003
   17   10   11    6        0.0002004821
   17   10   12    6       -0.0000000055
   17   10   13    6       -0.0000000604
   17   10   14    6        0.0004250854
   17   10   16    6        0.0000000021
   17   10   17    6       -0.0002718548
   17   10    7    7        0.0015764378
   17   10    8    7        0.0000000250
   17   10    9    7       -0.0003190850
   17   10   11    7        0.0000000055
   17   10   12    7        0.0002004821
   17   10   13    7       -0.0004250858
   17   10   14    7       -0.0000000604
   17   10   15    7        0.0000000061
   17   10   16    7       -0.0002718375
   17   10   17    7       -0.0000000021
   17   10    8    8        0.0014564003
   17   10    9    8        0.0000001698
   17   10   10    8       -0.0000000102
   17   10   11    8       -0.0014729600
   17   10   12    8        0.0000000963
   17   10   13    8        0.0000001983
   17   10   14    8       -0.0019078650
   17   10   16    8       -0.0000000704
   17   10   17    8        0.0015406582
   17   10    9    9       -0.0014564002
   17   10   11    9       -0.0000000963
   17   10   12    9       -0.0014729598
   17   10   13    9        0.0019078724
   17   10   14    9        0.0000001983
   17   10   15    9       -0.0000000122
   17   10   16    9        0.0015406770
   17   10   17    9        0.0000000704
   17   10   11   10        0.0000000159
   17   10   13   10        0.0000004579
   17   10   14   10       -0.0030602300
   17   10   17   10        0.0025451579
   17   10   11   11        0.0007656600
   17   10   12   11       -0.0000000109
   17   10   13   11       -0.0000001856
   17   10   14   11        0.0011966845
   17   10   16   11       -0.0000000051
   17   10   12   12       -0.0007656602
   17   10   13   12        0.0011967064
   17   10   14   12        0.0000001856
   17   10   15   12        0.0000000068
   17   10   16   12        0.0009358046
   17   10   13   13        0.0000000123
   17   10   15   13       -0.0001473582
   17   10   16   13        0.0000000003
   17   10   14   14       -0.0000000126
   17   10   15   14       -0.0000000220
   17   10   16   15       -0.0000445173
   17   10   16   16        0.0000000133
   11   11    1    1        0.1563323309
   11   11    2    1        0.0000004096
   11   11    4    1       -0.0000000081
   11   11    5    1       -0.0005564848
   11   11    6    1        0.0015433213
   11   11    7    1        0.0000000235
   11   11    8    1        0.0009007045
   11   11    9    1        0.0000000115
   11   11   10    1       -0.0000000006
   11   11   11    1       -0.0026255474
   11   11    2    2        0.1843731880
   11   11    3    2       -0.0000000013
   11   11    4    2       -0.0005564848
   11   11    5    2        0.0000000081
   11   11    6    2       -0.0000000255
   11   11    7    2        0.0002285431
   11   11    8    2        0.0000001083
   11   11    9    2       -0.0023723636
   11   11   11    2        0.0000000384
   11   11    3    3        0.1698784192
   11   11    4    3       -0.0008133544
   11   11    5    3        0.0000000186
   11   11    9    3        0.0000000002
   11   11    4    4        0.1683916713
   11   11    6    4        0.0000000619
   11   11    7    4       -0.0047358806
   11   11    8    4        0.0000000919
   11   11    9    4       -0.0017945934
   11   11   10    4       -0.0000000130
   11   11    5    5        0.1683916719
   11   11    6    5       -0.0047358806
   11   11    7    5       -0.0000000619
   11   11    8    5       -0.0017945941
   11   11    9    5       -0.0000000919
   11   11   10    5       -0.0005666577
   11   11   11    5        0.0001793939
   11   11    6    6        0.1627914044
   11   11    7    6       -0.0000001541
   11   11    8    6        0.0031939780
   11   11    9    6        0.0000001758
   11   11   10    6       -0.0000000028
   11   11   11    6        0.0014830263
   11   11    7    7        0.1746002028
   11   11    8    7        0.0000000896
   11   11    9    7       -0.0009365424
   11   11   11    7        0.0000000194
   11   11    8    8        0.1712670874
   11   11    9    8        0.0000005605
   11   11   10    8       -0.0000000032
   11   11   11    8       -0.0026297011
   11   11    9    9        0.1603201490
   11   11   11    9       -0.0000001347
   11   11   10   10        0.1672135779
   11   11   11   10        0.0000000014
   11   11   11   11        0.1809618968
   12   11    1    1        0.0000004096
   12   11    2    1        0.0140204269
   12   11    3    1        0.0000000017
   12   11    4    1        0.0005564847
   12   11    5    1       -0.0000000081
   12   11    6    1       -0.0000000010
   12   11    7    1       -0.0006573891
   12   11    8    1        0.0000000599
   12   11    9    1       -0.0016365338
   12   11   11    1        0.0000000368
   12   11   12    1       -0.0025175410
   12   11    2    2       -0.0000004096
   12   11    4    2       -0.0000000081
   12   11    5    2       -0.0005564847
   12   11    6    2       -0.0006573891
   12   11    7    2        0.0000000010
   12   11    8    2       -0.0016365337
   12   11    9    2       -0.0000000599
   12   11   10    2        0.0000000022
   12   11   11    2        0.0025175409
   12   11   12    2        0.0000000368
   12   11    4    3        0.0000000186
   12   11    5    3        0.0008133545
   12   11    6    3       -0.0000000002
   12   11    8    3       -0.0000000003
   12   11   11    3        0.0000000005
   12   11    6    4        0.0047358798
   12   11    7    4        0.0000000619
   12   11    8    4        0.0017945938
   12   11    9    4        0.0000000919
   12   11   10    4       -0.0005666606
   12   11   11    4       -0.0001793937
   12   11    6    5        0.0000000619
   12   11    7    5       -0.0047358818
   12   11    8    5        0.0000000919
   12   11    9    5       -0.0017945923
   12   11   10    5        0.0000000130
   12   11   12    5       -0.0001793944
   12   11    6    6       -0.0000001541
   12   11    7    6        0.0059043980
   12   11    8    6        0.0000001327
   12   11    9    6       -0.0020652603
   12   11   11    6        0.0000000130
   12   11   12    6        0.0009929025
   12   11    7    7        0.0000001541
   12   11    8    7       -0.0020652604
   12   11    9    7       -0.0000001327
   12   11   10    7        0.0000000017
   12   11   11    7       -0.0009929025
   12   11   12    7        0.0000000130
   12   11    8    8        0.0000005605
   12   11    9    8       -0.0054734689
   12   11   11    8       -0.0000002082
   12   11   12    8       -0.0040661194
   12   11    9    9       -0.0000005605
   12   11   10    9        0.0000000060
   12   11   11    9        0.0040661194
   12   11   12    9       -0.0000002082
   12   11   12   10        0.0000000057
   12   11   12   11        0.0128611419
   13   11    1    1        0.0000026193
   13   11    2    1        0.0153943706
   13   11    3    1        0.0395756335
   13   11    4    1       -0.0004338089
   13   11    5    1       -0.0000000642
   13   11    6    1       -0.0000000562
   13   11    7    1       -0.0003945775
   13   11    8    1       -0.0000004177
   13   11    9    1       -0.0040033756
   13   11   10    1       -0.0000019298
   13   11   11    1        0.0000011423
   13   11   12    1       -0.0073439857
   13   11   13    1        0.0017057375
   13   11    2    2       -0.0000026193
   13   11    3    2        0.0000059052
   13   11    4    2        0.0000000361
   13   11    5    2       -0.0002113615
   13   11    6    2       -0.0003945779
   13   11    7    2        0.0000000562
   13   11    8    2       -0.0040033646
   13   11    9    2        0.0000004177
   13   11   10    2        0.0129334970
   13   11   11    2        0.0073439864
   13   11   12    2        0.0000011423
   13   11   13    2       -0.0000000249
   13   11    4    3        0.0000001306
   13   11    5    3        0.0007972972
   13   11    6    3       -0.0041301358
   13   11    7    3       -0.0000007305
   13   11    8    3       -0.0056571167
   13   11    9    3       -0.0000012164
   13   11   10    3        0.0000000043
   13   11   11    3        0.0100699072
   13   11   12    3       -0.0000016497
   13   11   13    3        0.0000017520
   13   11    4    4        0.0000008063
   13   11    5    4        0.0043192807
   13   11    6    4       -0.0122735087
   13   11    7    4        0.0000029438
   13   11    8    4        0.0194373611
   13   11    9    4       -0.0000010503
   13   11   10    4       -0.0022740935
   13   11   11    4        0.0081203994
   13   11   12    4        0.0000008770
   13   11   13    4        0.0000000383
   13   11    5    5       -0.0000008063
   13   11    6    5       -0.0000014425
   13   11    7    5       -0.0220220161
   13   11    8    5        0.0000019966
   13   11    9    5        0.0145125794
   13   11   10    5        0.0000003725
   13   11   11    5        0.0000011446
   13   11   12    5       -0.0062223241
   13   11   13    5        0.0001169828
   13   11    6    6        0.0000010277
   13   11    7    6        0.0089499877
   13   11    8    6       -0.0000000011
   13   11    9    6       -0.0000137154
   13   11   10    6        0.0000003954
   13   11   11    6       -0.0000001790
   13   11   12    6        0.0014001303
   13   11   13    6       -0.0009985020
   13   11    7    7       -0.0000010277
   13   11    8    7       -0.0000137188
   13   11    9    7        0.0000000011
   13   11   10    7       -0.0022354108
   13   11   11    7       -0.0014001311
   13   11   12    7       -0.0000001790
   13   11   13    7       -0.0000000130
   13   11    8    8       -0.0000001814
   13   11    9    8       -0.0047088704
   13   11   10    8       -0.0000042845
   13   11   11    8        0.0000005534
   13   11   12    8       -0.0061678272
   13   11   13    8       -0.0192345663
   13   11    9    9        0.0000001814
   13   11   10    9        0.0199254925
   13   11   11    9        0.0061678585
   13   11   12    9        0.0000005534
   13   11   13    9       -0.0000009849
   13   11   11   10        0.0000058409
   13   11   12   10        0.0356542170
   13   11   13   10        0.0247641388
   13   11   11   11       -0.0000017583
   13   11   12   11        0.0124769258
   13   11   13   11        0.0433605936
   13   11   12   12        0.0000017583
   14   11    1    1       -0.0153943674
   14   11    2    1        0.0000026193
   14   11    3    1        0.0000059052
   14   11    4    1       -0.0000000642
   14   11    5    1        0.0004338088
   14   11    6    1        0.0003945775
   14   11    7    1       -0.0000000562
   14   11    8    1        0.0040033865
   14   11    9    1       -0.0000004177
   14   11   10    1        0.0129334908
   14   11   11    1       -0.0073439851
   14   11   12    1       -0.0000011423
   14   11   13    1        0.0000000220
   14   11   14    1        0.0017057380
   14   11    2    2        0.0153943657
   14   11    3    2       -0.0395756370
   14   11    4    2       -0.0002113617
   14   11    5    2       -0.0000000361
   14   11    6    2       -0.0000000562
   14   11    7    2       -0.0003945774
   14   11    8    2       -0.0000004177
   14   11    9    2       -0.0040033750
   14   11   10    2        0.0000019298
   14   11   11    2        0.0000011423
   14   11   12    2       -0.0073439847
   14   11   13    2        0.0015053527
   14   11   14    2       -0.0000000249
   14   11    3    3        0.0000000042
   14   11    4    3       -0.0007972967
   14   11    5    3        0.0000001306
   14   11    6    3       -0.0000007305
   14   11    7    3        0.0041301360
   14   11    8    3       -0.0000012164
   14   11    9    3        0.0056571172
   14   11   11    3        0.0000016497
   14   11   12    3        0.0100699082
   14   11   13    3       -0.0057489436
   14   11   14    3       -0.0000017520
   14   11    4    4       -0.0043192830
   14   11    5    4        0.0000008063
   14   11    6    4       -0.0000014425
   14   11    7    4       -0.0220220153
   14   11    8    4        0.0000019966
   14   11    9    4        0.0145125801
   14   11   10    4       -0.0000003725
   14   11   11    4        0.0000011446
   14   11   12    4       -0.0062223245
   14   11   13    4       -0.0001169829
   14   11   14    4       -0.0000000383
   14   11    5    5        0.0043192804
   14   11    6    5        0.0122735104
   14   11    7    5       -0.0000029438
   14   11    8    5       -0.0194373653
   14   11    9    5        0.0000010503
   14   11   10    5       -0.0022740594
   14   11   11    5       -0.0081203997
   14   11   12    5       -0.0000008770
   14   11   13    5        0.0000000383
   14   11   14    5       -0.0001169824
   14   11    6    6       -0.0089499867
   14   11    7    6        0.0000010277
   14   11    8    6        0.0000137133
   14   11    9    6       -0.0000000011
   14   11   10    6       -0.0022354109
   14   11   11    6        0.0014001303
   14   11   12    6        0.0000001790
   14   11   13    6        0.0000000069
   14   11   14    6       -0.0009985018
   14   11    7    7        0.0089499888
   14   11    8    7       -0.0000000011
   14   11    9    7       -0.0000137167
   14   11   10    7       -0.0000003954
   14   11   11    7       -0.0000001790
   14   11   12    7        0.0014001311
   14   11   13    7       -0.0005256701
   14   11   14    7       -0.0000000130
   14   11    8    8        0.0047089216
   14   11    9    8       -0.0000001814
   14   11   10    8        0.0199254853
   14   11   11    8       -0.0061678887
   14   11   12    8       -0.0000005534
   14   11   13    8        0.0000002176
   14   11   14    8       -0.0192346093
   14   11    9    9       -0.0047088870
   14   11   10    9        0.0000042845
   14   11   11    9        0.0000005534
   14   11   12    9       -0.0061678580
   14   11   13    9       -0.0042495009
   14   11   14    9       -0.0000009849
   14   11   10   10       -0.0000000326
   14   11   11   10       -0.0356542087
   14   11   12   10        0.0000058409
   14   11   13   10        0.0000075468
   14   11   14   10       -0.0247641051
   14   11   11   11        0.0124769244
   14   11   12   11        0.0000017583
   14   11   14   11        0.0433605932
   14   11   12   12       -0.0124769237
   14   11   13   12       -0.0102318403
   14   11   13   13       -0.0299636842
   15   11    2    1       -0.0000000007
   15   11    3    1       -0.0163289492
   15   11    4    1        0.0003300617
   15   11    5    1       -0.0000000027
   15   11    9    1       -0.0000000001
   15   11   10    1       -0.0000000890
   15   11   12    1       -0.0000000002
   15   11   13    1       -0.0021840305
   15   11   14    1       -0.0000003259
   15   11   15    1       -0.0008734539
   15   11    3    2        0.0000002385
   15   11    4    2        0.0000000027
   15   11    5    2        0.0003300617
   15   11    6    2        0.0000000001
   15   11    8    2       -0.0000000052
   15   11   10    2       -0.0060930261
   15   11   11    2       -0.0000000001
   15   11   13    2       -0.0000003259
   15   11   14    2        0.0021840305
   15   11   15    2        0.0000000128
   15   11    5    3       -0.0000000001
   15   11    6    3        0.0018998336
   15   11    7    3        0.0000000248
   15   11    8    3        0.0035755280
   15   11    9    3        0.0000001831
   15   11   10    3       -0.0000000027
   15   11   11    3       -0.0053256705
   15   11   14    3       -0.0000000001
   15   11    4    4       -0.0000001423
   15   11    5    4       -0.0062281198
   15   11    6    4        0.0104428294
   15   11    7    4        0.0000003751
   15   11    8    4       -0.0102883653
   15   11    9    4       -0.0000007621
   15   11   10    4        0.0000000089
   15   11   11    4       -0.0041964358
   15   11   12    4        0.0000000960
   15   11   13    4       -0.0000002196
   15   11   14    4        0.0013407328
   15   11    5    5        0.0000001423
   15   11    6    5       -0.0000003751
   15   11    7    5        0.0104428296
   15   11    8    5        0.0000007621
   15   11    9    5       -0.0102883654
   15   11   11    5        0.0000000960
   15   11   12    5        0.0041964360
   15   11   13    5       -0.0013407329
   15   11   14    5       -0.0000002196
   15   11    7    6        0.0000000001
   15   11    9    6       -0.0000000004
   15   11   10    6       -0.0000000295
   15   11   12    6        0.0000000003
   15   11   13    6        0.0012771519
   15   11   14    6        0.0000002259
   15   11   15    6       -0.0083455314
   15   11    8    7        0.0000000024
   15   11   10    7        0.0022588596
   15   11   11    7        0.0000000002
   15   11   13    7        0.0000002259
   15   11   14    7       -0.0012771519
   15   11   15    7       -0.0000001089
   15   11    9    8       -0.0000000076
   15   11   10    8        0.0000004461
   15   11   12    8       -0.0000000117
   15   11   13    8        0.0036236025
   15   11   14    8        0.0000007792
   15   11   15    8        0.0130495304
   15   11   10    9       -0.0087113601
   15   11   13    9        0.0000007792
   15   11   14    9       -0.0036236033
   15   11   15    9        0.0000006682
   15   11   12   10       -0.0132677729
   15   11   13   10       -0.0000000022
   15   11   15   10       -0.0000000115
   15   11   12   11       -0.0000000003
   15   11   13   11       -0.0109847007
   15   11   14   11       -0.0000017995
   15   11   15   11        0.0099923166
   15   11   13   12        0.0000017995
   15   11   14   12       -0.0109847018
   15   11   13   13       -0.0000036580
   15   11   14   13        0.0120033161
   15   11   14   14        0.0000036580
   16   11    1    1       -0.0000000620
   16   11    2    1       -0.0030209660
   16   11    3    1       -0.0084798792
   16   11    4    1        0.0005865750
   16   11    5    1        0.0000000135
   16   11    6    1        0.0000000045
   16   11    7    1       -0.0006251050
   16   11    8    1       -0.0000000096
   16   11    9    1        0.0002112470
   16   11   10    1       -0.0000000010
   16   11   11    1       -0.0000000047
   16   11   12    1        0.0007981733
   16   11   13    1       -0.0006385529
   16   11   14    1       -0.0000000798
   16   11   15    1       -0.0009569951
   16   11   16    1        0.0006105167
   16   11    2    2        0.0000000620
   16   11    3    2        0.0000000035
   16   11    4    2        0.0000000025
   16   11    5    2        0.0012725442
   16   11    6    2       -0.0006251049
   16   11    7    2       -0.0000000045
   16   11    8    2        0.0002112450
   16   11    9    2        0.0000000096
   16   11   10    2       -0.0024066760
   16   11   11    2       -0.0007981734
   16   11   12    2       -0.0000000047
   16   11   13    2       -0.0000001522
   16   11   14    2        0.0010797364
   16   11   15    2        0.0000000004
   16   11   16    2       -0.0000000089
   16   11    4    3        0.0000000066
   16   11    5    3        0.0004635191
   16   11    6    3       -0.0000401033
   16   11    7    3       -0.0000000011
   16   11    8    3        0.0015482142
   16   11    9    3        0.0000001013
   16   11   10    3       -0.0000000012
   16   11   11    3       -0.0021746835
   16   11   12    3        0.0000000309
   16   11   13    3       -0.0000000517
   16   11   14    3        0.0003330347
   16   11   16    3        0.0000000020
   16   11    4    4       -0.0000000931
   16   11    5    4       -0.0025137077
   16   11    6    4        0.0053608068
   16   11    7    4        0.0000001154
   16   11    8    4       -0.0039092609
   16   11    9    4       -0.0000002248
   16   11   10    4       -0.0003885305
   16   11   11    4       -0.0021658420
   16   11   12    4        0.0000000128
   16   11   13    4       -0.0000000602
   16   11   14    4        0.0003379478
   16   11   15    4        0.0000000343
   16   11   16    4       -0.0000000133
   16   11    5    5        0.0000000931
   16   11    6    5       -0.0000001148
   16   11    7    5        0.0052316075
   16   11    8    5        0.0000001791
   16   11    9    5       -0.0028353232
   16   11   10    5        0.0000000055
   16   11   11    5        0.0000000188
   16   11   12    5        0.0014771422
   16   11   13    5       -0.0003379478
   16   11   14    5       -0.0000000602
   16   11   15    5        0.0024174679
   16   11   16    5       -0.0004695535
   16   11    6    6        0.0000001035
   16   11    7    6       -0.0029732205
   16   11    8    6        0.0000000277
   16   11    9    6       -0.0003790332
   16   11   10    6       -0.0000000073
   16   11   11    6        0.0000000093
   16   11   12    6        0.0004264840
   16   11   13    6       -0.0002688055
   16   11   14    6       -0.0000000369
   16   11   15    6       -0.0023614786
   16   11   16    6        0.0060122659
   16   11    7    7       -0.0000001035
   16   11    8    7       -0.0003790326
   16   11    9    7       -0.0000000277
   16   11   10    7        0.0002669630
   16   11   11    7       -0.0004264838
   16   11   12    7        0.0000000093
   16   11   13    7        0.0000000346
   16   11   14    7       -0.0002546291
   16   11   15    7       -0.0000000644
   16   11   16    7        0.0000000785
   16   11    8    8        0.0000000424
   16   11    9    8       -0.0003818690
   16   11   10    8        0.0000001796
   16   11   11    8        0.0000000417
   16   11   12    8        0.0006957803
   16   11   13    8        0.0016871133
   16   11   14    8        0.0000002978
   16   11   15    8        0.0056876702
   16   11   16    8        0.0062778511
   16   11    9    9       -0.0000000424
   16   11   10    9       -0.0027463635
   16   11   11    9       -0.0006957862
   16   11   12    9        0.0000000417
   16   11   13    9        0.0000002188
   16   11   14    9       -0.0008852051
   16   11   15    9        0.0000003720
   16   11   16    9        0.0000003215
   16   11   11   10       -0.0000000952
   16   11   12   10       -0.0067020674
   16   11   13   10       -0.0031558696
   16   11   14   10       -0.0000004896
   16   11   15   10       -0.0000000051
   16   11   16   10        0.0009358016
   16   11   11   11       -0.0000000179
   16   11   12   11       -0.0020561281
   16   11   13   11       -0.0076297878
   16   11   14   11       -0.0000011416
   16   11   15   11        0.0033391628
   16   11   16   11        0.0049857509
   16   11   12   12        0.0000000179
   16   11   13   12        0.0000004062
   16   11   14   12       -0.0027148650
   16   11   15   12       -0.0000000474
   16   11   13   13       -0.0000017349
   16   11   14   13        0.0054394152
   16   11   15   13        0.0000000106
   16   11   14   14        0.0000017349
   16   11   15   14       -0.0000684905
   17   11    1    1       -0.0030209655
   17   11    2    1        0.0000000620
   17   11    3    1       -0.0000000035
   17   11    4    1       -0.0000000135
   17   11    5    1        0.0005865752
   17   11    6    1       -0.0006251049
   17   11    7    1       -0.0000000045
   17   11    8    1        0.0002112491
   17   11    9    1        0.0000000096
   17   11   10    1        0.0024066758
   17   11   11    1       -0.0007981732
   17   11   12    1       -0.0000000047
   17   11   13    1       -0.0000000798
   17   11   14    1        0.0006385530
   17   11   15    1       -0.0000000004
   17   11   16    1       -0.0000000023
   17   11   17    1        0.0006105167
   17   11    2    2        0.0030209651
   17   11    3    2       -0.0084798803
   17   11    4    2       -0.0012725442
   17   11    5    2        0.0000000025
   17   11    6    2       -0.0000000045
   17   11    7    2        0.0006251050
   17   11    8    2        0.0000000096
   17   11    9    2       -0.0002112470
   17   11   10    2       -0.0000000010
   17   11   11    2        0.0000000047
   17   11   12    2       -0.0007981731
   17   11   13    2        0.0010797365
   17   11   14    2        0.0000001522
   17   11   15    2       -0.0009569951
   17   11   16    2       -0.0001601608
   17   11   17    2       -0.0000000089
   17   11    3    3        0.0000000009
   17   11    4    3        0.0004635193
   17   11    5    3       -0.0000000066
   17   11    6    3        0.0000000011
   17   11    7    3       -0.0000401035
   17   11    8    3       -0.0000001013
   17   11    9    3        0.0015482143
   17   11   11    3        0.0000000309
   17   11   12    3        0.0021746837
   17   11   13    3       -0.0003330347
   17   11   14    3       -0.0000000517
   17   11   16    3        0.0003604262
   17   11   17    3       -0.0000000020
   17   11    4    4       -0.0025137082
   17   11    5    4        0.0000000931
   17   11    6    4        0.0000001148
   17   11    7    4       -0.0052316074
   17   11    8    4       -0.0000001791
   17   11    9    4        0.0028353234
   17   11   10    4        0.0000000055
   17   11   11    4       -0.0000000188
   17   11   12    4       -0.0014771424
   17   11   13    4       -0.0003379479
   17   11   14    4       -0.0000000602
   17   11   15    4        0.0024174677
   17   11   16    4       -0.0004695534
   17   11   17    4        0.0000000133
   17   11    5    5        0.0025137075
   17   11    6    5        0.0053608074
   17   11    7    5        0.0000001154
   17   11    8    5       -0.0039092604
   17   11    9    5       -0.0000002248
   17   11   10    5        0.0003885373
   17   11   11    5       -0.0021658420
   17   11   12    5        0.0000000128
   17   11   13    5        0.0000000602
   17   11   14    5       -0.0003379478
   17   11   15    5       -0.0000000343
   17   11   16    5        0.0000000133
   17   11   17    5        0.0004695531
   17   11    6    6       -0.0029732200
   17   11    7    6       -0.0000001035
   17   11    8    6       -0.0003790333
   17   11    9    6       -0.0000000277
   17   11   10    6       -0.0002669623
   17   11   11    6       -0.0004264839
   17   11   12    6        0.0000000093
   17   11   13    6       -0.0000000369
   17   11   14    6        0.0002688055
   17   11   15    6        0.0000000644
   17   11   16    6        0.0000000415
   17   11   17    6        0.0060122661
   17   11    7    7        0.0029732209
   17   11    8    7       -0.0000000277
   17   11    9    7        0.0003790330
   17   11   10    7       -0.0000000073
   17   11   11    7       -0.0000000093
   17   11   12    7       -0.0004264838
   17   11   13    7       -0.0002546290
   17   11   14    7       -0.0000000346
   17   11   15    7       -0.0023614791
   17   11   16    7       -0.0031826501
   17   11   17    7        0.0000000785
   17   11    8    8       -0.0003818619
   17   11    9    8       -0.0000000424
   17   11   10    8        0.0027463643
   17   11   11    8       -0.0006957919
   17   11   12    8        0.0000000417
   17   11   13    8        0.0000002978
   17   11   14    8       -0.0016871190
   17   11   15    8       -0.0000003720
   17   11   16    8        0.0000001417
   17   11   17    8        0.0062778498
   17   11    9    9        0.0003818667
   17   11   10    9        0.0000001796
   17   11   11    9       -0.0000000417
   17   11   12    9       -0.0006957863
   17   11   13    9       -0.0008852053
   17   11   14    9       -0.0000002188
   17   11   15    9        0.0056876704
   17   11   16    9       -0.0027672970
   17   11   17    9        0.0000003215
   17   11   10   10       -0.0000000045
   17   11   11   10       -0.0067020669
   17   11   12   10        0.0000000952
   17   11   13   10        0.0000004896
   17   11   14   10       -0.0031558669
   17   11   16   10       -0.0000000051
   17   11   17   10       -0.0009358125
   17   11   11   11        0.0020561280
   17   11   12   11       -0.0000000179
   17   11   13   11       -0.0000011416
   17   11   14   11        0.0076297881
   17   11   15   11       -0.0000000474
   17   11   17   11        0.0049857512
   17   11   12   12       -0.0020561278
   17   11   13   12       -0.0027148654
   17   11   14   12       -0.0000004062
   17   11   15   12       -0.0033391632
   17   11   16   12        0.0012131722
   17   11   13   13       -0.0054394153
   17   11   14   13       -0.0000017349
   17   11   15   13        0.0000684904
   17   11   16   13        0.0011109837
   17   11   14   14        0.0054394149
   17   11   15   14        0.0000000106
   17   11   16   14        0.0000001881
   17   11   15   15       -0.0000000001
   17   11   16   15       -0.0006999660
   17   11   16   16       -0.0065368917
   12   12    1    1        0.1843731862
   12   12    2    1       -0.0000004096
   12   12    4    1        0.0000000081
   12   12    5    1        0.0005564848
   12   12    6    1        0.0002285432
   12   12    7    1        0.0000000255
   12   12    8    1       -0.0023723633
   12   12    9    1       -0.0000001083
   12   12   10    1        0.0000000017
   12   12   11    1        0.0024095351
   12   12   12    1        0.0000000384
   12   12    2    2        0.1563323312
   12   12    3    2        0.0000000018
   12   12    4    2        0.0005564849
   12   12    5    2       -0.0000000081
   12   12    6    2       -0.0000000235
   12   12    7    2        0.0015433213
   12   12    8    2       -0.0000000115
   12   12    9    2        0.0009007042
   12   12   11    2       -0.0000000352
   12   12   12    2        0.0026255469
   12   12    3    3        0.1698784189
   12   12    4    3        0.0008133544
   12   12    5    3       -0.0000000186
   12   12    7    3       -0.0000000002
   12   12    9    3       -0.0000000001
   12   12   12    3       -0.0000000003
   12   12    4    4        0.1683916720
   12   12    6    4       -0.0000000619
   12   12    7    4        0.0047358804
   12   12    8    4       -0.0000000919
   12   12    9    4        0.0017945933
   12   12   10    4        0.0000000130
   12   12   12    4        0.0001793942
   12   12    5    5        0.1683916715
   12   12    6    5        0.0047358802
   12   12    7    5        0.0000000619
   12   12    8    5        0.0017945940
   12   12    9    5        0.0000000919
   12   12   10    5        0.0005666576
   12   12   11    5       -0.0001793940
   12   12    6    6        0.1746002022
   12   12    7    6        0.0000001541
   12   12    8    6       -0.0009365424
   12   12    9    6       -0.0000000896
   12   12   10    6        0.0000000009
   12   12   11    6       -0.0005027788
   12   12   12    6        0.0000000194
   12   12    7    7        0.1627914050
   12   12    8    7       -0.0000001758
   12   12    9    7        0.0031939781
   12   12   11    7       -0.0000000066
   12   12   12    7       -0.0014830262
   12   12    8    8        0.1603201493
   12   12    9    8       -0.0000005605
   12   12   10    8        0.0000000055
   12   12   11    8        0.0055025385
   12   12   12    8       -0.0000001347
   12   12    9    9        0.1712670870
   12   12   11    9        0.0000002818
   12   12   12    9        0.0026297004
   12   12   10   10        0.1672135769
   12   12   11   10       -0.0000000035
   12   12   11   11        0.1552396109
   12   12   12   12        0.1809618952
   13   12    1    1       -0.0153943681
   13   12    2    1        0.0000026193
   13   12    3    1       -0.0000059052
   13   12    4    1        0.0000000361
   13   12    5    1       -0.0002113616
   13   12    6    1        0.0003945776
   13   12    7    1       -0.0000000562
   13   12    8    1        0.0040033643
   13   12    9    1       -0.0000004177
   13   12   10    1       -0.0129334973
   13   12   11    1       -0.0073439859
   13   12   12    1       -0.0000011423
   13   12   13    1       -0.0000000249
   13   12    2    2        0.0153943716
   13   12    3    2        0.0395756336
   13   12    4    2        0.0004338087
   13   12    5    2        0.0000000642
   13   12    6    2       -0.0000000562
   13   12    7    2       -0.0003945778
   13   12    8    2       -0.0000004177
   13   12    9    2       -0.0040033758
   13   12   10    2       -0.0000019298
   13   12   11    2        0.0000011423
   13   12   12    2       -0.0073439862
   13   12   13    2       -0.0017057376
   13   12    3    3       -0.0000000039
   13   12    4    3       -0.0007972971
   13   12    5    3        0.0000001306
   13   12    6    3        0.0000007305
   13   12    7    3       -0.0041301358
   13   12    8    3        0.0000012164
   13   12    9    3       -0.0056571168
   13   12   11    3       -0.0000016497
   13   12   12    3       -0.0100699075
   13   12   13    3       -0.0057489432
   13   12    4    4        0.0043192821
   13   12    5    4       -0.0000008063
   13   12    6    4        0.0000029438
   13   12    7    4        0.0122735098
   13   12    8    4       -0.0000010503
   13   12    9    4       -0.0194373631
   13   12   10    4       -0.0000003725
   13   12   11    4       -0.0000008770
   13   12   12    4        0.0081203995
   13   12   13    4        0.0001169823
   13   12    5    5       -0.0043192798
   13   12    6    5       -0.0220220157
   13   12    7    5        0.0000014425
   13   12    8    5        0.0145125778
   13   12    9    5       -0.0000019966
   13   12   10    5       -0.0022740892
   13   12   11    5        0.0062223241
   13   12   12    5        0.0000011446
   13   12   13    5       -0.0000000383
   13   12    6    6       -0.0089499892
   13   12    7    6        0.0000010277
   13   12    8    6        0.0000137183
   13   12    9    6       -0.0000000011
   13   12   10    6        0.0022354107
   13   12   11    6        0.0014001309
   13   12   12    6        0.0000001790
   13   12   13    6       -0.0000000130
   13   12    7    7        0.0089499869
   13   12    8    7       -0.0000000011
   13   12    9    7       -0.0000137151
   13   12   10    7        0.0000003954
   13   12   11    7       -0.0000001790
   13   12   12    7        0.0014001301
   13   12   13    7        0.0009985012
   13   12    8    8        0.0047088529
   13   12    9    8       -0.0000001814
   13   12   10    8       -0.0199254926
   13   12   11    8       -0.0061678273
   13   12   12    8       -0.0000005534
   13   12   13    8       -0.0000009849
   13   12    9    9       -0.0047088873
   13   12   10    9       -0.0000042845
   13   12   11    9        0.0000005534
   13   12   12    9       -0.0061678571
   13   12   13    9        0.0192345893
   13   12   10   10        0.0000000338
   13   12   11   10        0.0356542172
   13   12   12   10       -0.0000058409
   13   12   13   10        0.0000075468
   13   12   11   11        0.0124769251
   13   12   12   11        0.0000017583
   13   12   12   12       -0.0124769238
   13   12   13   12        0.0433605944
   14   12    1    1       -0.0000026193
   14   12    2    1       -0.0153943651
   14   12    3    1        0.0395756359
   14   12    4    1       -0.0002113616
   14   12    5    1       -0.0000000361
   14   12    6    1        0.0000000562
   14   12    7    1        0.0003945776
   14   12    8    1        0.0000004177
   14   12    9    1        0.0040033754
   14   12   10    1       -0.0000019298
   14   12   11    1       -0.0000011423
   14   12   12    1        0.0073439855
   14   12   13    1        0.0015053530
   14   12   14    1       -0.0000000249
   14   12    2    2        0.0000026193
   14   12    3    2        0.0000059052
   14   12    4    2        0.0000000642
   14   12    5    2       -0.0004338090
   14   12    6    2        0.0003945772
   14   12    7    2       -0.0000000562
   14   12    8    2        0.0040033864
   14   12    9    2       -0.0000004177
   14   12   10    2        0.0129334909
   14   12   11    2       -0.0073439850
   14   12   12    2       -0.0000011423
   14   12   13    2       -0.0000000220
   14   12   14    2       -0.0017057368
   14   12    4    3       -0.0000001306
   14   12    5    3       -0.0007972967
   14   12    6    3       -0.0041301360
   14   12    7    3       -0.0000007305
   14   12    8    3       -0.0056571172
   14   12    9    3       -0.0000012164
   14   12   10    3        0.0000000040
   14   12   11    3        0.0100699083
   14   12   12    3       -0.0000016497
   14   12   13    3       -0.0000017520
   14   12   14    3        0.0057489432
   14   12    4    4        0.0000008063
   14   12    5    4        0.0043192815
   14   12    6    4       -0.0220220162
   14   12    7    4        0.0000014425
   14   12    8    4        0.0145125818
   14   12    9    4       -0.0000019966
   14   12   10    4        0.0022740638
   14   12   11    4        0.0062223244
   14   12   12    4        0.0000011446
   14   12   13    4        0.0000000383
   14   12   14    4       -0.0001169826
   14   12    5    5       -0.0000008063
   14   12    6    5       -0.0000029438
   14   12    7    5       -0.0122735094
   14   12    8    5        0.0000010503
   14   12    9    5        0.0194373635
   14   12   10    5       -0.0000003725
   14   12   11    5        0.0000008770
   14   12   12    5       -0.0081203998
   14   12   13    5        0.0001169823
   14   12   14    5        0.0000000383
   14   12    6    6       -0.0000010277
   14   12    7    6       -0.0089499873
   14   12    8    6        0.0000000011
   14   12    9    6        0.0000137168
   14   12   10    6        0.0000003954
   14   12   11    6        0.0000001790
   14   12   12    6       -0.0014001312
   14   12   13    6       -0.0005256708
   14   12   14    6       -0.0000000130
   14   12    7    7        0.0000010277
   14   12    8    7        0.0000137134
   14   12    9    7       -0.0000000011
   14   12   10    7       -0.0022354110
   14   12   11    7        0.0014001304
   14   12   12    7        0.0000001790
   14   12   13    7       -0.0000000069
   14   12   14    7        0.0009985016
   14   12    8    8        0.0000001814
   14   12    9    8        0.0047089044
   14   12   10    8       -0.0000042845
   14   12   11    8       -0.0000005534
   14   12   12    8        0.0061678887
   14   12   13    8       -0.0042495208
   14   12   14    8       -0.0000009849
   14   12    9    9       -0.0000001814
   14   12   10    9        0.0199254845
   14   12   11    9       -0.0061678573
   14   12   12    9       -0.0000005534
   14   12   13    9       -0.0000002176
   14   12   14    9        0.0192345889
   14   12   11   10        0.0000058409
   14   12   12   10        0.0356542067
   14   12   13   10       -0.0247641197
   14   12   14   10       -0.0000075468
   14   12   11   11        0.0000017583
   14   12   12   11       -0.0124769228
   14   12   13   11        0.0102318386
   14   12   12   12       -0.0000017583
   14   12   14   12        0.0433605950
   14   12   13   13        0.0000140401
   15   12    1    1       -0.0000000001
   15   12    3    1        0.0000002385
   15   12    4    1       -0.0000000027
   15   12    5    1       -0.0003300617
   15   12    8    1       -0.0000000052
   15   12   10    1       -0.0060930266
   15   12   11    1       -0.0000000003
   15   12   13    1        0.0000003259
   15   12   14    1       -0.0021840306
   15   12   15    1        0.0000000128
   15   12    2    2        0.0000000013
   15   12    3    2        0.0163289510
   15   12    4    2        0.0003300617
   15   12    5    2       -0.0000000027
   15   12    9    2       -0.0000000003
   15   12   10    2        0.0000000890
   15   12   12    2       -0.0000000005
   15   12   13    2       -0.0021840306
   15   12   14    2       -0.0000003259
   15   12   15    2        0.0008734539
   15   12    3    3       -0.0000000017
   15   12    4    3       -0.0000000001
   15   12    6    3        0.0000000248
   15   12    7    3       -0.0018998338
   15   12    8    3        0.0000001831
   15   12    9    3       -0.0035755283
   15   12   12    3       -0.0053256709
   15   12    4    4        0.0062281207
   15   12    5    4       -0.0000001423
   15   12    6    4       -0.0000003751
   15   12    7    4        0.0104428300
   15   12    8    4        0.0000007621
   15   12    9    4       -0.0102883661
   15   12   11    4        0.0000000960
   15   12   12    4        0.0041964363
   15   12   13    4        0.0013407329
   15   12   14    4        0.0000002196
   15   12   15    4        0.0000000007
   15   12    5    5       -0.0062281196
   15   12    6    5       -0.0104428305
   15   12    7    5       -0.0000003751
   15   12    8    5        0.0102883661
   15   12    9    5        0.0000007621
   15   12   10    5       -0.0000000091
   15   12   11    5        0.0041964362
   15   12   12    5       -0.0000000960
   15   12   13    5       -0.0000002196
   15   12   14    5        0.0013407328
   15   12    6    6       -0.0000000009
   15   12    8    6        0.0000000022
   15   12   10    6        0.0022588596
   15   12   11    6        0.0000000002
   15   12   13    6       -0.0000002259
   15   12   14    6        0.0012771519
   15   12   15    6       -0.0000001089
   15   12    7    7       -0.0000000007
   15   12    9    7        0.0000000006
   15   12   10    7        0.0000000295
   15   12   12    7       -0.0000000002
   15   12   13    7        0.0012771516
   15   12   14    7        0.0000002259
   15   12   15    7        0.0083455322
   15   12    8    8       -0.0000000152
   15   12   10    8       -0.0087113610
   15   12   11    8        0.0000000113
   15   12   13    8       -0.0000007792
   15   12   14    8        0.0036236035
   15   12   15    8        0.0000006682
   15   12    9    9       -0.0000000003
   15   12   10    9       -0.0000004461
   15   12   12    9        0.0000000003
   15   12   13    9        0.0036236041
   15   12   14    9        0.0000007792
   15   12   15    9       -0.0130495310
   15   12   10   10        0.0000000146
   15   12   11   10        0.0132677747
   15   12   14   10       -0.0000000035
   15   12   13   11        0.0000017995
   15   12   14   11       -0.0109847023
   15   12   12   12       -0.0000000001
   15   12   13   12        0.0109847026
   15   12   14   12        0.0000017995
   15   12   15   12        0.0099923176
   15   12   13   13        0.0120033168
   15   12   14   13        0.0000036580
   15   12   14   14       -0.0120033164
   16   12    1    1        0.0030209654
   16   12    2    1       -0.0000000620
   16   12    3    1       -0.0000000035
   16   12    4    1        0.0000000025
   16   12    5    1        0.0012725442
   16   12    6    1        0.0006251049
   16   12    7    1        0.0000000045
   16   12    8    1       -0.0002112449
   16   12    9    1       -0.0000000096
   16   12   10    1        0.0024066759
   16   12   11    1        0.0007981734
   16   12   12    1        0.0000000047
   16   12   13    1       -0.0000001522
   16   12   14    1        0.0010797364
   16   12   15    1       -0.0000000004
   16   12   16    1       -0.0000000089
   16   12    2    2       -0.0030209662
   16   12    3    2       -0.0084798792
   16   12    4    2       -0.0005865752
   16   12    5    2       -0.0000000135
   16   12    6    2        0.0000000045
   16   12    7    2       -0.0006251049
   16   12    8    2       -0.0000000096
   16   12    9    2        0.0002112471
   16   12   10    2       -0.0000000010
   16   12   11    2       -0.0000000047
   16   12   12    2        0.0007981734
   16   12   13    2        0.0006385530
   16   12   14    2        0.0000000798
   16   12   15    2       -0.0009569950
   16   12   16    2       -0.0006105167
   16   12    3    3        0.0000000008
   16   12    4    3       -0.0004635192
   16   12    5    3        0.0000000066
   16   12    6    3        0.0000000011
   16   12    7    3       -0.0000401033
   16   12    8    3       -0.0000001013
   16   12    9    3        0.0015482142
   16   12   11    3        0.0000000309
   16   12   12    3        0.0021746835
   16   12   13    3        0.0003330346
   16   12   14    3        0.0000000517
   16   12   16    3       -0.0003604262
   16   12    4    4       -0.0025137082
   16   12    5    4        0.0000000931
   16   12    6    4        0.0000001154
   16   12    7    4       -0.0053608071
   16   12    8    4       -0.0000002248
   16   12    9    4        0.0039092605
   16   12   10    4       -0.0000000055
   16   12   11    4       -0.0000000128
   16   12   12    4       -0.0021658419
   16   12   13    4       -0.0003379478
   16   12   14    4       -0.0000000602
   16   12   15    4       -0.0024174680
   16   12   16    4       -0.0004695536
   16   12    5    5        0.0025137075
   16   12    6    5        0.0052316073
   16   12    7    5        0.0000001148
   16   12    8    5       -0.0028353236
   16   12    9    5       -0.0000001791
   16   12   10    5       -0.0003885314
   16   12   11    5       -0.0014771423
   16   12   12    5        0.0000000188
   16   12   13    5        0.0000000602
   16   12   14    5       -0.0003379478
   16   12   15    5        0.0000000343
   16   12   16    5        0.0000000133
   16   12    6    6        0.0029732208
   16   12    7    6        0.0000001035
   16   12    8    6        0.0003790328
   16   12    9    6        0.0000000277
   16   12   10    6       -0.0002669629
   16   12   11    6        0.0004264838
   16   12   12    6       -0.0000000093
   16   12   13    6        0.0000000346
   16   12   14    6       -0.0002546291
   16   12   15    6        0.0000000644
   16   12   16    6        0.0000000785
   16   12    7    7       -0.0029732200
   16   12    8    7        0.0000000277
   16   12    9    7       -0.0003790332
   16   12   10    7       -0.0000000073
   16   12   11    7        0.0000000093
   16   12   12    7        0.0004264840
   16   12   13    7        0.0002688056
   16   12   14    7        0.0000000369
   16   12   15    7       -0.0023614786
   16   12   16    7       -0.0060122660
   16   12    8    8        0.0003818714
   16   12    9    8        0.0000000424
   16   12   10    8        0.0027463634
   16   12   11    8        0.0006957803
   16   12   12    8       -0.0000000417
   16   12   13    8        0.0000002188
   16   12   14    8       -0.0008852024
   16   12   15    8       -0.0000003720
   16   12   16    8        0.0000003215
   16   12    9    9       -0.0003818666
   16   12   10    9        0.0000001796
   16   12   11    9        0.0000000417
   16   12   12    9        0.0006957859
   16   12   13    9       -0.0016871164
   16   12   14    9       -0.0000002978
   16   12   15    9        0.0056876702
   16   12   16    9       -0.0062778503
   16   12   10   10       -0.0000000046
   16   12   11   10       -0.0067020674
   16   12   12   10        0.0000000952
   16   12   13   10       -0.0000004896
   16   12   14   10        0.0031558691
   16   12   16   10        0.0000000051
   16   12   11   11       -0.0020561279
   16   12   12   11        0.0000000179
   16   12   13   11       -0.0000004062
   16   12   14   11        0.0027148652
   16   12   15   11       -0.0000000474
   16   12   12   12        0.0020561277
   16   12   13   12       -0.0076297878
   16   12   14   12       -0.0000011416
   16   12   15   12       -0.0033391632
   16   12   16   12        0.0049857509
   16   12   13   13       -0.0054394149
   16   12   14   13       -0.0000017349
   16   12   15   13       -0.0000684907
   16   12   14   14        0.0054394150
   16   12   15   14       -0.0000000106
   16   12   15   15       -0.0000000001
   17   12    1    1       -0.0000000620
   17   12    2    1       -0.0030209648
   17   12    3    1        0.0084798790
   17   12    4    1       -0.0012725442
   17   12    5    1        0.0000000025
   17   12    6    1        0.0000000045
   17   12    7    1       -0.0006251049
   17   12    8    1       -0.0000000096
   17   12    9    1        0.0002112470
   17   12   10    1        0.0000000010
   17   12   11    1       -0.0000000047
   17   12   12    1        0.0007981732
   17   12   13    1        0.0010797364
   17   12   14    1        0.0000001522
   17   12   15    1        0.0009569950
   17   12   16    1       -0.0001601608
   17   12   17    1       -0.0000000089
   17   12    2    2        0.0000000620
   17   12    3    2       -0.0000000035
   17   12    4    2        0.0000000135
   17   12    5    2       -0.0005865750
   17   12    6    2       -0.0006251049
   17   12    7    2       -0.0000000045
   17   12    8    2        0.0002112490
   17   12    9    2        0.0000000096
   17   12   10    2        0.0024066754
   17   12   11    2       -0.0007981731
   17   12   12    2       -0.0000000047
   17   12   13    2        0.0000000798
   17   12   14    2       -0.0006385528
   17   12   15    2       -0.0000000004
   17   12   16    2        0.0000000023
   17   12   17    2       -0.0006105167
   17   12    4    3        0.0000000066
   17   12    5    3        0.0004635193
   17   12    6    3        0.0000401034
   17   12    7    3        0.0000000011
   17   12    8    3       -0.0015482141
   17   12    9    3       -0.0000001013
   17   12   10    3        0.0000000012
   17   12   11    3        0.0021746835
   17   12   12    3       -0.0000000309
   17   12   13    3       -0.0000000517
   17   12   14    3        0.0003330346
   17   12   16    3        0.0000000020
   17   12   17    3        0.0003604263
   17   12    4    4        0.0000000931
   17   12    5    4        0.0025137077
   17   12    6    4       -0.0052316071
   17   12    7    4       -0.0000001148
   17   12    8    4        0.0028353226
   17   12    9    4        0.0000001791
   17   12   10    4       -0.0003885364
   17   12   11    4        0.0014771421
   17   12   12    4       -0.0000000188
   17   12   13    4        0.0000000602
   17   12   14    4       -0.0003379478
   17   12   15    4        0.0000000343
   17   12   16    4        0.0000000133
   17   12   17    4        0.0004695532
   17   12    5    5       -0.0000000931
   17   12    6    5        0.0000001154
   17   12    7    5       -0.0053608068
   17   12    8    5       -0.0000002248
   17   12    9    5        0.0039092604
   17   12   10    5        0.0000000055
   17   12   11    5       -0.0000000128
   17   12   12    5       -0.0021658419
   17   12   13    5        0.0003379478
   17   12   14    5        0.0000000602
   17   12   15    5        0.0024174677
   17   12   16    5        0.0004695535
   17   12   17    5       -0.0000000133
   17   12    6    6        0.0000001035
   17   12    7    6       -0.0029732204
   17   12    8    6        0.0000000277
   17   12    9    6       -0.0003790329
   17   12   10    6        0.0000000073
   17   12   11    6        0.0000000093
   17   12   12    6        0.0004264838
   17   12   13    6       -0.0002546291
   17   12   14    6       -0.0000000346
   17   12   15    6        0.0023614786
   17   12   16    6       -0.0031826499
   17   12   17    6        0.0000000785
   17   12    7    7       -0.0000001035
   17   12    8    7       -0.0003790334
   17   12    9    7       -0.0000000277
   17   12   10    7       -0.0002669622
   17   12   11    7       -0.0004264840
   17   12   12    7        0.0000000093
   17   12   13    7        0.0000000369
   17   12   14    7       -0.0002688055
   17   12   15    7        0.0000000644
   17   12   16    7       -0.0000000415
   17   12   17    7       -0.0060122659
   17   12    8    8        0.0000000424
   17   12    9    8       -0.0003818644
   17   12   10    8       -0.0000001796
   17   12   11    8        0.0000000417
   17   12   12    8        0.0006957919
   17   12   13    8       -0.0008852076
   17   12   14    8       -0.0000002188
   17   12   15    8       -0.0056876700
   17   12   16    8       -0.0027672959
   17   12   17    8        0.0000003215
   17   12    9    9       -0.0000000424
   17   12   10    9        0.0027463639
   17   12   11    9       -0.0006957860
   17   12   12    9        0.0000000417
   17   12   13    9       -0.0000002978
   17   12   14    9        0.0016871161
   17   12   15    9       -0.0000003720
   17   12   16    9       -0.0000001417
   17   12   17    9       -0.0062778500
   17   12   11   10        0.0000000952
   17   12   12   10        0.0067020657
   17   12   13   10       -0.0031558676
   17   12   14   10       -0.0000004896
   17   12   15   10        0.0000000050
   17   12   16   10        0.0009358094
   17   12   17   10       -0.0000000051
   17   12   11   11       -0.0000000179
   17   12   12   11       -0.0020561275
   17   12   13   11        0.0027148646
   17   12   14   11        0.0000004062
   17   12   15   11       -0.0033391629
   17   12   16   11       -0.0012131718
   17   12   12   12        0.0000000179
   17   12   13   12       -0.0000011416
   17   12   14   12        0.0076297875
   17   12   15   12        0.0000000474
   17   12   17   12        0.0049857507
   17   12   13   13        0.0000017349
   17   12   14   13       -0.0054394148
   17   12   15   13        0.0000000106
   17   12   16   13       -0.0000001881
   17   12   14   14       -0.0000017349
   17   12   15   14       -0.0000684905
   17   12   16   14        0.0011109837
   17   12   16   15       -0.0000000039
   17   12   16   16        0.0000001288
   13   13    1    1        0.1669245977
   13   13    3    1        0.0000141250
   13   13    4    1       -0.0000000168
   13   13    5    1       -0.0000535269
   13   13    6    1       -0.0009291180
   13   13    7    1       -0.0000000257
   13   13    8    1       -0.0001816042
   13   13    9    1       -0.0000000120
   13   13   10    1       -0.0145014151
   13   13   11    1       -0.0008944009
   13   13   12    1        0.0000000131
   13   13   13    1        0.0000008065
   13   13    2    2        0.1669245995
   13   13    3    2        0.0442293987
   13   13    4    2        0.0000535269
   13   13    5    2       -0.0000000168
   13   13    6    2        0.0000000257
   13   13    7    2       -0.0009291181
   13   13    8    2        0.0000000120
   13   13    9    2       -0.0001815918
   13   13   10    2        0.0000046311
   13   13   11    2        0.0000000131
   13   13   12    2        0.0008944003
   13   13   13    2       -0.0017764845
   13   13    3    3        0.1664823442
   13   13    4    3       -0.0000000002
   13   13    6    3       -0.0000014868
   13   13    7    3       -0.0050970522
   13   13    8    3       -0.0000015673
   13   13    9    3       -0.0061815045
   13   13   11    3        0.0000034474
   13   13   12    3       -0.0113121128
   13   13   13    3        0.0000000005
   13   13    4    4        0.1654917819
   13   13    5    4        0.0000013608
   13   13    6    4       -0.0000065590
   13   13    7    4        0.0192531056
   13   13    8    4        0.0000072286
   13   13    9    4       -0.0190815809
   13   13   11    4        0.0000025783
   13   13   12    4        0.0078697281
   13   13   13    4       -0.0001578837
   13   13    5    5        0.1558370335
   13   13    6    5       -0.0192531056
   13   13    7    5       -0.0000065590
   13   13    8    5        0.0190815812
   13   13    9    5        0.0000072286
   13   13   10    5       -0.0000000166
   13   13   11    5        0.0078697281
   13   13   12    5       -0.0000025783
   13   13   13    5       -0.0000000223
   13   13    6    6        0.1573809273
   13   13    8    6       -0.0033152140
   13   13    9    6       -0.0000001265
   13   13   10    6        0.0023982009
   13   13   11    6       -0.0016222985
   13   13   12    6       -0.0000000212
   13   13   13    6       -0.0000003433
   13   13    7    7        0.1573809266
   13   13    8    7        0.0000001265
   13   13    9    7       -0.0033152157
   13   13   10    7       -0.0000006995
   13   13   11    7       -0.0000000212
   13   13   12    7        0.0016222981
   13   13   13    7        0.0007128690
   13   13    8    8        0.1590251415
   13   13   10    8       -0.0227828565
   13   13   11    8       -0.0028425405
   13   13   12    8       -0.0000001455
   13   13   13    8       -0.0000071385
   13   13    9    9        0.1590251812
   13   13   10    9        0.0000057765
   13   13   11    9       -0.0000001455
   13   13   12    9        0.0028425761
   13   13   13    9        0.0137338886
   13   13   10   10        0.1666017681
   13   13   11   10        0.0399508317
   13   13   12   10        0.0000121750
   13   13   11   11        0.1640318042
   13   13   13   11        0.0000140401
   13   13   12   12        0.1640318052
   13   13   13   12        0.0299636830
   13   13   13   13        0.1977499294
   14   13    2    1       -0.0000000030
   14   13    3    1       -0.0442294009
   14   13    4    1        0.0000535270
   14   13    5    1       -0.0000000168
   14   13    9    1        0.0000000001
   14   13   10    1       -0.0000046311
   14   13   13    1       -0.0017764846
   14   13   14    1       -0.0000008065
   14   13    3    2        0.0000141250
   14   13    4    2        0.0000000168
   14   13    5    2        0.0000535270
   14   13    6    2        0.0000000003
   14   13    8    2       -0.0000000122
   14   13   10    2       -0.0145014160
   14   13   11    2       -0.0000000007
   14   13   13    2       -0.0000008065
   14   13   14    2        0.0017764844
   14   13    5    3       -0.0000000003
   14   13    6    3        0.0050970526
   14   13    7    3       -0.0000014868
   14   13    8    3        0.0061815048
   14   13    9    3       -0.0000015673
   14   13   10    3       -0.0000000045
   14   13   11    3       -0.0113121134
   14   13   12    3       -0.0000034474
   14   13   14    3        0.0000000002
   14   13    4    4        0.0000013608
   14   13    5    4       -0.0048273741
   14   13    6    4        0.0192531065
   14   13    7    4        0.0000065590
   14   13    8    4       -0.0190815819
   14   13    9    4       -0.0000072286
   14   13   10    4        0.0000000167
   14   13   11    4       -0.0078697285
   14   13   12    4        0.0000025783
   14   13   13    4       -0.0000000391
   14   13   14    4       -0.0002771001
   14   13    5    5       -0.0000013608
   14   13    6    5       -0.0000065590
   14   13    7    5        0.0192531068
   14   13    8    5        0.0000072286
   14   13    9    5       -0.0190815819
   14   13   11    5        0.0000025783
   14   13   12    5        0.0078697285
   14   13   13    5        0.0002771002
   14   13   14    5       -0.0000000391
   14   13    7    6       -0.0000000002
   14   13    9    6       -0.0000000009
   14   13   10    6        0.0000006995
   14   13   12    6        0.0000000005
   14   13   13    6        0.0007128699
   14   13   14    6        0.0000003433
   14   13    8    7        0.0000000029
   14   13   10    7        0.0023981982
   14   13   11    7        0.0000000004
   14   13   13    7        0.0000003433
   14   13   14    7       -0.0007128695
   14   13    9    8       -0.0000000194
   14   13   10    8       -0.0000057765
   14   13   12    8       -0.0000000345
   14   13   13    8        0.0137338882
   14   13   14    8        0.0000071385
   14   13   10    9       -0.0227828640
   14   13   11    9       -0.0000000007
   14   13   13    9        0.0000071385
   14   13   14    9       -0.0137338890
   14   13   11   10        0.0000121750
   14   13   12   10       -0.0399508306
   14   13   13   10       -0.0000000111
   14   13   12   11       -0.0000000016
   14   13   13   11       -0.0299636845
   14   13   14   11       -0.0000140401
   14   13   13   12        0.0000140401
   14   13   14   12       -0.0299636853
   14   13   14   13        0.0338700605
   15   13    1    1       -0.0005438809
   15   13    2    1       -0.0000000732
   15   13    4    1        0.0000001275
   15   13    5    1        0.0007144322
   15   13    6    1       -0.0005438952
   15   13    7    1       -0.0000000883
   15   13    8    1        0.0014108891
   15   13    9    1        0.0000002828
   15   13   10    1       -0.0000000016
   15   13   11    1       -0.0016451374
   15   13   12    1        0.0000002455
   15   13   13    1       -0.0000005283
   15   13   14    1        0.0016541162
   15   13    2    2        0.0005438809
   15   13    3    2        0.0000000012
   15   13    4    2        0.0007144323
   15   13    5    2       -0.0000001275
   15   13    6    2       -0.0000000883
   15   13    7    2        0.0005438950
   15   13    8    2        0.0000002828
   15   13    9    2       -0.0014108891
   15   13   11    2       -0.0000002455
   15   13   12    2       -0.0016451373
   15   13   13    2       -0.0016541163
   15   13   14    2       -0.0000005283
   15   13    4    3        0.0003358321
   15   13    5    3        0.0000000473
   15   13    7    3       -0.0000000002
   15   13    9    3       -0.0000000001
   15   13   12    3       -0.0000000003
   15   13   13    3       -0.0028736487
   15   13    4    4       -0.0000000004
   15   13    6    4       -0.0000000069
   15   13    7    4       -0.0000456497
   15   13    8    4       -0.0000000155
   15   13    9    4       -0.0001379755
   15   13   10    4        0.0000002242
   15   13   11    4       -0.0000002434
   15   13   12    4        0.0014861148
   15   13   15    4        0.0034885234
   15   13    5    5       -0.0000000007
   15   13    6    5       -0.0000456508
   15   13    7    5        0.0000000069
   15   13    8    5       -0.0001379758
   15   13    9    5        0.0000000155
   15   13   10    5       -0.0015905392
   15   13   11    5       -0.0014861144
   15   13   12    5       -0.0000002434
   15   13   15    5        0.0000004917
   15   13    6    6       -0.0010746382
   15   13    7    6       -0.0000002041
   15   13    8    6       -0.0011209064
   15   13    9    6       -0.0000002557
   15   13   10    6        0.0000000010
   15   13   11    6        0.0009948424
   15   13   12    6       -0.0000001760
   15   13   13    6        0.0000003831
   15   13   14    6       -0.0013132319
   15   13    7    7        0.0010746369
   15   13    8    7       -0.0000002557
   15   13    9    7        0.0011209060
   15   13   11    7        0.0000001760
   15   13   12    7        0.0009948426
   15   13   13    7        0.0013132319
   15   13   14    7        0.0000003831
   15   13   15    7        0.0000000004
   15   13    8    8        0.0000359126
   15   13    9    8        0.0000000096
   15   13   10    8       -0.0000000007
   15   13   11    8       -0.0012457645
   15   13   12    8        0.0000002679
   15   13   13    8       -0.0000001143
   15   13   14    8        0.0004509383
   15   13    9    9       -0.0000359136
   15   13   11    9       -0.0000002679
   15   13   12    9       -0.0012457639
   15   13   13    9       -0.0004509385
   15   13   14    9       -0.0000001143
   15   13   15    9       -0.0000000006
   15   13   10   10        0.0000000001
   15   13   11   10        0.0000000022
   15   13   14   10       -0.0012489650
   15   13   11   11       -0.0007475906
   15   13   12   11        0.0000001225
   15   13   13   11       -0.0000005962
   15   13   14   11        0.0019562722
   15   13   12   12        0.0007475905
   15   13   13   12        0.0019562740
   15   13   14   12        0.0000005962
   15   13   15   12        0.0000000004
   15   13   13   13        0.0000000009
   15   13   15   13        0.0033234573
   15   13   14   14       -0.0000000010
   16   13    1    1       -0.0005555673
   16   13    3    1        0.0000001015
   16   13    4    1        0.0000001392
   16   13    5    1        0.0008517692
   16   13    6    1       -0.0020668851
   16   13    7    1       -0.0000000585
   16   13    8    1        0.0007567878
   16   13    9    1        0.0000000114
   16   13   10    1       -0.0008421323
   16   13   11    1       -0.0000372326
   16   13   12    1       -0.0000000754
   16   13   13    1        0.0000000615
   16   13   14    1       -0.0002021765
   16   13   15    1       -0.0000001318
   16   13   16    1        0.0000000420
   16   13    2    2       -0.0005555673
   16   13    3    2        0.0005981802
   16   13    4    2       -0.0008517692
   16   13    5    2        0.0000001392
   16   13    6    2        0.0000000585
   16   13    7    2       -0.0020668851
   16   13    8    2       -0.0000000114
   16   13    9    2        0.0007567885
   16   13   10    2        0.0000001429
   16   13   11    2       -0.0000000754
   16   13   12    2        0.0000372326
   16   13   13    2       -0.0002021764
   16   13   14    2       -0.0000000615
   16   13   15    2       -0.0007767706
   16   13   16    2       -0.0002713531
   16   13    3    3       -0.0002099451
   16   13    6    3       -0.0000001942
   16   13    7    3       -0.0013670621
   16   13    8    3       -0.0000000240
   16   13    9    3       -0.0002304749
   16   13   10    3       -0.0000000896
   16   13   11    3        0.0000000954
   16   13   12    3       -0.0006148256
   16   13   13    3        0.0000000001
   16   13   15    3       -0.0013340397
   16   13    4    4       -0.0008593010
   16   13    5    4       -0.0000000424
   16   13    6    4       -0.0000000532
   16   13    7    4        0.0002786613
   16   13    8    4        0.0000002204
   16   13    9    4       -0.0009617949
   16   13   11    4       -0.0000000318
   16   13   12    4       -0.0001787173
   16   13   13    4       -0.0009503601
   16   13   14    4       -0.0000001294
   16   13   16    4       -0.0020295195
   16   13    5    5       -0.0002174987
   16   13    6    5       -0.0002786612
   16   13    7    5       -0.0000000532
   16   13    8    5        0.0009617949
   16   13    9    5        0.0000002204
   16   13   10    5       -0.0000000008
   16   13   11    5       -0.0001787173
   16   13   12    5        0.0000000318
   16   13   13    5       -0.0000001255
   16   13   14    5        0.0004984231
   16   13   16    5       -0.0000000745
   16   13    6    6       -0.0022860814
   16   13    8    6       -0.0021125652
   16   13    9    6       -0.0000000499
   16   13   10    6        0.0005337728
   16   13   11    6       -0.0009540570
   16   13   12    6        0.0000000053
   16   13   13    6       -0.0000001074
   16   13   14    6        0.0003236204
   16   13   15    6        0.0000001469
   16   13   16    6        0.0000000975
   16   13    7    7       -0.0022860813
   16   13    8    7        0.0000000499
   16   13    9    7       -0.0021125657
   16   13   10    7       -0.0000000758
   16   13   11    7        0.0000000053
   16   13   12    7        0.0009540570
   16   13   13    7        0.0003236204
   16   13   14    7        0.0000001074
   16   13   15    7        0.0010340865
   16   13   16    7       -0.0005347277
   16   13    8    8        0.0000954811
   16   13   10    8       -0.0017971744
   16   13   11    8       -0.0019809660
   16   13   12    8       -0.0000001135
   16   13   13    8       -0.0000004501
   16   13   14    8        0.0012160227
   16   13   15    8       -0.0000000028
   16   13   16    8       -0.0000000566
   16   13    9    9        0.0000954844
   16   13   10    9        0.0000001868
   16   13   11    9       -0.0000001135
   16   13   12    9        0.0019809665
   16   13   13    9        0.0012160226
   16   13   14    9        0.0000004501
   16   13   15    9       -0.0000268413
   16   13   16    9        0.0002566413
   16   13   10   10        0.0010383434
   16   13   11   10        0.0006128724
   16   13   12   10        0.0000000951
   16   13   14   10       -0.0000000010
   16   13   15   10        0.0000000308
   16   13   11   11       -0.0013677947
   16   13   13   11        0.0000001492
   16   13   14   11       -0.0004679314
   16   13   15   11       -0.0000000575
   16   13   16   11        0.0000001881
   16   13   12   12       -0.0013677947
   16   13   13   12        0.0004679313
   16   13   14   12        0.0000001492
   16   13   15   12        0.0003705213
   16   13   16   12        0.0011109837
   16   13   13   13        0.0014940216
   16   13   14   13        0.0000001400
   16   13   16   13        0.0043087714
   16   13   14   14       -0.0003776922
   16   13   15   15       -0.0008943149
   17   13    1    1       -0.0000000831
   17   13    3    1        0.0005981803
   17   13    4    1        0.0008517691
   17   13    5    1       -0.0000001392
   17   13    6    1       -0.0000003095
   17   13    7    1        0.0000087299
   17   13    8    1        0.0000000963
   17   13    9    1        0.0002566636
   17   13   10    1        0.0000001429
   17   13   11    1        0.0000000018
   17   13   12    1        0.0005075084
   17   13   13    1        0.0002021765
   17   13   14    1        0.0000000615
   17   13   15    1       -0.0007767705
   17   13   16    1        0.0002713531
   17   13   17    1       -0.0000000420
   17   13    2    2       -0.0000000831
   17   13    3    2       -0.0000001015
   17   13    4    2        0.0000001392
   17   13    5    2        0.0008517692
   17   13    6    2       -0.0000087300
   17   13    7    2       -0.0000003095
   17   13    8    2       -0.0002566629
   17   13    9    2        0.0000000963
   17   13   10    2        0.0008421319
   17   13   11    2        0.0005075085
   17   13   12    2       -0.0000000018
   17   13   13    2        0.0000000615
   17   13   14    2       -0.0002021764
   17   13   15    2        0.0000001318
   17   13   16    2        0.0000000420
   17   13   17    2        0.0002713532
   17   13    3    3       -0.0000000314
   17   13    6    3       -0.0013670623
   17   13    7    3        0.0000001942
   17   13    8    3       -0.0002304743
   17   13    9    3        0.0000000240
   17   13   10    3        0.0005986995
   17   13   11    3        0.0006148257
   17   13   12    3        0.0000000954
   17   13   15    3       -0.0000001996
   17   13    4    4       -0.0000000381
   17   13    5    4       -0.0003209012
   17   13    6    4       -0.0002786614
   17   13    7    4       -0.0000000532
   17   13    8    4        0.0009617948
   17   13    9    4        0.0000002204
   17   13   10    4       -0.0000000009
   17   13   11    4       -0.0001787174
   17   13   12    4        0.0000000318
   17   13   13    4       -0.0000001342
   17   13   14    4        0.0003954567
   17   13   16    4       -0.0000001677
   17   13   17    4       -0.0006156071
   17   13    5    5       -0.0000001230
   17   13    6    5        0.0000000532
   17   13    7    5       -0.0002786614
   17   13    8    5       -0.0000002204
   17   13    9    5        0.0009617949
   17   13   11    5        0.0000000318
   17   13   12    5        0.0001787173
   17   13   13    5       -0.0000564804
   17   13   14    5        0.0000001303
   17   13   16    5       -0.0003111969
   17   13   17    5       -0.0000002983
   17   13    6    6       -0.0000003421
   17   13    8    6       -0.0000003083
   17   13    9    6       -0.0002053216
   17   13   10    6       -0.0000000758
   17   13   11    6       -0.0000001412
   17   13   12    6       -0.0001184148
   17   13   13    6       -0.0003236204
   17   13   14    6       -0.0000001074
   17   13   15    6        0.0010340865
   17   13   16    6        0.0005347278
   17   13   17    6       -0.0000000975
   17   13    7    7       -0.0000003421
   17   13    8    7        0.0002053211
   17   13    9    7       -0.0000003083
   17   13   10    7       -0.0005337711
   17   13   11    7       -0.0001184148
   17   13   12    7        0.0000001412
   17   13   13    7       -0.0000001074
   17   13   14    7        0.0003236204
   17   13   15    7       -0.0000001469
   17   13   16    7        0.0000000975
   17   13   17    7        0.0005347278
   17   13    8    8        0.0000000143
   17   13    9    8        0.0000000015
   17   13   10    8        0.0000001868
   17   13   11    8       -0.0000003005
   17   13   12    8        0.0000806837
   17   13   13    8       -0.0012160227
   17   13   14    8       -0.0000004501
   17   13   15    8       -0.0000268417
   17   13   16    8       -0.0002566413
   17   13   17    8        0.0000000566
   17   13    9    9        0.0000000143
   17   13   10    9        0.0017971753
   17   13   11    9        0.0000806832
   17   13   12    9        0.0000003005
   17   13   13    9       -0.0000004501
   17   13   14    9        0.0012160227
   17   13   15    9        0.0000000028
   17   13   16    9       -0.0000000566
   17   13   17    9       -0.0002566413
   17   13   10   10        0.0000001554
   17   13   11   10       -0.0000000951
   17   13   12   10        0.0006128706
   17   13   13   10        0.0000000010
   17   13   15   10       -0.0002059061
   17   13   16   10        0.0000000003
   17   13   11   11       -0.0000002047
   17   13   13   11        0.0004679313
   17   13   14   11        0.0000001492
   17   13   15   11       -0.0003705213
   17   13   16   11        0.0011109838
   17   13   17   11       -0.0000001881
   17   13   12   12       -0.0000002047
   17   13   13   12       -0.0000001492
   17   13   14   12        0.0004679315
   17   13   15   12       -0.0000000575
   17   13   16   12       -0.0000001881
   17   13   17   12       -0.0011109836
   17   13   13   13        0.0000002235
   17   13   14   13       -0.0009358570
   17   13   16   13        0.0000004180
   17   13   17   13        0.0015153328
   17   13   14   14       -0.0000000565
   17   13   16   14       -0.0013510479
   17   13   15   15       -0.0000001338
   17   13   16   16       -0.0000004707
   14   14    1    1        0.1669245986
   14   14    3    1       -0.0000141250
   14   14    4    1        0.0000000168
   14   14    5    1        0.0000535270
   14   14    6    1       -0.0009291180
   14   14    7    1       -0.0000000257
   14   14    8    1       -0.0001815793
   14   14    9    1       -0.0000000120
   14   14   10    1        0.0145014150
   14   14   11    1       -0.0008943999
   14   14   12    1        0.0000000131
   14   14   13    1       -0.0000008065
   14   14   14    1        0.0017764847
   14   14    2    2        0.1669245931
   14   14    3    2       -0.0442293977
   14   14    4    2       -0.0000535270
   14   14    5    2        0.0000000168
   14   14    6    2        0.0000000257
   14   14    7    2       -0.0009291177
   14   14    8    2        0.0000000119
   14   14    9    2       -0.0001815909
   14   14   10    2       -0.0000046311
   14   14   11    2        0.0000000131
   14   14   12    2        0.0008944021
   14   14   13    2        0.0017764843
   14   14   14    2        0.0000008065
   14   14    3    3        0.1664823534
   14   14    4    3        0.0000000003
   14   14    6    3        0.0000014868
   14   14    7    3        0.0050970522
   14   14    8    3        0.0000015673
   14   14    9    3        0.0061815043
   14   14   11    3       -0.0000034474
   14   14   12    3        0.0113121124
   14   14   13    3        0.0000000001
   14   14    4    4        0.1558370311
   14   14    5    4       -0.0000013608
   14   14    6    4        0.0000065590
   14   14    7    4       -0.0192531048
   14   14    8    4       -0.0000072286
   14   14    9    4        0.0190815805
   14   14   11    4       -0.0000025783
   14   14   12    4       -0.0078697279
   14   14   13    4        0.0003963163
   14   14   14    4       -0.0000000223
   14   14    5    5        0.1654917793
   14   14    6    5        0.0192531060
   14   14    7    5        0.0000065590
   14   14    8    5       -0.0190815802
   14   14    9    5       -0.0000072286
   14   14   10    5        0.0000000169
   14   14   11    5       -0.0078697277
   14   14   12    5        0.0000025783
   14   14   13    5        0.0000000559
   14   14   14    5        0.0001578840
   14   14    6    6        0.1573809304
   14   14    8    6       -0.0033152193
   14   14    9    6       -0.0000001265
   14   14   10    6       -0.0023981950
   14   14   11    6       -0.0016222992
   14   14   12    6       -0.0000000212
   14   14   13    6        0.0000003433
   14   14   14    6       -0.0007128695
   14   14    7    7        0.1573809290
   14   14    8    7        0.0000001265
   14   14    9    7       -0.0033152175
   14   14   10    7        0.0000006995
   14   14   11    7       -0.0000000212
   14   14   12    7        0.0016222992
   14   14   13    7       -0.0007128690
   14   14   14    7       -0.0000003433
   14   14    8    8        0.1590252204
   14   14   10    8        0.0227828691
   14   14   11    8       -0.0028426092
   14   14   12    8       -0.0000001456
   14   14   13    8        0.0000071385
   14   14   14    8       -0.0137338870
   14   14    9    9        0.1590251818
   14   14   10    9       -0.0000057765
   14   14   11    9       -0.0000001456
   14   14   12    9        0.0028425751
   14   14   13    9       -0.0137338892
   14   14   14    9       -0.0000071385
   14   14   10   10        0.1666016922
   14   14   11   10       -0.0399508258
   14   14   12   10       -0.0000121750
   14   14   14   10        0.0000000142
   14   14   11   11        0.1640318036
   14   14   13   11       -0.0000140401
   14   14   14   11        0.0299636816
   14   14   12   12        0.1640318054
   14   14   13   12       -0.0299636842
   14   14   14   12       -0.0000140401
   14   14   13   13        0.1300098164
   14   14   14   14        0.1977499280
   15   14    1    1       -0.0000000732
   15   14    2    1        0.0005438806
   15   14    3    1       -0.0000000003
   15   14    4    1       -0.0007144322
   15   14    5    1        0.0000001275
   15   14    6    1       -0.0000000883
   15   14    7    1        0.0005438952
   15   14    8    1        0.0000002828
   15   14    9    1       -0.0014108890
   15   14   11    1       -0.0000002455
   15   14   12    1       -0.0016451373
   15   14   13    1        0.0016541162
   15   14   14    1        0.0000005283
   15   14    2    2        0.0000000732
   15   14    4    2        0.0000001275
   15   14    5    2        0.0007144322
   15   14    6    2        0.0005438952
   15   14    7    2        0.0000000883
   15   14    8    2       -0.0014108891
   15   14    9    2       -0.0000002828
   15   14   10    2        0.0000000010
   15   14   11    2        0.0016451373
   15   14   12    2       -0.0000002455
   15   14   13    2       -0.0000005283
   15   14   14    2        0.0016541160
   15   14    4    3        0.0000000473
   15   14    5    3       -0.0003358322
   15   14   11    3       -0.0000000002
   15   14   14    3       -0.0028736488
   15   14    6    4        0.0000456503
   15   14    7    4       -0.0000000069
   15   14    8    4        0.0001379736
   15   14    9    4       -0.0000000155
   15   14   10    4       -0.0015905395
   15   14   11    4        0.0014861145
   15   14   12    4        0.0000002434
   15   14   14    4       -0.0000000002
   15   14   15    4        0.0000004917
   15   14    6    5       -0.0000000069
   15   14    7    5       -0.0000456502
   15   14    8    5       -0.0000000155
   15   14    9    5       -0.0001379751
   15   14   10    5       -0.0000002242
   15   14   11    5       -0.0000002434
   15   14   12    5        0.0014861146
   15   14   13    5        0.0000000001
   15   14   15    5       -0.0034885231
   15   14    6    6       -0.0000002041
   15   14    7    6        0.0010746374
   15   14    8    6       -0.0000002557
   15   14    9    6        0.0011209062
   15   14   11    6        0.0000001760
   15   14   12    6        0.0009948426
   15   14   13    6       -0.0013132319
   15   14   14    6       -0.0000003831
   15   14   15    6       -0.0000000002
   15   14    7    7        0.0000002041
   15   14    8    7        0.0011209062
   15   14    9    7        0.0000002557
   15   14   10    7       -0.0000000009
   15   14   11    7       -0.0009948426
   15   14   12    7        0.0000001760
   15   14   13    7        0.0000003831
   15   14   14    7       -0.0013132318
   15   14    8    8        0.0000000096
   15   14    9    8       -0.0000359130
   15   14   11    8       -0.0000002679
   15   14   12    8       -0.0012457641
   15   14   13    8        0.0004509403
   15   14   14    8        0.0000001143
   15   14    9    9       -0.0000000096
   15   14   10    9       -0.0000000001
   15   14   11    9        0.0012457641
   15   14   12    9       -0.0000002679
   15   14   13    9       -0.0000001143
   15   14   14    9        0.0004509389
   15   14   12   10        0.0000000009
   15   14   13   10        0.0012489637
   15   14   11   11       -0.0000001225
   15   14   12   11       -0.0007475908
   15   14   13   11        0.0019562727
   15   14   14   11        0.0000005962
   15   14   12   12        0.0000001225
   15   14   13   12        0.0000005962
   15   14   14   12       -0.0019562730
   15   14   14   13        0.0000000001
   15   14   15   14        0.0033234572
   16   14    1    1       -0.0000000831
   16   14    3    1       -0.0005981802
   16   14    4    1       -0.0008517692
   16   14    5    1        0.0000001392
   16   14    6    1       -0.0000003095
   16   14    7    1        0.0000087300
   16   14    8    1        0.0000000963
   16   14    9    1        0.0002566636
   16   14   10    1       -0.0000001429
   16   14   11    1        0.0000000018
   16   14   12    1        0.0005075084
   16   14   13    1       -0.0002021765
   16   14   14    1       -0.0000000615
   16   14   15    1        0.0007767706
   16   14   16    1       -0.0002713532
   16   14    2    2       -0.0000000831
   16   14    3    2        0.0000001015
   16   14    4    2       -0.0000001392
   16   14    5    2       -0.0008517692
   16   14    6    2       -0.0000087298
   16   14    7    2       -0.0000003095
   16   14    8    2       -0.0002566644
   16   14    9    2        0.0000000963
   16   14   10    2       -0.0008421314
   16   14   11    2        0.0005075084
   16   14   12    2       -0.0000000018
   16   14   13    2       -0.0000000615
   16   14   14    2        0.0002021764
   16   14   15    2       -0.0000001318
   16   14   16    2       -0.0000000420
   16   14    3    3       -0.0000000314
   16   14    6    3        0.0013670623
   16   14    7    3       -0.0000001942
   16   14    8    3        0.0002304753
   16   14    9    3       -0.0000000240
   16   14   10    3        0.0005986991
   16   14   11    3       -0.0006148257
   16   14   12    3       -0.0000000954
   16   14   15    3       -0.0000001996
   16   14    4    4       -0.0000001230
   16   14    5    4        0.0003209012
   16   14    6    4        0.0002786613
   16   14    7    4        0.0000000532
   16   14    8    4       -0.0009617948
   16   14    9    4       -0.0000002204
   16   14   10    4        0.0000000009
   16   14   11    4        0.0001787173
   16   14   12    4       -0.0000000318
   16   14   13    4       -0.0000001303
   16   14   14    4       -0.0000564804
   16   14   16    4       -0.0000002983
   16   14    5    5       -0.0000000381
   16   14    6    5       -0.0000000532
   16   14    7    5        0.0002786613
   16   14    8    5        0.0000002204
   16   14    9    5       -0.0009617948
   16   14   11    5       -0.0000000318
   16   14   12    5       -0.0001787173
   16   14   13    5        0.0003954567
   16   14   14    5        0.0000001342
   16   14   16    5        0.0006156071
   16   14    6    6       -0.0000003421
   16   14    8    6       -0.0000003083
   16   14    9    6       -0.0002053216
   16   14   10    6        0.0000000758
   16   14   11    6       -0.0000001412
   16   14   12    6       -0.0001184148
   16   14   13    6        0.0003236204
   16   14   14    6        0.0000001074
   16   14   15    6       -0.0010340865
   16   14   16    6       -0.0005347279
   16   14    7    7       -0.0000003421
   16   14    8    7        0.0002053221
   16   14    9    7       -0.0000003083
   16   14   10    7        0.0005337708
   16   14   11    7       -0.0001184148
   16   14   12    7        0.0000001412
   16   14   13    7        0.0000001074
   16   14   14    7       -0.0003236204
   16   14   15    7        0.0000001469
   16   14   16    7       -0.0000000975
   16   14    8    8        0.0000000143
   16   14    9    8       -0.0000000015
   16   14   10    8       -0.0000001868
   16   14   11    8       -0.0000003005
   16   14   12    8        0.0000806827
   16   14   13    8        0.0012160227
   16   14   14    8        0.0000004501
   16   14   15    8        0.0000268412
   16   14   16    8        0.0002566412
   16   14    9    9        0.0000000143
   16   14   10    9       -0.0017971752
   16   14   11    9        0.0000806832
   16   14   12    9        0.0000003005
   16   14   13    9        0.0000004501
   16   14   14    9       -0.0012160227
   16   14   15    9       -0.0000000028
   16   14   16    9        0.0000000566
   16   14   10   10        0.0000001554
   16   14   11   10        0.0000000951
   16   14   12   10       -0.0006128707
   16   14   13   10       -0.0000000010
   16   14   15   10       -0.0002059061
   16   14   16   10       -0.0000000002
   16   14   11   11       -0.0000002047
   16   14   13   11       -0.0004679313
   16   14   14   11       -0.0000001492
   16   14   15   11        0.0003705213
   16   14   16   11       -0.0011109837
   16   14   12   12       -0.0000002047
   16   14   13   12        0.0000001492
   16   14   14   12       -0.0004679313
   16   14   15   12        0.0000000575
   16   14   16   12        0.0000001881
   16   14   13   13       -0.0000000565
   16   14   14   13        0.0009358570
   16   14   16   13        0.0000004180
   16   14   14   14        0.0000002235
   16   14   16   14        0.0015153328
   16   14   15   15       -0.0000001338
   17   14    1    1        0.0005555673
   17   14    3    1        0.0000001015
   17   14    4    1        0.0000001392
   17   14    5    1        0.0008517691
   17   14    6    1        0.0020668852
   17   14    7    1        0.0000000585
   17   14    8    1       -0.0007567893
   17   14    9    1       -0.0000000114
   17   14   10    1       -0.0008421311
   17   14   11    1        0.0000372326
   17   14   12    1        0.0000000754
   17   14   13    1        0.0000000615
   17   14   14    1       -0.0002021765
   17   14   15    1       -0.0000001318
   17   14   16    1        0.0000000420
   17   14   17    1        0.0002713531
   17   14    2    2        0.0005555674
   17   14    3    2        0.0005981803
   17   14    4    2       -0.0008517691
   17   14    5    2        0.0000001392
   17   14    6    2       -0.0000000585
   17   14    7    2        0.0020668851
   17   14    8    2        0.0000000114
   17   14    9    2       -0.0007567886
   17   14   10    2        0.0000001429
   17   14   11    2        0.0000000754
   17   14   12    2       -0.0000372327
   17   14   13    2       -0.0002021764
   17   14   14    2       -0.0000000615
   17   14   15    2       -0.0007767705
   17   14   16    2       -0.0002713532
   17   14   17    2        0.0000000420
   17   14    3    3        0.0002099450
   17   14    6    3       -0.0000001942
   17   14    7    3       -0.0013670623
   17   14    8    3       -0.0000000240
   17   14    9    3       -0.0002304748
   17   14   10    3        0.0000000896
   17   14   11    3        0.0000000954
   17   14   12    3       -0.0006148257
   17   14   15    3        0.0013340398
   17   14    4    4        0.0002174987
   17   14    5    4       -0.0000000424
   17   14    6    4       -0.0000000532
   17   14    7    4        0.0002786614
   17   14    8    4        0.0000002204
   17   14    9    4       -0.0009617948
   17   14   11    4       -0.0000000318
   17   14   12    4       -0.0001787173
   17   14   13    4        0.0004984231
   17   14   14    4        0.0000001255
   17   14   16    4        0.0011027156
   17   14   17    4       -0.0000000745
   17   14    5    5        0.0008593010
   17   14    6    5       -0.0002786614
   17   14    7    5       -0.0000000532
   17   14    8    5        0.0009617948
   17   14    9    5        0.0000002204
   17   14   10    5       -0.0000000008
   17   14   11    5       -0.0001787174
   17   14   12    5        0.0000000318
   17   14   13    5        0.0000001294
   17   14   14    5       -0.0009503601
   17   14   16    5       -0.0000000561
   17   14   17    5        0.0020295195
   17   14    6    6        0.0022860813
   17   14    8    6        0.0021125662
   17   14    9    6        0.0000000499
   17   14   10    6        0.0005337691
   17   14   11    6        0.0009540571
   17   14   12    6       -0.0000000053
   17   14   13    6       -0.0000001074
   17   14   14    6        0.0003236203
   17   14   15    6        0.0000001469
   17   14   16    6        0.0000000975
   17   14   17    6        0.0005347278
   17   14    7    7        0.0022860813
   17   14    8    7       -0.0000000499
   17   14    9    7        0.0021125658
   17   14   10    7       -0.0000000758
   17   14   11    7       -0.0000000053
   17   14   12    7       -0.0009540570
   17   14   13    7        0.0003236203
   17   14   14    7        0.0000001074
   17   14   15    7        0.0010340865
   17   14   16    7       -0.0005347279
   17   14   17    7        0.0000000975
   17   14    8    8       -0.0000954874
   17   14   10    8       -0.0017971761
   17   14   11    8        0.0019809670
   17   14   12    8        0.0000001135
   17   14   13    8       -0.0000004501
   17   14   14    8        0.0012160226
   17   14   15    8       -0.0000000028
   17   14   16    8       -0.0000000566
   17   14   17    8       -0.0002566414
   17   14    9    9       -0.0000954843
   17   14   10    9        0.0000001868
   17   14   11    9        0.0000001135
   17   14   12    9       -0.0019809665
   17   14   13    9        0.0012160227
   17   14   14    9        0.0000004501
   17   14   15    9       -0.0000268415
   17   14   16    9        0.0002566413
   17   14   17    9       -0.0000000566
   17   14   10   10       -0.0010383373
   17   14   11   10        0.0006128690
   17   14   12   10        0.0000000951
   17   14   14   10       -0.0000000011
   17   14   15   10       -0.0000000308
   17   14   11   11        0.0013677948
   17   14   13   11        0.0000001492
   17   14   14   11       -0.0004679314
   17   14   15   11       -0.0000000575
   17   14   16   11        0.0000001881
   17   14   17   11        0.0011109838
   17   14   12   12        0.0013677947
   17   14   13   12        0.0004679315
   17   14   14   12        0.0000001492
   17   14   15   12        0.0003705214
   17   14   16   12        0.0011109837
   17   14   17   12       -0.0000001881
   17   14   13   13        0.0003776923
   17   14   14   13        0.0000001400
   17   14   16   13       -0.0014423908
   17   14   17   13       -0.0000004180
   17   14   14   14       -0.0014940216
   17   14   16   14       -0.0000004180
   17   14   17   14        0.0043087714
   17   14   15   15        0.0008943149
   17   14   16   16        0.0031461006
   15   15    1    1        0.1685028831
   15   15    5    1       -0.0000000001
   15   15    6    1        0.0020074802
   15   15    7    1        0.0000000555
   15   15    8    1       -0.0008333265
   15   15    9    1       -0.0000000548
   15   15   10    1        0.0000000004
   15   15   11    1        0.0023322477
   15   15   12    1       -0.0000000341
   15   15    2    2        0.1685028831
   15   15    3    2        0.0000000007
   15   15    6    2       -0.0000000555
   15   15    7    2        0.0020074802
   15   15    8    2        0.0000000548
   15   15    9    2       -0.0008333267
   15   15   11    2       -0.0000000341
   15   15   12    2       -0.0023322479
   15   15   13    2       -0.0000000001
   15   15    3    3        0.1686276581
   15   15    7    3       -0.0000000002
   15   15   12    3       -0.0000000001
   15   15   13    3       -0.0000000002
   15   15   15    3        0.0016927319
   15   15    4    4        0.1876347006
   15   15    7    4        0.0000000004
   15   15    9    4       -0.0000000001
   15   15   12    4        0.0000000002
   15   15   13    4        0.0022834470
   15   15   14    4        0.0000003219
   15   15    5    5        0.1876347001
   15   15    6    5       -0.0000000005
   15   15    8    5        0.0000000003
   15   15   13    5        0.0000003219
   15   15   14    5       -0.0022834470
   15   15    6    6        0.1870969941
   15   15    8    6        0.0062181136
   15   15    9    6        0.0000002372
   15   15   10    6       -0.0000000053
   15   15   11    6        0.0028170793
   15   15   12    6        0.0000000368
   15   15   14    6       -0.0000000001
   15   15    7    7        0.1870969941
   15   15    8    7       -0.0000002372
   15   15    9    7        0.0062181137
   15   15   11    7        0.0000000368
   15   15   12    7       -0.0028170792
   15   15   15    7        0.0000000003
   15   15    8    8        0.1811388588
   15   15   10    8       -0.0000000168
   15   15   11    8        0.0104001592
   15   15   12    8        0.0000005325
   15   15    9    9        0.1811388587
   15   15   11    9        0.0000005325
   15   15   12    9       -0.0104001593
   15   15   13    9        0.0000000002
   15   15   15    9       -0.0000000007
   15   15   10   10        0.1622388303
   15   15   11   10       -0.0000000085
   15   15   11   11        0.1681439775
   15   15   14   11       -0.0000000005
   15   15   12   12        0.1681439776
   15   15   13   12        0.0000000005
   15   15   15   12        0.0000000002
   15   15   13   13        0.1590715407
   15   15   15   13       -0.0000000006
   15   15   14   14        0.1590715398
   15   15   15   15        0.1925087909
   16   15    1    1       -0.0002082761
   16   15    2    1        0.0000000031
   16   15    4    1        0.0000000021
   16   15    5    1        0.0000746569
   16   15    6    1        0.0001107987
   16   15    7    1        0.0000000014
   16   15    8    1        0.0011069000
   16   15    9    1        0.0000000562
   16   15   10    1       -0.0000000009
   16   15   11    1       -0.0019343217
   16   15   12    1       -0.0000000008
   16   15   13    1       -0.0000003037
   16   15   14    1        0.0017893548
   16   15   16    1       -0.0000000022
   16   15    2    2        0.0002082762
   16   15    3    2       -0.0000000003
   16   15    4    2        0.0000746569
   16   15    5    2       -0.0000000021
   16   15    6    2        0.0000000014
   16   15    7    2       -0.0001107988
   16   15    8    2        0.0000000562
   16   15    9    2       -0.0011068999
   16   15   11    2        0.0000000008
   16   15   12    2       -0.0019343217
   16   15   13    2       -0.0017893548
   16   15   14    2       -0.0000003037
   16   15   16    2       -0.0001078101
   16   15    4    3       -0.0000414633
   16   15    5    3        0.0000000004
   16   15   13    3       -0.0028817318
   16   15   14    3       -0.0000004312
   16   15   16    3       -0.0002308366
   16   15    4    4       -0.0000000002
   16   15    6    4       -0.0000000018
   16   15    7    4       -0.0016269903
   16   15    8    4       -0.0000000243
   16   15    9    4        0.0006549869
   16   15   10    4       -0.0000000077
   16   15   11    4       -0.0000000008
   16   15   12    4        0.0000562685
   16   15   15    4        0.0007105529
   16   15    5    5        0.0000000002
   16   15    6    5       -0.0016269901
   16   15    7    5        0.0000000018
   16   15    8    5        0.0006549861
   16   15    9    5        0.0000000243
   16   15   10    5       -0.0008828655
   16   15   11    5       -0.0000562686
   16   15   12    5       -0.0000000008
   16   15   15    5       -0.0000000062
   16   15    6    6        0.0015570039
   16   15    7    6        0.0000000628
   16   15    8    6        0.0002561063
   16   15    9    6        0.0000000201
   16   15   10    6       -0.0000000002
   16   15   11    6        0.0008601195
   16   15   12    6       -0.0000000234
   16   15   13    6        0.0000001036
   16   15   14    6       -0.0007291294
   16   15   16    6        0.0000000024
   16   15    7    7       -0.0015570039
   16   15    8    7        0.0000000201
   16   15    9    7       -0.0002561064
   16   15   11    7        0.0000000234
   16   15   12    7        0.0008601196
   16   15   13    7        0.0007291294
   16   15   14    7        0.0000001036
   16   15   16    7       -0.0003129800
   16   15    8    8        0.0021740214
   16   15    9    8        0.0000002535
   16   15   10    8       -0.0000000018
   16   15   11    8        0.0004949958
   16   15   12    8       -0.0000000324
   16   15   13    8        0.0000000537
   16   15   14    8       -0.0005166882
   16   15   16    8        0.0000000517
   16   15    9    9       -0.0021740214
   16   15   11    9        0.0000000324
   16   15   12    9        0.0004949959
   16   15   13    9        0.0005166871
   16   15   14    9        0.0000000537
   16   15   15    9        0.0000000002
   16   15   16    9       -0.0011320916
   16   15   11   10       -0.0000000006
   16   15   13   10        0.0000001948
   16   15   14   10       -0.0013017457
   16   15   11   11        0.0008067208
   16   15   12   11       -0.0000000115
   16   15   13   11       -0.0000001538
   16   15   14   11        0.0009912129
   16   15   16   11       -0.0000000039
   16   15   12   12       -0.0008067208
   16   15   13   12        0.0009912127
   16   15   14   12        0.0000001538
   16   15   16   12        0.0006999661
   16   15   13   13       -0.0000000002
   16   15   15   13        0.0005817422
   16   15   15   14        0.0000000870
   16   15   16   15        0.0030126341
   17   15    1    1       -0.0000000031
   17   15    2    1       -0.0002082763
   17   15    3    1        0.0000000004
   17   15    4    1        0.0000746569
   17   15    5    1       -0.0000000021
   17   15    6    1       -0.0000000014
   17   15    7    1        0.0001107988
   17   15    8    1       -0.0000000562
   17   15    9    1        0.0011068999
   17   15   11    1       -0.0000000008
   17   15   12    1        0.0019343217
   17   15   13    1       -0.0017893547
   17   15   14    1       -0.0000003037
   17   15   16    1       -0.0001078100
   17   15   17    1        0.0000000022
   17   15    2    2        0.0000000031
   17   15    4    2       -0.0000000021
   17   15    5    2       -0.0000746569
   17   15    6    2        0.0001107988
   17   15    7    2        0.0000000014
   17   15    8    2        0.0011069001
   17   15    9    2        0.0000000562
   17   15   10    2       -0.0000000007
   17   15   11    2       -0.0019343220
   17   15   12    2       -0.0000000008
   17   15   13    2        0.0000003037
   17   15   14    2       -0.0017893546
   17   15   16    2        0.0000000022
   17   15   17    2        0.0001078100
   17   15    4    3       -0.0000000004
   17   15    5    3       -0.0000414633
   17   15    8    3       -0.0000000001
   17   15   10    3       -0.0000000002
   17   15   11    3        0.0000000003
   17   15   13    3       -0.0000004312
   17   15   14    3        0.0028817321
   17   15   17    3       -0.0002308366
   17   15    5    4        0.0000000002
   17   15    6    4       -0.0016269903
   17   15    7    4        0.0000000018
   17   15    8    4        0.0006549878
   17   15    9    4        0.0000000243
   17   15   10    4        0.0008828644
   17   15   11    4       -0.0000562684
   17   15   12    4       -0.0000000008
   17   15   15    4        0.0000000062
   17   15   17    4        0.0000000002
   17   15    6    5        0.0000000018
   17   15    7    5        0.0016269898
   17   15    8    5        0.0000000243
   17   15    9    5       -0.0006549866
   17   15   10    5       -0.0000000077
   17   15   11    5        0.0000000008
   17   15   12    5       -0.0000562686
   17   15   15    5        0.0007105532
   17   15    6    6       -0.0000000628
   17   15    7    6        0.0015570039
   17   15    8    6       -0.0000000201
   17   15    9    6        0.0002561063
   17   15   11    6       -0.0000000234
   17   15   12    6       -0.0008601195
   17   15   13    6        0.0007291294
   17   15   14    6        0.0000001036
   17   15   15    6        0.0000000002
   17   15   16    6       -0.0003129799
   17   15   17    6       -0.0000000024
   17   15    7    7        0.0000000628
   17   15    8    7        0.0002561062
   17   15    9    7        0.0000000201
   17   15   10    7       -0.0000000003
   17   15   11    7        0.0008601195
   17   15   12    7       -0.0000000234
   17   15   13    7       -0.0000001036
   17   15   14    7        0.0007291294
   17   15   16    7       -0.0000000024
   17   15   17    7        0.0003129795
   17   15    8    8       -0.0000002535
   17   15    9    8        0.0021740214
   17   15   11    8       -0.0000000324
   17   15   12    8       -0.0004949958
   17   15   13    8        0.0005166859
   17   15   14    8        0.0000000537
   17   15   15    8       -0.0000000003
   17   15   16    8       -0.0011320915
   17   15   17    8       -0.0000000517
   17   15    9    9        0.0000002535
   17   15   10    9       -0.0000000017
   17   15   11    9        0.0004949958
   17   15   12    9       -0.0000000324
   17   15   13    9       -0.0000000537
   17   15   14    9        0.0005166872
   17   15   16    9       -0.0000000517
   17   15   17    9        0.0011320911
   17   15   12   10        0.0000000007
   17   15   13   10       -0.0013017468
   17   15   14   10       -0.0000001948
   17   15   16   10        0.0000445193
   17   15   11   11       -0.0000000115
   17   15   12   11       -0.0008067209
   17   15   13   11       -0.0009912128
   17   15   14   11       -0.0000001538
   17   15   15   11       -0.0000000002
   17   15   16   11       -0.0006999660
   17   15   17   11        0.0000000039
   17   15   12   12        0.0000000115
   17   15   13   12       -0.0000001538
   17   15   14   12        0.0009912133
   17   15   16   12       -0.0000000039
   17   15   17   12       -0.0006999659
   17   15   14   13       -0.0000000003
   17   15   15   13        0.0000000870
   17   15   15   14       -0.0005817422
   17   15   17   15        0.0030126340
   16   16    1    1        0.1663265234
   16   16    3    1        0.0000005471
   16   16    4    1       -0.0000000112
   16   16    5    1       -0.0008158300
   16   16    6    1        0.0038785062
   16   16    7    1        0.0000001073
   16   16    8    1        0.0003718498
   16   16    9    1        0.0000000245
   16   16   10    1       -0.0093238454
   16   16   11    1        0.0044999325
   16   16   12    1       -0.0000000657
   16   16   13    1        0.0000005218
   16   16   14    1       -0.0033724287
   16   16   15    1        0.0000000152
   16   16   16    1       -0.0000000080
   16   16    2    2        0.1663265251
   16   16    3    2        0.0272047825
   16   16    4    2        0.0008158299
   16   16    5    2       -0.0000000112
   16   16    6    2       -0.0000001073
   16   16    7    2        0.0038785059
   16   16    8    2       -0.0000000245
   16   16    9    2        0.0003718575
   16   16   10    2        0.0000001875
   16   16   11    2       -0.0000000657
   16   16   12    2       -0.0044999334
   16   16   13    2       -0.0033724284
   16   16   14    2       -0.0000005218
   16   16   15    2        0.0007542684
   16   16   16    2        0.0015693948
   16   16    3    3        0.1669014651
   16   16    4    3       -0.0000000002
   16   16    6    3        0.0000000210
   16   16    7    3       -0.0027753846
   16   16    8    3        0.0000002162
   16   16    9    3       -0.0047306717
   16   16   11    3        0.0000000471
   16   16   12    3       -0.0085567719
   16   16   13    3        0.0000000002
   16   16   15    3        0.0016381500
   16   16    4    4        0.1874659867
   16   16    5    4       -0.0000001264
   16   16    6    4       -0.0000007175
   16   16    7    4        0.0173216544
   16   16    8    4        0.0000009542
   16   16    9    4       -0.0119913013
   16   16   11    4        0.0000001424
   16   16   12    4        0.0050173625
   16   16   13    4        0.0003249080
   16   16   14    4        0.0000000442
   16   16   15    4        0.0000000005
   16   16   16    4        0.0216409879
   16   16    5    5        0.1728940295
   16   16    6    5       -0.0173216547
   16   16    7    5       -0.0000007175
   16   16    8    5        0.0119913016
   16   16    9    5        0.0000009542
   16   16   10    5       -0.0000000105
   16   16   11    5        0.0050173626
   16   16   12    5       -0.0000001424
   16   16   13    5        0.0000000736
   16   16   14    5       -0.0005105743
   16   16   16    5       -0.0000001877
   16   16    6    6        0.2039861021
   16   16    8    6        0.0237606404
   16   16    9    6        0.0000009065
   16   16   10    6        0.0016204055
   16   16   11    6        0.0116783863
   16   16   12    6        0.0000001524
   16   16   13    6       -0.0000000076
   16   16   14    6        0.0000414117
   16   16   15    6       -0.0000000717
   16   16   16    6       -0.0000004949
   16   16    7    7        0.2039861020
   16   16    8    7       -0.0000009065
   16   16    9    7        0.0237606393
   16   16   10    7        0.0000000122
   16   16   11    7        0.0000001524
   16   16   12    7       -0.0116783865
   16   16   13    7        0.0000414116
   16   16   14    7        0.0000000076
   16   16   15    7        0.0094943545
   16   16   16    7        0.0151115210
   16   16    8    8        0.1827465501
   16   16   10    8       -0.0128928151
   16   16   11    8        0.0129412187
   16   16   12    8        0.0000006626
   16   16   13    8       -0.0000015020
   16   16   14    8        0.0068111097
   16   16   15    8        0.0000008094
   16   16   16    8       -0.0000010843
   16   16    9    9        0.1827465724
   16   16   10    9       -0.0000005892
   16   16   11    9        0.0000006626
   16   16   12    9       -0.0129411996
   16   16   13    9        0.0068111105
   16   16   14    9        0.0000015020
   16   16   15    9       -0.0177090858
   16   16   16    9        0.0152935503
   16   16   10   10        0.1564384537
   16   16   11   10        0.0216288922
   16   16   12   10        0.0000001190
   16   16   14   10       -0.0000000059
   16   16   11   11        0.1650600520
   16   16   13   11        0.0000028182
   16   16   14   11       -0.0166440943
   16   16   15   11       -0.0000000576
   16   16   16   11       -0.0000001288
   16   16   12   12        0.1650600522
   16   16   13   12        0.0166440939
   16   16   14   12        0.0000028182
   16   16   15   12        0.0104799752
   16   16   16   12       -0.0065368916
   16   16   13   13        0.1725967109
   16   16   14   13        0.0000055736
   16   16   16   13       -0.0039790997
   16   16   14   14        0.1353462763
   16   16   16   14       -0.0000005954
   16   16   15   15        0.1828974584
   16   16   16   15       -0.0000000002
   16   16   16   16        0.2267330117
   17   16    2    1        0.0000000023
   17   16    3    1        0.0272047824
   17   16    4    1       -0.0008158298
   17   16    5    1        0.0000000112
   17   16    9    1       -0.0000000001
   17   16   10    1        0.0000001875
   17   16   12    1       -0.0000000001
   17   16   13    1        0.0033724284
   17   16   14    1        0.0000005218
   17   16   15    1        0.0007542685
   17   16   16    1       -0.0015693950
   17   16   17    1        0.0000000080
   17   16    3    2       -0.0000005471
   17   16    4    2       -0.0000000112
   17   16    5    2       -0.0008158298
   17   16    6    2       -0.0000000002
   17   16    8    2        0.0000000078
   17   16   10    2        0.0093238450
   17   16   11    2        0.0000000006
   17   16   13    2        0.0000005218
   17   16   14    2       -0.0033724285
   17   16   15    2       -0.0000000152
   17   16   16    2       -0.0000000080
   17   16   17    2       -0.0015693950
   17   16    5    3        0.0000000002
   17   16    6    3       -0.0027753845
   17   16    7    3       -0.0000000210
   17   16    8    3       -0.0047306716
   17   16    9    3       -0.0000002162
   17   16   10    3        0.0000000035
   17   16   11    3        0.0085567721
   17   16   12    3        0.0000000471
   17   16   17    3        0.0000000001
   17   16    4    4        0.0000001264
   17   16    5    4        0.0072859783
   17   16    6    4       -0.0173216532
   17   16    7    4       -0.0000007175
   17   16    8    4        0.0119913024
   17   16    9    4        0.0000009542
   17   16   10    4       -0.0000000105
   17   16   11    4        0.0050173630
   17   16   12    4       -0.0000001424
   17   16   13    4       -0.0000000147
   17   16   14    4        0.0000928331
   17   16   16    4        0.0000000196
   17   16   17    4        0.0022609442
   17   16    5    5       -0.0000001264
   17   16    6    5        0.0000007175
   17   16    7    5       -0.0173216541
   17   16    8    5       -0.0000009542
   17   16    9    5        0.0119913022
   17   16   11    5       -0.0000001424
   17   16   12    5       -0.0050173630
   17   16   13    5       -0.0000928332
   17   16   14    5       -0.0000000147
   17   16   15    5       -0.0000000007
   17   16   16    5        0.0022609452
   17   16   17    5       -0.0000000196
   17   16    7    6        0.0000000005
   17   16    9    6        0.0000000005
   17   16   10    6        0.0000000122
   17   16   12    6       -0.0000000003
   17   16   13    6       -0.0000414120
   17   16   14    6       -0.0000000076
   17   16   15    6        0.0094943548
   17   16   16    6       -0.0151115218
   17   16   17    6        0.0000004949
   17   16    8    7       -0.0000000020
   17   16   10    7       -0.0016204262
   17   16   11    7       -0.0000000003
   17   16   13    7       -0.0000000076
   17   16   14    7        0.0000414119
   17   16   15    7        0.0000000717
   17   16   16    7       -0.0000004949
   17   16   17    7       -0.0151115222
   17   16    9    8        0.0000000108
   17   16   10    8       -0.0000005892
   17   16   12    8        0.0000000186
   17   16   13    8       -0.0068111096
   17   16   14    8       -0.0000015020
   17   16   15    8       -0.0177090858
   17   16   16    8       -0.0152935505
   17   16   17    8        0.0000010843
   17   16   10    9        0.0128927920
   17   16   11    9        0.0000000005
   17   16   13    9       -0.0000015020
   17   16   14    9        0.0068111098
   17   16   15    9       -0.0000008094
   17   16   16    9       -0.0000010843
   17   16   17    9       -0.0152935497
   17   16   11   10       -0.0000001190
   17   16   12   10        0.0216289030
   17   16   13   10        0.0000000061
   17   16   15   10        0.0000000156
   17   16   16   10        0.0000000134
   17   16   12   11        0.0000000013
   17   16   13   11        0.0166440941
   17   16   14   11        0.0000028182
   17   16   15   11       -0.0104799746
   17   16   16   11       -0.0065368917
   17   16   17   11        0.0000001288
   17   16   13   12       -0.0000028182
   17   16   14   12        0.0166440937
   17   16   15   12       -0.0000000576
   17   16   16   12        0.0000001288
   17   16   17   12        0.0065368913
   17   16   13   13        0.0000055736
   17   16   14   13       -0.0186252185
   17   16   16   13       -0.0000000623
   17   16   17   13       -0.0004164996
   17   16   14   14       -0.0000055736
   17   16   16   14        0.0004164997
   17   16   17   14       -0.0000000623
   17   16   17   15        0.0000000003
   17   16   17   16        0.0219194477
   17   17    1    1        0.1663265226
   17   17    3    1       -0.0000005471
   17   17    4    1        0.0000000112
   17   17    5    1        0.0008158296
   17   17    6    1        0.0038785062
   17   17    7    1        0.0000001073
   17   17    8    1        0.0003718660
   17   17    9    1        0.0000000245
   17   17   10    1        0.0093238444
   17   17   11    1        0.0044999328
   17   17   12    1       -0.0000000657
   17   17   13    1       -0.0000005218
   17   17   14    1        0.0033724284
   17   17   15    1       -0.0000000152
   17   17   16    1        0.0000000080
   17   17   17    1        0.0015693949
   17   17    2    2        0.1663265223
   17   17    3    2       -0.0272047823
   17   17    4    2       -0.0008158297
   17   17    5    2        0.0000000112
   17   17    6    2       -0.0000001073
   17   17    7    2        0.0038785062
   17   17    8    2       -0.0000000245
   17   17    9    2        0.0003718579
   17   17   10    2       -0.0000001875
   17   17   11    2       -0.0000000657
   17   17   12    2       -0.0044999325
   17   17   13    2        0.0033724285
   17   17   14    2        0.0000005218
   17   17   15    2       -0.0007542684
   17   17   16    2       -0.0015693950
   17   17   17    2        0.0000000080
   17   17    3    3        0.1669014707
   17   17    4    3        0.0000000001
   17   17    6    3       -0.0000000210
   17   17    7    3        0.0027753843
   17   17    8    3       -0.0000002162
   17   17    9    3        0.0047306716
   17   17   11    3       -0.0000000471
   17   17   12    3        0.0085567722
   17   17   13    3       -0.0000000004
   17   17   15    3        0.0016381502
   17   17    4    4        0.1728940271
   17   17    5    4        0.0000001264
   17   17    6    4        0.0000007175
   17   17    7    4       -0.0173216526
   17   17    8    4       -0.0000009542
   17   17    9    4        0.0119913029
   17   17   11    4       -0.0000001424
   17   17   12    4       -0.0050173633
   17   17   13    4        0.0005105742
   17   17   14    4        0.0000000736
   17   17   16    4        0.0171190972
   17   17   17    4        0.0000001877
   17   17    5    5        0.1874659842
   17   17    6    5        0.0173216527
   17   17    7    5        0.0000007175
   17   17    8    5       -0.0119913031
   17   17    9    5       -0.0000009542
   17   17   10    5        0.0000000104
   17   17   11    5       -0.0050173633
   17   17   12    5        0.0000001424
   17   17   13    5        0.0000000442
   17   17   14    5       -0.0003249079
   17   17   16    5       -0.0000001485
   17   17   17    5        0.0216409868
   17   17    6    6        0.2039861038
   17   17    8    6        0.0237606369
   17   17    9    6        0.0000009065
   17   17   10    6       -0.0016204468
   17   17   11    6        0.0116783860
   17   17   12    6        0.0000001524
   17   17   13    6        0.0000000076
   17   17   14    6       -0.0000414120
   17   17   15    6        0.0000000717
   17   17   16    6        0.0000004949
   17   17   17    6        0.0151115223
   17   17    7    7        0.2039861049
   17   17    8    7       -0.0000009065
   17   17    9    7        0.0237606379
   17   17   10    7       -0.0000000122
   17   17   11    7        0.0000001524
   17   17   12    7       -0.0116783857
   17   17   13    7       -0.0000414116
   17   17   14    7       -0.0000000076
   17   17   15    7       -0.0094943551
   17   17   16    7       -0.0151115227
   17   17   17    7        0.0000004949
   17   17    8    8        0.1827465952
   17   17   10    8        0.0128927691
   17   17   11    8        0.0129411812
   17   17   12    8        0.0000006626
   17   17   13    8        0.0000015020
   17   17   14    8       -0.0068111103
   17   17   15    8       -0.0000008094
   17   17   16    8        0.0000010843
   17   17   17    8        0.0152935510
   17   17    9    9        0.1827465722
   17   17   10    9        0.0000005892
   17   17   11    9        0.0000006626
   17   17   12    9       -0.0129412008
   17   17   13    9       -0.0068111101
   17   17   14    9       -0.0000015020
   17   17   15    9        0.0177090851
   17   17   16    9       -0.0152935500
   17   17   17    9        0.0000010843
   17   17   10   10        0.1564384106
   17   17   11   10       -0.0216289146
   17   17   12   10       -0.0000001190
   17   17   14   10        0.0000000049
   17   17   17   10       -0.0000000132
   17   17   11   11        0.1650600526
   17   17   13   11       -0.0000028182
   17   17   14   11        0.0166440945
   17   17   15   11        0.0000000576
   17   17   16   11        0.0000001288
   17   17   17   11        0.0065368920
   17   17   12   12        0.1650600514
   17   17   13   12       -0.0166440932
   17   17   14   12       -0.0000028182
   17   17   15   12       -0.0104799753
   17   17   16   12        0.0065368915
   17   17   17   12       -0.0000001288
   17   17   13   13        0.1353462759
   17   17   14   13       -0.0000055736
   17   17   15   13       -0.0000000011
   17   17   16   13       -0.0031461004
   17   17   17   13       -0.0000005954
   17   17   14   14        0.1725967105
   17   17   16   14       -0.0000004707
   17   17   17   14        0.0039790996
   17   17   15   15        0.1828974575
   17   17   16   15        0.0000000002
   17   17   16   16        0.1828941165
   17   17   17   17        0.2267330114
 end_two_electron_integrals
 enrep_tce =    1230.63480881247     
  EHF(A)             =       930.16511223
  EHF(total)         =      -756.70248655
  Shift (HFtot-HFA)  =     -1686.86759878
 Cpu & wall time / sec          262.0          275.2
 T1-number-of-tasks                    70
 
 t1 file size   =               70
 t1 file name   = ./c20_bowl_ccpvdz_17_7_7.t1
 t1 file handle =       -998
 T2-number-of-boxes                  6440
 
 t2 file size   =             6440
 t2 file name   = ./c20_bowl_ccpvdz_17_7_7.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0616263505643  -0.0642916828979    10.8    15.4     0.5
    2   0.0227733590661  -0.0790925818015    10.9    15.4     0.5
    3   0.0096467795706  -0.0834262940899    10.6    15.2     0.5
    4   0.0044428994884  -0.0849588180203    10.8    15.2     0.5
    5   0.0021683006530  -0.0855543463241    10.6    15.1     0.5
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0002594309345  -0.0860097234926    10.7    15.0     0.5
    7   0.0001080539639  -0.0860036625117    10.3    14.6     0.5
    8   0.0000569863570  -0.0860065391164    10.4    14.6     0.5
    9   0.0000317622437  -0.0860069267440    10.4    14.6     0.5
   10   0.0000180115509  -0.0860071452107    10.4    14.6     0.5
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0000021193030  -0.0860071218305    10.3    14.6     0.5
   12   0.0000008336465  -0.0860074782554    10.3    14.6     0.5
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.086007478255418
 CCSD total energy / hartree       =      -756.788494032644849

 Singles contributions

 Doubles contributions
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
   1.00000000000000      :(1a)+ (2a)+ (3a)+ (4a)+ (5a)+ (6a)+ (7a)+ (1b)+ (2b)+ 
 (3b)+ (4b)+ (5b)+ (6b)+ (7b)+ |0>

 Singles strings

 Doubles strings
 -------------------------------------

 Task  times  cpu:      412.8s     wall:      480.5s
 
 
                                NWChem Input Module
                                -------------------
 
 
 Summary of allocated global arrays
-----------------------------------
  No active global arrays



                         GA Statistics for process    0
                         ------------------------------

       create   destroy   get      put      acc     scatter   gather  read&inc
calls: 2055     2055     1.15e+06 5473     3.04e+04    0        0     5.69e+04 
number of processes/call 1.05e+00 2.69e+00 1.33e+00 0.00e+00 0.00e+00
bytes total:             1.72e+10 1.35e+08 7.47e+07 0.00e+00 0.00e+00 4.55e+05
bytes remote:            1.72e+10 1.31e+08 5.86e+07 0.00e+00 0.00e+00 0.00e+00
Max memory consumed for GA by this process: 118620936 bytes
 
MA_summarize_allocated_blocks: starting scan ...
MA_summarize_allocated_blocks: scan completed: 0 heap blocks, 0 stack blocks
MA usage statistics:

	allocation statistics:
					      heap	     stack
					      ----	     -----
	current number of blocks	         0	         0
	maximum number of blocks	        16	        33
	current total bytes		         0	         0
	maximum total bytes		     80136	  41782888
	maximum total K-bytes		        81	     41783
	maximum total M-bytes		         1	        42
 
 
                                     CITATION
                                     --------
                Please cite the following reference when publishing
                           results obtained with NWChem:
 
                 M. Valiev, E.J. Bylaska, N. Govind, K. Kowalski,
              T.P. Straatsma, H.J.J. van Dam, D. Wang, J. Nieplocha,
                        E. Apra, T.L. Windus, W.A. de Jong
                 "NWChem: a comprehensive and scalable open-source
                  solution for large scale molecular simulations"
                      Comput. Phys. Commun. 181, 1477 (2010)
                           doi:10.1016/j.cpc.2010.04.018
 
                                      AUTHORS
                                      -------
          E. Apra, E. J. Bylaska, W. A. de Jong, N. Govind, K. Kowalski,
       T. P. Straatsma, M. Valiev, H. J. J. van Dam, D. Wang, T. L. Windus,
        J. Hammond, J. Autschbach, K. Bhaskaran-Nair, J. Brabec, K. Lopata,
    S. A. Fischer, S. Krishnamoorthy, M. Jacquelin, W. Ma, M. Klemm, O. Villa,
      Y. Chen, V. Anisimov, F. Aquino, S. Hirata, M. T. Hackler, V. Konjkov,
            D. Mejia-Rodriguez, T. Risthaus, M. Malagoli, A. Marenich,
   A. Otero-de-la-Roza, J. Mullin, P. Nichols, R. Peverati, J. Pittner, Y. Zhao,
        P.-D. Fan, A. Fonari, M. J. Williamson, R. J. Harrison, J. R. Rehr,
      M. Dupuis, D. Silverstein, D. M. A. Smith, J. Nieplocha, V. Tipparaju,
    M. Krishnan, B. E. Van Kuiken, A. Vazquez-Mayagoitia, L. Jensen, M. Swart,
      Q. Wu, T. Van Voorhis, A. A. Auer, M. Nooijen, L. D. Crosby, E. Brown,
      G. Cisneros, G. I. Fann, H. Fruchtl, J. Garza, K. Hirao, R. A. Kendall,
      J. A. Nichols, K. Tsemekhman, K. Wolinski, J. Anchell, D. E. Bernholdt,
      P. Borowski, T. Clark, D. Clerc, H. Dachsel, M. J. O. Deegan, K. Dyall,
    D. Elwood, E. Glendening, M. Gutowski, A. C. Hess, J. Jaffe, B. G. Johnson,
     J. Ju, R. Kobayashi, R. Kutteh, Z. Lin, R. Littlefield, X. Long, B. Meng,
      T. Nakajima, S. Niu, L. Pollack, M. Rosing, K. Glaesemann, G. Sandrone,
      M. Stave, H. Taylor, G. Thomas, J. H. van Lenthe, A. T. Wong, Z. Zhang.

 Total times  cpu:      413.7s     wall:      511.7s


==> anc/src/examples/plots/C20/c20_bowl_ccpvdz_17_7_7.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: cc-pvdz, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 1230.63480881247}
  energy_offset: {units: hartree, value: -1686.86759878}
  fci_energy: {lower: -756.8884940326449, units: hartree, upper: -756.6884940326448,
    value: -756.7884940326448}
  geometry:
    atoms:
    - coords: [1.35226245, 1.86122959, 0.83638729]
      name: c
    - coords: [-1.35226245, 1.86122959, 0.83638729]
      name: c
    - coords: [2.18800661, -0.71092644, 0.83638729]
      name: c
    - coords: [-2.18800661, -0.71092644, 0.83638729]
      name: c
    - coords: [0.0, -2.3006063, 0.83638729]
      name: c
    - coords: [2.83299737, 3.89928636, 0.03475629]
      name: c
    - coords: [-2.83299737, 3.89928636, 0.03475629]
      name: c
    - coords: [4.58388603, -1.48939486, 0.03475629]
      name: c
    - coords: [-4.58388603, -1.48939486, 0.03475629]
      name: c
    - coords: [0.0, -4.819783, 0.03475629]
      name: c
    - coords: [5.30637433, 2.93764264, -0.43557179]
      name: c
    - coords: [-5.30637433, 2.93764264, -0.43557179]
      name: c
    - coords: [6.01965003, 0.74240576, -0.43557179]
      name: c
    - coords: [-6.01965003, 0.74240576, -0.43557179]
      name: c
    - coords: [4.43362402, -4.13888039, -0.43557179]
      name: c
    - coords: [-4.43362402, -4.13888039, -0.43557179]
      name: c
    - coords: [2.56624399, -5.49561139, -0.43557179]
      name: c
    - coords: [-2.56624399, -5.49561139, -0.43557179]
      name: c
    - coords: [1.15410433, 5.95444339, -0.43557179]
      name: c
    - coords: [-1.15410433, 5.95444339, -0.43557179]
      name: c
    coordinate_system: cartesian
    symmetry: c1
    units: bohr
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -21.7050087346]
      - [5, 1, 1.13e-08]
      - [6, 1, -0.2136656561]
      - [7, 1, -5.9103e-06]
      - [8, 1, 0.0966217229]
      - [9, 1, 6.3589e-06]
      - [10, 1, -7.11e-08]
      - [11, 1, -0.3615426182]
      - [12, 1, 5.2817e-06]
      - [14, 1, 6.4e-09]
      - [17, 1, 1.6e-09]
      - [2, 2, -21.7050087288]
      - [3, 2, -5.7e-09]
      - [4, 2, -6.1e-09]
      - [6, 2, 5.9103e-06]
      - [7, 2, -0.2136656517]
      - [8, 2, -6.3589e-06]
      - [9, 2, 0.0966217285]
      - [11, 2, 5.2817e-06]
      - [12, 2, 0.3615426244]
      - [13, 2, 2.4e-09]
      - [15, 2, -4e-09]
      - [16, 2, 4.4e-09]
      - [3, 3, -21.7607703653]
      - [4, 3, -1.3e-09]
      - [7, 3, 1.02e-08]
      - [9, 3, -3e-09]
      - [12, 3, -1.07e-08]
      - [13, 3, 7.5e-09]
      - [15, 3, -0.1610448135]
      - [16, 3, 2e-10]
      - [4, 4, -22.6926842095]
      - [7, 4, -4.61e-08]
      - [9, 4, -4.94e-08]
      - [12, 4, 2.12e-08]
      - [13, 4, -0.1275716669]
      - [14, 4, -1.79813e-05]
      - [15, 4, 2.2e-09]
      - [16, 4, -1.2355478728]
      - [17, 4, -1.07168e-05]
      - [5, 5, -22.6926842106]
      - [6, 5, 3.73e-08]
      - [8, 5, 3.33e-08]
      - [10, 5, -2e-09]
      - [11, 5, 2e-08]
      - [13, 5, -1.79813e-05]
      - [14, 5, 0.1275716681]
      - [16, 5, 1.07168e-05]
      - [17, 5, -1.235547875]
      - [6, 6, -23.7387270379]
      - [8, 6, -1.2493528813]
      - [9, 6, -4.76645e-05]
      - [10, 6, 1.0869e-06]
      - [11, 6, -0.6081816195]
      - [12, 6, -7.9384e-06]
      - [14, 6, 9.9e-09]
      - [17, 6, -3.96e-08]
      - [7, 7, -23.7387270341]
      - [8, 7, 4.76645e-05]
      - [9, 7, -1.2493528852]
      - [11, 7, -7.9384e-06]
      - [12, 7, 0.6081816197]
      - [13, 7, 1.8e-09]
      - [15, 7, 1.49e-08]
      - [16, 7, 5.11e-08]
      - [8, 8, -22.207887928]
      - [10, 8, 1.6051e-06]
      - [11, 8, -0.9989912375]
      - [12, 8, -5.11525e-05]
      - [14, 8, 1.2e-08]
      - [17, 8, 6e-10]
      - [9, 9, -22.2078879248]
      - [10, 9, 1e-10]
      - [11, 9, -5.11525e-05]
      - [12, 9, 0.9989912381]
      - [13, 9, -1.5e-09]
      - [15, 9, 1.5e-08]
      - [16, 9, 4.7e-09]
      - [10, 10, -20.368756909]
      - [11, 10, 8.681e-07]
      - [14, 10, -8.3e-09]
      - [17, 10, 4.3e-09]
      - [11, 11, -20.9210747821]
      - [14, 11, 1.92e-08]
      - [17, 11, -4.4e-09]
      - [12, 12, -20.9210747949]
      - [13, 12, 1.2e-09]
      - [15, 12, 1.19e-08]
      - [16, 12, 4e-10]
      - [13, 13, -19.8185118249]
      - [15, 13, 6.12e-08]
      - [16, 13, 0.1757215064]
      - [17, 13, 2.62922e-05]
      - [14, 14, -19.8185118396]
      - [16, 14, 2.62922e-05]
      - [17, 14, -0.1757215088]
      - [15, 15, -22.650180336]
      - [16, 15, 2.1e-09]
      - [16, 16, -22.926073944]
      - [17, 17, -22.9260739365]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 0.2028966394]
      - [2, 1, 2, 1, 0.0216274153]
      - [3, 1, 2, 1, 3.9e-09]
      - [3, 1, 3, 1, 0.0701047905]
      - [4, 1, 1, 1, 1.26e-08]
      - [4, 1, 2, 1, 0.0002865837]
      - [4, 1, 3, 1, -0.0006090331]
      - [4, 1, 4, 1, 0.0021469653]
      - [4, 1, 2, 2, -1.26e-08]
      - [4, 1, 3, 2, 3.9e-09]
      - [5, 1, 1, 1, 0.0002865838]
      - [5, 1, 2, 1, -1.26e-08]
      - [5, 1, 3, 1, -3.9e-09]
      - [5, 1, 5, 1, 0.0021469652]
      - [5, 1, 2, 2, -0.0002865838]
      - [5, 1, 3, 2, -0.000609033]
      - [5, 1, 4, 2, -8.77948e-05]
      - [5, 1, 4, 3, -0.00022568]
      - [5, 1, 4, 4, -0.0003982628]
      - [6, 1, 1, 1, -0.0006281795]
      - [6, 1, 2, 1, 1.85e-08]
      - [6, 1, 4, 1, 2.9e-09]
      - [6, 1, 5, 1, 0.0001770238]
      - [6, 1, 6, 1, 0.003673434]
      - [6, 1, 2, 2, 0.000706367]
      - [6, 1, 3, 2, -1e-10]
      - [6, 1, 4, 2, 0.0001770238]
      - [6, 1, 5, 2, -2.9e-09]
      - [6, 1, 3, 3, -0.0004347547]
      - [6, 1, 4, 3, -0.001372284]
      - [6, 1, 5, 3, 2.93e-08]
      - [6, 1, 4, 4, 0.0013914996]
      - [6, 1, 5, 5, 0.0013914997]
      - [7, 1, 1, 1, -1.74e-08]
      - [7, 1, 2, 1, -0.0006672732]
      - [7, 1, 3, 1, 1e-10]
      - [7, 1, 4, 1, 0.0001770238]
      - [7, 1, 5, 1, -2.9e-09]
      - [7, 1, 6, 1, 6.35e-08]
      - [7, 1, 7, 1, 0.0013768594]
      - [7, 1, 2, 2, 1.95e-08]
      - [7, 1, 4, 2, -2.9e-09]
      - [7, 1, 5, 2, -0.000177024]
      - [7, 1, 6, 2, 0.0010385707]
      - [7, 1, 3, 3, -1.2e-08]
      - [7, 1, 4, 3, -2.93e-08]
      - [7, 1, 5, 3, -0.001372284]
      - [7, 1, 4, 4, 3.85e-08]
      - [7, 1, 6, 4, -0.0004015486]
      - [7, 1, 5, 5, 3.85e-08]
      - [7, 1, 6, 5, -4.6e-09]
      - [7, 1, 6, 6, 7.97e-08]
      - [8, 1, 1, 1, -0.0035575843]
      - [8, 1, 2, 1, 1.539e-07]
      - [8, 1, 4, 1, -4.2e-09]
      - [8, 1, 5, 1, 0.0001930807]
      - [8, 1, 6, 1, -0.0010890748]
      - [8, 1, 7, 1, -2.11e-08]
      - [8, 1, 8, 1, 0.0035619921]
      - [8, 1, 2, 2, 0.0011180664]
      - [8, 1, 3, 2, -1.3e-08]
      - [8, 1, 4, 2, 0.0001930807]
      - [8, 1, 5, 2, 4.2e-09]
      - [8, 1, 6, 2, 4.46e-08]
      - [8, 1, 7, 2, -0.0004738619]
      - [8, 1, 3, 3, -0.0011411036]
      - [8, 1, 4, 3, 0.0005095946]
      - [8, 1, 5, 3, -3.03e-08]
      - [8, 1, 7, 3, 1.5e-09]
      - [8, 1, 4, 4, -0.000906506]
      - [8, 1, 6, 4, 7.96e-08]
      - [8, 1, 7, 4, -0.0016025448]
      - [8, 1, 5, 5, -0.0009065063]
      - [8, 1, 6, 5, -0.0016025331]
      - [8, 1, 7, 5, -7.96e-08]
      - [8, 1, 6, 6, -0.0019192606]
      - [8, 1, 7, 6, 1.98e-08]
      - [8, 1, 7, 7, 0.0018583659]
      - [9, 1, 1, 1, -2.341e-07]
      - [9, 1, 2, 1, -0.0023378251]
      - [9, 1, 4, 1, 0.0001930806]
      - [9, 1, 5, 1, 4.2e-09]
      - [9, 1, 6, 1, -6.79e-08]
      - [9, 1, 7, 1, -0.0001373293]
      - [9, 1, 8, 1, -1.356e-07]
      - [9, 1, 9, 1, 0.005621855]
      - [9, 1, 2, 2, 7.36e-08]
      - [9, 1, 4, 2, 4.2e-09]
      - [9, 1, 5, 2, -0.0001930806]
      - [9, 1, 6, 2, -0.0004778836]
      - [9, 1, 7, 2, -4.44e-08]
      - [9, 1, 8, 2, -0.0001848743]
      - [9, 1, 3, 3, -7.51e-08]
      - [9, 1, 4, 3, 3.03e-08]
      - [9, 1, 5, 3, 0.0005095946]
      - [9, 1, 8, 3, 5.5e-09]
      - [9, 1, 4, 4, -5.97e-08]
      - [9, 1, 6, 4, -0.0016025391]
      - [9, 1, 7, 4, -7.96e-08]
      - [9, 1, 8, 4, 0.0001187322]
      - [9, 1, 5, 5, -5.97e-08]
      - [9, 1, 6, 5, -7.96e-08]
      - [9, 1, 7, 5, 0.0016025392]
      - [9, 1, 8, 5, 1.04e-08]
      - [9, 1, 6, 6, -2.18e-08]
      - [9, 1, 7, 6, -0.0018888131]
      - [9, 1, 8, 6, 1.543e-07]
      - [9, 1, 7, 7, 1.78e-08]
      - [9, 1, 8, 7, 0.0009832789]
      - [9, 1, 8, 8, -5.11e-08]
      - [10, 1, 1, 1, 2.9e-09]
      - [10, 1, 4, 1, -2e-10]
      - [10, 1, 5, 1, 2.91123e-05]
      - [10, 1, 6, 1, 9e-10]
      - [10, 1, 8, 1, 1.66e-08]
      - [10, 1, 10, 1, 0.0227903355]
      - [10, 1, 2, 2, -1.5e-09]
      - [10, 1, 3, 2, -0.0146788456]
      - [10, 1, 4, 2, -2.91127e-05]
      - [10, 1, 5, 2, -2e-10]
      - [10, 1, 7, 2, 4e-10]
      - [10, 1, 9, 2, 2.3e-09]
      - [10, 1, 3, 3, 2.5e-09]
      - [10, 1, 4, 3, -4e-10]
      - [10, 1, 6, 3, -4.78e-08]
      - [10, 1, 7, 3, 0.0017267149]
      - [10, 1, 8, 3, -6.431e-07]
      - [10, 1, 9, 3, 0.0097718184]
      - [10, 1, 4, 4, 0.0003219419]
      - [10, 1, 5, 4, -1.21e-08]
      - [10, 1, 6, 4, 1.452e-07]
      - [10, 1, 7, 4, -0.0068125741]
      - [10, 1, 8, 4, -6.69e-07]
      - [10, 1, 9, 4, 0.0112495249]
      - [10, 1, 5, 5, -0.0003219413]
      - [10, 1, 6, 5, 0.0068125767]
      - [10, 1, 7, 5, 1.452e-07]
      - [10, 1, 8, 5, -0.0112495251]
      - [10, 1, 9, 5, -6.69e-07]
      - [10, 1, 6, 6, 1.9e-09]
      - [10, 1, 8, 6, -3.5e-09]
      - [10, 1, 7, 7, -1.2e-09]
      - [10, 1, 9, 7, -2.1e-09]
      - [10, 1, 8, 8, 1.41e-08]
      - [10, 1, 9, 9, 5e-10]
      - [11, 1, 1, 1, 0.0033726436]
      - [11, 1, 2, 1, -4.59e-08]
      - [11, 1, 4, 1, -6.2e-09]
      - [11, 1, 5, 1, -0.0002124521]
      - [11, 1, 6, 1, 2.26498e-05]
      - [11, 1, 7, 1, 4.9e-09]
      - [11, 1, 8, 1, -0.0040609504]
      - [11, 1, 9, 1, -1.273e-07]
      - [11, 1, 10, 1, 4.1e-09]
      - [11, 1, 11, 1, 0.0112365437]
      - [11, 1, 2, 2, -0.0029152619]
      - [11, 1, 3, 2, 2e-10]
      - [11, 1, 4, 2, -0.0002124521]
      - [11, 1, 5, 2, 6.2e-09]
      - [11, 1, 6, 2, -5.1e-09]
      - [11, 1, 7, 2, 3.7745e-05]
      - [11, 1, 8, 2, -3.105e-07]
      - [11, 1, 9, 2, 0.0044891549]
      - [11, 1, 3, 3, 0.0006330679]
      - [11, 1, 4, 3, 0.0002120435]
      - [11, 1, 5, 3, -1.8e-09]
      - [11, 1, 9, 3, 2e-10]
      - [11, 1, 10, 3, 2.18e-07]
      - [11, 1, 4, 4, 0.0016826156]
      - [11, 1, 6, 4, 4e-09]
      - [11, 1, 7, 4, 0.0026001509]
      - [11, 1, 8, 4, 9e-09]
      - [11, 1, 9, 4, -0.0002457536]
      - [11, 1, 10, 4, 1.56e-08]
      - [11, 1, 5, 5, 0.0016826153]
      - [11, 1, 6, 5, 0.002600151]
      - [11, 1, 7, 5, -4e-09]
      - [11, 1, 8, 5, -0.0002457527]
      - [11, 1, 9, 5, -9e-09]
      - [11, 1, 10, 5, 0.0018909286]
      - [11, 1, 6, 6, 0.0082352915]
      - [11, 1, 7, 6, 1.543e-07]
      - [11, 1, 8, 6, 0.005608897]
      - [11, 1, 9, 6, 2.684e-07]
      - [11, 1, 10, 6, -4.9e-09]
      - [11, 1, 7, 7, 0.0006540466]
      - [11, 1, 8, 7, 1.923e-07]
      - [11, 1, 9, 7, -0.0002320433]
      - [11, 1, 8, 8, 0.0013475325]
      - [11, 1, 9, 8, -1.059e-07]
      - [11, 1, 10, 8, -2.1e-09]
      - [11, 1, 9, 9, 0.0031575546]
      - [11, 1, 10, 10, -0.0010900723]
      - [12, 1, 1, 1, -4.93e-08]
      - [12, 1, 2, 1, -0.0031439523]
      - [12, 1, 4, 1, 0.0002124521]
      - [12, 1, 5, 1, -6.2e-09]
      - [12, 1, 6, 1, -8.5e-09]
      - [12, 1, 7, 1, 0.0002949097]
      - [12, 1, 8, 1, -5.712e-07]
      - [12, 1, 9, 1, 0.0095805641]
      - [12, 1, 11, 1, 1.808e-07]
      - [12, 1, 12, 1, 0.0236148354]
      - [12, 1, 2, 2, 4.26e-08]
      - [12, 1, 4, 2, -6.2e-09]
      - [12, 1, 5, 2, -0.0002124521]
      - [12, 1, 6, 2, -0.0002798146]
      - [12, 1, 7, 2, -8.3e-09]
      - [12, 1, 8, 2, -0.0010304585]
      - [12, 1, 9, 2, -1.334e-07]
      - [12, 1, 10, 2, 2.2e-09]
      - [12, 1, 11, 2, 0.0031273642]
      - [12, 1, 3, 3, -9.2e-09]
      - [12, 1, 4, 3, -1.8e-09]
      - [12, 1, 5, 3, -0.0002120435]
      - [12, 1, 8, 3, 1.28e-08]
      - [12, 1, 10, 3, 0.0149239404]
      - [12, 1, 11, 3, 5e-10]
      - [12, 1, 4, 4, -2.46e-08]
      - [12, 1, 5, 4, 2e-10]
      - [12, 1, 6, 4, -0.0026001512]
      - [12, 1, 7, 4, 4e-09]
      - [12, 1, 8, 4, 0.0002457555]
      - [12, 1, 9, 4, 9e-09]
      - [12, 1, 10, 4, 0.0018909282]
      - [12, 1, 11, 4, -0.00025838]
      - [12, 1, 5, 5, -2.46e-08]
      - [12, 1, 6, 5, 4e-09]
      - [12, 1, 7, 5, 0.0026001512]
      - [12, 1, 8, 5, 9e-09]
      - [12, 1, 9, 5, -0.0002457535]
      - [12, 1, 10, 5, -1.56e-08]
      - [12, 1, 11, 5, 3.8e-09]
      - [12, 1, 6, 6, 8.94e-08]
      - [12, 1, 7, 6, -0.0037906221]
      - [12, 1, 8, 6, 3.595e-07]
      - [12, 1, 9, 6, -0.007335222]
      - [12, 1, 11, 6, -2.55e-08]
      - [12, 1, 7, 7, -2.193e-07]
      - [12, 1, 8, 7, 0.0014942816]
      - [12, 1, 9, 7, -1.012e-07]
      - [12, 1, 10, 7, -1.4e-09]
      - [12, 1, 11, 7, 0.000193506]
      - [12, 1, 8, 8, -1.388e-07]
      - [12, 1, 9, 8, 0.000905011]
      - [12, 1, 11, 8, 1.006e-07]
      - [12, 1, 9, 9, 7.3e-08]
      - [12, 1, 10, 9, -9e-10]
      - [12, 1, 11, 9, -0.0017912889]
      - [12, 1, 10, 10, 1.59e-08]
      - [12, 1, 11, 11, -3.52e-08]
      - [13, 1, 1, 1, -8.623e-07]
      - [13, 1, 2, 1, -0.0046675636]
      - [13, 1, 3, 1, -0.0002701653]
      - [13, 1, 4, 1, -0.0003887793]
      - [13, 1, 5, 1, -5.48e-08]
      - [13, 1, 6, 1, 9.17e-08]
      - [13, 1, 7, 1, 0.0005835644]
      - [13, 1, 8, 1, -3.892e-07]
      - [13, 1, 9, 1, -0.0032718044]
      - [13, 1, 10, 1, -1.6485e-06]
      - [13, 1, 11, 1, 1.3539e-06]
      - [13, 1, 12, 1, -0.00795746]
      - [13, 1, 13, 1, 0.0185302453]
      - [13, 1, 2, 2, 8.623e-07]
      - [13, 1, 3, 2, -3.64e-08]
      - [13, 1, 4, 2, -2.48e-08]
      - [13, 1, 5, 2, 0.000176278]
      - [13, 1, 6, 2, 0.0005835644]
      - [13, 1, 7, 2, -9.17e-08]
      - [13, 1, 8, 2, -0.0032717941]
      - [13, 1, 9, 2, 3.892e-07]
      - [13, 1, 10, 2, 0.0122470248]
      - [13, 1, 11, 2, 0.0079574607]
      - [13, 1, 12, 2, 1.3539e-06]
      - [13, 1, 4, 3, -1.274e-07]
      - [13, 1, 5, 3, -0.0007140149]
      - [13, 1, 6, 3, 2.84732e-05]
      - [13, 1, 7, 3, 4.6e-09]
      - [13, 1, 8, 3, -0.0055252916]
      - [13, 1, 9, 3, -1.1074e-06]
      - [13, 1, 10, 3, 4e-09]
      - [13, 1, 11, 3, 0.011313189]
      - [13, 1, 12, 3, -1.6881e-06]
      - [13, 1, 4, 4, 7.4e-09]
      - [13, 1, 5, 4, 4.32113e-05]
      - [13, 1, 6, 4, -0.0009529979]
      - [13, 1, 7, 4, 1.257e-07]
      - [13, 1, 8, 4, 0.0022596394]
      - [13, 1, 9, 4, -5.258e-07]
      - [13, 1, 10, 4, -0.0012765221]
      - [13, 1, 11, 4, 0.0015227851]
      - [13, 1, 12, 4, 3.29e-08]
      - [13, 1, 5, 5, -7.4e-09]
      - [13, 1, 6, 5, -1.045e-07]
      - [13, 1, 7, 5, -0.0010786685]
      - [13, 1, 8, 5, 3.6e-09]
      - [13, 1, 9, 5, 0.0047853976]
      - [13, 1, 10, 5, 2.277e-07]
      - [13, 1, 11, 5, 2.089e-07]
      - [13, 1, 12, 5, -0.0003913451]
      - [13, 1, 6, 6, -4.63e-08]
      - [13, 1, 7, 6, -0.0003579919]
      - [13, 1, 8, 6, 3.234e-07]
      - [13, 1, 9, 6, 0.0035432157]
      - [13, 1, 10, 6, 3.68e-07]
      - [13, 1, 11, 6, 2.96e-08]
      - [13, 1, 12, 6, -0.0002074142]
      - [13, 1, 7, 7, 4.63e-08]
      - [13, 1, 8, 7, 0.0035432134]
      - [13, 1, 9, 7, -3.234e-07]
      - [13, 1, 10, 7, -0.002268086]
      - [13, 1, 11, 7, 0.000207414]
      - [13, 1, 12, 7, 2.96e-08]
      - [13, 1, 8, 8, 9.14e-08]
      - [13, 1, 9, 8, 0.0017194559]
      - [13, 1, 10, 8, -4.67e-08]
      - [13, 1, 11, 8, -1.051e-07]
      - [13, 1, 12, 8, 0.0010078359]
      - [13, 1, 9, 9, -9.14e-08]
      - [13, 1, 10, 9, 0.0002330482]
      - [13, 1, 11, 9, -0.0010078363]
      - [13, 1, 12, 9, -1.051e-07]
      - [13, 1, 11, 10, -7.39e-08]
      - [13, 1, 12, 10, -0.0004953998]
      - [13, 1, 11, 11, 6.24e-07]
      - [13, 1, 12, 11, -0.0040122492]
      - [13, 1, 12, 12, -6.24e-07]
      - [14, 1, 1, 1, 0.0046675636]
      - [14, 1, 2, 1, -8.623e-07]
      - [14, 1, 3, 1, -3.64e-08]
      - [14, 1, 4, 1, -5.48e-08]
      - [14, 1, 5, 1, 0.0003887794]
      - [14, 1, 6, 1, -0.0005835644]
      - [14, 1, 7, 1, 9.17e-08]
      - [14, 1, 8, 1, 0.003271815]
      - [14, 1, 9, 1, -3.891e-07]
      - [14, 1, 10, 1, 0.0122470198]
      - [14, 1, 11, 1, -0.0079574596]
      - [14, 1, 12, 1, -1.3539e-06]
      - [14, 1, 14, 1, 0.0185302458]
      - [14, 1, 2, 2, -0.0046675635]
      - [14, 1, 3, 2, 0.0002701656]
      - [14, 1, 4, 2, 0.0001762782]
      - [14, 1, 5, 2, 2.48e-08]
      - [14, 1, 6, 2, 9.17e-08]
      - [14, 1, 7, 2, 0.0005835644]
      - [14, 1, 8, 2, -3.891e-07]
      - [14, 1, 9, 2, -0.0032718041]
      - [14, 1, 10, 2, 1.6485e-06]
      - [14, 1, 11, 2, 1.3539e-06]
      - [14, 1, 12, 2, -0.0079574592]
      - [14, 1, 13, 2, -0.0009232641]
      - [14, 1, 4, 3, 0.0007140148]
      - [14, 1, 5, 3, -1.274e-07]
      - [14, 1, 6, 3, 4.6e-09]
      - [14, 1, 7, 3, -2.84733e-05]
      - [14, 1, 8, 3, -1.1074e-06]
      - [14, 1, 9, 3, 0.0055252921]
      - [14, 1, 11, 3, 1.6881e-06]
      - [14, 1, 12, 3, 0.0113131902]
      - [14, 1, 13, 3, -0.013405549]
      - [14, 1, 4, 4, -4.32115e-05]
      - [14, 1, 5, 4, 7.4e-09]
      - [14, 1, 6, 4, -1.045e-07]
      - [14, 1, 7, 4, -0.0010786687]
      - [14, 1, 8, 4, 3.6e-09]
      - [14, 1, 9, 4, 0.0047853981]
      - [14, 1, 10, 4, -2.277e-07]
      - [14, 1, 11, 4, 2.089e-07]
      - [14, 1, 12, 4, -0.0003913453]
      - [14, 1, 13, 4, -0.0008917102]
      - [14, 1, 5, 5, 4.32112e-05]
      - [14, 1, 6, 5, 0.0009529979]
      - [14, 1, 7, 5, -1.257e-07]
      - [14, 1, 8, 5, -0.0022596415]
      - [14, 1, 9, 5, 5.258e-07]
      - [14, 1, 10, 5, -0.001276518]
      - [14, 1, 11, 5, -0.0015227852]
      - [14, 1, 12, 5, -3.29e-08]
      - [14, 1, 13, 5, 2.791e-07]
      - [14, 1, 6, 6, 0.0003579918]
      - [14, 1, 7, 6, -4.63e-08]
      - [14, 1, 8, 6, -0.0035432176]
      - [14, 1, 9, 6, 3.234e-07]
      - [14, 1, 10, 6, -0.00226808]
      - [14, 1, 11, 6, -0.0002074143]
      - [14, 1, 12, 6, -2.96e-08]
      - [14, 1, 13, 6, -5.6e-09]
      - [14, 1, 7, 7, -0.0003579918]
      - [14, 1, 8, 7, 3.234e-07]
      - [14, 1, 9, 7, 0.0035432153]
      - [14, 1, 10, 7, -3.68e-07]
      - [14, 1, 11, 7, 2.96e-08]
      - [14, 1, 12, 7, -0.0002074141]
      - [14, 1, 13, 7, 0.0002022701]
      - [14, 1, 8, 8, -0.0017194553]
      - [14, 1, 9, 8, 9.14e-08]
      - [14, 1, 10, 8, 0.0002330513]
      - [14, 1, 11, 8, 0.0010078367]
      - [14, 1, 12, 8, 1.051e-07]
      - [14, 1, 13, 8, 5.21e-08]
      - [14, 1, 9, 9, 0.0017194556]
      - [14, 1, 10, 9, 4.67e-08]
      - [14, 1, 11, 9, -1.051e-07]
      - [14, 1, 12, 9, 0.0010078362]
      - [14, 1, 13, 9, -0.0007908987]
      - [14, 1, 10, 10, -5e-10]
      - [14, 1, 11, 10, 0.000495398]
      - [14, 1, 12, 10, -7.39e-08]
      - [14, 1, 13, 10, -1.1513e-06]
      - [14, 1, 11, 11, -0.0040122491]
      - [14, 1, 12, 11, -6.24e-07]
      - [14, 1, 13, 11, -2.2e-08]
      - [14, 1, 12, 12, 0.0040122491]
      - [14, 1, 13, 12, -0.001505353]
      - [14, 1, 13, 13, -0.0017764847]
      - [15, 1, 3, 1, 0.0019605795]
      - [15, 1, 4, 1, -0.0010895603]
      - [15, 1, 5, 1, -6.9e-09]
      - [15, 1, 13, 1, 0.0004200631]
      - [15, 1, 14, 1, 5.65e-08]
      - [15, 1, 15, 1, 0.0017037568]
      - [15, 1, 4, 2, 6.9e-09]
      - [15, 1, 5, 2, -0.0010895603]
      - [15, 1, 8, 2, 6e-10]
      - [15, 1, 10, 2, 0.000834336]
      - [15, 1, 11, 2, 2e-10]
      - [15, 1, 13, 2, 5.65e-08]
      - [15, 1, 14, 2, -0.0004200628]
      - [15, 1, 6, 3, 0.0013714282]
      - [15, 1, 7, 3, 3.79e-08]
      - [15, 1, 8, 3, -0.0011128666]
      - [15, 1, 9, 3, -7.32e-08]
      - [15, 1, 10, 3, 1e-09]
      - [15, 1, 11, 3, 0.0004638759]
      - [15, 1, 12, 3, -6.8e-09]
      - [15, 1, 14, 3, -2e-10]
      - [15, 1, 4, 4, 1.1e-08]
      - [15, 1, 5, 4, 0.0002942002]
      - [15, 1, 6, 4, -0.0008869988]
      - [15, 1, 7, 4, -1.89e-08]
      - [15, 1, 8, 4, 0.001231162]
      - [15, 1, 9, 4, 7.32e-08]
      - [15, 1, 10, 4, -1.1e-09]
      - [15, 1, 11, 4, 0.0007106076]
      - [15, 1, 12, 4, -5.9e-09]
      - [15, 1, 13, 4, 1.019e-07]
      - [15, 1, 14, 4, -0.0005709163]
      - [15, 1, 5, 5, -1.1e-08]
      - [15, 1, 6, 5, 1.89e-08]
      - [15, 1, 7, 5, -0.0008869988]
      - [15, 1, 8, 5, -7.32e-08]
      - [15, 1, 9, 5, 0.001231162]
      - [15, 1, 11, 5, -5.9e-09]
      - [15, 1, 12, 5, -0.0007106076]
      - [15, 1, 13, 5, 0.0005709163]
      - [15, 1, 14, 5, 1.019e-07]
      - [15, 1, 10, 6, 8.2e-09]
      - [15, 1, 13, 6, -0.0003185217]
      - [15, 1, 14, 6, -5.17e-08]
      - [15, 1, 8, 7, -2e-10]
      - [15, 1, 10, 7, -0.0002962319]
      - [15, 1, 13, 7, -5.17e-08]
      - [15, 1, 14, 7, 0.0003185216]
      - [15, 1, 10, 8, 1.03e-08]
      - [15, 1, 12, 8, 1.1e-09]
      - [15, 1, 13, 8, 0.0003761561]
      - [15, 1, 14, 8, 7.54e-08]
      - [15, 1, 10, 9, -0.0001569089]
      - [15, 1, 13, 9, 7.54e-08]
      - [15, 1, 14, 9, -0.000376156]
      - [15, 1, 11, 10, 1.84e-08]
      - [15, 1, 12, 10, 0.0012597747]
      - [15, 1, 13, 10, -4e-10]
      - [15, 1, 13, 11, 0.001133215]
      - [15, 1, 14, 11, 1.691e-07]
      - [15, 1, 13, 12, -1.691e-07]
      - [15, 1, 14, 12, 0.001133215]
      - [15, 1, 13, 13, 2.877e-07]
      - [15, 1, 14, 13, -0.0009008854]
      - [15, 1, 14, 14, -2.877e-07]
      - [16, 1, 1, 1, -3.9e-08]
      - [16, 1, 2, 1, -0.0011101962]
      - [16, 1, 3, 1, -0.0002416997]
      - [16, 1, 4, 1, -1.91051e-05]
      - [16, 1, 5, 1, 2e-10]
      - [16, 1, 6, 1, 5e-10]
      - [16, 1, 7, 1, 6.34234e-05]
      - [16, 1, 8, 1, -2e-09]
      - [16, 1, 9, 1, 6.58453e-05]
      - [16, 1, 10, 1, -1.05e-08]
      - [16, 1, 11, 1, -2.57e-08]
      - [16, 1, 12, 1, 0.0012520286]
      - [16, 1, 13, 1, -0.0011413636]
      - [16, 1, 14, 1, -1.708e-07]
      - [16, 1, 15, 1, 5.59303e-05]
      - [16, 1, 16, 1, 0.0023314299]
      - [16, 1, 2, 2, 3.9e-08]
      - [16, 1, 3, 2, 3.6e-09]
      - [16, 1, 4, 2, 4e-10]
      - [16, 1, 5, 2, 4.67753e-05]
      - [16, 1, 6, 2, 6.34234e-05]
      - [16, 1, 7, 2, -5e-10]
      - [16, 1, 8, 2, 6.58447e-05]
      - [16, 1, 9, 2, 2e-09]
      - [16, 1, 10, 2, -0.0007021129]
      - [16, 1, 11, 2, -0.0012520287]
      - [16, 1, 12, 2, -2.57e-08]
      - [16, 1, 13, 2, -9.3e-09]
      - [16, 1, 14, 2, 6.23204e-05]
      - [16, 1, 15, 2, -8e-10]
      - [16, 1, 4, 3, -7e-09]
      - [16, 1, 5, 3, -0.000243191]
      - [16, 1, 6, 3, -0.0002257638]
      - [16, 1, 7, 3, -2.9e-09]
      - [16, 1, 8, 3, -0.0003524733]
      - [16, 1, 9, 3, -1.79e-08]
      - [16, 1, 10, 3, 3e-10]
      - [16, 1, 11, 3, -0.000992726]
      - [16, 1, 12, 3, -4e-10]
      - [16, 1, 13, 3, -1.83e-07]
      - [16, 1, 14, 3, 0.00107819]
      - [16, 1, 4, 4, -8.5e-09]
      - [16, 1, 5, 4, -0.00038062]
      - [16, 1, 6, 4, 0.0003232587]
      - [16, 1, 7, 4, 1.74e-08]
      - [16, 1, 8, 4, -0.0002927778]
      - [16, 1, 9, 4, -1.89e-08]
      - [16, 1, 10, 4, -0.0002421783]
      - [16, 1, 11, 4, 4.12716e-05]
      - [16, 1, 12, 4, 7.9e-09]
      - [16, 1, 13, 4, 8.19e-08]
      - [16, 1, 14, 4, -0.0005011535]
      - [16, 1, 15, 4, 3.61e-08]
      - [16, 1, 5, 5, 8.5e-09]
      - [16, 1, 6, 5, -2.99e-08]
      - [16, 1, 7, 5, 0.000978502]
      - [16, 1, 9, 5, 4.00705e-05]
      - [16, 1, 10, 5, 7e-09]
      - [16, 1, 11, 5, 1.4e-08]
      - [16, 1, 12, 5, 0.000984712]
      - [16, 1, 13, 5, 0.0005011535]
      - [16, 1, 14, 5, 8.19e-08]
      - [16, 1, 15, 5, 0.001253454]
      - [16, 1, 6, 6, 2.45e-08]
      - [16, 1, 7, 6, -0.0012127038]
      - [16, 1, 8, 6, 1.21e-08]
      - [16, 1, 9, 6, -0.0002078113]
      - [16, 1, 10, 6, 8.5e-09]
      - [16, 1, 11, 6, 4.2e-09]
      - [16, 1, 12, 6, 0.0005853726]
      - [16, 1, 13, 6, -0.0013911624]
      - [16, 1, 14, 6, -2.069e-07]
      - [16, 1, 15, 6, 0.0001219546]
      - [16, 1, 7, 7, -2.45e-08]
      - [16, 1, 8, 7, -0.0002078119]
      - [16, 1, 9, 7, -1.21e-08]
      - [16, 1, 10, 7, -0.0006733114]
      - [16, 1, 11, 7, -0.0005853726]
      - [16, 1, 12, 7, 4.2e-09]
      - [16, 1, 13, 7, -3.18e-08]
      - [16, 1, 14, 7, -4.48232e-05]
      - [16, 1, 15, 7, 1.5e-09]
      - [16, 1, 8, 8, -2.21e-08]
      - [16, 1, 9, 8, 0.0002292995]
      - [16, 1, 10, 8, 1.9e-09]
      - [16, 1, 11, 8, 2.86e-08]
      - [16, 1, 12, 8, 0.0006315216]
      - [16, 1, 13, 8, 0.0008981114]
      - [16, 1, 14, 8, 9.5e-08]
      - [16, 1, 15, 8, 0.0010700095]
      - [16, 1, 9, 9, 2.21e-08]
      - [16, 1, 10, 9, -3.74311e-05]
      - [16, 1, 11, 9, -0.0006315218]
      - [16, 1, 12, 9, 2.86e-08]
      - [16, 1, 13, 9, -3.05e-08]
      - [16, 1, 14, 9, 0.0005987813]
      - [16, 1, 15, 9, 5.43e-08]
      - [16, 1, 12, 10, -0.0001937995]
      - [16, 1, 13, 10, -0.0017529552]
      - [16, 1, 14, 10, -2.975e-07]
      - [16, 1, 15, 10, -1e-09]
      - [16, 1, 11, 11, 3.4e-09]
      - [16, 1, 12, 11, -0.0005769897]
      - [16, 1, 13, 11, -0.0012949746]
      - [16, 1, 14, 11, -1.79e-07]
      - [16, 1, 15, 11, 3.28097e-05]
      - [16, 1, 12, 12, -3.4e-09]
      - [16, 1, 13, 12, -1.318e-07]
      - [16, 1, 14, 12, 0.0010074511]
      - [16, 1, 13, 13, -6.43e-08]
      - [16, 1, 14, 13, 0.0002113132]
      - [16, 1, 15, 13, -4.25e-08]
      - [16, 1, 14, 14, 6.43e-08]
      - [16, 1, 15, 14, 0.0002504665]
      - [17, 1, 1, 1, -0.0011101962]
      - [17, 1, 2, 1, 3.9e-08]
      - [17, 1, 3, 1, -3.6e-09]
      - [17, 1, 4, 1, -2e-10]
      - [17, 1, 5, 1, -1.91051e-05]
      - [17, 1, 6, 1, 6.34234e-05]
      - [17, 1, 7, 1, -5e-10]
      - [17, 1, 8, 1, 6.58459e-05]
      - [17, 1, 9, 1, 2e-09]
      - [17, 1, 10, 1, 0.0007021127]
      - [17, 1, 11, 1, -0.0012520286]
      - [17, 1, 12, 1, -2.57e-08]
      - [17, 1, 13, 1, -1.708e-07]
      - [17, 1, 14, 1, 0.0011413636]
      - [17, 1, 15, 1, 8e-10]
      - [17, 1, 17, 1, 0.0023314298]
      - [17, 1, 2, 2, 0.0011101963]
      - [17, 1, 3, 2, -0.0002416998]
      - [17, 1, 4, 2, -4.67753e-05]
      - [17, 1, 5, 2, 4e-10]
      - [17, 1, 6, 2, -5e-10]
      - [17, 1, 7, 2, -6.34234e-05]
      - [17, 1, 8, 2, 2e-09]
      - [17, 1, 9, 2, -6.58453e-05]
      - [17, 1, 10, 2, -1.05e-08]
      - [17, 1, 11, 2, 2.57e-08]
      - [17, 1, 12, 2, -0.0012520285]
      - [17, 1, 13, 2, 6.23202e-05]
      - [17, 1, 14, 2, 9.3e-09]
      - [17, 1, 15, 2, 5.59304e-05]
      - [17, 1, 16, 2, 0.0001486434]
      - [17, 1, 4, 3, -0.000243191]
      - [17, 1, 5, 3, 7e-09]
      - [17, 1, 6, 3, 2.9e-09]
      - [17, 1, 7, 3, -0.0002257638]
      - [17, 1, 8, 3, 1.79e-08]
      - [17, 1, 9, 3, -0.0003524733]
      - [17, 1, 11, 3, -4e-10]
      - [17, 1, 12, 3, 0.000992726]
      - [17, 1, 13, 3, -0.00107819]
      - [17, 1, 14, 3, -1.83e-07]
      - [17, 1, 16, 3, 0.0010708352]
      - [17, 1, 4, 4, -0.0003806201]
      - [17, 1, 5, 4, 8.5e-09]
      - [17, 1, 6, 4, 2.99e-08]
      - [17, 1, 7, 4, -0.0009785019]
      - [17, 1, 9, 4, -4.00705e-05]
      - [17, 1, 10, 4, 7e-09]
      - [17, 1, 11, 4, -1.4e-08]
      - [17, 1, 12, 4, -0.000984712]
      - [17, 1, 13, 4, 0.0005011535]
      - [17, 1, 14, 4, 8.19e-08]
      - [17, 1, 15, 4, 0.001253454]
      - [17, 1, 16, 4, -0.0006728233]
      - [17, 1, 5, 5, 0.00038062]
      - [17, 1, 6, 5, 0.0003232588]
      - [17, 1, 7, 5, 1.74e-08]
      - [17, 1, 8, 5, -0.0002927773]
      - [17, 1, 9, 5, -1.89e-08]
      - [17, 1, 10, 5, 0.0002421787]
      - [17, 1, 11, 5, 4.12717e-05]
      - [17, 1, 12, 5, 7.9e-09]
      - [17, 1, 13, 5, -8.19e-08]
      - [17, 1, 14, 5, 0.0005011534]
      - [17, 1, 15, 5, -3.61e-08]
      - [17, 1, 16, 5, 9.3e-09]
      - [17, 1, 6, 6, -0.0012127038]
      - [17, 1, 7, 6, -2.45e-08]
      - [17, 1, 8, 6, -0.0002078108]
      - [17, 1, 9, 6, -1.21e-08]
      - [17, 1, 10, 6, 0.0006733117]
      - [17, 1, 11, 6, -0.0005853726]
      - [17, 1, 12, 6, 4.2e-09]
      - [17, 1, 13, 6, -2.069e-07]
      - [17, 1, 14, 6, 0.0013911624]
      - [17, 1, 15, 6, -1.5e-09]
      - [17, 1, 16, 6, 1.64e-08]
      - [17, 1, 7, 7, 0.0012127039]
      - [17, 1, 8, 7, -1.21e-08]
      - [17, 1, 9, 7, 0.0002078113]
      - [17, 1, 10, 7, 8.5e-09]
      - [17, 1, 11, 7, -4.2e-09]
      - [17, 1, 12, 7, -0.0005853726]
      - [17, 1, 13, 7, -4.48233e-05]
      - [17, 1, 14, 7, 3.18e-08]
      - [17, 1, 15, 7, 0.0001219546]
      - [17, 1, 16, 7, -0.0005914355]
      - [17, 1, 8, 8, 0.0002292996]
      - [17, 1, 9, 8, 2.21e-08]
      - [17, 1, 10, 8, 3.74307e-05]
      - [17, 1, 11, 8, -0.000631522]
      - [17, 1, 12, 8, 2.86e-08]
      - [17, 1, 13, 8, 9.5e-08]
      - [17, 1, 14, 8, -0.0008981144]
      - [17, 1, 15, 8, -5.43e-08]
      - [17, 1, 9, 9, -0.0002292995]
      - [17, 1, 10, 9, 1.9e-09]
      - [17, 1, 11, 9, -2.86e-08]
      - [17, 1, 12, 9, -0.0006315218]
      - [17, 1, 13, 9, 0.0005987813]
      - [17, 1, 14, 9, 3.05e-08]
      - [17, 1, 15, 9, 0.0010700094]
      - [17, 1, 16, 9, -4.299e-07]
      - [17, 1, 11, 10, -0.0001937984]
      - [17, 1, 13, 10, 2.975e-07]
      - [17, 1, 14, 10, -0.0017529537]
      - [17, 1, 16, 10, 1.48e-08]
      - [17, 1, 11, 11, 0.0005769898]
      - [17, 1, 12, 11, 3.4e-09]
      - [17, 1, 13, 11, -1.79e-07]
      - [17, 1, 14, 11, 0.0012949745]
      - [17, 1, 16, 11, 2.3e-09]
      - [17, 1, 12, 12, -0.0005769897]
      - [17, 1, 13, 12, 0.0010074512]
      - [17, 1, 14, 12, 1.318e-07]
      - [17, 1, 15, 12, -3.28097e-05]
      - [17, 1, 16, 12, 0.0001601608]
      - [17, 1, 13, 13, -0.0002113131]
      - [17, 1, 14, 13, -6.43e-08]
      - [17, 1, 15, 13, -0.0002504665]
      - [17, 1, 16, 13, 0.0002713531]
      - [17, 1, 14, 14, 0.000211313]
      - [17, 1, 15, 14, -4.25e-08]
      - [17, 1, 16, 14, 4.2e-08]
      - [17, 1, 16, 15, -0.00010781]
      - [17, 1, 16, 16, -0.001569395]
      - [2, 2, 1, 1, 0.1596418057]
      - [2, 2, 2, 2, 0.2028966416]
      - [3, 2, 1, 1, 2.2e-09]
      - [3, 2, 2, 2, 2.6e-09]
      - [3, 2, 3, 2, 0.0701047912]
      - [4, 2, 1, 1, 0.0002865839]
      - [4, 2, 2, 1, -1.26e-08]
      - [4, 2, 3, 1, 3.9e-09]
      - [4, 2, 2, 2, -0.0002865839]
      - [4, 2, 3, 2, 0.0006090331]
      - [4, 2, 4, 2, 0.0021469653]
      - [5, 2, 1, 1, -1.26e-08]
      - [5, 2, 2, 1, -0.0002865836]
      - [5, 2, 3, 1, -0.0006090331]
      - [5, 2, 4, 1, 8.77947e-05]
      - [5, 2, 2, 2, 1.26e-08]
      - [5, 2, 3, 2, 3.9e-09]
      - [5, 2, 5, 2, 0.0021469652]
      - [5, 2, 4, 3, 8.5e-09]
      - [5, 2, 4, 4, -1.24e-08]
      - [6, 2, 1, 1, -1.95e-08]
      - [6, 2, 2, 1, -0.0006672732]
      - [6, 2, 3, 1, -5e-10]
      - [6, 2, 4, 1, 0.0001770238]
      - [6, 2, 5, 1, -2.9e-09]
      - [6, 2, 6, 1, -6.35e-08]
      - [6, 2, 2, 2, 1.74e-08]
      - [6, 2, 4, 2, -2.9e-09]
      - [6, 2, 5, 2, -0.000177024]
      - [6, 2, 6, 2, 0.0013768594]
      - [6, 2, 3, 3, 1.2e-08]
      - [6, 2, 4, 3, -2.93e-08]
      - [6, 2, 5, 3, -0.001372284]
      - [6, 2, 4, 4, -3.85e-08]
      - [6, 2, 5, 5, -3.85e-08]
      - [7, 2, 1, 1, 0.000706367]
      - [7, 2, 2, 1, -1.85e-08]
      - [7, 2, 4, 1, -2.9e-09]
      - [7, 2, 5, 1, -0.000177024]
      - [7, 2, 6, 1, 0.0012580038]
      - [7, 2, 7, 1, 6.35e-08]
      - [7, 2, 2, 2, -0.0006281796]
      - [7, 2, 3, 2, -3e-10]
      - [7, 2, 4, 2, -0.0001770237]
      - [7, 2, 5, 2, 2.9e-09]
      - [7, 2, 6, 2, -6.35e-08]
      - [7, 2, 7, 2, 0.003673434]
      - [7, 2, 3, 3, -0.0004347548]
      - [7, 2, 4, 3, 0.0013722841]
      - [7, 2, 5, 3, -2.93e-08]
      - [7, 2, 4, 4, 0.0013914996]
      - [7, 2, 6, 4, -4.6e-09]
      - [7, 2, 5, 5, 0.0013914996]
      - [7, 2, 6, 5, 0.0004015487]
      - [7, 2, 6, 6, 0.0028814861]
      - [8, 2, 1, 1, -7.36e-08]
      - [8, 2, 2, 1, -0.002337825]
      - [8, 2, 3, 1, 1.23e-08]
      - [8, 2, 4, 1, 0.0001930807]
      - [8, 2, 5, 1, 4.2e-09]
      - [8, 2, 6, 1, 4.44e-08]
      - [8, 2, 7, 1, -0.0004778836]
      - [8, 2, 8, 1, 1.356e-07]
      - [8, 2, 2, 2, 2.341e-07]
      - [8, 2, 4, 2, 4.2e-09]
      - [8, 2, 5, 2, -0.0001930807]
      - [8, 2, 6, 2, -0.0001373293]
      - [8, 2, 7, 2, 6.79e-08]
      - [8, 2, 8, 2, 0.0056218551]
      - [8, 2, 3, 3, 7.51e-08]
      - [8, 2, 4, 3, 3.03e-08]
      - [8, 2, 5, 3, 0.0005095946]
      - [8, 2, 6, 3, -1.4e-09]
      - [8, 2, 4, 4, 5.97e-08]
      - [8, 2, 5, 4, -2e-10]
      - [8, 2, 6, 4, -0.0016025448]
      - [8, 2, 7, 4, -7.96e-08]
      - [8, 2, 5, 5, 5.97e-08]
      - [8, 2, 6, 5, -7.96e-08]
      - [8, 2, 7, 5, 0.0016025334]
      - [8, 2, 6, 6, -1.78e-08]
      - [8, 2, 7, 6, -0.001888813]
      - [8, 2, 7, 7, 2.18e-08]
      - [9, 2, 1, 1, 0.0011180661]
      - [9, 2, 2, 1, -1.539e-07]
      - [9, 2, 4, 1, 4.2e-09]
      - [9, 2, 5, 1, -0.0001930806]
      - [9, 2, 6, 1, -0.0004738619]
      - [9, 2, 7, 1, -4.46e-08]
      - [9, 2, 8, 1, -0.0018749884]
      - [9, 2, 9, 1, -1.356e-07]
      - [9, 2, 2, 2, -0.0035575846]
      - [9, 2, 4, 2, -0.0001930807]
      - [9, 2, 5, 2, -4.2e-09]
      - [9, 2, 6, 2, 2.11e-08]
      - [9, 2, 7, 2, -0.0010890749]
      - [9, 2, 8, 2, 1.356e-07]
      - [9, 2, 9, 2, 0.0035619921]
      - [9, 2, 3, 3, -0.0011411036]
      - [9, 2, 4, 3, -0.0005095946]
      - [9, 2, 5, 3, 3.03e-08]
      - [9, 2, 4, 4, -0.000906506]
      - [9, 2, 6, 4, -7.96e-08]
      - [9, 2, 7, 4, 0.0016025388]
      - [9, 2, 8, 4, 1.04e-08]
      - [9, 2, 5, 5, -0.0009065062]
      - [9, 2, 6, 5, 0.0016025391]
      - [9, 2, 7, 5, 7.96e-08]
      - [9, 2, 8, 5, -0.0001187299]
      - [9, 2, 6, 6, 0.0018583659]
      - [9, 2, 7, 6, -1.98e-08]
      - [9, 2, 8, 6, 0.0017746887]
      - [9, 2, 7, 7, -0.0019192608]
      - [9, 2, 8, 7, -1.324e-07]
      - [9, 2, 8, 8, -0.000776133]
      - [10, 2, 2, 1, 3.3e-09]
      - [10, 2, 3, 1, 0.0146788456]
      - [10, 2, 4, 1, -2.91127e-05]
      - [10, 2, 5, 1, -2e-10]
      - [10, 2, 7, 1, 4e-10]
      - [10, 2, 9, 1, 7e-10]
      - [10, 2, 4, 2, 2e-10]
      - [10, 2, 5, 2, -2.91124e-05]
      - [10, 2, 8, 2, 1.46e-08]
      - [10, 2, 10, 2, 0.0227903362]
      - [10, 2, 5, 3, -3e-10]
      - [10, 2, 6, 3, -0.0017267149]
      - [10, 2, 7, 3, -4.78e-08]
      - [10, 2, 8, 3, -0.0097718185]
      - [10, 2, 9, 3, -6.431e-07]
      - [10, 2, 4, 4, -1.21e-08]
      - [10, 2, 5, 4, -0.0003219417]
      - [10, 2, 6, 4, -0.0068125741]
      - [10, 2, 7, 4, -1.452e-07]
      - [10, 2, 8, 4, 0.0112495251]
      - [10, 2, 9, 4, 6.69e-07]
      - [10, 2, 5, 5, 1.21e-08]
      - [10, 2, 6, 5, 1.452e-07]
      - [10, 2, 7, 5, -0.0068125766]
      - [10, 2, 8, 5, -6.69e-07]
      - [10, 2, 9, 5, 0.0112495251]
      - [10, 2, 7, 6, 1.7e-09]
      - [10, 2, 9, 6, -9e-10]
      - [10, 2, 8, 7, -1.2e-09]
      - [10, 2, 9, 8, 6.6e-09]
      - [11, 2, 1, 1, 4.26e-08]
      - [11, 2, 2, 1, 0.0031439521]
      - [11, 2, 3, 1, 8e-10]
      - [11, 2, 4, 1, -0.0002124521]
      - [11, 2, 5, 1, 6.2e-09]
      - [11, 2, 6, 1, -8.3e-09]
      - [11, 2, 7, 1, 0.0002798147]
      - [11, 2, 8, 1, -1.334e-07]
      - [11, 2, 9, 1, 0.0010304585]
      - [11, 2, 11, 1, 1.808e-07]
      - [11, 2, 2, 2, -4.93e-08]
      - [11, 2, 4, 2, 6.2e-09]
      - [11, 2, 5, 2, 0.0002124522]
      - [11, 2, 6, 2, -0.0002949097]
      - [11, 2, 7, 2, -8.5e-09]
      - [11, 2, 8, 2, -0.0095805645]
      - [11, 2, 9, 2, -5.712e-07]
      - [11, 2, 10, 2, 8.9e-09]
      - [11, 2, 11, 2, 0.0236148365]
      - [11, 2, 3, 3, -9.2e-09]
      - [11, 2, 4, 3, 1.8e-09]
      - [11, 2, 5, 3, 0.0002120435]
      - [11, 2, 6, 3, -1e-10]
      - [11, 2, 8, 3, 1.31e-08]
      - [11, 2, 10, 3, 0.0149239409]
      - [11, 2, 4, 4, -2.46e-08]
      - [11, 2, 5, 4, -1e-10]
      - [11, 2, 6, 4, 0.0026001509]
      - [11, 2, 7, 4, -4e-09]
      - [11, 2, 8, 4, -0.0002457548]
      - [11, 2, 9, 4, -9e-09]
      - [11, 2, 10, 4, -0.0018909283]
      - [11, 2, 5, 5, -2.46e-08]
      - [11, 2, 6, 5, -4e-09]
      - [11, 2, 7, 5, -0.0026001516]
      - [11, 2, 8, 5, -9e-09]
      - [11, 2, 9, 5, 0.0002457544]
      - [11, 2, 10, 5, 1.56e-08]
      - [11, 2, 6, 6, -2.193e-07]
      - [11, 2, 7, 6, 0.003790622]
      - [11, 2, 8, 6, -1.012e-07]
      - [11, 2, 9, 6, -0.0014942814]
      - [11, 2, 7, 7, 8.94e-08]
      - [11, 2, 8, 7, 0.0073352222]
      - [11, 2, 9, 7, 3.595e-07]
      - [11, 2, 10, 7, -6.4e-09]
      - [11, 2, 8, 8, 7.3e-08]
      - [11, 2, 9, 8, -0.0009050109]
      - [11, 2, 9, 9, -1.388e-07]
      - [11, 2, 10, 9, 1.3e-09]
      - [11, 2, 10, 10, 1.59e-08]
      - [12, 2, 1, 1, 0.0029152614]
      - [12, 2, 2, 1, -4.59e-08]
      - [12, 2, 4, 1, -6.2e-09]
      - [12, 2, 5, 1, -0.0002124521]
      - [12, 2, 6, 1, -3.7745e-05]
      - [12, 2, 7, 1, -5.1e-09]
      - [12, 2, 8, 1, -0.0044891549]
      - [12, 2, 9, 1, -3.105e-07]
      - [12, 2, 10, 1, 5.3e-09]
      - [12, 2, 11, 1, 0.0092509268]
      - [12, 2, 12, 1, -1.808e-07]
      - [12, 2, 2, 2, -0.003372644]
      - [12, 2, 3, 2, -2e-10]
      - [12, 2, 4, 2, -0.0002124521]
      - [12, 2, 5, 2, 6.2e-09]
      - [12, 2, 6, 2, 4.9e-09]
      - [12, 2, 7, 2, -2.26498e-05]
      - [12, 2, 8, 2, -1.273e-07]
      - [12, 2, 9, 2, 0.0040609505]
      - [12, 2, 11, 2, -1.808e-07]
      - [12, 2, 12, 2, 0.0112365438]
      - [12, 2, 3, 3, -0.0006330679]
      - [12, 2, 4, 3, 0.0002120435]
      - [12, 2, 5, 3, -1.8e-09]
      - [12, 2, 9, 3, 5e-10]
      - [12, 2, 10, 3, -2.18e-07]
      - [12, 2, 4, 4, -0.0016826152]
      - [12, 2, 6, 4, 4e-09]
      - [12, 2, 7, 4, 0.0026001504]
      - [12, 2, 8, 4, 9e-09]
      - [12, 2, 9, 4, -0.0002457535]
      - [12, 2, 10, 4, 1.56e-08]
      - [12, 2, 11, 4, 3.8e-09]
      - [12, 2, 5, 5, -0.0016826157]
      - [12, 2, 6, 5, 0.0026001514]
      - [12, 2, 7, 5, -4e-09]
      - [12, 2, 8, 5, -0.0002457528]
      - [12, 2, 9, 5, -9e-09]
      - [12, 2, 10, 5, 0.0018909286]
      - [12, 2, 11, 5, 0.0002583799]
      - [12, 2, 6, 6, -0.0006540466]
      - [12, 2, 7, 6, 1.543e-07]
      - [12, 2, 8, 6, 0.0002320433]
      - [12, 2, 9, 6, 1.923e-07]
      - [12, 2, 10, 6, -4e-10]
      - [12, 2, 11, 6, -0.0015718324]
      - [12, 2, 7, 7, -0.0082352916]
      - [12, 2, 8, 7, 2.684e-07]
      - [12, 2, 9, 7, -0.005608897]
      - [12, 2, 11, 7, -2.33e-08]
      - [12, 2, 8, 8, -0.0031575546]
      - [12, 2, 9, 8, -1.059e-07]
      - [12, 2, 10, 8, 4e-09]
      - [12, 2, 11, 8, 0.0006043727]
      - [12, 2, 9, 9, -0.0013475326]
      - [12, 2, 11, 9, 5.71e-08]
      - [12, 2, 10, 10, 0.0010900719]
      - [12, 2, 11, 10, -8e-10]
      - [12, 2, 11, 11, -0.0024095356]
      - [13, 2, 1, 1, -0.0046675638]
      - [13, 2, 2, 1, 8.623e-07]
      - [13, 2, 3, 1, -3.64e-08]
      - [13, 2, 4, 1, 2.48e-08]
      - [13, 2, 5, 1, -0.0001762781]
      - [13, 2, 6, 1, 0.0005835644]
      - [13, 2, 7, 1, -9.17e-08]
      - [13, 2, 8, 1, -0.0032717941]
      - [13, 2, 9, 1, 3.892e-07]
      - [13, 2, 10, 1, 0.0122470249]
      - [13, 2, 11, 1, 0.0079574607]
      - [13, 2, 12, 1, 1.3539e-06]
      - [13, 2, 2, 2, 0.004667564]
      - [13, 2, 3, 2, 0.0002701652]
      - [13, 2, 4, 2, -0.0003887795]
      - [13, 2, 5, 2, -5.48e-08]
      - [13, 2, 6, 2, -9.17e-08]
      - [13, 2, 7, 2, -0.0005835644]
      - [13, 2, 8, 2, 3.892e-07]
      - [13, 2, 9, 2, 0.0032718051]
      - [13, 2, 10, 2, 1.6485e-06]
      - [13, 2, 11, 2, -1.3539e-06]
      - [13, 2, 12, 2, 0.0079574612]
      - [13, 2, 13, 2, 0.0185302459]
      - [13, 2, 4, 3, -0.0007140149]
      - [13, 2, 5, 3, 1.274e-07]
      - [13, 2, 6, 3, 4.6e-09]
      - [13, 2, 7, 3, -2.84733e-05]
      - [13, 2, 8, 3, -1.1074e-06]
      - [13, 2, 9, 3, 0.0055252917]
      - [13, 2, 11, 3, 1.6881e-06]
      - [13, 2, 12, 3, 0.0113131891]
      - [13, 2, 4, 4, -4.32114e-05]
      - [13, 2, 5, 4, 7.4e-09]
      - [13, 2, 6, 4, -1.257e-07]
      - [13, 2, 7, 4, -0.0009529978]
      - [13, 2, 8, 4, 5.258e-07]
      - [13, 2, 9, 4, 0.0022596401]
      - [13, 2, 10, 4, 2.277e-07]
      - [13, 2, 11, 4, 3.29e-08]
      - [13, 2, 12, 4, -0.0015227851]
      - [13, 2, 5, 5, 4.32112e-05]
      - [13, 2, 6, 5, 0.0010786686]
      - [13, 2, 7, 5, -1.045e-07]
      - [13, 2, 8, 5, -0.0047853968]
      - [13, 2, 9, 5, 3.6e-09]
      - [13, 2, 10, 5, 0.0012765244]
      - [13, 2, 11, 5, -0.0003913451]
      - [13, 2, 12, 5, -2.089e-07]
      - [13, 2, 6, 6, -0.0003579918]
      - [13, 2, 7, 6, 4.63e-08]
      - [13, 2, 8, 6, 0.0035432136]
      - [13, 2, 9, 6, -3.234e-07]
      - [13, 2, 10, 6, -0.002268086]
      - [13, 2, 11, 6, 0.0002074141]
      - [13, 2, 12, 6, 2.96e-08]
      - [13, 2, 7, 7, 0.0003579919]
      - [13, 2, 8, 7, -3.234e-07]
      - [13, 2, 9, 7, -0.0035432158]
      - [13, 2, 10, 7, -3.68e-07]
      - [13, 2, 11, 7, -2.96e-08]
      - [13, 2, 12, 7, 0.0002074142]
      - [13, 2, 8, 8, 0.0017194561]
      - [13, 2, 9, 8, -9.14e-08]
      - [13, 2, 10, 8, 0.0002330483]
      - [13, 2, 11, 8, -0.0010078359]
      - [13, 2, 12, 8, -1.051e-07]
      - [13, 2, 9, 9, -0.0017194558]
      - [13, 2, 10, 9, 4.67e-08]
      - [13, 2, 11, 9, 1.051e-07]
      - [13, 2, 12, 9, -0.0010078364]
      - [13, 2, 10, 10, -4e-10]
      - [13, 2, 11, 10, 0.0004953996]
      - [13, 2, 12, 10, -7.39e-08]
      - [13, 2, 11, 11, 0.0040122494]
      - [13, 2, 12, 11, 6.24e-07]
      - [13, 2, 12, 12, -0.0040122494]
      - [14, 2, 1, 1, -8.623e-07]
      - [14, 2, 2, 1, -0.0046675637]
      - [14, 2, 3, 1, 0.0002701658]
      - [14, 2, 4, 1, -0.000176278]
      - [14, 2, 5, 1, -2.48e-08]
      - [14, 2, 6, 1, 9.17e-08]
      - [14, 2, 7, 1, 0.0005835644]
      - [14, 2, 8, 1, -3.891e-07]
      - [14, 2, 9, 1, -0.003271804]
      - [14, 2, 10, 1, 1.6485e-06]
      - [14, 2, 11, 1, 1.3539e-06]
      - [14, 2, 12, 1, -0.0079574589]
      - [14, 2, 13, 1, 0.0009232624]
      - [14, 2, 2, 2, 8.623e-07]
      - [14, 2, 3, 2, 3.64e-08]
      - [14, 2, 4, 2, -5.48e-08]
      - [14, 2, 5, 2, 0.0003887793]
      - [14, 2, 6, 2, 0.0005835643]
      - [14, 2, 7, 2, -9.17e-08]
      - [14, 2, 8, 2, -0.0032718146]
      - [14, 2, 9, 2, 3.891e-07]
      - [14, 2, 10, 2, -0.0122470205]
      - [14, 2, 11, 2, 0.0079574592]
      - [14, 2, 12, 2, 1.3539e-06]
      - [14, 2, 14, 2, 0.0185302436]
      - [14, 2, 4, 3, -1.274e-07]
      - [14, 2, 5, 3, -0.0007140149]
      - [14, 2, 6, 3, -2.84733e-05]
      - [14, 2, 7, 3, -4.6e-09]
      - [14, 2, 8, 3, 0.0055252922]
      - [14, 2, 9, 3, 1.1074e-06]
      - [14, 2, 10, 3, -3.7e-09]
      - [14, 2, 11, 3, -0.0113131906]
      - [14, 2, 12, 3, 1.6881e-06]
      - [14, 2, 13, 3, 4.2812e-06]
      - [14, 2, 4, 4, -7.4e-09]
      - [14, 2, 5, 4, -4.32113e-05]
      - [14, 2, 6, 4, 0.0010786683]
      - [14, 2, 7, 4, -1.045e-07]
      - [14, 2, 8, 4, -0.0047853987]
      - [14, 2, 9, 4, 3.6e-09]
      - [14, 2, 10, 4, -0.0012765156]
      - [14, 2, 11, 4, -0.0003913453]
      - [14, 2, 12, 4, -2.089e-07]
      - [14, 2, 13, 4, -2.791e-07]
      - [14, 2, 5, 5, 7.4e-09]
      - [14, 2, 6, 5, 1.257e-07]
      - [14, 2, 7, 5, 0.000952998]
      - [14, 2, 8, 5, -5.258e-07]
      - [14, 2, 9, 5, -0.0022596406]
      - [14, 2, 10, 5, 2.277e-07]
      - [14, 2, 11, 5, -3.29e-08]
      - [14, 2, 12, 5, 0.0015227851]
      - [14, 2, 13, 5, -0.0008917101]
      - [14, 2, 6, 6, -4.63e-08]
      - [14, 2, 7, 6, -0.0003579922]
      - [14, 2, 8, 6, 3.234e-07]
      - [14, 2, 9, 6, 0.0035432151]
      - [14, 2, 10, 6, -3.68e-07]
      - [14, 2, 11, 6, 2.96e-08]
      - [14, 2, 12, 6, -0.0002074141]
      - [14, 2, 13, 6, -0.0002022699]
      - [14, 2, 7, 7, 4.63e-08]
      - [14, 2, 8, 7, 0.0035432174]
      - [14, 2, 9, 7, -3.234e-07]
      - [14, 2, 10, 7, 0.0022680801]
      - [14, 2, 11, 7, 0.0002074141]
      - [14, 2, 12, 7, 2.96e-08]
      - [14, 2, 13, 7, -5.6e-09]
      - [14, 2, 8, 8, 9.14e-08]
      - [14, 2, 9, 8, 0.0017194555]
      - [14, 2, 10, 8, 4.67e-08]
      - [14, 2, 11, 8, -1.051e-07]
      - [14, 2, 12, 8, 0.0010078368]
      - [14, 2, 13, 8, 0.0007908956]
      - [14, 2, 9, 9, -9.14e-08]
      - [14, 2, 10, 9, -0.0002330512]
      - [14, 2, 11, 9, -0.0010078364]
      - [14, 2, 12, 9, -1.051e-07]
      - [14, 2, 13, 9, 5.21e-08]
      - [14, 2, 11, 10, 7.39e-08]
      - [14, 2, 12, 10, 0.0004953982]
      - [14, 2, 13, 10, -0.0036051903]
      - [14, 2, 11, 11, 6.24e-07]
      - [14, 2, 12, 11, -0.0040122493]
      - [14, 2, 13, 11, -0.0015053535]
      - [14, 2, 12, 12, -6.24e-07]
      - [14, 2, 13, 12, 2.2e-08]
      - [14, 2, 13, 13, -8.065e-07]
      - [15, 2, 4, 1, 6.9e-09]
      - [15, 2, 5, 1, -0.0010895603]
      - [15, 2, 8, 1, -9e-10]
      - [15, 2, 10, 1, -0.0008343354]
      - [15, 2, 11, 1, 2e-10]
      - [15, 2, 13, 1, 5.65e-08]
      - [15, 2, 14, 1, -0.0004200629]
      - [15, 2, 2, 2, 2e-10]
      - [15, 2, 3, 2, 0.0019605794]
      - [15, 2, 4, 2, 0.0010895604]
      - [15, 2, 5, 2, 6.9e-09]
      - [15, 2, 12, 2, 2e-10]
      - [15, 2, 13, 2, -0.0004200623]
      - [15, 2, 14, 2, -5.65e-08]
      - [15, 2, 15, 2, 0.0017037568]
      - [15, 2, 3, 3, -2e-10]
      - [15, 2, 6, 3, -3.79e-08]
      - [15, 2, 7, 3, 0.0013714282]
      - [15, 2, 8, 3, 7.32e-08]
      - [15, 2, 9, 3, -0.0011128664]
      - [15, 2, 11, 3, -6.8e-09]
      - [15, 2, 12, 3, -0.0004638754]
      - [15, 2, 13, 3, 4e-10]
      - [15, 2, 4, 4, 0.0002942003]
      - [15, 2, 5, 4, -1.1e-08]
      - [15, 2, 6, 4, -1.89e-08]
      - [15, 2, 7, 4, 0.0008869988]
      - [15, 2, 8, 4, 7.32e-08]
      - [15, 2, 9, 4, -0.0012311619]
      - [15, 2, 11, 4, 5.9e-09]
      - [15, 2, 12, 4, 0.0007106075]
      - [15, 2, 13, 4, 0.0005709163]
      - [15, 2, 14, 4, 1.019e-07]
      - [15, 2, 5, 5, -0.0002942001]
      - [15, 2, 6, 5, -0.0008869988]
      - [15, 2, 7, 5, -1.89e-08]
      - [15, 2, 8, 5, 0.0012311618]
      - [15, 2, 9, 5, 7.32e-08]
      - [15, 2, 10, 5, -1.1e-09]
      - [15, 2, 11, 5, 0.0007106076]
      - [15, 2, 12, 5, -5.9e-09]
      - [15, 2, 13, 5, -1.019e-07]
      - [15, 2, 14, 5, 0.0005709162]
      - [15, 2, 8, 6, 4e-10]
      - [15, 2, 10, 6, 0.0002962318]
      - [15, 2, 13, 6, -5.17e-08]
      - [15, 2, 14, 6, 0.0003185217]
      - [15, 2, 10, 7, 8.2e-09]
      - [15, 2, 13, 7, 0.0003185215]
      - [15, 2, 14, 7, 5.17e-08]
      - [15, 2, 8, 8, 3e-10]
      - [15, 2, 10, 8, 0.000156909]
      - [15, 2, 11, 8, 1.1e-09]
      - [15, 2, 13, 8, 7.54e-08]
      - [15, 2, 14, 8, -0.000376156]
      - [15, 2, 10, 9, 1.03e-08]
      - [15, 2, 13, 9, -0.000376156]
      - [15, 2, 14, 9, -7.54e-08]
      - [15, 2, 10, 10, -3e-10]
      - [15, 2, 11, 10, 0.0012597747]
      - [15, 2, 12, 10, -1.84e-08]
      - [15, 2, 14, 10, 3e-10]
      - [15, 2, 11, 11, 1e-10]
      - [15, 2, 13, 11, 1.691e-07]
      - [15, 2, 14, 11, -0.001133215]
      - [15, 2, 13, 12, 0.0011332149]
      - [15, 2, 14, 12, 1.691e-07]
      - [15, 2, 13, 13, 0.0009008852]
      - [15, 2, 14, 13, 2.877e-07]
      - [15, 2, 14, 14, -0.0009008852]
      - [16, 2, 1, 1, -0.0011101962]
      - [16, 2, 2, 1, 3.9e-08]
      - [16, 2, 3, 1, 3.6e-09]
      - [16, 2, 4, 1, -4e-10]
      - [16, 2, 5, 1, -4.67753e-05]
      - [16, 2, 6, 1, 6.34234e-05]
      - [16, 2, 7, 1, -5e-10]
      - [16, 2, 8, 1, 6.58447e-05]
      - [16, 2, 9, 1, 2e-09]
      - [16, 2, 10, 1, -0.0007021129]
      - [16, 2, 11, 1, -0.0012520287]
      - [16, 2, 12, 1, -2.57e-08]
      - [16, 2, 13, 1, 9.3e-09]
      - [16, 2, 14, 1, -6.23202e-05]
      - [16, 2, 15, 1, -8e-10]
      - [16, 2, 2, 2, 0.0011101963]
      - [16, 2, 3, 2, 0.0002416995]
      - [16, 2, 4, 2, -1.91051e-05]
      - [16, 2, 5, 2, 2e-10]
      - [16, 2, 6, 2, -5e-10]
      - [16, 2, 7, 2, -6.34234e-05]
      - [16, 2, 8, 2, 2e-09]
      - [16, 2, 9, 2, -6.58453e-05]
      - [16, 2, 10, 2, 1.05e-08]
      - [16, 2, 11, 2, 2.57e-08]
      - [16, 2, 12, 2, -0.0012520287]
      - [16, 2, 13, 2, -0.0011413637]
      - [16, 2, 14, 2, -1.708e-07]
      - [16, 2, 15, 2, -5.59304e-05]
      - [16, 2, 16, 2, 0.0023314299]
      - [16, 2, 4, 3, -0.000243191]
      - [16, 2, 5, 3, 7e-09]
      - [16, 2, 6, 3, -2.9e-09]
      - [16, 2, 7, 3, 0.0002257638]
      - [16, 2, 8, 3, -1.79e-08]
      - [16, 2, 9, 3, 0.0003524733]
      - [16, 2, 11, 3, 4e-10]
      - [16, 2, 12, 3, -0.000992726]
      - [16, 2, 13, 3, -0.00107819]
      - [16, 2, 14, 3, -1.83e-07]
      - [16, 2, 4, 4, 0.00038062]
      - [16, 2, 5, 4, -8.5e-09]
      - [16, 2, 6, 4, -1.74e-08]
      - [16, 2, 7, 4, 0.0003232588]
      - [16, 2, 8, 4, 1.89e-08]
      - [16, 2, 9, 4, -0.0002927776]
      - [16, 2, 10, 4, 7e-09]
      - [16, 2, 11, 4, 7.9e-09]
      - [16, 2, 12, 4, -4.12717e-05]
      - [16, 2, 13, 4, -0.0005011536]
      - [16, 2, 14, 4, -8.19e-08]
      - [16, 2, 15, 4, 0.001253454]
      - [16, 2, 5, 5, -0.0003806199]
      - [16, 2, 6, 5, -0.0009785019]
      - [16, 2, 7, 5, -2.99e-08]
      - [16, 2, 8, 5, -4.00703e-05]
      - [16, 2, 10, 5, 0.0002421786]
      - [16, 2, 11, 5, 0.000984712]
      - [16, 2, 12, 5, -1.4e-08]
      - [16, 2, 13, 5, 8.19e-08]
      - [16, 2, 14, 5, -0.0005011535]
      - [16, 2, 15, 5, -3.61e-08]
      - [16, 2, 6, 6, -0.0012127039]
      - [16, 2, 7, 6, -2.45e-08]
      - [16, 2, 8, 6, -0.0002078119]
      - [16, 2, 9, 6, -1.21e-08]
      - [16, 2, 10, 6, -0.0006733113]
      - [16, 2, 11, 6, -0.0005853727]
      - [16, 2, 12, 6, 4.2e-09]
      - [16, 2, 13, 6, 3.18e-08]
      - [16, 2, 14, 6, 4.48233e-05]
      - [16, 2, 15, 6, 1.5e-09]
      - [16, 2, 7, 7, 0.0012127037]
      - [16, 2, 8, 7, -1.21e-08]
      - [16, 2, 9, 7, 0.0002078112]
      - [16, 2, 10, 7, -8.5e-09]
      - [16, 2, 11, 7, -4.2e-09]
      - [16, 2, 12, 7, -0.0005853727]
      - [16, 2, 13, 7, -0.0013911624]
      - [16, 2, 14, 7, -2.069e-07]
      - [16, 2, 15, 7, -0.0001219547]
      - [16, 2, 8, 8, 0.0002292994]
      - [16, 2, 9, 8, 2.21e-08]
      - [16, 2, 10, 8, -3.7431e-05]
      - [16, 2, 11, 8, -0.0006315217]
      - [16, 2, 12, 8, 2.86e-08]
      - [16, 2, 13, 8, 3.05e-08]
      - [16, 2, 14, 8, -0.0005987828]
      - [16, 2, 15, 8, 5.43e-08]
      - [16, 2, 9, 9, -0.0002292995]
      - [16, 2, 10, 9, -1.9e-09]
      - [16, 2, 11, 9, -2.86e-08]
      - [16, 2, 12, 9, -0.0006315217]
      - [16, 2, 13, 9, 0.000898113]
      - [16, 2, 14, 9, 9.5e-08]
      - [16, 2, 15, 9, -0.0010700094]
      - [16, 2, 10, 10, 1e-10]
      - [16, 2, 11, 10, 0.0001937994]
      - [16, 2, 13, 10, 2.975e-07]
      - [16, 2, 14, 10, -0.0017529538]
      - [16, 2, 11, 11, 0.0005769898]
      - [16, 2, 12, 11, 3.4e-09]
      - [16, 2, 13, 11, -1.318e-07]
      - [16, 2, 14, 11, 0.001007451]
      - [16, 2, 12, 12, -0.0005769897]
      - [16, 2, 13, 12, 0.0012949746]
      - [16, 2, 14, 12, 1.79e-07]
      - [16, 2, 15, 12, 3.28097e-05]
      - [16, 2, 13, 13, 0.0002113131]
      - [16, 2, 14, 13, 6.43e-08]
      - [16, 2, 15, 13, -0.0002504665]
      - [16, 2, 14, 14, -0.0002113132]
      - [16, 2, 15, 14, -4.25e-08]
      - [17, 2, 1, 1, 3.9e-08]
      - [17, 2, 2, 1, 0.0011101963]
      - [17, 2, 3, 1, -0.0002416999]
      - [17, 2, 4, 1, 4.67753e-05]
      - [17, 2, 5, 1, -4e-10]
      - [17, 2, 6, 1, -5e-10]
      - [17, 2, 7, 1, -6.34234e-05]
      - [17, 2, 8, 1, 2e-09]
      - [17, 2, 9, 1, -6.58454e-05]
      - [17, 2, 10, 1, -1.05e-08]
      - [17, 2, 11, 1, 2.57e-08]
      - [17, 2, 12, 1, -0.0012520286]
      - [17, 2, 13, 1, -6.23204e-05]
      - [17, 2, 14, 1, -9.3e-09]
      - [17, 2, 15, 1, 5.59303e-05]
      - [17, 2, 16, 1, -0.0001486431]
      - [17, 2, 2, 2, -3.9e-08]
      - [17, 2, 3, 2, 3.6e-09]
      - [17, 2, 4, 2, -2e-10]
      - [17, 2, 5, 2, -1.91051e-05]
      - [17, 2, 6, 2, -6.34235e-05]
      - [17, 2, 7, 2, 5e-10]
      - [17, 2, 8, 2, -6.5846e-05]
      - [17, 2, 9, 2, -2e-09]
      - [17, 2, 10, 2, -0.000702113]
      - [17, 2, 11, 2, 0.0012520287]
      - [17, 2, 12, 2, 2.57e-08]
      - [17, 2, 13, 2, -1.708e-07]
      - [17, 2, 14, 2, 0.0011413636]
      - [17, 2, 15, 2, -8e-10]
      - [17, 2, 17, 2, 0.0023314299]
      - [17, 2, 4, 3, 7e-09]
      - [17, 2, 5, 3, 0.000243191]
      - [17, 2, 6, 3, -0.0002257638]
      - [17, 2, 7, 3, -2.9e-09]
      - [17, 2, 8, 3, -0.0003524733]
      - [17, 2, 9, 3, -1.79e-08]
      - [17, 2, 10, 3, 4e-10]
      - [17, 2, 11, 3, -0.0009927263]
      - [17, 2, 12, 3, -4e-10]
      - [17, 2, 13, 3, 1.83e-07]
      - [17, 2, 14, 3, -0.0010781901]
      - [17, 2, 16, 3, -2.15e-08]
      - [17, 2, 4, 4, -8.5e-09]
      - [17, 2, 5, 4, -0.00038062]
      - [17, 2, 6, 4, 0.0009785021]
      - [17, 2, 7, 4, 2.99e-08]
      - [17, 2, 8, 4, 4.00706e-05]
      - [17, 2, 10, 4, 0.0002421784]
      - [17, 2, 11, 4, -0.0009847121]
      - [17, 2, 12, 4, 1.4e-08]
      - [17, 2, 13, 4, 8.19e-08]
      - [17, 2, 14, 4, -0.0005011535]
      - [17, 2, 15, 4, -3.61e-08]
      - [17, 2, 16, 4, -9.3e-09]
      - [17, 2, 5, 5, 8.5e-09]
      - [17, 2, 6, 5, -1.74e-08]
      - [17, 2, 7, 5, 0.0003232588]
      - [17, 2, 8, 5, 1.89e-08]
      - [17, 2, 9, 5, -0.0002927777]
      - [17, 2, 10, 5, -7e-09]
      - [17, 2, 11, 5, 7.9e-09]
      - [17, 2, 12, 5, -4.12715e-05]
      - [17, 2, 13, 5, 0.0005011535]
      - [17, 2, 14, 5, 8.19e-08]
      - [17, 2, 15, 5, -0.0012534541]
      - [17, 2, 16, 5, -0.0006728233]
      - [17, 2, 6, 6, -2.45e-08]
      - [17, 2, 7, 6, 0.0012127038]
      - [17, 2, 8, 6, -1.21e-08]
      - [17, 2, 9, 6, 0.0002078113]
      - [17, 2, 10, 6, 8.5e-09]
      - [17, 2, 11, 6, -4.2e-09]
      - [17, 2, 12, 6, -0.0005853726]
      - [17, 2, 13, 6, 4.48232e-05]
      - [17, 2, 14, 6, -3.18e-08]
      - [17, 2, 15, 6, 0.0001219545]
      - [17, 2, 16, 6, 0.0005914356]
      - [17, 2, 7, 7, 2.45e-08]
      - [17, 2, 8, 7, 0.0002078107]
      - [17, 2, 9, 7, 1.21e-08]
      - [17, 2, 10, 7, -0.0006733118]
      - [17, 2, 11, 7, 0.0005853727]
      - [17, 2, 12, 7, -4.2e-09]
      - [17, 2, 13, 7, -2.069e-07]
      - [17, 2, 14, 7, 0.0013911624]
      - [17, 2, 15, 7, 1.5e-09]
      - [17, 2, 16, 7, 1.64e-08]
      - [17, 2, 8, 8, 2.21e-08]
      - [17, 2, 9, 8, -0.0002292995]
      - [17, 2, 10, 8, 1.9e-09]
      - [17, 2, 11, 8, -2.86e-08]
      - [17, 2, 12, 8, -0.000631522]
      - [17, 2, 13, 8, -0.0005987798]
      - [17, 2, 14, 8, -3.05e-08]
      - [17, 2, 15, 8, 0.0010700095]
      - [17, 2, 16, 8, 4.306e-07]
      - [17, 2, 9, 9, -2.21e-08]
      - [17, 2, 10, 9, -3.74307e-05]
      - [17, 2, 11, 9, 0.0006315218]
      - [17, 2, 12, 9, -2.86e-08]
      - [17, 2, 13, 9, 9.5e-08]
      - [17, 2, 14, 9, -0.0008981131]
      - [17, 2, 15, 9, 5.43e-08]
      - [17, 2, 12, 10, -0.0001937985]
      - [17, 2, 13, 10, 0.001752955]
      - [17, 2, 14, 10, 2.975e-07]
      - [17, 2, 15, 10, -9e-10]
      - [17, 2, 16, 10, 0.0007371132]
      - [17, 2, 11, 11, -3.4e-09]
      - [17, 2, 12, 11, 0.0005769898]
      - [17, 2, 13, 11, 0.0010074511]
      - [17, 2, 14, 11, 1.318e-07]
      - [17, 2, 15, 11, 3.28097e-05]
      - [17, 2, 16, 11, 0.0001601609]
      - [17, 2, 12, 12, 3.4e-09]
      - [17, 2, 13, 12, 1.79e-07]
      - [17, 2, 14, 12, -0.0012949748]
      - [17, 2, 16, 12, -2.3e-09]
      - [17, 2, 13, 13, -6.43e-08]
      - [17, 2, 14, 13, 0.0002113133]
      - [17, 2, 15, 13, 4.25e-08]
      - [17, 2, 16, 13, 4.2e-08]
      - [17, 2, 14, 14, 6.43e-08]
      - [17, 2, 15, 14, -0.0002504664]
      - [17, 2, 16, 14, -0.0002713532]
      - [17, 2, 16, 15, 2.2e-09]
      - [17, 2, 16, 16, -8e-09]
      - [3, 3, 1, 1, 0.1815248488]
      - [3, 3, 2, 2, 0.1815248492]
      - [3, 3, 3, 2, -7.1e-09]
      - [3, 3, 3, 3, 0.1823072132]
      - [4, 3, 1, 1, 0.001285788]
      - [4, 3, 2, 1, -8.2e-09]
      - [4, 3, 4, 1, -8.5e-09]
      - [4, 3, 2, 2, -0.001285788]
      - [4, 3, 3, 2, -2e-10]
      - [4, 3, 4, 2, -0.0002256799]
      - [4, 3, 4, 3, 0.0020084526]
      - [5, 3, 1, 1, 8.2e-09]
      - [5, 3, 2, 1, 0.001285788]
      - [5, 3, 3, 1, 4e-10]
      - [5, 3, 4, 1, -0.00022568]
      - [5, 3, 5, 1, 8.5e-09]
      - [5, 3, 2, 2, -8.2e-09]
      - [5, 3, 4, 2, 8.5e-09]
      - [5, 3, 5, 2, 0.0002256801]
      - [5, 3, 5, 3, 0.0020084525]
      - [6, 3, 2, 1, -5e-10]
      - [6, 3, 3, 1, -0.0074845067]
      - [6, 3, 4, 1, -0.0013812736]
      - [6, 3, 5, 1, 2.94e-08]
      - [6, 3, 3, 2, 2.07e-07]
      - [6, 3, 4, 2, -2.94e-08]
      - [6, 3, 5, 2, -0.0013812736]
      - [6, 3, 6, 3, 0.0032816051]
      - [6, 3, 4, 4, -6.7e-09]
      - [6, 3, 5, 4, -0.000684099]
      - [6, 3, 5, 5, 6.7e-09]
      - [7, 3, 1, 1, -1e-10]
      - [7, 3, 3, 1, -2.07e-07]
      - [7, 3, 4, 1, -2.94e-08]
      - [7, 3, 5, 1, -0.0013812736]
      - [7, 3, 2, 2, -4e-10]
      - [7, 3, 3, 2, -0.0074845067]
      - [7, 3, 4, 2, 0.0013812737]
      - [7, 3, 5, 2, -2.94e-08]
      - [7, 3, 7, 2, -2e-10]
      - [7, 3, 3, 3, 8e-10]
      - [7, 3, 7, 3, 0.0032816051]
      - [7, 3, 4, 4, -0.0006840993]
      - [7, 3, 5, 4, 6.7e-09]
      - [7, 3, 6, 4, 1.795e-07]
      - [7, 3, 5, 5, 0.0006840987]
      - [7, 3, 6, 5, 0.0036641883]
      - [8, 3, 2, 1, -5e-10]
      - [8, 3, 3, 1, -0.0072029001]
      - [8, 3, 4, 1, 0.0006282629]
      - [8, 3, 5, 1, -3.74e-08]
      - [8, 3, 7, 1, 3e-10]
      - [8, 3, 3, 2, 4.74e-07]
      - [8, 3, 4, 2, 3.74e-08]
      - [8, 3, 5, 2, 0.0006282629]
      - [8, 3, 6, 2, -3e-10]
      - [8, 3, 8, 2, -1.41e-08]
      - [8, 3, 5, 3, -1e-10]
      - [8, 3, 6, 3, 0.0003442976]
      - [8, 3, 7, 3, -1.31e-08]
      - [8, 3, 8, 3, 0.0055061624]
      - [8, 3, 4, 4, 1.35e-08]
      - [8, 3, 5, 4, -0.0004768926]
      - [8, 3, 6, 4, 0.003622533]
      - [8, 3, 7, 4, 3.156e-07]
      - [8, 3, 5, 5, -1.35e-08]
      - [8, 3, 6, 5, -3.156e-07]
      - [8, 3, 7, 5, 0.0036225329]
      - [9, 3, 3, 1, -4.74e-07]
      - [9, 3, 4, 1, 3.74e-08]
      - [9, 3, 5, 1, 0.0006282629]
      - [9, 3, 8, 1, 8.5e-09]
      - [9, 3, 2, 2, -2e-10]
      - [9, 3, 3, 2, -0.0072029001]
      - [9, 3, 4, 2, -0.0006282629]
      - [9, 3, 5, 2, 3.74e-08]
      - [9, 3, 9, 2, 2e-10]
      - [9, 3, 3, 3, 8e-10]
      - [9, 3, 6, 3, 1.31e-08]
      - [9, 3, 7, 3, 0.0003442975]
      - [9, 3, 9, 3, 0.0055061623]
      - [9, 3, 4, 4, -0.0004768929]
      - [9, 3, 5, 4, -1.35e-08]
      - [9, 3, 6, 4, 3.156e-07]
      - [9, 3, 7, 4, -0.003622533]
      - [9, 3, 8, 4, -6.701e-07]
      - [9, 3, 5, 5, 0.0004768925]
      - [9, 3, 6, 5, 0.0036225329]
      - [9, 3, 7, 5, 3.156e-07]
      - [9, 3, 8, 5, -0.0053488799]
      - [9, 3, 6, 6, 1e-10]
      - [9, 3, 8, 6, -2.4e-09]
      - [9, 3, 7, 7, 3e-10]
      - [9, 3, 8, 8, 6.2e-09]
      - [10, 3, 3, 1, 5.4e-09]
      - [10, 3, 4, 1, -5e-10]
      - [10, 3, 6, 1, -1.04e-08]
      - [10, 3, 7, 1, 0.0003751065]
      - [10, 3, 8, 1, -4.243e-07]
      - [10, 3, 9, 1, 0.00644654]
      - [10, 3, 5, 2, -5e-10]
      - [10, 3, 6, 2, -0.0003751066]
      - [10, 3, 7, 2, -1.04e-08]
      - [10, 3, 8, 2, -0.0064465402]
      - [10, 3, 9, 2, -4.243e-07]
      - [10, 3, 10, 2, 1.32e-08]
      - [10, 3, 6, 3, -2e-10]
      - [10, 3, 8, 3, 1.1e-08]
      - [10, 3, 10, 3, 0.0171296719]
      - [10, 3, 5, 4, 5e-10]
      - [10, 3, 6, 4, -2.7e-09]
      - [10, 3, 8, 4, 4.1e-09]
      - [10, 3, 7, 5, -2.8e-09]
      - [10, 3, 9, 5, 4.2e-09]
      - [10, 3, 8, 6, 2.052e-07]
      - [10, 3, 9, 6, -0.0053776589]
      - [10, 3, 8, 7, 0.0053776591]
      - [10, 3, 9, 7, 2.052e-07]
      - [11, 3, 2, 1, 9e-10]
      - [11, 3, 3, 1, 0.0120058262]
      - [11, 3, 4, 1, 0.000146553]
      - [11, 3, 5, 1, -1.2e-09]
      - [11, 3, 9, 1, 2e-10]
      - [11, 3, 10, 1, 2.855e-07]
      - [11, 3, 3, 2, -1.754e-07]
      - [11, 3, 4, 2, 1.2e-09]
      - [11, 3, 5, 2, 0.0001465529]
      - [11, 3, 6, 2, -1e-10]
      - [11, 3, 8, 2, 1.71e-08]
      - [11, 3, 10, 2, 0.0195417065]
      - [11, 3, 11, 2, -6e-10]
      - [11, 3, 6, 3, -0.0016245437]
      - [11, 3, 7, 3, -2.12e-08]
      - [11, 3, 8, 3, -0.0082336341]
      - [11, 3, 9, 3, -4.216e-07]
      - [11, 3, 10, 3, 5.4e-09]
      - [11, 3, 11, 3, 0.0175359223]
      - [11, 3, 4, 4, 1.7e-09]
      - [11, 3, 5, 4, 7.51396e-05]
      - [11, 3, 6, 4, -0.0060005215]
      - [11, 3, 7, 4, -2.156e-07]
      - [11, 3, 8, 4, 0.0092615217]
      - [11, 3, 9, 4, 6.86e-07]
      - [11, 3, 10, 4, -8e-09]
      - [11, 3, 5, 5, -1.7e-09]
      - [11, 3, 6, 5, 2.156e-07]
      - [11, 3, 7, 5, -0.0060005212]
      - [11, 3, 8, 5, -6.86e-07]
      - [11, 3, 9, 5, 0.0092615215]
      - [11, 3, 7, 6, -1e-10]
      - [11, 3, 9, 6, 2e-10]
      - [11, 3, 10, 6, 4.33e-08]
      - [11, 3, 8, 7, -3.7e-09]
      - [11, 3, 10, 7, -0.0033200296]
      - [11, 3, 9, 8, 5.6e-09]
      - [11, 3, 10, 8, -3.383e-07]
      - [11, 3, 10, 9, 0.0066068561]
      - [12, 3, 1, 1, -2e-10]
      - [12, 3, 3, 1, -1.754e-07]
      - [12, 3, 4, 1, -1.2e-09]
      - [12, 3, 5, 1, -0.000146553]
      - [12, 3, 8, 1, 1.7e-08]
      - [12, 3, 10, 1, 0.0195417061]
      - [12, 3, 11, 1, 3e-10]
      - [12, 3, 2, 2, -4e-10]
      - [12, 3, 3, 2, -0.0120058261]
      - [12, 3, 4, 2, 0.000146553]
      - [12, 3, 5, 2, -1.2e-09]
      - [12, 3, 9, 2, 5e-10]
      - [12, 3, 10, 2, -2.855e-07]
      - [12, 3, 12, 2, 9e-10]
      - [12, 3, 3, 3, 1.3e-09]
      - [12, 3, 6, 3, -2.12e-08]
      - [12, 3, 7, 3, 0.0016245437]
      - [12, 3, 8, 3, -4.216e-07]
      - [12, 3, 9, 3, 0.0082336341]
      - [12, 3, 12, 3, 0.017535922]
      - [12, 3, 4, 4, -7.51401e-05]
      - [12, 3, 5, 4, 1.7e-09]
      - [12, 3, 6, 4, 2.156e-07]
      - [12, 3, 7, 4, -0.0060005214]
      - [12, 3, 8, 4, -6.86e-07]
      - [12, 3, 9, 4, 0.0092615215]
      - [12, 3, 11, 4, -7.36e-08]
      - [12, 3, 5, 5, 7.51394e-05]
      - [12, 3, 6, 5, 0.0060005212]
      - [12, 3, 7, 5, 2.156e-07]
      - [12, 3, 8, 5, -0.0092615215]
      - [12, 3, 9, 5, -6.86e-07]
      - [12, 3, 10, 5, 8.1e-09]
      - [12, 3, 11, 5, -0.0032181711]
      - [12, 3, 6, 6, 4e-10]
      - [12, 3, 8, 6, -3.1e-09]
      - [12, 3, 10, 6, -0.0033200296]
      - [12, 3, 11, 6, -1e-10]
      - [12, 3, 7, 7, 7e-10]
      - [12, 3, 9, 7, -2e-10]
      - [12, 3, 10, 7, -4.33e-08]
      - [12, 3, 8, 8, 1.16e-08]
      - [12, 3, 10, 8, 0.0066068561]
      - [12, 3, 11, 8, -9e-09]
      - [12, 3, 10, 9, 3.383e-07]
      - [12, 3, 10, 10, -1.11e-08]
      - [12, 3, 11, 10, -0.0103323335]
      - [12, 3, 11, 11, 2e-10]
      - [13, 3, 1, 1, -0.0012502166]
      - [13, 3, 2, 1, -1.683e-07]
      - [13, 3, 4, 1, -8.93e-08]
      - [13, 3, 5, 1, -0.0005003117]
      - [13, 3, 6, 1, 0.000545584]
      - [13, 3, 7, 1, 8.85e-08]
      - [13, 3, 8, 1, -0.0060200599]
      - [13, 3, 9, 1, -1.2065e-06]
      - [13, 3, 10, 1, 4.3e-09]
      - [13, 3, 11, 1, 0.0136696546]
      - [13, 3, 12, 1, -2.0397e-06]
      - [13, 3, 13, 1, 4.2812e-06]
      - [13, 3, 2, 2, 0.0012502163]
      - [13, 3, 3, 2, 4e-10]
      - [13, 3, 4, 2, -0.0005003117]
      - [13, 3, 5, 2, 8.93e-08]
      - [13, 3, 6, 2, 8.85e-08]
      - [13, 3, 7, 2, -0.0005455841]
      - [13, 3, 8, 2, -1.2065e-06]
      - [13, 3, 9, 2, 0.00602006]
      - [13, 3, 11, 2, 2.0397e-06]
      - [13, 3, 12, 2, 0.0136696547]
      - [13, 3, 13, 2, 0.0134055485]
      - [13, 3, 4, 3, -0.0006010567]
      - [13, 3, 5, 3, -8.47e-08]
      - [13, 3, 9, 3, -5e-10]
      - [13, 3, 12, 3, -1.2e-09]
      - [13, 3, 13, 3, 0.0207143662]
      - [13, 3, 4, 4, 2e-10]
      - [13, 3, 6, 4, 2.849e-07]
      - [13, 3, 7, 4, 0.0018896866]
      - [13, 3, 8, 4, -1.366e-07]
      - [13, 3, 9, 4, -0.0012128929]
      - [13, 3, 10, 4, -3.889e-07]
      - [13, 3, 11, 4, 1.481e-07]
      - [13, 3, 12, 4, -0.0009043956]
      - [13, 3, 5, 5, -2e-10]
      - [13, 3, 6, 5, 0.0018896864]
      - [13, 3, 7, 5, -2.849e-07]
      - [13, 3, 8, 5, -0.0012128898]
      - [13, 3, 9, 5, 1.366e-07]
      - [13, 3, 10, 5, 0.0027588115]
      - [13, 3, 11, 5, 0.000904396]
      - [13, 3, 12, 5, 1.481e-07]
      - [13, 3, 6, 6, 0.0024813527]
      - [13, 3, 7, 6, 4.713e-07]
      - [13, 3, 8, 6, 0.004949327]
      - [13, 3, 9, 6, 1.1288e-06]
      - [13, 3, 10, 6, -4.1e-09]
      - [13, 3, 11, 6, -0.0002986956]
      - [13, 3, 12, 6, 5.28e-08]
      - [13, 3, 7, 7, -0.0024813529]
      - [13, 3, 8, 7, 1.1288e-06]
      - [13, 3, 9, 7, -0.0049493271]
      - [13, 3, 11, 7, -5.28e-08]
      - [13, 3, 12, 7, -0.0002986956]
      - [13, 3, 8, 8, 0.0006533685]
      - [13, 3, 9, 8, 1.739e-07]
      - [13, 3, 10, 8, -7e-10]
      - [13, 3, 11, 8, 0.0007743622]
      - [13, 3, 12, 8, -1.665e-07]
      - [13, 3, 9, 9, -0.0006533686]
      - [13, 3, 11, 9, 1.665e-07]
      - [13, 3, 12, 9, 0.0007743621]
      - [13, 3, 11, 10, -4e-10]
      - [13, 3, 11, 11, 0.0012716817]
      - [13, 3, 12, 11, -2.083e-07]
      - [13, 3, 12, 12, -0.0012716821]
      - [14, 3, 1, 1, -1.683e-07]
      - [14, 3, 2, 1, 0.0012502171]
      - [14, 3, 3, 1, -4e-10]
      - [14, 3, 4, 1, 0.0005003117]
      - [14, 3, 5, 1, -8.93e-08]
      - [14, 3, 6, 1, 8.85e-08]
      - [14, 3, 7, 1, -0.0005455842]
      - [14, 3, 8, 1, -1.2065e-06]
      - [14, 3, 9, 1, 0.0060200603]
      - [14, 3, 11, 1, 2.0397e-06]
      - [14, 3, 12, 1, 0.0136696557]
      - [14, 3, 13, 1, -0.0134055491]
      - [14, 3, 14, 1, -4.2812e-06]
      - [14, 3, 2, 2, 1.683e-07]
      - [14, 3, 4, 2, -8.93e-08]
      - [14, 3, 5, 2, -0.0005003117]
      - [14, 3, 6, 2, -0.0005455842]
      - [14, 3, 7, 2, -8.85e-08]
      - [14, 3, 8, 2, 0.0060200605]
      - [14, 3, 9, 2, 1.2065e-06]
      - [14, 3, 10, 2, -4e-09]
      - [14, 3, 11, 2, -0.0136696563]
      - [14, 3, 12, 2, 2.0397e-06]
      - [14, 3, 13, 2, 4.2812e-06]
      - [14, 3, 14, 2, -0.013405548]
      - [14, 3, 4, 3, -8.47e-08]
      - [14, 3, 5, 3, 0.0006010568]
      - [14, 3, 8, 3, -5e-10]
      - [14, 3, 10, 3, -2e-10]
      - [14, 3, 11, 3, 1.4e-09]
      - [14, 3, 14, 3, 0.020714369]
      - [14, 3, 5, 4, 1e-10]
      - [14, 3, 6, 4, -0.0018896866]
      - [14, 3, 7, 4, 2.849e-07]
      - [14, 3, 8, 4, 0.0012128947]
      - [14, 3, 9, 4, -1.366e-07]
      - [14, 3, 10, 4, 0.0027588095]
      - [14, 3, 11, 4, -0.0009043958]
      - [14, 3, 12, 4, -1.481e-07]
      - [14, 3, 6, 5, 2.849e-07]
      - [14, 3, 7, 5, 0.0018896868]
      - [14, 3, 8, 5, -1.366e-07]
      - [14, 3, 9, 5, -0.0012128923]
      - [14, 3, 10, 5, 3.889e-07]
      - [14, 3, 11, 5, 1.481e-07]
      - [14, 3, 12, 5, -0.0009043959]
      - [14, 3, 13, 5, -2e-10]
      - [14, 3, 6, 6, 4.713e-07]
      - [14, 3, 7, 6, -0.0024813525]
      - [14, 3, 8, 6, 1.1288e-06]
      - [14, 3, 9, 6, -0.0049493275]
      - [14, 3, 11, 6, -5.28e-08]
      - [14, 3, 12, 6, -0.0002986956]
      - [14, 3, 13, 6, 0.0022306381]
      - [14, 3, 7, 7, -4.713e-07]
      - [14, 3, 8, 7, -0.0049493275]
      - [14, 3, 9, 7, -1.1288e-06]
      - [14, 3, 10, 7, 4.1e-09]
      - [14, 3, 11, 7, 0.0002986957]
      - [14, 3, 12, 7, -5.28e-08]
      - [14, 3, 13, 7, -6.507e-07]
      - [14, 3, 8, 8, 1.739e-07]
      - [14, 3, 9, 8, -0.0006533687]
      - [14, 3, 11, 8, 1.665e-07]
      - [14, 3, 12, 8, 0.000774362]
      - [14, 3, 13, 8, 0.0020164703]
      - [14, 3, 9, 9, -1.739e-07]
      - [14, 3, 10, 9, 4e-10]
      - [14, 3, 11, 9, -0.000774362]
      - [14, 3, 12, 9, 1.665e-07]
      - [14, 3, 13, 9, -5.113e-07]
      - [14, 3, 12, 10, -1.1e-09]
      - [14, 3, 13, 10, -0.0036283434]
      - [14, 3, 11, 11, 2.083e-07]
      - [14, 3, 12, 11, 0.0012716824]
      - [14, 3, 13, 11, -0.0057489437]
      - [14, 3, 12, 12, -2.083e-07]
      - [14, 3, 13, 12, -1.752e-06]
      - [15, 3, 1, 1, 0.0007373504]
      - [15, 3, 6, 1, 0.0016217978]
      - [15, 3, 7, 1, 4.49e-08]
      - [15, 3, 8, 1, -0.0009139519]
      - [15, 3, 9, 1, -6.01e-08]
      - [15, 3, 10, 1, 1e-09]
      - [15, 3, 11, 1, -0.0002305571]
      - [15, 3, 12, 1, 3.4e-09]
      - [15, 3, 14, 1, -1e-10]
      - [15, 3, 2, 2, 0.0007373505]
      - [15, 3, 3, 2, -2e-10]
      - [15, 3, 6, 2, -4.49e-08]
      - [15, 3, 7, 2, 0.0016217978]
      - [15, 3, 8, 2, 6.01e-08]
      - [15, 3, 9, 2, -0.0009139517]
      - [15, 3, 11, 2, 3.4e-09]
      - [15, 3, 12, 2, 0.0002305577]
      - [15, 3, 13, 2, 4e-10]
      - [15, 3, 3, 3, 0.0004567674]
      - [15, 3, 7, 3, -1e-10]
      - [15, 3, 9, 3, 2e-10]
      - [15, 3, 12, 3, 1e-10]
      - [15, 3, 13, 3, 4e-10]
      - [15, 3, 15, 3, 0.0016263932]
      - [15, 3, 4, 4, 0.001274526]
      - [15, 3, 9, 4, 1e-10]
      - [15, 3, 13, 4, 0.000438609]
      - [15, 3, 14, 4, 6.18e-08]
      - [15, 3, 5, 5, 0.001274526]
      - [15, 3, 6, 5, 1e-10]
      - [15, 3, 8, 5, -2e-10]
      - [15, 3, 13, 5, 6.18e-08]
      - [15, 3, 14, 5, -0.0004386091]
      - [15, 3, 6, 6, 0.0013482826]
      - [15, 3, 8, 6, 0.0006491268]
      - [15, 3, 9, 6, 2.48e-08]
      - [15, 3, 10, 6, -6e-10]
      - [15, 3, 11, 6, 0.0002610874]
      - [15, 3, 12, 6, 3.4e-09]
      - [15, 3, 7, 7, 0.0013482825]
      - [15, 3, 8, 7, -2.48e-08]
      - [15, 3, 9, 7, 0.0006491266]
      - [15, 3, 11, 7, 3.4e-09]
      - [15, 3, 12, 7, -0.0002610874]
      - [15, 3, 8, 8, 0.0006341459]
      - [15, 3, 10, 8, -8e-10]
      - [15, 3, 11, 8, 0.0011934252]
      - [15, 3, 12, 8, 6.11e-08]
      - [15, 3, 9, 9, 0.0006341458]
      - [15, 3, 11, 9, 6.11e-08]
      - [15, 3, 12, 9, -0.0011934251]
      - [15, 3, 10, 10, -0.0003477739]
      - [15, 3, 11, 10, -1.2e-09]
      - [15, 3, 11, 11, 0.0009107632]
      - [15, 3, 12, 12, 0.0009107631]
      - [15, 3, 13, 12, -3e-10]
      - [15, 3, 13, 13, -0.0001684382]
      - [15, 3, 14, 14, -0.0001684379]
      - [16, 3, 1, 1, 0.0012138224]
      - [16, 3, 2, 1, -1.82e-08]
      - [16, 3, 4, 1, -6.2e-09]
      - [16, 3, 5, 1, -0.0002147958]
      - [16, 3, 6, 1, -0.0003000565]
      - [16, 3, 7, 1, -3.8e-09]
      - [16, 3, 8, 1, -0.0008367591]
      - [16, 3, 9, 1, -4.25e-08]
      - [16, 3, 10, 1, 7e-10]
      - [16, 3, 11, 1, -0.0001939495]
      - [16, 3, 13, 1, -6.26e-08]
      - [16, 3, 14, 1, 0.0003687272]
      - [16, 3, 16, 1, 2.15e-08]
      - [16, 3, 2, 2, -0.0012138225]
      - [16, 3, 3, 2, 1e-10]
      - [16, 3, 4, 2, -0.0002147958]
      - [16, 3, 5, 2, 6.2e-09]
      - [16, 3, 6, 2, -3.8e-09]
      - [16, 3, 7, 2, 0.0003000565]
      - [16, 3, 8, 2, -4.25e-08]
      - [16, 3, 9, 2, 0.0008367591]
      - [16, 3, 12, 2, -0.0001939495]
      - [16, 3, 13, 2, -0.0003687271]
      - [16, 3, 14, 2, -6.26e-08]
      - [16, 3, 16, 2, 0.0010708352]
      - [16, 3, 4, 3, 0.0001552116]
      - [16, 3, 5, 3, -1.3e-09]
      - [16, 3, 13, 3, -2.08295e-05]
      - [16, 3, 14, 3, -3.1e-09]
      - [16, 3, 16, 3, 0.00189835]
      - [16, 3, 6, 4, 4e-10]
      - [16, 3, 7, 4, 0.0004005829]
      - [16, 3, 8, 4, 3e-09]
      - [16, 3, 9, 4, -8.18285e-05]
      - [16, 3, 10, 4, 9.6e-09]
      - [16, 3, 11, 4, 7.6e-09]
      - [16, 3, 12, 4, -0.0005339691]
      - [16, 3, 15, 4, -0.0006010113]
      - [16, 3, 6, 5, 0.000400583]
      - [16, 3, 7, 5, -4e-10]
      - [16, 3, 8, 5, -8.18275e-05]
      - [16, 3, 9, 5, -3e-09]
      - [16, 3, 10, 5, 0.0011117043]
      - [16, 3, 11, 5, 0.0005339691]
      - [16, 3, 12, 5, 7.6e-09]
      - [16, 3, 15, 5, 5.2e-09]
      - [16, 3, 6, 6, 0.0008658736]
      - [16, 3, 7, 6, 3.49e-08]
      - [16, 3, 8, 6, 0.0003335541]
      - [16, 3, 9, 6, 2.62e-08]
      - [16, 3, 10, 6, -2e-10]
      - [16, 3, 11, 6, -0.0008560938]
      - [16, 3, 12, 6, 2.33e-08]
      - [16, 3, 13, 6, -1.419e-07]
      - [16, 3, 14, 6, 0.0009984821]
      - [16, 3, 7, 7, -0.0008658736]
      - [16, 3, 8, 7, 2.62e-08]
      - [16, 3, 9, 7, -0.0003335541]
      - [16, 3, 11, 7, -2.33e-08]
      - [16, 3, 12, 7, -0.0008560939]
      - [16, 3, 13, 7, -0.000998482]
      - [16, 3, 14, 7, -1.419e-07]
      - [16, 3, 8, 8, -0.0005296431]
      - [16, 3, 9, 8, -6.18e-08]
      - [16, 3, 10, 8, 4e-10]
      - [16, 3, 11, 8, 0.0005444748]
      - [16, 3, 12, 8, -3.56e-08]
      - [16, 3, 13, 8, -6.53e-08]
      - [16, 3, 14, 8, 0.0006283536]
      - [16, 3, 9, 9, 0.0005296431]
      - [16, 3, 11, 9, 3.56e-08]
      - [16, 3, 12, 9, 0.0005444747]
      - [16, 3, 13, 9, -0.0006283523]
      - [16, 3, 14, 9, -6.53e-08]
      - [16, 3, 11, 10, -4e-10]
      - [16, 3, 13, 10, -2.441e-07]
      - [16, 3, 14, 10, 0.0016313759]
      - [16, 3, 11, 11, -0.0006830817]
      - [16, 3, 12, 11, 9.7e-09]
      - [16, 3, 13, 11, 1.466e-07]
      - [16, 3, 14, 11, -0.0009450813]
      - [16, 3, 12, 12, 0.0006830816]
      - [16, 3, 13, 12, -0.0009450813]
      - [16, 3, 14, 12, -1.466e-07]
      - [16, 3, 15, 13, -0.0006970374]
      - [16, 3, 15, 14, -1.043e-07]
      - [17, 3, 1, 1, 1.82e-08]
      - [17, 3, 2, 1, 0.0012138223]
      - [17, 3, 4, 1, -0.0002147958]
      - [17, 3, 5, 1, 6.2e-09]
      - [17, 3, 6, 1, 3.8e-09]
      - [17, 3, 7, 1, -0.0003000565]
      - [17, 3, 8, 1, 4.25e-08]
      - [17, 3, 9, 1, -0.0008367591]
      - [17, 3, 12, 1, 0.0001939495]
      - [17, 3, 13, 1, -0.0003687272]
      - [17, 3, 14, 1, -6.26e-08]
      - [17, 3, 16, 1, 0.0010708352]
      - [17, 3, 17, 1, -2.15e-08]
      - [17, 3, 2, 2, -1.82e-08]
      - [17, 3, 4, 2, 6.2e-09]
      - [17, 3, 5, 2, 0.0002147958]
      - [17, 3, 6, 2, -0.0003000565]
      - [17, 3, 7, 2, -3.8e-09]
      - [17, 3, 8, 2, -0.0008367591]
      - [17, 3, 9, 2, -4.25e-08]
      - [17, 3, 10, 2, 8e-10]
      - [17, 3, 11, 2, -0.0001939497]
      - [17, 3, 13, 2, 6.26e-08]
      - [17, 3, 14, 2, -0.0003687272]
      - [17, 3, 16, 2, -2.15e-08]
      - [17, 3, 17, 2, -0.0010708352]
      - [17, 3, 4, 3, 1.3e-09]
      - [17, 3, 5, 3, 0.0001552115]
      - [17, 3, 13, 3, -3.1e-09]
      - [17, 3, 14, 3, 2.08296e-05]
      - [17, 3, 17, 3, 0.0018983502]
      - [17, 3, 6, 4, 0.0004005829]
      - [17, 3, 7, 4, -4e-10]
      - [17, 3, 8, 4, -8.18294e-05]
      - [17, 3, 9, 4, -3e-09]
      - [17, 3, 10, 4, -0.0011117043]
      - [17, 3, 11, 4, 0.0005339691]
      - [17, 3, 12, 4, 7.6e-09]
      - [17, 3, 15, 4, -5.2e-09]
      - [17, 3, 6, 5, -4e-10]
      - [17, 3, 7, 5, -0.000400583]
      - [17, 3, 8, 5, -3e-09]
      - [17, 3, 9, 5, 8.18285e-05]
      - [17, 3, 10, 5, 9.6e-09]
      - [17, 3, 11, 5, -7.6e-09]
      - [17, 3, 12, 5, 0.000533969]
      - [17, 3, 15, 5, -0.0006010111]
      - [17, 3, 6, 6, -3.49e-08]
      - [17, 3, 7, 6, 0.0008658735]
      - [17, 3, 8, 6, -2.62e-08]
      - [17, 3, 9, 6, 0.0003335541]
      - [17, 3, 11, 6, 2.33e-08]
      - [17, 3, 12, 6, 0.0008560939]
      - [17, 3, 13, 6, -0.0009984821]
      - [17, 3, 14, 6, -1.419e-07]
      - [17, 3, 16, 6, 0.0003001136]
      - [17, 3, 7, 7, 3.49e-08]
      - [17, 3, 8, 7, 0.0003335541]
      - [17, 3, 9, 7, 2.62e-08]
      - [17, 3, 10, 7, -2e-10]
      - [17, 3, 11, 7, -0.000856094]
      - [17, 3, 12, 7, 2.33e-08]
      - [17, 3, 13, 7, 1.419e-07]
      - [17, 3, 14, 7, -0.0009984821]
      - [17, 3, 16, 7, 2.3e-09]
      - [17, 3, 8, 8, 6.18e-08]
      - [17, 3, 9, 8, -0.0005296431]
      - [17, 3, 11, 8, -3.56e-08]
      - [17, 3, 12, 8, -0.0005444747]
      - [17, 3, 13, 8, -0.0006283508]
      - [17, 3, 14, 8, -6.53e-08]
      - [17, 3, 16, 8, -0.0003657964]
      - [17, 3, 9, 9, -6.18e-08]
      - [17, 3, 10, 9, 5e-10]
      - [17, 3, 11, 9, 0.0005444747]
      - [17, 3, 12, 9, -3.56e-08]
      - [17, 3, 13, 9, 6.53e-08]
      - [17, 3, 14, 9, -0.0006283522]
      - [17, 3, 16, 9, -1.67e-08]
      - [17, 3, 12, 10, 5e-10]
      - [17, 3, 13, 10, 0.0016313768]
      - [17, 3, 14, 10, 2.441e-07]
      - [17, 3, 16, 10, 0.000232234]
      - [17, 3, 11, 11, 9.7e-09]
      - [17, 3, 12, 11, 0.0006830816]
      - [17, 3, 13, 11, 0.0009450813]
      - [17, 3, 14, 11, 1.466e-07]
      - [17, 3, 16, 11, 0.0003604262]
      - [17, 3, 12, 12, -9.7e-09]
      - [17, 3, 13, 12, 1.466e-07]
      - [17, 3, 14, 12, -0.0009450813]
      - [17, 3, 16, 12, 2e-09]
      - [17, 3, 15, 13, -1.043e-07]
      - [17, 3, 15, 14, 0.0006970374]
      - [4, 4, 1, 1, 0.1714907596]
      - [4, 4, 3, 1, 2.286e-07]
      - [4, 4, 4, 1, -1.24e-08]
      - [4, 4, 2, 2, 0.1714907594]
      - [4, 4, 3, 2, 0.0061025995]
      - [4, 4, 4, 2, 0.0003982628]
      - [4, 4, 3, 3, 0.1714299169]
      - [4, 4, 4, 4, 0.1976170602]
      - [5, 4, 3, 1, 0.0061025968]
      - [5, 4, 4, 1, -0.0003982628]
      - [5, 4, 5, 1, 1.24e-08]
      - [5, 4, 3, 2, -2.286e-07]
      - [5, 4, 4, 2, -1.24e-08]
      - [5, 4, 5, 2, -0.0003982627]
      - [5, 4, 5, 4, 0.0103762801]
      - [6, 4, 1, 1, 8.48e-08]
      - [6, 4, 2, 1, 0.0052553807]
      - [6, 4, 3, 1, -0.030076142]
      - [6, 4, 4, 1, 0.0007095657]
      - [6, 4, 5, 1, 8.2e-09]
      - [6, 4, 6, 1, 4.6e-09]
      - [6, 4, 2, 2, -8.48e-08]
      - [6, 4, 3, 2, -6.411e-07]
      - [6, 4, 4, 2, -1.96e-08]
      - [6, 4, 5, 2, 0.0002978863]
      - [6, 4, 6, 2, -0.0004015483]
      - [6, 4, 4, 3, 4.5e-09]
      - [6, 4, 5, 3, 0.0004621678]
      - [6, 4, 6, 3, 0.0036641883]
      - [6, 4, 4, 4, -4.145e-07]
      - [6, 4, 5, 4, -0.007053457]
      - [6, 4, 6, 4, 0.0238786035]
      - [6, 4, 5, 5, 4.145e-07]
      - [7, 4, 1, 1, 0.0052553821]
      - [7, 4, 2, 1, -8.48e-08]
      - [7, 4, 3, 1, -6.411e-07]
      - [7, 4, 4, 1, 1.96e-08]
      - [7, 4, 5, 1, -0.0002978862]
      - [7, 4, 6, 1, -0.0004015485]
      - [7, 4, 7, 1, -4.6e-09]
      - [7, 4, 2, 2, -0.0052553804]
      - [7, 4, 3, 2, 0.0300761427]
      - [7, 4, 4, 2, 0.0007095657]
      - [7, 4, 5, 2, 8.2e-09]
      - [7, 4, 6, 2, -4.6e-09]
      - [7, 4, 7, 2, 0.0004015484]
      - [7, 4, 3, 3, -3e-09]
      - [7, 4, 4, 3, 0.0004621677]
      - [7, 4, 5, 3, -4.5e-09]
      - [7, 4, 6, 3, 1.795e-07]
      - [7, 4, 7, 3, -0.0036641883]
      - [7, 4, 4, 4, 0.0070534584]
      - [7, 4, 5, 4, -4.145e-07]
      - [7, 4, 7, 4, 0.0238786035]
      - [7, 4, 5, 5, -0.0070534561]
      - [7, 4, 6, 5, -0.0116947634]
      - [7, 4, 6, 6, 0.0009845182]
      - [8, 4, 1, 1, -6.33e-08]
      - [8, 4, 2, 1, 0.0028770862]
      - [8, 4, 3, 1, 0.0256338178]
      - [8, 4, 4, 1, -0.0001576623]
      - [8, 4, 5, 1, -1.58e-08]
      - [8, 4, 6, 1, 2e-08]
      - [8, 4, 7, 1, -0.0004025922]
      - [8, 4, 8, 1, -1.04e-08]
      - [8, 4, 2, 2, 6.33e-08]
      - [8, 4, 3, 2, 1.5244e-06]
      - [8, 4, 4, 2, 1.04e-08]
      - [8, 4, 5, 2, -0.0002399666]
      - [8, 4, 6, 2, -0.0004025925]
      - [8, 4, 7, 2, -2e-08]
      - [8, 4, 8, 2, 0.0001187416]
      - [8, 4, 4, 3, -1.24e-08]
      - [8, 4, 5, 3, 0.0004360476]
      - [8, 4, 6, 3, -0.0028519834]
      - [8, 4, 7, 3, -2.485e-07]
      - [8, 4, 8, 3, -0.0053488799]
      - [8, 4, 4, 4, 5.21e-07]
      - [8, 4, 5, 4, 0.0053751357]
      - [8, 4, 6, 4, -0.0143703228]
      - [8, 4, 7, 4, 5.482e-07]
      - [8, 4, 8, 4, 0.0216103336]
      - [8, 4, 5, 5, -5.21e-07]
      - [8, 4, 6, 5, -4.799e-07]
      - [8, 4, 7, 5, -0.0125778296]
      - [8, 4, 6, 6, -1.382e-07]
      - [8, 4, 7, 6, 0.0017868092]
      - [8, 4, 7, 7, 1.382e-07]
      - [9, 4, 1, 1, 0.0028770856]
      - [9, 4, 2, 1, 6.33e-08]
      - [9, 4, 3, 1, 1.5244e-06]
      - [9, 4, 4, 1, -1.04e-08]
      - [9, 4, 5, 1, 0.000239966]
      - [9, 4, 6, 1, -0.0004025924]
      - [9, 4, 7, 1, -2e-08]
      - [9, 4, 8, 1, 0.0001187407]
      - [9, 4, 9, 1, 1.04e-08]
      - [9, 4, 2, 2, -0.0028770875]
      - [9, 4, 3, 2, -0.0256338178]
      - [9, 4, 4, 2, -0.0001576628]
      - [9, 4, 5, 2, -1.58e-08]
      - [9, 4, 6, 2, -2e-08]
      - [9, 4, 7, 2, 0.0004025926]
      - [9, 4, 8, 2, 1.04e-08]
      - [9, 4, 9, 2, -0.0001187306]
      - [9, 4, 3, 3, 2.6e-09]
      - [9, 4, 4, 3, 0.0004360478]
      - [9, 4, 5, 3, 1.24e-08]
      - [9, 4, 6, 3, -2.485e-07]
      - [9, 4, 7, 3, 0.0028519833]
      - [9, 4, 8, 3, -6.701e-07]
      - [9, 4, 9, 3, 0.0053488798]
      - [9, 4, 4, 4, -0.0053751367]
      - [9, 4, 5, 4, 5.21e-07]
      - [9, 4, 6, 4, -5.482e-07]
      - [9, 4, 7, 4, -0.0143703218]
      - [9, 4, 9, 4, 0.0216103337]
      - [9, 4, 5, 5, 0.005375135]
      - [9, 4, 6, 5, 0.0125778305]
      - [9, 4, 7, 5, -4.799e-07]
      - [9, 4, 8, 5, -0.0123749716]
      - [9, 4, 6, 6, 0.0017868115]
      - [9, 4, 7, 6, 1.382e-07]
      - [9, 4, 8, 6, -0.0018125793]
      - [9, 4, 7, 7, -0.001786808]
      - [9, 4, 8, 7, -2.093e-07]
      - [9, 4, 8, 8, 0.0004504057]
      - [10, 4, 1, 1, -9.8e-09]
      - [10, 4, 2, 1, -0.0015493073]
      - [10, 4, 3, 1, -2.23e-08]
      - [10, 4, 4, 1, 0.0008235751]
      - [10, 4, 5, 1, -3.08e-08]
      - [10, 4, 6, 1, -2.8e-09]
      - [10, 4, 7, 1, 0.0001318536]
      - [10, 4, 8, 1, -9.32e-08]
      - [10, 4, 9, 1, 0.0015670323]
      - [10, 4, 2, 2, 9.8e-09]
      - [10, 4, 4, 2, -3.08e-08]
      - [10, 4, 5, 2, -0.0008235748]
      - [10, 4, 6, 2, 0.0001318536]
      - [10, 4, 7, 2, 2.8e-09]
      - [10, 4, 8, 2, 0.0015670323]
      - [10, 4, 9, 2, 9.32e-08]
      - [10, 4, 10, 2, -1.11e-08]
      - [10, 4, 5, 3, -0.0002803249]
      - [10, 4, 6, 3, 2.5e-09]
      - [10, 4, 8, 3, 4.6e-09]
      - [10, 4, 5, 4, -4.6e-09]
      - [10, 4, 6, 4, -0.00121962]
      - [10, 4, 7, 4, 1.19e-08]
      - [10, 4, 8, 4, -8.43824e-05]
      - [10, 4, 9, 4, -2.4e-09]
      - [10, 4, 10, 4, 0.0027127936]
      - [10, 4, 6, 5, 1.19e-08]
      - [10, 4, 7, 5, 0.0012196435]
      - [10, 4, 8, 5, -2.4e-09]
      - [10, 4, 9, 5, 8.4355e-05]
      - [10, 4, 6, 6, 6.58e-08]
      - [10, 4, 7, 6, -0.0013432036]
      - [10, 4, 8, 6, 9.93e-08]
      - [10, 4, 9, 6, -0.0011397352]
      - [10, 4, 7, 7, -6.58e-08]
      - [10, 4, 8, 7, -0.0011397353]
      - [10, 4, 9, 7, -9.93e-08]
      - [10, 4, 8, 8, -2.044e-07]
      - [10, 4, 9, 8, 0.001631773]
      - [10, 4, 9, 9, 2.044e-07]
      - [11, 4, 1, 1, 5.9e-09]
      - [11, 4, 2, 1, 0.0002020255]
      - [11, 4, 3, 1, 0.0109515474]
      - [11, 4, 4, 1, -0.0004694648]
      - [11, 4, 5, 1, -3.1e-09]
      - [11, 4, 6, 1, 8e-10]
      - [11, 4, 7, 1, 0.0005124893]
      - [11, 4, 8, 1, 2.57e-08]
      - [11, 4, 9, 1, -0.0007005397]
      - [11, 4, 10, 1, -3.09e-08]
      - [11, 4, 11, 1, 3.8e-09]
      - [11, 4, 2, 2, -5.9e-09]
      - [11, 4, 3, 2, 9.05e-08]
      - [11, 4, 4, 2, 6.9e-09]
      - [11, 4, 5, 2, -0.0002151159]
      - [11, 4, 6, 2, 0.0005124892]
      - [11, 4, 7, 2, -8e-10]
      - [11, 4, 8, 2, -0.0007005365]
      - [11, 4, 9, 2, -2.57e-08]
      - [11, 4, 10, 2, 0.0037425785]
      - [11, 4, 11, 2, 0.0002583802]
      - [11, 4, 4, 3, -1.64e-08]
      - [11, 4, 5, 3, -0.0007197644]
      - [11, 4, 6, 3, -0.0009013278]
      - [11, 4, 7, 3, -3.24e-08]
      - [11, 4, 8, 3, -0.0014779554]
      - [11, 4, 9, 3, -1.095e-07]
      - [11, 4, 10, 3, 1.1e-09]
      - [11, 4, 11, 3, 0.0032181711]
      - [11, 4, 4, 4, 1.392e-07]
      - [11, 4, 5, 4, 0.0030438112]
      - [11, 4, 6, 4, -0.0067426641]
      - [11, 4, 7, 4, -8.8e-08]
      - [11, 4, 8, 4, 0.0083975084]
      - [11, 4, 9, 4, 4.3e-07]
      - [11, 4, 10, 4, -0.0001554002]
      - [11, 4, 11, 4, 0.0060730727]
      - [11, 4, 5, 5, -1.392e-07]
      - [11, 4, 6, 5, 6.8e-08]
      - [11, 4, 7, 5, -0.0052071104]
      - [11, 4, 8, 5, -2.721e-07]
      - [11, 4, 9, 5, 0.0053145885]
      - [11, 4, 10, 5, 3.6e-09]
      - [11, 4, 6, 6, -5e-09]
      - [11, 4, 7, 6, 0.0001924272]
      - [11, 4, 8, 6, 9.1e-09]
      - [11, 4, 9, 6, -0.0001419069]
      - [11, 4, 10, 6, -7.6e-09]
      - [11, 4, 7, 7, 5e-09]
      - [11, 4, 8, 7, -0.0001419073]
      - [11, 4, 9, 7, -9.1e-09]
      - [11, 4, 10, 7, 0.0002121259]
      - [11, 4, 8, 8, -1.037e-07]
      - [11, 4, 9, 8, 0.0010119106]
      - [11, 4, 10, 8, -3.426e-07]
      - [11, 4, 9, 9, 1.037e-07]
      - [11, 4, 10, 9, 0.0046255825]
      - [12, 4, 1, 1, -0.0002020246]
      - [12, 4, 2, 1, 5.9e-09]
      - [12, 4, 3, 1, -9.05e-08]
      - [12, 4, 4, 1, 6.9e-09]
      - [12, 4, 5, 1, -0.0002151158]
      - [12, 4, 6, 1, -0.0005124892]
      - [12, 4, 7, 1, 8e-10]
      - [12, 4, 8, 1, 0.0007005364]
      - [12, 4, 9, 1, 2.57e-08]
      - [12, 4, 10, 1, -0.0037425785]
      - [12, 4, 11, 1, -0.0002583801]
      - [12, 4, 12, 1, -3.8e-09]
      - [12, 4, 2, 2, 0.0002020254]
      - [12, 4, 3, 2, 0.0109515475]
      - [12, 4, 4, 2, 0.000469465]
      - [12, 4, 5, 2, 3.1e-09]
      - [12, 4, 6, 2, 8e-10]
      - [12, 4, 7, 2, 0.0005124891]
      - [12, 4, 8, 2, 2.57e-08]
      - [12, 4, 9, 2, -0.0007005397]
      - [12, 4, 10, 2, -3.09e-08]
      - [12, 4, 11, 2, 3.8e-09]
      - [12, 4, 12, 2, -0.0002583801]
      - [12, 4, 3, 3, -1.1e-09]
      - [12, 4, 4, 3, 0.0007197643]
      - [12, 4, 5, 3, -1.64e-08]
      - [12, 4, 6, 3, 3.24e-08]
      - [12, 4, 7, 3, -0.0009013278]
      - [12, 4, 8, 3, 1.095e-07]
      - [12, 4, 9, 3, -0.0014779554]
      - [12, 4, 11, 3, -7.36e-08]
      - [12, 4, 12, 3, -0.0032181711]
      - [12, 4, 4, 4, 0.0030438116]
      - [12, 4, 5, 4, -1.392e-07]
      - [12, 4, 6, 4, -8.8e-08]
      - [12, 4, 7, 4, 0.0067426641]
      - [12, 4, 8, 4, 4.3e-07]
      - [12, 4, 9, 4, -0.0083975084]
      - [12, 4, 10, 4, -3.6e-09]
      - [12, 4, 12, 4, 0.0060730727]
      - [12, 4, 5, 5, -0.0030438109]
      - [12, 4, 6, 5, -0.0052071105]
      - [12, 4, 7, 5, -6.8e-08]
      - [12, 4, 8, 5, 0.0053145884]
      - [12, 4, 9, 5, 2.721e-07]
      - [12, 4, 10, 5, -0.0001553976]
      - [12, 4, 11, 5, 0.0020975558]
      - [12, 4, 6, 6, -0.0001924277]
      - [12, 4, 7, 6, -5e-09]
      - [12, 4, 8, 6, 0.0001419069]
      - [12, 4, 9, 6, 9.1e-09]
      - [12, 4, 10, 6, -0.0002121259]
      - [12, 4, 11, 6, 0.0006233841]
      - [12, 4, 7, 7, 0.000192426]
      - [12, 4, 8, 7, 9.1e-09]
      - [12, 4, 9, 7, -0.0001419072]
      - [12, 4, 10, 7, -7.6e-09]
      - [12, 4, 11, 7, 8.2e-09]
      - [12, 4, 8, 8, -0.0010119148]
      - [12, 4, 9, 8, -1.037e-07]
      - [12, 4, 10, 8, -0.0046255825]
      - [12, 4, 11, 8, -0.0005280319]
      - [12, 4, 9, 9, 0.0010119063]
      - [12, 4, 10, 9, -3.426e-07]
      - [12, 4, 11, 9, -2.7e-08]
      - [12, 4, 10, 10, 7.8e-09]
      - [12, 4, 11, 10, 0.0095370738]
      - [12, 4, 11, 11, -0.0001793941]
      - [13, 4, 1, 1, 0.0001853527]
      - [13, 4, 3, 1, -1.492e-07]
      - [13, 4, 4, 1, -6.11e-08]
      - [13, 4, 5, 1, -0.0003550639]
      - [13, 4, 6, 1, 0.0005396565]
      - [13, 4, 7, 1, -1.59e-08]
      - [13, 4, 8, 1, -0.0004167554]
      - [13, 4, 9, 1, -1.795e-07]
      - [13, 4, 10, 1, -0.0010141172]
      - [13, 4, 11, 1, -7.15777e-05]
      - [13, 4, 12, 1, -1.403e-07]
      - [13, 4, 13, 1, 2.791e-07]
      - [13, 4, 2, 2, 0.0001853521]
      - [13, 4, 3, 2, -0.0008363969]
      - [13, 4, 4, 2, 0.0003550639]
      - [13, 4, 5, 2, -6.11e-08]
      - [13, 4, 6, 2, 1.59e-08]
      - [13, 4, 7, 2, 0.0005396565]
      - [13, 4, 8, 2, 1.795e-07]
      - [13, 4, 9, 2, -0.0004167545]
      - [13, 4, 10, 2, 1.809e-07]
      - [13, 4, 11, 2, -1.403e-07]
      - [13, 4, 12, 2, 7.15778e-05]
      - [13, 4, 13, 2, -0.0008917102]
      - [13, 4, 3, 3, 3.96439e-05]
      - [13, 4, 6, 3, 7.35e-08]
      - [13, 4, 7, 3, 0.0004874997]
      - [13, 4, 8, 3, -1.278e-07]
      - [13, 4, 9, 3, -0.0011348737]
      - [13, 4, 10, 3, -2.317e-07]
      - [13, 4, 11, 3, 1.203e-07]
      - [13, 4, 12, 3, -0.0007345353]
      - [13, 4, 13, 3, 1e-10]
      - [13, 4, 4, 4, 0.0018846387]
      - [13, 4, 5, 4, 6.23e-08]
      - [13, 4, 6, 4, 3.72e-08]
      - [13, 4, 7, 4, -0.0001863896]
      - [13, 4, 8, 4, 1.164e-07]
      - [13, 4, 9, 4, -0.0004895192]
      - [13, 4, 11, 4, 5.72e-08]
      - [13, 4, 12, 4, 0.0003062627]
      - [13, 4, 13, 4, 0.0028954433]
      - [13, 4, 5, 5, 0.0010007836]
      - [13, 4, 6, 5, 0.0001863896]
      - [13, 4, 7, 5, 3.72e-08]
      - [13, 4, 8, 5, 0.0004895196]
      - [13, 4, 9, 5, 1.164e-07]
      - [13, 4, 10, 5, -4e-10]
      - [13, 4, 11, 5, 0.0003062628]
      - [13, 4, 12, 5, -5.72e-08]
      - [13, 4, 6, 6, 0.0006350001]
      - [13, 4, 8, 6, 0.0001308463]
      - [13, 4, 9, 6, 1.648e-07]
      - [13, 4, 10, 6, 0.0008931027]
      - [13, 4, 11, 6, -0.0003057963]
      - [13, 4, 12, 6, 1.358e-07]
      - [13, 4, 7, 7, 0.0006349996]
      - [13, 4, 8, 7, -1.648e-07]
      - [13, 4, 9, 7, 0.0001308457]
      - [13, 4, 10, 7, -1.346e-07]
      - [13, 4, 11, 7, 1.358e-07]
      - [13, 4, 12, 7, 0.0003057963]
      - [13, 4, 8, 8, 0.0001097866]
      - [13, 4, 10, 8, 0.0006926544]
      - [13, 4, 11, 8, 0.0013371081]
      - [13, 4, 12, 8, -7.2e-09]
      - [13, 4, 9, 9, 0.0001097853]
      - [13, 4, 10, 9, -7.8e-08]
      - [13, 4, 11, 9, -7.2e-09]
      - [13, 4, 12, 9, -0.0013371084]
      - [13, 4, 10, 10, -0.0002388624]
      - [13, 4, 11, 10, -0.0006823198]
      - [13, 4, 12, 10, -1.118e-07]
      - [13, 4, 11, 11, 0.0012744952]
      - [13, 4, 12, 12, 0.0012744955]
      - [14, 4, 1, 1, 2.61e-08]
      - [14, 4, 2, 1, 1e-10]
      - [14, 4, 3, 1, 0.0008363968]
      - [14, 4, 4, 1, 0.0003550639]
      - [14, 4, 5, 1, -6.11e-08]
      - [14, 4, 6, 1, 7e-08]
      - [14, 4, 7, 1, 0.0002188736]
      - [14, 4, 8, 1, -1.298e-07]
      - [14, 4, 9, 1, 0.0010789936]
      - [14, 4, 10, 1, -1.809e-07]
      - [14, 4, 11, 1, 4.6e-09]
      - [14, 4, 12, 1, 0.0010030049]
      - [14, 4, 13, 1, -0.0008917102]
      - [14, 4, 14, 1, -2.791e-07]
      - [14, 4, 2, 2, 2.61e-08]
      - [14, 4, 3, 2, -1.492e-07]
      - [14, 4, 4, 2, 6.11e-08]
      - [14, 4, 5, 2, 0.0003550639]
      - [14, 4, 6, 2, -0.0002188737]
      - [14, 4, 7, 2, 7e-08]
      - [14, 4, 8, 2, -0.0010789943]
      - [14, 4, 9, 2, -1.298e-07]
      - [14, 4, 10, 2, -0.0010141164]
      - [14, 4, 11, 2, 0.0010030048]
      - [14, 4, 12, 2, -4.6e-09]
      - [14, 4, 13, 2, -2.791e-07]
      - [14, 4, 14, 2, 0.00089171]
      - [14, 4, 3, 3, 5.6e-09]
      - [14, 4, 6, 3, -0.0004874998]
      - [14, 4, 7, 3, 7.35e-08]
      - [14, 4, 8, 3, 0.001134875]
      - [14, 4, 9, 3, -1.278e-07]
      - [14, 4, 10, 3, 0.0016437654]
      - [14, 4, 11, 3, -0.0007345351]
      - [14, 4, 12, 3, -1.203e-07]
      - [14, 4, 14, 3, 1e-10]
      - [14, 4, 4, 4, 2.656e-07]
      - [14, 4, 5, 4, -0.0004419276]
      - [14, 4, 6, 4, -0.0001863895]
      - [14, 4, 7, 4, -3.72e-08]
      - [14, 4, 8, 4, -0.0004895193]
      - [14, 4, 9, 4, -1.164e-07]
      - [14, 4, 10, 4, 5e-10]
      - [14, 4, 11, 4, -0.0003062628]
      - [14, 4, 12, 4, 5.72e-08]
      - [14, 4, 13, 4, 6.13e-08]
      - [14, 4, 14, 4, 0.002460217]
      - [14, 4, 5, 5, 1.411e-07]
      - [14, 4, 6, 5, 3.72e-08]
      - [14, 4, 7, 5, -0.0001863895]
      - [14, 4, 8, 5, 1.164e-07]
      - [14, 4, 9, 5, -0.0004895193]
      - [14, 4, 11, 5, 5.72e-08]
      - [14, 4, 12, 5, 0.0003062627]
      - [14, 4, 13, 5, -0.000249528]
      - [14, 4, 6, 6, 8.95e-08]
      - [14, 4, 8, 6, 6.17e-08]
      - [14, 4, 9, 6, -0.0011335469]
      - [14, 4, 10, 6, 1.346e-07]
      - [14, 4, 11, 6, -3.02e-08]
      - [14, 4, 12, 6, -0.0009918088]
      - [14, 4, 13, 6, 0.0009828455]
      - [14, 4, 7, 7, 8.95e-08]
      - [14, 4, 8, 7, 0.0011335476]
      - [14, 4, 9, 7, 6.17e-08]
      - [14, 4, 10, 7, 0.0008931017]
      - [14, 4, 11, 7, -0.0009918087]
      - [14, 4, 12, 7, 3.02e-08]
      - [14, 4, 13, 7, 3.348e-07]
      - [14, 4, 8, 8, 1.55e-08]
      - [14, 4, 9, 8, 6e-10]
      - [14, 4, 10, 8, 7.8e-08]
      - [14, 4, 11, 8, 1.61e-07]
      - [14, 4, 12, 8, 0.0005368471]
      - [14, 4, 13, 8, -0.0010853439]
      - [14, 4, 9, 9, 1.55e-08]
      - [14, 4, 10, 9, 0.0006926547]
      - [14, 4, 11, 9, 0.0005368466]
      - [14, 4, 12, 9, -1.61e-07]
      - [14, 4, 13, 9, -4.112e-07]
      - [14, 4, 10, 10, -3.37e-08]
      - [14, 4, 11, 10, -1.118e-07]
      - [14, 4, 12, 10, 0.0006823182]
      - [14, 4, 13, 10, 1e-09]
      - [14, 4, 11, 11, 1.796e-07]
      - [14, 4, 13, 11, -0.0001169826]
      - [14, 4, 12, 12, 1.796e-07]
      - [14, 4, 13, 12, 3.83e-08]
      - [14, 4, 13, 13, 5.59e-08]
      - [15, 4, 1, 1, -0.0126773462]
      - [15, 4, 2, 1, 8.05e-08]
      - [15, 4, 4, 1, 5.5e-09]
      - [15, 4, 5, 1, 0.0001478519]
      - [15, 4, 6, 1, 3.49963e-05]
      - [15, 4, 7, 1, 7e-10]
      - [15, 4, 8, 1, 0.0038248526]
      - [15, 4, 9, 1, 2.275e-07]
      - [15, 4, 10, 1, -3.6e-09]
      - [15, 4, 11, 1, -0.0069238692]
      - [15, 4, 12, 1, 5.72e-08]
      - [15, 4, 13, 1, -4.393e-07]
      - [15, 4, 14, 1, 0.0024623741]
      - [15, 4, 2, 2, 0.012677347]
      - [15, 4, 3, 2, 1e-10]
      - [15, 4, 4, 2, 0.0001478519]
      - [15, 4, 5, 2, -5.5e-09]
      - [15, 4, 6, 2, 7e-10]
      - [15, 4, 7, 2, -3.49963e-05]
      - [15, 4, 8, 2, 2.275e-07]
      - [15, 4, 9, 2, -0.0038248526]
      - [15, 4, 11, 2, -5.72e-08]
      - [15, 4, 12, 2, -0.0069238692]
      - [15, 4, 13, 2, -0.0024623744]
      - [15, 4, 14, 2, -4.393e-07]
      - [15, 4, 3, 3, 1e-10]
      - [15, 4, 4, 3, -0.0004059579]
      - [15, 4, 13, 3, -0.0073641676]
      - [15, 4, 14, 3, -1.038e-06]
      - [15, 4, 15, 3, -1e-10]
      - [15, 4, 6, 4, -1.4e-08]
      - [15, 4, 7, 4, -0.0014242738]
      - [15, 4, 8, 4, 2.132e-07]
      - [15, 4, 9, 4, -0.0075175259]
      - [15, 4, 11, 4, -8.82e-08]
      - [15, 4, 12, 4, 0.0038590771]
      - [15, 4, 13, 4, -5e-10]
      - [15, 4, 15, 4, 0.0276594534]
      - [15, 4, 5, 5, -1e-10]
      - [15, 4, 6, 5, -0.0014242753]
      - [15, 4, 7, 5, 1.4e-08]
      - [15, 4, 8, 5, -0.0075175265]
      - [15, 4, 9, 5, -2.132e-07]
      - [15, 4, 10, 5, -0.0021696993]
      - [15, 4, 11, 5, -0.0038590768]
      - [15, 4, 12, 5, -8.82e-08]
      - [15, 4, 6, 6, -0.0112637558]
      - [15, 4, 7, 6, -5.517e-07]
      - [15, 4, 8, 6, 0.0012766569]
      - [15, 4, 9, 6, 1.112e-07]
      - [15, 4, 10, 6, -1.1e-09]
      - [15, 4, 11, 6, 0.0020477889]
      - [15, 4, 12, 6, -7.36e-08]
      - [15, 4, 13, 6, 9.05e-08]
      - [15, 4, 14, 6, -0.0006006605]
      - [15, 4, 7, 7, 0.0112637557]
      - [15, 4, 8, 7, 1.112e-07]
      - [15, 4, 9, 7, -0.0012766569]
      - [15, 4, 11, 7, 7.36e-08]
      - [15, 4, 12, 7, 0.0020477889]
      - [15, 4, 13, 7, 0.0006006606]
      - [15, 4, 14, 7, 9.05e-08]
      - [15, 4, 8, 8, -0.0015813299]
      - [15, 4, 9, 8, -1.981e-07]
      - [15, 4, 10, 8, 1e-09]
      - [15, 4, 11, 8, -0.0072506303]
      - [15, 4, 12, 8, 5.371e-07]
      - [15, 4, 13, 8, 5.503e-07]
      - [15, 4, 14, 8, -0.0048878938]
      - [15, 4, 9, 9, 0.0015813299]
      - [15, 4, 11, 9, -5.371e-07]
      - [15, 4, 12, 9, -0.00725063]
      - [15, 4, 13, 9, 0.0048878804]
      - [15, 4, 14, 9, 5.503e-07]
      - [15, 4, 10, 10, 4e-10]
      - [15, 4, 11, 10, 6.8e-09]
      - [15, 4, 13, 10, 2.3627e-06]
      - [15, 4, 14, 10, -0.0167623429]
      - [15, 4, 11, 11, 0.006128012]
      - [15, 4, 12, 11, -1.402e-07]
      - [15, 4, 13, 11, -1.9963e-06]
      - [15, 4, 14, 11, 0.0121873485]
      - [15, 4, 12, 12, -0.0061280112]
      - [15, 4, 13, 12, 0.0121873507]
      - [15, 4, 14, 12, 1.9963e-06]
      - [15, 4, 13, 13, 5e-10]
      - [15, 4, 14, 14, -1.9e-09]
      - [16, 4, 1, 1, 0.0011187188]
      - [16, 4, 3, 1, -1.542e-07]
      - [16, 4, 4, 1, -2.7e-09]
      - [16, 4, 5, 1, -0.0001201427]
      - [16, 4, 6, 1, 0.0014168254]
      - [16, 4, 7, 1, 4.11e-08]
      - [16, 4, 8, 1, 0.0003678305]
      - [16, 4, 9, 1, 3.8e-08]
      - [16, 4, 10, 1, -0.0016723444]
      - [16, 4, 11, 1, 0.0021921849]
      - [16, 4, 12, 1, 2.6e-09]
      - [16, 4, 13, 1, 4.788e-07]
      - [16, 4, 14, 1, -0.0029303436]
      - [16, 4, 15, 1, -3e-10]
      - [16, 4, 16, 1, -9.3e-09]
      - [16, 4, 2, 2, 0.0011187184]
      - [16, 4, 3, 2, -0.0053563855]
      - [16, 4, 4, 2, 0.0001201427]
      - [16, 4, 5, 2, -2.7e-09]
      - [16, 4, 6, 2, -4.11e-08]
      - [16, 4, 7, 2, 0.0014168255]
      - [16, 4, 8, 2, -3.8e-08]
      - [16, 4, 9, 2, 0.0003678316]
      - [16, 4, 10, 2, 4.81e-08]
      - [16, 4, 11, 2, 2.6e-09]
      - [16, 4, 12, 2, -0.0021921856]
      - [16, 4, 13, 2, -0.0029303439]
      - [16, 4, 14, 2, -4.788e-07]
      - [16, 4, 15, 2, -9.5361e-06]
      - [16, 4, 16, 2, 0.0006728233]
      - [16, 4, 3, 3, 0.0016938449]
      - [16, 4, 6, 3, 7e-10]
      - [16, 4, 7, 3, 0.0006159098]
      - [16, 4, 8, 3, 4.39e-08]
      - [16, 4, 9, 3, -0.0011851843]
      - [16, 4, 10, 3, 3.98e-08]
      - [16, 4, 11, 3, 3.21e-08]
      - [16, 4, 12, 3, -0.0022634942]
      - [16, 4, 13, 3, -2e-10]
      - [16, 4, 15, 3, 0.0004577193]
      - [16, 4, 4, 4, 0.00660319]
      - [16, 4, 5, 4, -8.8e-09]
      - [16, 4, 6, 4, 3.94e-08]
      - [16, 4, 7, 4, -0.0007858075]
      - [16, 4, 8, 4, -1.965e-07]
      - [16, 4, 9, 4, 0.0022271599]
      - [16, 4, 11, 4, -4.17e-08]
      - [16, 4, 12, 4, -0.0011250357]
      - [16, 4, 13, 4, 0.0007510369]
      - [16, 4, 14, 4, 1.164e-07]
      - [16, 4, 16, 4, 0.0153495767]
      - [16, 4, 5, 5, 0.004577731]
      - [16, 4, 6, 5, 0.0007858077]
      - [16, 4, 7, 5, 3.94e-08]
      - [16, 4, 8, 5, -0.0022271597]
      - [16, 4, 9, 5, -1.965e-07]
      - [16, 4, 10, 5, 1.9e-09]
      - [16, 4, 11, 5, -0.0011250357]
      - [16, 4, 12, 5, 4.17e-08]
      - [16, 4, 13, 5, -4.75e-08]
      - [16, 4, 14, 5, 0.0003443197]
      - [16, 4, 6, 6, 0.0181713522]
      - [16, 4, 8, 6, 0.0120554499]
      - [16, 4, 9, 6, 4.385e-07]
      - [16, 4, 10, 6, 0.0005944352]
      - [16, 4, 11, 6, 0.0058667589]
      - [16, 4, 12, 6, 7.7e-08]
      - [16, 4, 13, 6, -5.66e-08]
      - [16, 4, 14, 6, 0.0002964899]
      - [16, 4, 15, 6, -4.4e-09]
      - [16, 4, 7, 7, 0.0181713526]
      - [16, 4, 8, 7, -4.385e-07]
      - [16, 4, 9, 7, 0.0120554498]
      - [16, 4, 10, 7, -7e-10]
      - [16, 4, 11, 7, 7.7e-08]
      - [16, 4, 12, 7, -0.005866759]
      - [16, 4, 13, 7, 0.0002964901]
      - [16, 4, 14, 7, 5.66e-08]
      - [16, 4, 15, 7, -0.0039317416]
      - [16, 4, 8, 8, 0.0079065924]
      - [16, 4, 10, 8, 0.0029766733]
      - [16, 4, 11, 8, 0.0045687316]
      - [16, 4, 12, 8, 2.358e-07]
      - [16, 4, 13, 8, 5.116e-07]
      - [16, 4, 14, 8, -0.0022322309]
      - [16, 4, 15, 8, -1.9e-08]
      - [16, 4, 9, 9, 0.0079065875]
      - [16, 4, 10, 9, 1.102e-07]
      - [16, 4, 11, 9, 2.358e-07]
      - [16, 4, 12, 9, -0.0045687365]
      - [16, 4, 13, 9, -0.002232231]
      - [16, 4, 14, 9, -5.116e-07]
      - [16, 4, 15, 9, 0.0005124824]
      - [16, 4, 10, 10, -0.0017115844]
      - [16, 4, 11, 10, -0.0054673519]
      - [16, 4, 12, 10, -7.75e-08]
      - [16, 4, 14, 10, 2e-09]
      - [16, 4, 15, 10, -7.3e-09]
      - [16, 4, 11, 11, 0.0020499895]
      - [16, 4, 13, 11, -6.109e-07]
      - [16, 4, 14, 11, 0.0034322054]
      - [16, 4, 15, 11, -3.7e-09]
      - [16, 4, 12, 12, 0.0020499897]
      - [16, 4, 13, 12, -0.0034322055]
      - [16, 4, 14, 12, -6.109e-07]
      - [16, 4, 15, 12, 0.0002639823]
      - [16, 4, 13, 13, -0.0054686084]
      - [16, 4, 14, 13, -1.1748e-06]
      - [16, 4, 15, 13, -3e-10]
      - [16, 4, 14, 14, 0.0026176153]
      - [16, 4, 15, 15, 0.0081710301]
      - [17, 4, 1, 1, 9.7e-09]
      - [17, 4, 2, 1, -7e-10]
      - [17, 4, 3, 1, -0.0053563864]
      - [17, 4, 4, 1, -0.0001201426]
      - [17, 4, 5, 1, 2.7e-09]
      - [17, 4, 6, 1, 1.85e-08]
      - [17, 4, 7, 1, -0.0002240632]
      - [17, 4, 8, 1, 1.081e-07]
      - [17, 4, 9, 1, -0.0015933878]
      - [17, 4, 10, 1, 4.81e-08]
      - [17, 4, 11, 1, -3.93e-08]
      - [17, 4, 12, 1, -0.0039921697]
      - [17, 4, 13, 1, 0.0029303434]
      - [17, 4, 14, 1, 4.788e-07]
      - [17, 4, 15, 1, -9.5361e-06]
      - [17, 4, 16, 1, -0.0006728232]
      - [17, 4, 17, 1, 9.3e-09]
      - [17, 4, 2, 2, 9.7e-09]
      - [17, 4, 3, 2, 1.542e-07]
      - [17, 4, 4, 2, -2.7e-09]
      - [17, 4, 5, 2, -0.0001201426]
      - [17, 4, 6, 2, 0.0002240633]
      - [17, 4, 7, 2, 1.85e-08]
      - [17, 4, 8, 2, 0.0015933894]
      - [17, 4, 9, 2, 1.081e-07]
      - [17, 4, 10, 2, 0.001672342]
      - [17, 4, 11, 2, -0.00399217]
      - [17, 4, 12, 2, 3.93e-08]
      - [17, 4, 13, 2, 4.788e-07]
      - [17, 4, 14, 2, -0.0029303434]
      - [17, 4, 15, 2, 3e-10]
      - [17, 4, 16, 2, -9.3e-09]
      - [17, 4, 17, 2, -0.0006728232]
      - [17, 4, 3, 3, 1.47e-08]
      - [17, 4, 6, 3, 0.0006159099]
      - [17, 4, 7, 3, -7e-10]
      - [17, 4, 8, 3, -0.0011851879]
      - [17, 4, 9, 3, -4.39e-08]
      - [17, 4, 10, 3, -0.0045831112]
      - [17, 4, 11, 3, 0.0022634938]
      - [17, 4, 12, 3, 3.21e-08]
      - [17, 4, 14, 3, 1e-10]
      - [17, 4, 15, 3, 4e-09]
      - [17, 4, 4, 4, 5.73e-08]
      - [17, 4, 5, 4, 0.0010127291]
      - [17, 4, 6, 4, 0.0007858086]
      - [17, 4, 7, 4, 3.94e-08]
      - [17, 4, 8, 4, -0.00222716]
      - [17, 4, 9, 4, -1.965e-07]
      - [17, 4, 10, 4, 2e-09]
      - [17, 4, 11, 4, -0.0011250357]
      - [17, 4, 12, 4, 4.17e-08]
      - [17, 4, 13, 4, 1.783e-07]
      - [17, 4, 14, 4, -0.0012185698]
      - [17, 4, 16, 4, 7.1e-08]
      - [17, 4, 17, 4, 0.0071637307]
      - [17, 4, 5, 5, 3.97e-08]
      - [17, 4, 6, 5, -3.94e-08]
      - [17, 4, 7, 5, 0.0007858091]
      - [17, 4, 8, 5, 1.965e-07]
      - [17, 4, 9, 5, -0.0022271598]
      - [17, 4, 11, 5, 4.17e-08]
      - [17, 4, 12, 5, 0.0011250356]
      - [17, 4, 13, 5, -0.0001232132]
      - [17, 4, 14, 5, -1.44e-08]
      - [17, 4, 15, 5, 4e-10]
      - [17, 4, 16, 5, 0.0026298167]
      - [17, 4, 6, 6, 1.576e-07]
      - [17, 4, 8, 6, 1.03e-08]
      - [17, 4, 9, 6, 0.002470429]
      - [17, 4, 10, 6, -7e-10]
      - [17, 4, 11, 6, 5.15e-08]
      - [17, 4, 12, 6, -5.0247e-05]
      - [17, 4, 13, 6, -0.0002964899]
      - [17, 4, 14, 6, -5.66e-08]
      - [17, 4, 15, 6, -0.0039317415]
      - [17, 4, 16, 6, -0.0057980162]
      - [17, 4, 7, 7, 1.576e-07]
      - [17, 4, 8, 7, -0.0024704293]
      - [17, 4, 9, 7, 1.03e-08]
      - [17, 4, 10, 7, -0.0005944435]
      - [17, 4, 11, 7, -5.02469e-05]
      - [17, 4, 12, 7, -5.15e-08]
      - [17, 4, 13, 7, -5.66e-08]
      - [17, 4, 14, 7, 0.00029649]
      - [17, 4, 15, 7, 4.4e-09]
      - [17, 4, 16, 7, -2.402e-07]
      - [17, 4, 8, 8, 6.86e-08]
      - [17, 4, 9, 8, -2.3e-09]
      - [17, 4, 10, 8, 1.102e-07]
      - [17, 4, 11, 8, 5.08e-08]
      - [17, 4, 12, 8, -0.0002186498]
      - [17, 4, 13, 8, 0.0022322312]
      - [17, 4, 14, 8, 5.116e-07]
      - [17, 4, 15, 8, 0.0005124842]
      - [17, 4, 16, 8, -0.0001596263]
      - [17, 4, 9, 9, 6.86e-08]
      - [17, 4, 10, 9, -0.002976682]
      - [17, 4, 11, 9, -0.0002186453]
      - [17, 4, 12, 9, -5.08e-08]
      - [17, 4, 13, 9, 5.116e-07]
      - [17, 4, 14, 9, -0.0022322309]
      - [17, 4, 15, 9, 1.9e-08]
      - [17, 4, 16, 9, -1.27e-08]
      - [17, 4, 10, 10, -1.48e-08]
      - [17, 4, 11, 10, 7.75e-08]
      - [17, 4, 12, 10, -0.0054673483]
      - [17, 4, 13, 10, -2.4e-09]
      - [17, 4, 15, 10, 0.0008460359]
      - [17, 4, 16, 10, 1e-10]
      - [17, 4, 11, 11, 1.78e-08]
      - [17, 4, 12, 11, -5e-10]
      - [17, 4, 13, 11, -0.0034322062]
      - [17, 4, 14, 11, -6.109e-07]
      - [17, 4, 15, 11, -0.0002639819]
      - [17, 4, 16, 11, -0.0004695531]
      - [17, 4, 12, 12, 1.78e-08]
      - [17, 4, 13, 12, 6.109e-07]
      - [17, 4, 14, 12, -0.0034322058]
      - [17, 4, 15, 12, -3.7e-09]
      - [17, 4, 16, 12, 1.33e-08]
      - [17, 4, 13, 13, -1.1872e-06]
      - [17, 4, 14, 13, 0.0040431127]
      - [17, 4, 16, 13, -5.61e-08]
      - [17, 4, 14, 14, 1.1625e-06]
      - [17, 4, 16, 14, 0.0003111969]
      - [17, 4, 15, 15, 7.09e-08]
      - [17, 4, 16, 16, 1.485e-07]
      - [5, 5, 1, 1, 0.1714907589]
      - [5, 5, 3, 1, -2.286e-07]
      - [5, 5, 4, 1, 1.24e-08]
      - [5, 5, 5, 1, 0.0003982626]
      - [5, 5, 2, 2, 0.1714907591]
      - [5, 5, 3, 2, -0.0061025954]
      - [5, 5, 4, 2, -0.0003982627]
      - [5, 5, 5, 2, 1.24e-08]
      - [5, 5, 3, 3, 0.1714299181]
      - [5, 5, 4, 4, 0.1768644987]
      - [5, 5, 5, 5, 0.1976170583]
      - [6, 5, 1, 1, 0.005255382]
      - [6, 5, 2, 1, -8.48e-08]
      - [6, 5, 3, 1, 6.411e-07]
      - [6, 5, 4, 1, -8.2e-09]
      - [6, 5, 5, 1, 0.0007095657]
      - [6, 5, 6, 1, -0.0004015486]
      - [6, 5, 2, 2, -0.0052553845]
      - [6, 5, 3, 2, -0.0300761418]
      - [6, 5, 4, 2, -0.0002978862]
      - [6, 5, 5, 2, -1.96e-08]
      - [6, 5, 6, 2, -4.6e-09]
      - [6, 5, 3, 3, 2.9e-09]
      - [6, 5, 4, 3, 0.0004621681]
      - [6, 5, 5, 3, -4.5e-09]
      - [6, 5, 6, 3, -1.795e-07]
      - [6, 5, 4, 4, -0.0070534582]
      - [6, 5, 5, 4, 4.145e-07]
      - [6, 5, 5, 5, 0.007053456]
      - [6, 5, 6, 5, 0.0238786044]
      - [7, 5, 1, 1, -8.48e-08]
      - [7, 5, 2, 1, -0.0052553848]
      - [7, 5, 3, 1, -0.030076142]
      - [7, 5, 4, 1, 0.0002978863]
      - [7, 5, 5, 1, 1.96e-08]
      - [7, 5, 6, 1, -4.6e-09]
      - [7, 5, 7, 1, 0.0004015485]
      - [7, 5, 2, 2, 8.48e-08]
      - [7, 5, 3, 2, -6.411e-07]
      - [7, 5, 4, 2, -8.2e-09]
      - [7, 5, 5, 2, 0.0007095656]
      - [7, 5, 6, 2, 0.0004015488]
      - [7, 5, 7, 2, 4.6e-09]
      - [7, 5, 4, 3, -4.5e-09]
      - [7, 5, 5, 3, -0.0004621682]
      - [7, 5, 6, 3, 0.0036641883]
      - [7, 5, 7, 3, 1.795e-07]
      - [7, 5, 4, 4, -4.145e-07]
      - [7, 5, 5, 4, -0.0070534569]
      - [7, 5, 6, 4, 0.0116947632]
      - [7, 5, 5, 5, 4.145e-07]
      - [7, 5, 7, 5, 0.0238786045]
      - [7, 5, 6, 6, 3.86e-08]
      - [8, 5, 1, 1, 0.0028770873]
      - [8, 5, 2, 1, 6.33e-08]
      - [8, 5, 3, 1, -1.5244e-06]
      - [8, 5, 4, 1, 1.58e-08]
      - [8, 5, 5, 1, -0.0001576636]
      - [8, 5, 6, 1, -0.0004025926]
      - [8, 5, 7, 1, -2e-08]
      - [8, 5, 8, 1, 0.0001187198]
      - [8, 5, 2, 2, -0.0028770857]
      - [8, 5, 3, 2, 0.0256338185]
      - [8, 5, 4, 2, 0.0002399653]
      - [8, 5, 5, 2, 1.04e-08]
      - [8, 5, 6, 2, -2e-08]
      - [8, 5, 7, 2, 0.0004025924]
      - [8, 5, 8, 2, 1.04e-08]
      - [8, 5, 3, 3, -2.6e-09]
      - [8, 5, 4, 3, 0.0004360478]
      - [8, 5, 5, 3, 1.24e-08]
      - [8, 5, 6, 3, 2.485e-07]
      - [8, 5, 7, 3, -0.0028519834]
      - [8, 5, 8, 3, 6.701e-07]
      - [8, 5, 4, 4, 0.0053751366]
      - [8, 5, 5, 4, -5.21e-07]
      - [8, 5, 6, 4, 4.799e-07]
      - [8, 5, 7, 4, 0.0125778313]
      - [8, 5, 5, 5, -0.0053751349]
      - [8, 5, 6, 5, -0.0143703212]
      - [8, 5, 7, 5, 5.482e-07]
      - [8, 5, 8, 5, 0.0216103342]
      - [8, 5, 6, 6, 0.0017868096]
      - [8, 5, 7, 6, 1.382e-07]
      - [8, 5, 7, 7, -0.0017868127]
      - [9, 5, 1, 1, 6.33e-08]
      - [9, 5, 2, 1, -0.002877084]
      - [9, 5, 3, 1, 0.0256338181]
      - [9, 5, 4, 1, -0.000239966]
      - [9, 5, 5, 1, -1.04e-08]
      - [9, 5, 6, 1, -2e-08]
      - [9, 5, 7, 1, 0.0004025925]
      - [9, 5, 8, 1, 1.04e-08]
      - [9, 5, 9, 1, -0.0001187307]
      - [9, 5, 2, 2, -6.33e-08]
      - [9, 5, 3, 2, 1.5244e-06]
      - [9, 5, 4, 2, 1.58e-08]
      - [9, 5, 5, 2, -0.000157663]
      - [9, 5, 6, 2, 0.0004025922]
      - [9, 5, 7, 2, 2e-08]
      - [9, 5, 8, 2, -0.0001187214]
      - [9, 5, 9, 2, -1.04e-08]
      - [9, 5, 4, 3, 1.24e-08]
      - [9, 5, 5, 3, -0.0004360475]
      - [9, 5, 6, 3, -0.0028519834]
      - [9, 5, 7, 3, -2.485e-07]
      - [9, 5, 8, 3, -0.0053488799]
      - [9, 5, 9, 3, -6.701e-07]
      - [9, 5, 4, 4, 5.21e-07]
      - [9, 5, 5, 4, 0.0053751355]
      - [9, 5, 6, 4, -0.0125778303]
      - [9, 5, 7, 4, 4.799e-07]
      - [9, 5, 8, 4, 0.0123749719]
      - [9, 5, 5, 5, -5.21e-07]
      - [9, 5, 6, 5, -5.482e-07]
      - [9, 5, 7, 5, -0.0143703221]
      - [9, 5, 9, 5, 0.0216103338]
      - [9, 5, 6, 6, 1.382e-07]
      - [9, 5, 7, 6, -0.0017868102]
      - [9, 5, 8, 6, -2.093e-07]
      - [9, 5, 7, 7, -1.382e-07]
      - [9, 5, 8, 7, 0.0018125742]
      - [9, 5, 8, 8, 6.92e-08]
      - [10, 5, 1, 1, 0.0015493024]
      - [10, 5, 2, 1, -9.8e-09]
      - [10, 5, 4, 1, -3.08e-08]
      - [10, 5, 5, 1, -0.0008235748]
      - [10, 5, 6, 1, -0.000131853]
      - [10, 5, 7, 1, -2.8e-09]
      - [10, 5, 8, 1, -0.0015670325]
      - [10, 5, 9, 1, -9.32e-08]
      - [10, 5, 10, 1, 1.13e-08]
      - [10, 5, 2, 2, -0.0015493025]
      - [10, 5, 3, 2, -2.22e-08]
      - [10, 5, 4, 2, -0.0008235752]
      - [10, 5, 5, 2, 3.08e-08]
      - [10, 5, 6, 2, -2.8e-09]
      - [10, 5, 7, 2, 0.000131853]
      - [10, 5, 8, 2, -9.32e-08]
      - [10, 5, 9, 2, 0.0015670324]
      - [10, 5, 4, 3, 0.0002803242]
      - [10, 5, 7, 3, 2.5e-09]
      - [10, 5, 9, 3, 4.7e-09]
      - [10, 5, 4, 4, -4.6e-09]
      - [10, 5, 6, 4, 1.19e-08]
      - [10, 5, 7, 4, 0.0012196215]
      - [10, 5, 8, 4, -2.4e-09]
      - [10, 5, 9, 4, 8.43766e-05]
      - [10, 5, 5, 5, 4.6e-09]
      - [10, 5, 6, 5, 0.001219645]
      - [10, 5, 7, 5, -1.19e-08]
      - [10, 5, 8, 5, 8.43492e-05]
      - [10, 5, 9, 5, 2.4e-09]
      - [10, 5, 10, 5, 0.0027127933]
      - [10, 5, 6, 6, 0.0013432007]
      - [10, 5, 7, 6, 6.58e-08]
      - [10, 5, 8, 6, 0.0011397384]
      - [10, 5, 9, 6, 9.93e-08]
      - [10, 5, 7, 7, -0.0013432007]
      - [10, 5, 8, 7, 9.93e-08]
      - [10, 5, 9, 7, -0.0011397384]
      - [10, 5, 8, 8, -0.0016317738]
      - [10, 5, 9, 8, -2.044e-07]
      - [10, 5, 9, 9, 0.0016317738]
      - [11, 5, 1, 1, 0.0002020249]
      - [11, 5, 2, 1, -5.9e-09]
      - [11, 5, 3, 1, -9.05e-08]
      - [11, 5, 4, 1, 3.1e-09]
      - [11, 5, 5, 1, -0.0004694649]
      - [11, 5, 6, 1, 0.0005124892]
      - [11, 5, 7, 1, -8e-10]
      - [11, 5, 8, 1, -0.000700543]
      - [11, 5, 9, 1, -2.57e-08]
      - [11, 5, 10, 1, -0.0037425773]
      - [11, 5, 11, 1, 0.00025838]
      - [11, 5, 2, 2, -0.0002020242]
      - [11, 5, 3, 2, 0.0109515474]
      - [11, 5, 4, 2, 0.0002151158]
      - [11, 5, 5, 2, 6.9e-09]
      - [11, 5, 6, 2, -8e-10]
      - [11, 5, 7, 2, -0.0005124893]
      - [11, 5, 8, 2, -2.57e-08]
      - [11, 5, 9, 2, 0.0007005397]
      - [11, 5, 10, 2, -3.09e-08]
      - [11, 5, 11, 2, -3.8e-09]
      - [11, 5, 3, 3, -1.1e-09]
      - [11, 5, 4, 3, -0.0007197645]
      - [11, 5, 5, 3, 1.64e-08]
      - [11, 5, 6, 3, 3.24e-08]
      - [11, 5, 7, 3, -0.0009013277]
      - [11, 5, 8, 3, 1.095e-07]
      - [11, 5, 9, 3, -0.0014779555]
      - [11, 5, 11, 3, -7.36e-08]
      - [11, 5, 4, 4, 0.0030438115]
      - [11, 5, 5, 4, -1.392e-07]
      - [11, 5, 6, 4, -6.8e-08]
      - [11, 5, 7, 4, 0.0052071103]
      - [11, 5, 8, 4, 2.721e-07]
      - [11, 5, 9, 4, -0.0053145885]
      - [11, 5, 10, 4, 3.6e-09]
      - [11, 5, 5, 5, -0.0030438108]
      - [11, 5, 6, 5, -0.0067426642]
      - [11, 5, 7, 5, -8.8e-08]
      - [11, 5, 8, 5, 0.0083975087]
      - [11, 5, 9, 5, 4.3e-07]
      - [11, 5, 10, 5, 0.0001553857]
      - [11, 5, 11, 5, 0.0060730728]
      - [11, 5, 6, 6, 0.0001924263]
      - [11, 5, 7, 6, 5e-09]
      - [11, 5, 8, 6, -0.0001419074]
      - [11, 5, 9, 6, -9.1e-09]
      - [11, 5, 10, 6, -0.0002121256]
      - [11, 5, 7, 7, -0.0001924278]
      - [11, 5, 8, 7, -9.1e-09]
      - [11, 5, 9, 7, 0.0001419072]
      - [11, 5, 10, 7, -7.6e-09]
      - [11, 5, 8, 8, 0.0010118984]
      - [11, 5, 9, 8, 1.037e-07]
      - [11, 5, 10, 8, -0.0046255842]
      - [11, 5, 9, 9, -0.0010119068]
      - [11, 5, 10, 9, -3.426e-07]
      - [11, 5, 10, 10, 7.7e-09]
      - [12, 5, 1, 1, 5.9e-09]
      - [12, 5, 2, 1, 0.0002020241]
      - [12, 5, 3, 1, -0.0109515475]
      - [12, 5, 4, 1, 0.0002151159]
      - [12, 5, 5, 1, 6.9e-09]
      - [12, 5, 6, 1, 8e-10]
      - [12, 5, 7, 1, 0.0005124892]
      - [12, 5, 8, 1, 2.57e-08]
      - [12, 5, 9, 1, -0.0007005396]
      - [12, 5, 10, 1, 3.09e-08]
      - [12, 5, 11, 1, 3.8e-09]
      - [12, 5, 12, 1, -0.0002583801]
      - [12, 5, 2, 2, -5.9e-09]
      - [12, 5, 3, 2, -9.05e-08]
      - [12, 5, 4, 2, -3.1e-09]
      - [12, 5, 5, 2, 0.0004694648]
      - [12, 5, 6, 2, 0.0005124893]
      - [12, 5, 7, 2, -8e-10]
      - [12, 5, 8, 2, -0.0007005429]
      - [12, 5, 9, 2, -2.57e-08]
      - [12, 5, 10, 2, -0.0037425773]
      - [12, 5, 11, 2, 0.00025838]
      - [12, 5, 12, 2, 3.8e-09]
      - [12, 5, 4, 3, -1.64e-08]
      - [12, 5, 5, 3, -0.0007197645]
      - [12, 5, 6, 3, 0.0009013277]
      - [12, 5, 7, 3, 3.24e-08]
      - [12, 5, 8, 3, 0.0014779555]
      - [12, 5, 9, 3, 1.095e-07]
      - [12, 5, 10, 3, -1e-09]
      - [12, 5, 11, 3, -0.0032181711]
      - [12, 5, 12, 3, 7.36e-08]
      - [12, 5, 4, 4, -1.392e-07]
      - [12, 5, 5, 4, -0.0030438111]
      - [12, 5, 6, 4, 0.0052071102]
      - [12, 5, 7, 4, 6.8e-08]
      - [12, 5, 8, 4, -0.0053145886]
      - [12, 5, 9, 4, -2.721e-07]
      - [12, 5, 10, 4, -0.0001553884]
      - [12, 5, 11, 4, -0.0020975558]
      - [12, 5, 5, 5, 1.392e-07]
      - [12, 5, 6, 5, -8.8e-08]
      - [12, 5, 7, 5, 0.0067426643]
      - [12, 5, 8, 5, 4.3e-07]
      - [12, 5, 9, 5, -0.0083975087]
      - [12, 5, 10, 5, 3.6e-09]
      - [12, 5, 12, 5, 0.0060730728]
      - [12, 5, 6, 6, -5e-09]
      - [12, 5, 7, 6, 0.0001924273]
      - [12, 5, 8, 6, 9.1e-09]
      - [12, 5, 9, 6, -0.0001419075]
      - [12, 5, 10, 6, 7.6e-09]
      - [12, 5, 11, 6, 8.2e-09]
      - [12, 5, 7, 7, 5e-09]
      - [12, 5, 8, 7, -0.0001419071]
      - [12, 5, 9, 7, -9.1e-09]
      - [12, 5, 10, 7, -0.0002121256]
      - [12, 5, 11, 7, -0.0006233842]
      - [12, 5, 8, 8, -1.037e-07]
      - [12, 5, 9, 8, 0.0010119028]
      - [12, 5, 10, 8, 3.426e-07]
      - [12, 5, 11, 8, -2.71e-08]
      - [12, 5, 9, 9, 1.037e-07]
      - [12, 5, 10, 9, -0.0046255843]
      - [12, 5, 11, 9, 0.0005280401]
      - [12, 5, 11, 10, -2.181e-07]
      - [13, 5, 1, 1, 2.61e-08]
      - [13, 5, 2, 1, 2e-10]
      - [13, 5, 3, 1, -0.000836397]
      - [13, 5, 4, 1, -0.0003550639]
      - [13, 5, 5, 1, 6.11e-08]
      - [13, 5, 6, 1, 7e-08]
      - [13, 5, 7, 1, 0.0002188736]
      - [13, 5, 8, 1, -1.298e-07]
      - [13, 5, 9, 1, 0.0010789934]
      - [13, 5, 10, 1, 1.809e-07]
      - [13, 5, 11, 1, 4.6e-09]
      - [13, 5, 12, 1, 0.0010030047]
      - [13, 5, 13, 1, 0.0008917103]
      - [13, 5, 2, 2, 2.61e-08]
      - [13, 5, 3, 2, 1.492e-07]
      - [13, 5, 4, 2, -6.11e-08]
      - [13, 5, 5, 2, -0.0003550638]
      - [13, 5, 6, 2, -0.0002188736]
      - [13, 5, 7, 2, 7e-08]
      - [13, 5, 8, 2, -0.0010789928]
      - [13, 5, 9, 2, -1.298e-07]
      - [13, 5, 10, 2, 0.0010141185]
      - [13, 5, 11, 2, 0.0010030051]
      - [13, 5, 12, 2, -4.6e-09]
      - [13, 5, 13, 2, 2.791e-07]
      - [13, 5, 3, 3, 5.6e-09]
      - [13, 5, 6, 3, 0.0004874998]
      - [13, 5, 7, 3, -7.35e-08]
      - [13, 5, 8, 3, -0.0011348722]
      - [13, 5, 9, 3, 1.278e-07]
      - [13, 5, 10, 3, 0.0016437672]
      - [13, 5, 11, 3, 0.0007345352]
      - [13, 5, 12, 3, 1.203e-07]
      - [13, 5, 4, 4, 1.411e-07]
      - [13, 5, 5, 4, 0.0004419275]
      - [13, 5, 6, 4, 0.0001863896]
      - [13, 5, 7, 4, 3.72e-08]
      - [13, 5, 8, 4, 0.0004895195]
      - [13, 5, 9, 4, 1.164e-07]
      - [13, 5, 10, 4, -5e-10]
      - [13, 5, 11, 4, 0.0003062628]
      - [13, 5, 12, 4, -5.72e-08]
      - [13, 5, 13, 4, 6.13e-08]
      - [13, 5, 5, 5, 2.656e-07]
      - [13, 5, 6, 5, -3.72e-08]
      - [13, 5, 7, 5, 0.0001863896]
      - [13, 5, 8, 5, -1.164e-07]
      - [13, 5, 9, 5, 0.0004895192]
      - [13, 5, 11, 5, -5.72e-08]
      - [13, 5, 12, 5, -0.0003062626]
      - [13, 5, 13, 5, 0.0024602171]
      - [13, 5, 6, 6, 8.95e-08]
      - [13, 5, 7, 6, 2e-10]
      - [13, 5, 8, 6, 6.17e-08]
      - [13, 5, 9, 6, -0.0011335468]
      - [13, 5, 10, 6, -1.346e-07]
      - [13, 5, 11, 6, -3.02e-08]
      - [13, 5, 12, 6, -0.0009918087]
      - [13, 5, 7, 7, 8.95e-08]
      - [13, 5, 8, 7, 0.001133546]
      - [13, 5, 9, 7, 6.17e-08]
      - [13, 5, 10, 7, -0.0008931037]
      - [13, 5, 11, 7, -0.0009918088]
      - [13, 5, 12, 7, 3.02e-08]
      - [13, 5, 8, 8, 1.55e-08]
      - [13, 5, 9, 8, -5e-10]
      - [13, 5, 10, 8, -7.8e-08]
      - [13, 5, 11, 8, 1.61e-07]
      - [13, 5, 12, 8, 0.0005368458]
      - [13, 5, 9, 9, 1.55e-08]
      - [13, 5, 10, 9, -0.0006926548]
      - [13, 5, 11, 9, 0.0005368466]
      - [13, 5, 12, 9, -1.61e-07]
      - [13, 5, 10, 10, -3.37e-08]
      - [13, 5, 11, 10, 1.118e-07]
      - [13, 5, 12, 10, -0.0006823192]
      - [13, 5, 11, 11, 1.796e-07]
      - [13, 5, 12, 12, 1.796e-07]
      - [14, 5, 1, 1, -0.0001853524]
      - [14, 5, 3, 1, -1.492e-07]
      - [14, 5, 4, 1, -6.11e-08]
      - [14, 5, 5, 1, -0.0003550638]
      - [14, 5, 6, 1, -0.0005396565]
      - [14, 5, 7, 1, 1.59e-08]
      - [14, 5, 8, 1, 0.0004167537]
      - [14, 5, 9, 1, 1.795e-07]
      - [14, 5, 10, 1, -0.0010141177]
      - [14, 5, 11, 1, 7.15777e-05]
      - [14, 5, 12, 1, 1.403e-07]
      - [14, 5, 13, 1, 2.791e-07]
      - [14, 5, 14, 1, -0.00089171]
      - [14, 5, 2, 2, -0.0001853526]
      - [14, 5, 3, 2, -0.0008363971]
      - [14, 5, 4, 2, 0.0003550639]
      - [14, 5, 5, 2, -6.11e-08]
      - [14, 5, 6, 2, -1.59e-08]
      - [14, 5, 7, 2, -0.0005396565]
      - [14, 5, 8, 2, -1.795e-07]
      - [14, 5, 9, 2, 0.0004167544]
      - [14, 5, 10, 2, 1.809e-07]
      - [14, 5, 11, 2, 1.403e-07]
      - [14, 5, 12, 2, -7.15779e-05]
      - [14, 5, 13, 2, -0.0008917102]
      - [14, 5, 14, 2, -2.791e-07]
      - [14, 5, 3, 3, -3.96438e-05]
      - [14, 5, 6, 3, 7.35e-08]
      - [14, 5, 7, 3, 0.0004874998]
      - [14, 5, 8, 3, -1.278e-07]
      - [14, 5, 9, 3, -0.0011348735]
      - [14, 5, 10, 3, 2.317e-07]
      - [14, 5, 11, 3, 1.203e-07]
      - [14, 5, 12, 3, -0.000734535]
      - [14, 5, 4, 4, -0.0010007837]
      - [14, 5, 5, 4, 6.23e-08]
      - [14, 5, 6, 4, 3.72e-08]
      - [14, 5, 7, 4, -0.0001863896]
      - [14, 5, 8, 4, 1.164e-07]
      - [14, 5, 9, 4, -0.0004895192]
      - [14, 5, 11, 4, 5.72e-08]
      - [14, 5, 12, 4, 0.0003062627]
      - [14, 5, 13, 4, -0.0001856981]
      - [14, 5, 14, 4, -6.13e-08]
      - [14, 5, 5, 5, -0.0018846387]
      - [14, 5, 6, 5, 0.0001863896]
      - [14, 5, 7, 5, 3.72e-08]
      - [14, 5, 8, 5, 0.0004895192]
      - [14, 5, 9, 5, 1.164e-07]
      - [14, 5, 10, 5, -5e-10]
      - [14, 5, 11, 5, 0.0003062626]
      - [14, 5, 12, 5, -5.72e-08]
      - [14, 5, 13, 5, -6.13e-08]
      - [14, 5, 14, 5, 0.0028954432]
      - [14, 5, 6, 6, -0.0006349998]
      - [14, 5, 8, 6, -0.0001308448]
      - [14, 5, 9, 6, -1.648e-07]
      - [14, 5, 10, 6, 0.0008931028]
      - [14, 5, 11, 6, 0.0003057964]
      - [14, 5, 12, 6, -1.358e-07]
      - [14, 5, 13, 6, -3.348e-07]
      - [14, 5, 7, 7, -0.0006349999]
      - [14, 5, 8, 7, 1.648e-07]
      - [14, 5, 9, 7, -0.0001308455]
      - [14, 5, 10, 7, -1.346e-07]
      - [14, 5, 11, 7, -1.358e-07]
      - [14, 5, 12, 7, -0.0003057963]
      - [14, 5, 13, 7, 0.0009828455]
      - [14, 5, 8, 8, -0.0001097842]
      - [14, 5, 10, 8, 0.0006926552]
      - [14, 5, 11, 8, -0.0013371091]
      - [14, 5, 12, 8, 7.2e-09]
      - [14, 5, 13, 8, 4.112e-07]
      - [14, 5, 9, 9, -0.0001097853]
      - [14, 5, 10, 9, -7.8e-08]
      - [14, 5, 11, 9, 7.2e-09]
      - [14, 5, 12, 9, 0.0013371086]
      - [14, 5, 13, 9, -0.001085344]
      - [14, 5, 10, 10, 0.0002388601]
      - [14, 5, 11, 10, -0.0006823177]
      - [14, 5, 12, 10, -1.118e-07]
      - [14, 5, 11, 11, -0.0012744955]
      - [14, 5, 13, 11, 3.83e-08]
      - [14, 5, 12, 12, -0.0012744954]
      - [14, 5, 13, 12, 0.0001169824]
      - [14, 5, 13, 13, -0.0003963166]
      - [15, 5, 1, 1, -8.05e-08]
      - [15, 5, 2, 1, -0.0126773458]
      - [15, 5, 3, 1, -5e-10]
      - [15, 5, 4, 1, 0.0001478519]
      - [15, 5, 5, 1, -5.5e-09]
      - [15, 5, 6, 1, -7e-10]
      - [15, 5, 7, 1, 3.49962e-05]
      - [15, 5, 8, 1, -2.275e-07]
      - [15, 5, 9, 1, 0.0038248525]
      - [15, 5, 11, 1, 5.72e-08]
      - [15, 5, 12, 1, 0.0069238692]
      - [15, 5, 13, 1, -0.0024623741]
      - [15, 5, 14, 1, -4.393e-07]
      - [15, 5, 15, 1, -1e-10]
      - [15, 5, 2, 2, 8.05e-08]
      - [15, 5, 4, 2, -5.5e-09]
      - [15, 5, 5, 2, -0.000147852]
      - [15, 5, 6, 2, 3.49962e-05]
      - [15, 5, 7, 2, 7e-10]
      - [15, 5, 8, 2, 0.0038248525]
      - [15, 5, 9, 2, 2.275e-07]
      - [15, 5, 10, 2, -3.4e-09]
      - [15, 5, 11, 2, -0.0069238693]
      - [15, 5, 12, 2, 5.72e-08]
      - [15, 5, 13, 2, 4.393e-07]
      - [15, 5, 14, 2, -0.0024623734]
      - [15, 5, 5, 3, -0.0004059579]
      - [15, 5, 6, 3, 1e-10]
      - [15, 5, 10, 3, -1e-10]
      - [15, 5, 11, 3, 2e-10]
      - [15, 5, 13, 3, -1.038e-06]
      - [15, 5, 14, 3, 0.0073641679]
      - [15, 5, 6, 4, -0.0014242749]
      - [15, 5, 7, 4, 1.4e-08]
      - [15, 5, 8, 4, -0.0075175239]
      - [15, 5, 9, 4, -2.132e-07]
      - [15, 5, 10, 4, 0.0021697124]
      - [15, 5, 11, 4, -0.0038590771]
      - [15, 5, 12, 4, -8.82e-08]
      - [15, 5, 6, 5, 1.4e-08]
      - [15, 5, 7, 5, 0.001424276]
      - [15, 5, 8, 5, -2.132e-07]
      - [15, 5, 9, 5, 0.0075175248]
      - [15, 5, 11, 5, 8.82e-08]
      - [15, 5, 12, 5, -0.003859077]
      - [15, 5, 13, 5, -5e-10]
      - [15, 5, 15, 5, 0.0276594531]
      - [15, 5, 6, 6, 5.517e-07]
      - [15, 5, 7, 6, -0.0112637555]
      - [15, 5, 8, 6, -1.112e-07]
      - [15, 5, 9, 6, 0.0012766573]
      - [15, 5, 11, 6, -7.36e-08]
      - [15, 5, 12, 6, -0.0020477892]
      - [15, 5, 13, 6, 0.0006006605]
      - [15, 5, 14, 6, 9.05e-08]
      - [15, 5, 7, 7, -5.517e-07]
      - [15, 5, 8, 7, 0.0012766574]
      - [15, 5, 9, 7, 1.112e-07]
      - [15, 5, 10, 7, -1.2e-09]
      - [15, 5, 11, 7, 0.0020477892]
      - [15, 5, 12, 7, -7.36e-08]
      - [15, 5, 13, 7, -9.05e-08]
      - [15, 5, 14, 7, 0.0006006604]
      - [15, 5, 8, 8, 1.981e-07]
      - [15, 5, 9, 8, -0.0015813299]
      - [15, 5, 11, 8, 5.371e-07]
      - [15, 5, 12, 8, 0.0072506301]
      - [15, 5, 13, 8, 0.0048878656]
      - [15, 5, 14, 8, 5.503e-07]
      - [15, 5, 9, 9, -1.981e-07]
      - [15, 5, 10, 9, 8e-10]
      - [15, 5, 11, 9, -0.0072506301]
      - [15, 5, 12, 9, 5.371e-07]
      - [15, 5, 13, 9, -5.503e-07]
      - [15, 5, 14, 9, 0.0048878796]
      - [15, 5, 12, 10, -7.4e-09]
      - [15, 5, 13, 10, -0.0167623508]
      - [15, 5, 14, 10, -2.3627e-06]
      - [15, 5, 11, 11, -1.402e-07]
      - [15, 5, 12, 11, -0.0061280112]
      - [15, 5, 13, 11, -0.0121873506]
      - [15, 5, 14, 11, -1.9963e-06]
      - [15, 5, 12, 12, 1.402e-07]
      - [15, 5, 13, 12, -1.9963e-06]
      - [15, 5, 14, 12, 0.0121873492]
      - [15, 5, 14, 13, 8e-10]
      - [16, 5, 1, 1, -9.7e-09]
      - [16, 5, 2, 1, -4e-10]
      - [16, 5, 3, 1, -0.0053563856]
      - [16, 5, 4, 1, -0.0001201426]
      - [16, 5, 5, 1, 2.7e-09]
      - [16, 5, 6, 1, -1.85e-08]
      - [16, 5, 7, 1, 0.0002240632]
      - [16, 5, 8, 1, -1.081e-07]
      - [16, 5, 9, 1, 0.0015933879]
      - [16, 5, 10, 1, 4.81e-08]
      - [16, 5, 11, 1, 3.93e-08]
      - [16, 5, 12, 1, 0.0039921697]
      - [16, 5, 13, 1, 0.0029303438]
      - [16, 5, 14, 1, 4.788e-07]
      - [16, 5, 15, 1, -9.536e-06]
      - [16, 5, 16, 1, -0.0006728234]
      - [16, 5, 2, 2, -9.7e-09]
      - [16, 5, 3, 2, 1.542e-07]
      - [16, 5, 4, 2, -2.7e-09]
      - [16, 5, 5, 2, -0.0001201426]
      - [16, 5, 6, 2, -0.0002240631]
      - [16, 5, 7, 2, -1.85e-08]
      - [16, 5, 8, 2, -0.0015933865]
      - [16, 5, 9, 2, -1.081e-07]
      - [16, 5, 10, 2, 0.0016723456]
      - [16, 5, 11, 2, 0.00399217]
      - [16, 5, 12, 2, -3.93e-08]
      - [16, 5, 13, 2, 4.788e-07]
      - [16, 5, 14, 2, -0.0029303436]
      - [16, 5, 15, 2, 3e-10]
      - [16, 5, 16, 2, -9.3e-09]
      - [16, 5, 3, 3, -1.47e-08]
      - [16, 5, 6, 3, 0.0006159098]
      - [16, 5, 7, 3, -7e-10]
      - [16, 5, 8, 3, -0.0011851802]
      - [16, 5, 9, 3, -4.39e-08]
      - [16, 5, 10, 3, 0.004583113]
      - [16, 5, 11, 3, 0.0022634941]
      - [16, 5, 12, 3, 3.21e-08]
      - [16, 5, 15, 3, -4e-09]
      - [16, 5, 4, 4, -3.97e-08]
      - [16, 5, 5, 4, 0.0010127295]
      - [16, 5, 6, 4, 0.0007858081]
      - [16, 5, 7, 4, 3.94e-08]
      - [16, 5, 8, 4, -0.0022271594]
      - [16, 5, 9, 4, -1.965e-07]
      - [16, 5, 10, 4, 1.9e-09]
      - [16, 5, 11, 4, -0.0011250355]
      - [16, 5, 12, 4, 4.17e-08]
      - [16, 5, 13, 4, -1.44e-08]
      - [16, 5, 14, 4, 0.0001232132]
      - [16, 5, 16, 4, -7.1e-08]
      - [16, 5, 5, 5, -5.73e-08]
      - [16, 5, 6, 5, -3.94e-08]
      - [16, 5, 7, 5, 0.0007858082]
      - [16, 5, 8, 5, 1.965e-07]
      - [16, 5, 9, 5, -0.0022271593]
      - [16, 5, 11, 5, 4.17e-08]
      - [16, 5, 12, 5, 0.0011250355]
      - [16, 5, 13, 5, 0.0012185699]
      - [16, 5, 14, 5, 1.783e-07]
      - [16, 5, 16, 5, 0.0071637315]
      - [16, 5, 6, 6, -1.576e-07]
      - [16, 5, 7, 6, 1e-10]
      - [16, 5, 8, 6, -1.03e-08]
      - [16, 5, 9, 6, -0.0024704289]
      - [16, 5, 10, 6, -7e-10]
      - [16, 5, 11, 6, -5.15e-08]
      - [16, 5, 12, 6, 5.02471e-05]
      - [16, 5, 13, 6, -0.0002964899]
      - [16, 5, 14, 6, -5.66e-08]
      - [16, 5, 15, 6, -0.0039317414]
      - [16, 5, 7, 7, -1.576e-07]
      - [16, 5, 8, 7, 0.0024704287]
      - [16, 5, 9, 7, -1.03e-08]
      - [16, 5, 10, 7, -0.0005944478]
      - [16, 5, 11, 7, 5.02471e-05]
      - [16, 5, 12, 7, 5.15e-08]
      - [16, 5, 13, 7, -5.66e-08]
      - [16, 5, 14, 7, 0.00029649]
      - [16, 5, 15, 7, 4.4e-09]
      - [16, 5, 8, 8, -6.86e-08]
      - [16, 5, 9, 8, -2.4e-09]
      - [16, 5, 10, 8, 1.102e-07]
      - [16, 5, 11, 8, -5.08e-08]
      - [16, 5, 12, 8, 0.0002186404]
      - [16, 5, 13, 8, 0.0022322309]
      - [16, 5, 14, 8, 5.116e-07]
      - [16, 5, 15, 8, 0.000512482]
      - [16, 5, 9, 9, -6.86e-08]
      - [16, 5, 10, 9, -0.0029766817]
      - [16, 5, 11, 9, 0.000218645]
      - [16, 5, 12, 9, 5.08e-08]
      - [16, 5, 13, 9, 5.116e-07]
      - [16, 5, 14, 9, -0.0022322309]
      - [16, 5, 15, 9, 1.9e-08]
      - [16, 5, 10, 10, 1.48e-08]
      - [16, 5, 11, 10, 7.75e-08]
      - [16, 5, 12, 10, -0.0054673481]
      - [16, 5, 13, 10, -1.9e-09]
      - [16, 5, 15, 10, -0.0008460369]
      - [16, 5, 11, 11, -1.78e-08]
      - [16, 5, 12, 11, -3e-10]
      - [16, 5, 13, 11, -0.0034322054]
      - [16, 5, 14, 11, -6.109e-07]
      - [16, 5, 15, 11, -0.0002639824]
      - [16, 5, 12, 12, -1.78e-08]
      - [16, 5, 13, 12, 6.109e-07]
      - [16, 5, 14, 12, -0.0034322056]
      - [16, 5, 15, 12, -3.7e-09]
      - [16, 5, 13, 13, -1.1625e-06]
      - [16, 5, 14, 13, 0.0040431122]
      - [16, 5, 14, 14, 1.1872e-06]
      - [16, 5, 15, 14, 1e-10]
      - [16, 5, 15, 15, -7.09e-08]
      - [17, 5, 1, 1, 0.001118719]
      - [17, 5, 3, 1, 1.542e-07]
      - [17, 5, 4, 1, 2.7e-09]
      - [17, 5, 5, 1, 0.0001201425]
      - [17, 5, 6, 1, 0.0014168255]
      - [17, 5, 7, 1, 4.11e-08]
      - [17, 5, 8, 1, 0.0003678331]
      - [17, 5, 9, 1, 3.8e-08]
      - [17, 5, 10, 1, 0.0016723432]
      - [17, 5, 11, 1, 0.0021921857]
      - [17, 5, 12, 1, 2.6e-09]
      - [17, 5, 13, 1, -4.788e-07]
      - [17, 5, 14, 1, 0.0029303431]
      - [17, 5, 15, 1, 3e-10]
      - [17, 5, 16, 1, 9.3e-09]
      - [17, 5, 17, 1, 0.0006728231]
      - [17, 5, 2, 2, 0.0011187189]
      - [17, 5, 3, 2, 0.0053563863]
      - [17, 5, 4, 2, -0.0001201426]
      - [17, 5, 5, 2, 2.7e-09]
      - [17, 5, 6, 2, -4.11e-08]
      - [17, 5, 7, 2, 0.0014168254]
      - [17, 5, 8, 2, -3.8e-08]
      - [17, 5, 9, 2, 0.0003678321]
      - [17, 5, 10, 2, -4.81e-08]
      - [17, 5, 11, 2, 2.6e-09]
      - [17, 5, 12, 2, -0.0021921847]
      - [17, 5, 13, 2, 0.0029303436]
      - [17, 5, 14, 2, 4.788e-07]
      - [17, 5, 15, 2, 9.5361e-06]
      - [17, 5, 16, 2, -0.0006728233]
      - [17, 5, 17, 2, 9.3e-09]
      - [17, 5, 3, 3, 0.0016938439]
      - [17, 5, 6, 3, -7e-10]
      - [17, 5, 7, 3, -0.00061591]
      - [17, 5, 8, 3, -4.39e-08]
      - [17, 5, 9, 3, 0.0011851839]
      - [17, 5, 10, 3, 3.98e-08]
      - [17, 5, 11, 3, -3.21e-08]
      - [17, 5, 12, 3, 0.0022634939]
      - [17, 5, 13, 3, 3e-10]
      - [17, 5, 15, 3, 0.0004577194]
      - [17, 5, 4, 4, 0.0045777314]
      - [17, 5, 5, 4, 8.8e-09]
      - [17, 5, 6, 4, -3.94e-08]
      - [17, 5, 7, 4, 0.0007858094]
      - [17, 5, 8, 4, 1.965e-07]
      - [17, 5, 9, 4, -0.0022271592]
      - [17, 5, 11, 4, 4.17e-08]
      - [17, 5, 12, 4, 0.0011250353]
      - [17, 5, 13, 4, -0.0003443197]
      - [17, 5, 14, 4, -4.75e-08]
      - [17, 5, 15, 4, -2e-10]
      - [17, 5, 16, 4, 0.0055560283]
      - [17, 5, 17, 4, 7.1e-08]
      - [17, 5, 5, 5, 0.0066031898]
      - [17, 5, 6, 5, -0.0007858091]
      - [17, 5, 7, 5, -3.94e-08]
      - [17, 5, 8, 5, 0.0022271593]
      - [17, 5, 9, 5, 1.965e-07]
      - [17, 5, 10, 5, -1.8e-09]
      - [17, 5, 11, 5, 0.0011250354]
      - [17, 5, 12, 5, -4.17e-08]
      - [17, 5, 13, 5, 1.164e-07]
      - [17, 5, 14, 5, -0.0007510369]
      - [17, 5, 16, 5, -7.1e-08]
      - [17, 5, 17, 5, 0.0153495758]
      - [17, 5, 6, 6, 0.0181713527]
      - [17, 5, 8, 6, 0.0120554495]
      - [17, 5, 9, 6, 4.385e-07]
      - [17, 5, 10, 6, -0.0005944561]
      - [17, 5, 11, 6, 0.0058667591]
      - [17, 5, 12, 6, 7.7e-08]
      - [17, 5, 13, 6, 5.66e-08]
      - [17, 5, 14, 6, -0.00029649]
      - [17, 5, 15, 6, 4.4e-09]
      - [17, 5, 16, 6, 2.402e-07]
      - [17, 5, 7, 7, 0.018171352]
      - [17, 5, 8, 7, -4.385e-07]
      - [17, 5, 9, 7, 0.0120554495]
      - [17, 5, 10, 7, 7e-10]
      - [17, 5, 11, 7, 7.7e-08]
      - [17, 5, 12, 7, -0.0058667591]
      - [17, 5, 13, 7, -0.0002964901]
      - [17, 5, 14, 7, -5.66e-08]
      - [17, 5, 15, 7, 0.0039317413]
      - [17, 5, 16, 7, -0.0057980168]
      - [17, 5, 8, 8, 0.0079065822]
      - [17, 5, 10, 8, -0.0029766904]
      - [17, 5, 11, 8, 0.0045687413]
      - [17, 5, 12, 8, 2.358e-07]
      - [17, 5, 13, 8, -5.116e-07]
      - [17, 5, 14, 8, 0.0022322311]
      - [17, 5, 15, 8, 1.9e-08]
      - [17, 5, 16, 8, 1.27e-08]
      - [17, 5, 9, 9, 0.0079065874]
      - [17, 5, 10, 9, -1.102e-07]
      - [17, 5, 11, 9, 2.358e-07]
      - [17, 5, 12, 9, -0.0045687363]
      - [17, 5, 13, 9, 0.002232231]
      - [17, 5, 14, 9, 5.116e-07]
      - [17, 5, 15, 9, -0.0005124833]
      - [17, 5, 16, 9, -0.0001596267]
      - [17, 5, 10, 10, -0.0017115745]
      - [17, 5, 11, 10, 0.0054673445]
      - [17, 5, 12, 10, 7.75e-08]
      - [17, 5, 14, 10, -1.6e-09]
      - [17, 5, 15, 10, -7.3e-09]
      - [17, 5, 11, 11, 0.0020499895]
      - [17, 5, 13, 11, 6.109e-07]
      - [17, 5, 14, 11, -0.0034322063]
      - [17, 5, 15, 11, 3.7e-09]
      - [17, 5, 16, 11, 1.33e-08]
      - [17, 5, 12, 12, 0.0020499898]
      - [17, 5, 13, 12, 0.0034322056]
      - [17, 5, 14, 12, 6.109e-07]
      - [17, 5, 15, 12, -0.0002639818]
      - [17, 5, 16, 12, 0.0004695533]
      - [17, 5, 13, 13, 0.0026176158]
      - [17, 5, 14, 13, 1.1748e-06]
      - [17, 5, 15, 13, -2e-10]
      - [17, 5, 16, 13, -0.0011027156]
      - [17, 5, 14, 14, -0.0054686088]
      - [17, 5, 16, 14, -1.677e-07]
      - [17, 5, 15, 15, 0.0081710302]
      - [17, 5, 16, 16, 0.0171190983]
      - [6, 6, 1, 1, 0.1844168526]
      - [6, 6, 2, 1, -6.606e-07]
      - [6, 6, 4, 1, 9e-10]
      - [6, 6, 5, 1, -8.00361e-05]
      - [6, 6, 6, 1, 0.0029397472]
      - [6, 6, 2, 2, 0.1605347779]
      - [6, 6, 3, 2, -8e-10]
      - [6, 6, 4, 2, -8.00358e-05]
      - [6, 6, 5, 2, -9e-10]
      - [6, 6, 6, 2, -8.13e-08]
      - [6, 6, 3, 3, 0.1736543631]
      - [6, 6, 4, 3, 0.0010920839]
      - [6, 6, 5, 3, -5.35e-08]
      - [6, 6, 4, 4, 0.1844787475]
      - [6, 6, 6, 4, -3.86e-08]
      - [6, 6, 5, 5, 0.1844787483]
      - [6, 6, 6, 5, 0.0009845188]
      - [6, 6, 6, 6, 0.2227427357]
      - [7, 6, 1, 1, 6.606e-07]
      - [7, 6, 2, 1, 0.0119410361]
      - [7, 6, 3, 1, -2e-10]
      - [7, 6, 4, 1, -8.0036e-05]
      - [7, 6, 5, 1, -9e-10]
      - [7, 6, 6, 1, 8e-10]
      - [7, 6, 7, 1, 2.91306e-05]
      - [7, 6, 2, 2, -6.606e-07]
      - [7, 6, 4, 2, -9e-10]
      - [7, 6, 5, 2, 8.00361e-05]
      - [7, 6, 6, 2, 2.91306e-05]
      - [7, 6, 7, 2, -8e-10]
      - [7, 6, 4, 3, 5.35e-08]
      - [7, 6, 5, 3, 0.0010920838]
      - [7, 6, 6, 4, 0.0009845185]
      - [7, 6, 7, 4, 3.86e-08]
      - [7, 6, 6, 5, 3.86e-08]
      - [7, 6, 7, 5, -0.0009845188]
      - [7, 6, 7, 6, 0.0142297875]
      - [8, 6, 1, 1, -0.0034618919]
      - [8, 6, 2, 1, 1.715e-07]
      - [8, 6, 4, 1, 2.22e-08]
      - [8, 6, 5, 1, -0.000446576]
      - [8, 6, 6, 1, 0.0022734011]
      - [8, 6, 7, 1, 3.11e-08]
      - [8, 6, 8, 1, -0.0005382061]
      - [8, 6, 2, 2, 0.0002080478]
      - [8, 6, 3, 2, 2.6e-09]
      - [8, 6, 4, 2, -0.000446576]
      - [8, 6, 5, 2, -2.22e-08]
      - [8, 6, 6, 2, -9.15e-08]
      - [8, 6, 7, 2, 0.0013549973]
      - [8, 6, 8, 2, -9.03e-08]
      - [8, 6, 3, 3, -0.0008970525]
      - [8, 6, 4, 3, -0.000252241]
      - [8, 6, 5, 3, 2.2e-08]
      - [8, 6, 7, 3, -5e-10]
      - [8, 6, 4, 4, 0.0024667646]
      - [8, 6, 6, 4, 8.17e-08]
      - [8, 6, 7, 4, -0.0010559399]
      - [8, 6, 8, 4, 2.093e-07]
      - [8, 6, 5, 5, 0.002466765]
      - [8, 6, 6, 5, -0.0010559438]
      - [8, 6, 7, 5, -8.17e-08]
      - [8, 6, 8, 5, -0.0018125739]
      - [8, 6, 6, 6, 0.0240251014]
      - [8, 6, 7, 6, -8.65e-08]
      - [8, 6, 8, 6, 0.0225459904]
      - [8, 6, 7, 7, 0.0194916202]
      - [9, 6, 1, 1, -2.336e-07]
      - [9, 6, 2, 1, -0.00183497]
      - [9, 6, 3, 1, 1.2e-09]
      - [9, 6, 4, 1, -0.000446576]
      - [9, 6, 5, 1, -2.22e-08]
      - [9, 6, 6, 1, 1.075e-07]
      - [9, 6, 7, 1, 0.0001672145]
      - [9, 6, 8, 1, 1.324e-07]
      - [9, 6, 9, 1, -0.0032961737]
      - [9, 6, 2, 2, 1.095e-07]
      - [9, 6, 4, 2, -2.22e-08]
      - [9, 6, 5, 2, 0.0004465759]
      - [9, 6, 6, 2, 0.0007511894]
      - [9, 6, 7, 2, 4.71e-08]
      - [9, 6, 8, 2, 0.0009832788]
      - [9, 6, 9, 2, 1.964e-07]
      - [9, 6, 3, 3, -3.42e-08]
      - [9, 6, 4, 3, -2.2e-08]
      - [9, 6, 5, 3, -0.0002522411]
      - [9, 6, 6, 3, -2e-10]
      - [9, 6, 8, 3, -4.8e-09]
      - [9, 6, 4, 4, 9.41e-08]
      - [9, 6, 5, 4, 3e-10]
      - [9, 6, 6, 4, -0.0010559423]
      - [9, 6, 7, 4, -8.17e-08]
      - [9, 6, 8, 4, -0.0018125775]
      - [9, 6, 9, 4, -2.093e-07]
      - [9, 6, 5, 5, 9.41e-08]
      - [9, 6, 6, 5, -8.17e-08]
      - [9, 6, 7, 5, 0.0010559411]
      - [9, 6, 8, 5, -2.093e-07]
      - [9, 6, 9, 5, 0.0018125777]
      - [9, 6, 6, 6, 9.166e-07]
      - [9, 6, 7, 6, 0.0022667406]
      - [9, 6, 8, 6, 5.726e-07]
      - [9, 6, 9, 6, 0.0075372798]
      - [9, 6, 7, 7, 7.436e-07]
      - [9, 6, 8, 7, 0.0015931891]
      - [9, 6, 8, 8, 2.874e-07]
      - [10, 6, 1, 1, 3.1e-09]
      - [10, 6, 3, 1, 6.3e-08]
      - [10, 6, 4, 1, 1.3e-09]
      - [10, 6, 5, 1, 6.32402e-05]
      - [10, 6, 6, 1, -2e-09]
      - [10, 6, 8, 1, -3.1e-09]
      - [10, 6, 10, 1, -0.0041256088]
      - [10, 6, 2, 2, -1e-10]
      - [10, 6, 3, 2, 0.0022773761]
      - [10, 6, 4, 2, -6.32395e-05]
      - [10, 6, 5, 2, 1.3e-09]
      - [10, 6, 7, 2, -1.2e-09]
      - [10, 6, 9, 2, -1.7e-09]
      - [10, 6, 10, 2, 1.141e-07]
      - [10, 6, 3, 3, 5e-10]
      - [10, 6, 4, 3, 2e-10]
      - [10, 6, 7, 3, -0.0003753424]
      - [10, 6, 8, 3, 9.71e-08]
      - [10, 6, 9, 3, -0.0025451403]
      - [10, 6, 4, 4, -0.0003219424]
      - [10, 6, 5, 4, 3.2e-09]
      - [10, 6, 6, 4, -5.09e-08]
      - [10, 6, 7, 4, 0.0010391364]
      - [10, 6, 8, 4, 2.361e-07]
      - [10, 6, 9, 4, -0.0027103497]
      - [10, 6, 5, 5, 0.0003219383]
      - [10, 6, 6, 5, -0.0010391344]
      - [10, 6, 7, 5, -5.09e-08]
      - [10, 6, 8, 5, 0.0027103528]
      - [10, 6, 9, 5, 2.361e-07]
      - [10, 6, 10, 5, -3.3e-09]
      - [10, 6, 6, 6, -2.09e-08]
      - [10, 6, 8, 6, -1.74e-08]
      - [10, 6, 10, 6, 0.0025279645]
      - [10, 6, 7, 7, -1.71e-08]
      - [10, 6, 9, 7, -1.16e-08]
      - [10, 6, 8, 8, -1.3e-08]
      - [10, 6, 9, 9, -6.5e-09]
      - [11, 6, 1, 1, -0.0021255969]
      - [11, 6, 2, 1, 5.56e-08]
      - [11, 6, 4, 1, 6e-10]
      - [11, 6, 5, 1, 0.0003874112]
      - [11, 6, 6, 1, 0.0012234168]
      - [11, 6, 7, 1, 2.99e-08]
      - [11, 6, 8, 1, 0.0012526025]
      - [11, 6, 9, 1, 5.95e-08]
      - [11, 6, 10, 1, -1.3e-09]
      - [11, 6, 11, 1, 0.0012056943]
      - [11, 6, 2, 2, 0.0005045192]
      - [11, 6, 3, 2, 3e-10]
      - [11, 6, 4, 2, 0.0003874113]
      - [11, 6, 5, 2, -6e-10]
      - [11, 6, 6, 2, -3.47e-08]
      - [11, 6, 7, 2, 0.000898151]
      - [11, 6, 8, 2, -2.26e-08]
      - [11, 6, 9, 2, -0.0003140048]
      - [11, 6, 11, 2, -1.54e-08]
      - [11, 6, 3, 3, -0.00051477]
      - [11, 6, 4, 3, -8.82788e-05]
      - [11, 6, 5, 3, 3.2e-09]
      - [11, 6, 9, 3, -1e-10]
      - [11, 6, 10, 3, 6.7e-09]
      - [11, 6, 4, 4, 0.0011399101]
      - [11, 6, 6, 4, 3.18e-08]
      - [11, 6, 7, 4, -0.001218674]
      - [11, 6, 8, 4, 3.69e-08]
      - [11, 6, 9, 4, -0.0005735142]
      - [11, 6, 10, 4, -4.2e-08]
      - [11, 6, 11, 4, 8.2e-09]
      - [11, 6, 5, 5, 0.0011399102]
      - [11, 6, 6, 5, -0.0012186751]
      - [11, 6, 7, 5, -3.18e-08]
      - [11, 6, 8, 5, -0.0005735153]
      - [11, 6, 9, 5, -3.69e-08]
      - [11, 6, 10, 5, -0.0011693649]
      - [11, 6, 11, 5, -0.0006233842]
      - [11, 6, 6, 6, 0.0112724809]
      - [11, 6, 7, 6, 7.8e-09]
      - [11, 6, 8, 6, 0.0099341066]
      - [11, 6, 9, 6, 3.896e-07]
      - [11, 6, 10, 6, -8.6e-09]
      - [11, 6, 11, 6, 0.0061921894]
      - [11, 6, 7, 7, 0.010080662]
      - [11, 6, 8, 7, -2.667e-07]
      - [11, 6, 9, 7, 0.0075338553]
      - [11, 6, 8, 8, 0.0057481299]
      - [11, 6, 9, 8, 1.156e-07]
      - [11, 6, 10, 8, -7e-09]
      - [11, 6, 9, 9, 0.0031612642]
      - [11, 6, 10, 10, -0.0020570185]
      - [12, 6, 1, 1, 4.5e-08]
      - [12, 6, 2, 1, 0.001315058]
      - [12, 6, 3, 1, -8e-10]
      - [12, 6, 4, 1, -0.0003874112]
      - [12, 6, 5, 1, 6e-10]
      - [12, 6, 6, 1, 1.77e-08]
      - [12, 6, 7, 1, -0.0003879666]
      - [12, 6, 8, 1, 7.58e-08]
      - [12, 6, 9, 1, -0.0015610268]
      - [12, 6, 11, 1, 2.33e-08]
      - [12, 6, 12, 1, -0.0001726321]
      - [12, 6, 2, 2, -6.62e-08]
      - [12, 6, 4, 2, 6e-10]
      - [12, 6, 5, 2, 0.0003874112]
      - [12, 6, 6, 2, 6.2701e-05]
      - [12, 6, 7, 2, 2.25e-08]
      - [12, 6, 8, 2, -5.5806e-06]
      - [12, 6, 9, 2, 3.89e-08]
      - [12, 6, 10, 2, -3e-10]
      - [12, 6, 11, 2, 0.0001935059]
      - [12, 6, 12, 2, -1.32e-08]
      - [12, 6, 3, 3, -6.7e-09]
      - [12, 6, 4, 3, 3.2e-09]
      - [12, 6, 5, 3, 8.82787e-05]
      - [12, 6, 8, 3, -3e-10]
      - [12, 6, 10, 3, -0.0005153843]
      - [12, 6, 11, 3, -2e-10]
      - [12, 6, 4, 4, 1.49e-08]
      - [12, 6, 5, 4, -2e-10]
      - [12, 6, 6, 4, 0.0012186749]
      - [12, 6, 7, 4, 3.18e-08]
      - [12, 6, 8, 4, 0.0005735129]
      - [12, 6, 9, 4, 3.69e-08]
      - [12, 6, 10, 4, -0.0011693659]
      - [12, 6, 11, 4, 0.000623384]
      - [12, 6, 12, 4, -8.2e-09]
      - [12, 6, 5, 5, 1.49e-08]
      - [12, 6, 6, 5, 3.18e-08]
      - [12, 6, 7, 5, -0.0012186741]
      - [12, 6, 8, 5, 3.69e-08]
      - [12, 6, 9, 5, -0.0005735148]
      - [12, 6, 10, 5, 4.2e-08]
      - [12, 6, 11, 5, 8.2e-09]
      - [12, 6, 12, 5, 0.0006233845]
      - [12, 6, 6, 6, 1.471e-07]
      - [12, 6, 7, 6, -0.0005959095]
      - [12, 6, 8, 6, 1.606e-07]
      - [12, 6, 9, 6, -0.0008096394]
      - [12, 6, 11, 6, 4.46e-08]
      - [12, 6, 12, 6, 0.0027773556]
      - [12, 6, 7, 7, 1.316e-07]
      - [12, 6, 8, 7, -0.0015906121]
      - [12, 6, 9, 7, 3.77e-08]
      - [12, 6, 10, 7, 1.5e-09]
      - [12, 6, 11, 7, -0.0003775615]
      - [12, 6, 8, 8, 1.737e-07]
      - [12, 6, 9, 8, -0.0012934328]
      - [12, 6, 11, 8, 4.47e-08]
      - [12, 6, 9, 9, -5.74e-08]
      - [12, 6, 10, 9, 8e-10]
      - [12, 6, 11, 9, 1.9045e-06]
      - [12, 6, 10, 10, -2.68e-08]
      - [12, 6, 11, 11, -6.6e-09]
      - [13, 6, 1, 1, 1.227e-07]
      - [13, 6, 2, 1, 0.000780878]
      - [13, 6, 3, 1, -0.0003397781]
      - [13, 6, 4, 1, 0.0002853388]
      - [13, 6, 5, 1, 3.36e-08]
      - [13, 6, 6, 1, -3.28e-08]
      - [13, 6, 7, 1, -0.0002536853]
      - [13, 6, 8, 1, 9.82e-08]
      - [13, 6, 9, 1, 0.0010762207]
      - [13, 6, 10, 1, 3.442e-07]
      - [13, 6, 11, 1, -1.405e-07]
      - [13, 6, 12, 1, 0.0009863533]
      - [13, 6, 13, 1, -0.0027671888]
      - [13, 6, 2, 2, -1.227e-07]
      - [13, 6, 3, 2, -5.51e-08]
      - [13, 6, 4, 2, 2.6e-08]
      - [13, 6, 5, 2, -0.000240733]
      - [13, 6, 6, 2, -0.0002536853]
      - [13, 6, 7, 2, 3.28e-08]
      - [13, 6, 8, 2, 0.0010762189]
      - [13, 6, 9, 2, -9.82e-08]
      - [13, 6, 10, 2, -0.0021210815]
      - [13, 6, 11, 2, -0.0009863533]
      - [13, 6, 12, 2, -1.405e-07]
      - [13, 6, 13, 2, 7.65e-08]
      - [13, 6, 4, 3, 5.48e-08]
      - [13, 6, 5, 3, 0.0003637867]
      - [13, 6, 6, 3, 0.000167255]
      - [13, 6, 7, 3, 3.18e-08]
      - [13, 6, 8, 3, 0.0016053731]
      - [13, 6, 9, 3, 3.662e-07]
      - [13, 6, 10, 3, -1.2e-09]
      - [13, 6, 11, 3, -0.0015971873]
      - [13, 6, 12, 3, 2.825e-07]
      - [13, 6, 13, 3, -6.507e-07]
      - [13, 6, 4, 4, 3.06e-08]
      - [13, 6, 5, 4, 0.0001533805]
      - [13, 6, 6, 4, -2.7343e-05]
      - [13, 6, 7, 4, -3.93e-08]
      - [13, 6, 8, 4, -0.0007197598]
      - [13, 6, 9, 4, 2.082e-07]
      - [13, 6, 10, 4, 0.0009449897]
      - [13, 6, 11, 4, -0.000844057]
      - [13, 6, 12, 4, 1.108e-07]
      - [13, 6, 13, 4, -3.348e-07]
      - [13, 6, 5, 5, -3.06e-08]
      - [13, 6, 6, 5, -3.9e-09]
      - [13, 6, 7, 5, 0.0002789763]
      - [13, 6, 8, 5, -3.77e-08]
      - [13, 6, 9, 5, -0.0016721369]
      - [13, 6, 10, 5, -1.425e-07]
      - [13, 6, 11, 5, -1.077e-07]
      - [13, 6, 12, 5, -0.0008645123]
      - [13, 6, 13, 5, -0.0009828455]
      - [13, 6, 6, 6, 4.38e-08]
      - [13, 6, 7, 6, 0.0004306591]
      - [13, 6, 8, 6, -5.16e-08]
      - [13, 6, 9, 6, -0.0008108723]
      - [13, 6, 10, 6, -2.602e-07]
      - [13, 6, 11, 6, 7.78e-08]
      - [13, 6, 12, 6, -0.0006778835]
      - [13, 6, 13, 6, 0.0024151884]
      - [13, 6, 7, 7, -4.38e-08]
      - [13, 6, 8, 7, -0.000810871]
      - [13, 6, 9, 7, 5.16e-08]
      - [13, 6, 10, 7, 0.0013698198]
      - [13, 6, 11, 7, 0.0006778835]
      - [13, 6, 12, 7, 7.78e-08]
      - [13, 6, 8, 8, -1.4e-09]
      - [13, 6, 9, 8, -5.65609e-05]
      - [13, 6, 10, 8, 1.316e-07]
      - [13, 6, 11, 8, 6.1e-09]
      - [13, 6, 12, 8, -7.9385e-05]
      - [13, 6, 9, 9, 1.4e-09]
      - [13, 6, 10, 9, -0.0005768967]
      - [13, 6, 11, 9, 7.93849e-05]
      - [13, 6, 12, 9, 6.1e-09]
      - [13, 6, 11, 10, -4.14e-08]
      - [13, 6, 12, 10, -0.0002342469]
      - [13, 6, 11, 11, -9.51e-08]
      - [13, 6, 12, 11, 0.0007440324]
      - [13, 6, 12, 12, 9.51e-08]
      - [14, 6, 1, 1, -0.000780878]
      - [14, 6, 2, 1, 1.227e-07]
      - [14, 6, 3, 1, -5.51e-08]
      - [14, 6, 4, 1, 3.36e-08]
      - [14, 6, 5, 1, -0.0002853388]
      - [14, 6, 6, 1, 0.0002536853]
      - [14, 6, 7, 1, -3.28e-08]
      - [14, 6, 8, 1, -0.0010762225]
      - [14, 6, 9, 1, 9.82e-08]
      - [14, 6, 10, 1, -0.0021210797]
      - [14, 6, 11, 1, 0.0009863531]
      - [14, 6, 12, 1, 1.405e-07]
      - [14, 6, 13, 1, 5.6e-09]
      - [14, 6, 14, 1, -0.0027671888]
      - [14, 6, 2, 2, 0.000780878]
      - [14, 6, 3, 2, 0.0003397774]
      - [14, 6, 4, 2, -0.0002407331]
      - [14, 6, 5, 2, -2.6e-08]
      - [14, 6, 6, 2, -3.28e-08]
      - [14, 6, 7, 2, -0.0002536853]
      - [14, 6, 8, 2, 9.82e-08]
      - [14, 6, 9, 2, 0.0010762206]
      - [14, 6, 10, 2, -3.442e-07]
      - [14, 6, 11, 2, -1.405e-07]
      - [14, 6, 12, 2, 0.0009863531]
      - [14, 6, 13, 2, 0.0002022701]
      - [14, 6, 14, 2, 7.65e-08]
      - [14, 6, 4, 3, -0.0003637867]
      - [14, 6, 5, 3, 5.48e-08]
      - [14, 6, 6, 3, 3.18e-08]
      - [14, 6, 7, 3, -0.0001672548]
      - [14, 6, 8, 3, 3.662e-07]
      - [14, 6, 9, 3, -0.0016053732]
      - [14, 6, 11, 3, -2.825e-07]
      - [14, 6, 12, 3, -0.0015971873]
      - [14, 6, 13, 3, 0.002230638]
      - [14, 6, 14, 3, 6.507e-07]
      - [14, 6, 4, 4, -0.0001533805]
      - [14, 6, 5, 4, 3.06e-08]
      - [14, 6, 6, 4, -3.9e-09]
      - [14, 6, 7, 4, 0.0002789761]
      - [14, 6, 8, 4, -3.77e-08]
      - [14, 6, 9, 4, -0.0016721367]
      - [14, 6, 10, 4, 1.425e-07]
      - [14, 6, 11, 4, -1.077e-07]
      - [14, 6, 12, 4, -0.0008645124]
      - [14, 6, 13, 4, 0.0009828455]
      - [14, 6, 14, 4, 3.348e-07]
      - [14, 6, 5, 5, 0.0001533804]
      - [14, 6, 6, 5, 2.73433e-05]
      - [14, 6, 7, 5, 3.93e-08]
      - [14, 6, 8, 5, 0.0007197611]
      - [14, 6, 9, 5, -2.082e-07]
      - [14, 6, 10, 5, 0.0009449883]
      - [14, 6, 11, 5, 0.000844057]
      - [14, 6, 12, 5, -1.108e-07]
      - [14, 6, 13, 5, -3.348e-07]
      - [14, 6, 14, 5, 0.0009828455]
      - [14, 6, 6, 6, -0.0004306592]
      - [14, 6, 7, 6, 4.38e-08]
      - [14, 6, 8, 6, 0.0008108733]
      - [14, 6, 9, 6, -5.16e-08]
      - [14, 6, 10, 6, 0.0013698185]
      - [14, 6, 11, 6, -0.0006778835]
      - [14, 6, 12, 6, -7.78e-08]
      - [14, 6, 14, 6, 0.0024151885]
      - [14, 6, 7, 7, 0.0004306589]
      - [14, 6, 8, 7, -5.16e-08]
      - [14, 6, 9, 7, -0.0008108723]
      - [14, 6, 10, 7, 2.602e-07]
      - [14, 6, 11, 7, 7.78e-08]
      - [14, 6, 12, 7, -0.0006778834]
      - [14, 6, 13, 7, -7.06266e-05]
      - [14, 6, 8, 8, 5.65594e-05]
      - [14, 6, 9, 8, -1.4e-09]
      - [14, 6, 10, 8, -0.0005768965]
      - [14, 6, 11, 8, -7.93847e-05]
      - [14, 6, 12, 8, -6.1e-09]
      - [14, 6, 13, 8, -1.03e-08]
      - [14, 6, 9, 9, -5.65604e-05]
      - [14, 6, 10, 9, -1.316e-07]
      - [14, 6, 11, 9, 6.1e-09]
      - [14, 6, 12, 9, -7.93847e-05]
      - [14, 6, 13, 9, 0.0002689347]
      - [14, 6, 10, 10, 1e-09]
      - [14, 6, 11, 10, 0.0002342465]
      - [14, 6, 12, 10, -4.14e-08]
      - [14, 6, 13, 10, 1.582e-07]
      - [14, 6, 11, 11, 0.0007440323]
      - [14, 6, 12, 11, 9.51e-08]
      - [14, 6, 13, 11, -6.9e-09]
      - [14, 6, 12, 12, -0.0007440324]
      - [14, 6, 13, 12, 0.0005256705]
      - [14, 6, 13, 13, 0.0007128696]
      - [15, 6, 2, 1, 1.6e-09]
      - [15, 6, 3, 1, 0.0278516782]
      - [15, 6, 4, 1, -0.0001898349]
      - [15, 6, 5, 1, 4e-09]
      - [15, 6, 10, 1, 2.092e-07]
      - [15, 6, 12, 1, 2e-10]
      - [15, 6, 13, 1, 0.0005551278]
      - [15, 6, 14, 1, 9.01e-08]
      - [15, 6, 15, 1, 0.0012700788]
      - [15, 6, 3, 2, -7.704e-07]
      - [15, 6, 4, 2, -4e-09]
      - [15, 6, 5, 2, -0.0001898349]
      - [15, 6, 6, 2, -2e-10]
      - [15, 6, 8, 2, 6.5e-09]
      - [15, 6, 10, 2, 0.0075612987]
      - [15, 6, 11, 2, 2e-10]
      - [15, 6, 13, 2, 9.01e-08]
      - [15, 6, 14, 2, -0.000555128]
      - [15, 6, 15, 2, -3.51e-08]
      - [15, 6, 5, 3, 2e-10]
      - [15, 6, 6, 3, -0.0029789522]
      - [15, 6, 8, 3, -0.0032383882]
      - [15, 6, 9, 3, -1.235e-07]
      - [15, 6, 10, 3, 2.4e-09]
      - [15, 6, 11, 3, 0.0059202163]
      - [15, 6, 12, 3, 7.73e-08]
      - [15, 6, 14, 3, 2e-10]
      - [15, 6, 4, 4, 3.41e-08]
      - [15, 6, 5, 4, 0.0034831975]
      - [15, 6, 6, 4, -0.013503906]
      - [15, 6, 7, 4, -6.614e-07]
      - [15, 6, 8, 4, 0.015147358]
      - [15, 6, 9, 4, 1.3198e-06]
      - [15, 6, 10, 4, -1.32e-08]
      - [15, 6, 11, 4, 0.0066937366]
      - [15, 6, 12, 4, -2.405e-07]
      - [15, 6, 13, 4, 2e-10]
      - [15, 6, 14, 4, -1.0965e-06]
      - [15, 6, 5, 5, -3.41e-08]
      - [15, 6, 6, 5, 6.614e-07]
      - [15, 6, 7, 5, -0.0135039063]
      - [15, 6, 8, 5, -1.3198e-06]
      - [15, 6, 9, 5, 0.0151473584]
      - [15, 6, 11, 5, -2.405e-07]
      - [15, 6, 12, 5, -0.006693737]
      - [15, 6, 13, 5, 1.0964e-06]
      - [15, 6, 14, 5, 2e-10]
      - [15, 6, 15, 5, 2e-10]
      - [15, 6, 7, 6, -2e-10]
      - [15, 6, 9, 6, 6e-10]
      - [15, 6, 12, 6, -5e-10]
      - [15, 6, 13, 6, -0.0005906239]
      - [15, 6, 14, 6, -1.122e-07]
      - [15, 6, 15, 6, 0.0179738912]
      - [15, 6, 8, 7, -1.8e-09]
      - [15, 6, 10, 7, -0.0013498436]
      - [15, 6, 11, 7, -3e-10]
      - [15, 6, 13, 7, -1.122e-07]
      - [15, 6, 14, 7, 0.0005906236]
      - [15, 6, 9, 8, 1.14e-08]
      - [15, 6, 10, 8, -5.151e-07]
      - [15, 6, 12, 8, 2e-08]
      - [15, 6, 13, 8, -0.0078418531]
      - [15, 6, 14, 8, -1.7886e-06]
      - [15, 6, 10, 9, 0.0135019211]
      - [15, 6, 11, 9, 2e-10]
      - [15, 6, 13, 9, -1.7886e-06]
      - [15, 6, 14, 9, 0.0078418538]
      - [15, 6, 11, 10, -2.981e-07]
      - [15, 6, 12, 10, 0.0228344304]
      - [15, 6, 13, 10, 5.9e-09]
      - [15, 6, 12, 11, 8e-10]
      - [15, 6, 13, 11, 0.0168059853]
      - [15, 6, 14, 11, 2.9725e-06]
      - [15, 6, 13, 12, -2.9725e-06]
      - [15, 6, 14, 12, 0.0168059865]
      - [15, 6, 13, 13, 5.5044e-06]
      - [15, 6, 14, 13, -0.0188703351]
      - [15, 6, 14, 14, -5.5044e-06]
      - [16, 6, 1, 1, 6.2e-09]
      - [16, 6, 2, 1, 0.000832704]
      - [16, 6, 3, 1, -0.0118852079]
      - [16, 6, 4, 1, 0.0009182794]
      - [16, 6, 5, 1, -7.6e-09]
      - [16, 6, 6, 1, 1.6e-08]
      - [16, 6, 7, 1, -0.0007914011]
      - [16, 6, 8, 1, -7.88e-08]
      - [16, 6, 9, 1, 0.001350071]
      - [16, 6, 10, 1, 9.81e-08]
      - [16, 6, 11, 1, 2.84e-08]
      - [16, 6, 12, 1, 0.0039773805]
      - [16, 6, 13, 1, -0.0095331285]
      - [16, 6, 14, 1, -1.4102e-06]
      - [16, 6, 15, 1, -0.0003505396]
      - [16, 6, 16, 1, 0.002278667]
      - [16, 6, 2, 2, -6.2e-09]
      - [16, 6, 3, 2, -1.502e-07]
      - [16, 6, 4, 2, -2.53e-08]
      - [16, 6, 5, 2, 1.42754e-05]
      - [16, 6, 6, 2, -0.000791401]
      - [16, 6, 7, 2, -1.6e-08]
      - [16, 6, 8, 2, 0.0013500644]
      - [16, 6, 9, 2, 7.88e-08]
      - [16, 6, 10, 2, -0.0077599509]
      - [16, 6, 11, 2, -0.0039773809]
      - [16, 6, 12, 2, 2.84e-08]
      - [16, 6, 13, 2, 1.763e-07]
      - [16, 6, 14, 2, 0.0005842674]
      - [16, 6, 15, 2, -4.4e-09]
      - [16, 6, 16, 2, -6.3e-08]
      - [16, 6, 4, 3, 5e-10]
      - [16, 6, 5, 3, 0.0004270237]
      - [16, 6, 6, 3, 0.0016027564]
      - [16, 6, 7, 3, 6.46e-08]
      - [16, 6, 8, 3, 0.0044084257]
      - [16, 6, 9, 3, 3.459e-07]
      - [16, 6, 10, 3, -3.3e-09]
      - [16, 6, 11, 3, -0.0077231767]
      - [16, 6, 12, 3, 2.105e-07]
      - [16, 6, 13, 3, -9.304e-07]
      - [16, 6, 14, 3, 0.0065487544]
      - [16, 6, 16, 3, -2.3e-09]
      - [16, 6, 4, 4, -2.544e-07]
      - [16, 6, 5, 4, -0.0050784397]
      - [16, 6, 6, 4, 0.0127412602]
      - [16, 6, 7, 4, 6.23e-08]
      - [16, 6, 8, 4, -0.0037838552]
      - [16, 6, 9, 4, -2.043e-07]
      - [16, 6, 10, 4, 0.0008130626]
      - [16, 6, 11, 4, -0.0020176077]
      - [16, 6, 12, 4, -9.8e-09]
      - [16, 6, 13, 4, -1.001e-07]
      - [16, 6, 14, 4, 0.0005238357]
      - [16, 6, 15, 4, 3.5e-09]
      - [16, 6, 16, 4, -2.402e-07]
      - [16, 6, 5, 5, 2.544e-07]
      - [16, 6, 6, 5, -1.105e-07]
      - [16, 6, 7, 5, 0.0071792108]
      - [16, 6, 8, 5, 2.965e-07]
      - [16, 6, 9, 5, -0.006911048]
      - [16, 6, 10, 5, -9e-10]
      - [16, 6, 11, 5, -7.3e-09]
      - [16, 6, 12, 5, 0.00190142]
      - [16, 6, 13, 5, -0.0005238357]
      - [16, 6, 14, 5, -1.001e-07]
      - [16, 6, 15, 5, 0.0031536748]
      - [16, 6, 16, 5, -0.0057980172]
      - [16, 6, 6, 6, 2.162e-07]
      - [16, 6, 7, 6, -0.0045182025]
      - [16, 6, 8, 6, 3.995e-07]
      - [16, 6, 9, 6, -0.0046455391]
      - [16, 6, 10, 6, -7.02e-08]
      - [16, 6, 11, 6, 4.95e-08]
      - [16, 6, 12, 6, 0.0014211313]
      - [16, 6, 13, 6, 0.001037707]
      - [16, 6, 14, 6, 1.553e-07]
      - [16, 6, 15, 6, -0.0013592917]
      - [16, 6, 16, 6, 0.0237656504]
      - [16, 6, 7, 7, -2.162e-07]
      - [16, 6, 8, 7, -0.004645537]
      - [16, 6, 9, 7, -3.995e-07]
      - [16, 6, 10, 7, 0.0017418141]
      - [16, 6, 11, 7, -0.0014211311]
      - [16, 6, 12, 7, 4.95e-08]
      - [16, 6, 13, 7, -1.45e-08]
      - [16, 6, 14, 7, 9.6666e-05]
      - [16, 6, 15, 7, -5.48e-08]
      - [16, 6, 8, 8, 3.745e-07]
      - [16, 6, 9, 8, -0.0030159444]
      - [16, 6, 10, 8, 4.111e-07]
      - [16, 6, 11, 8, 7.28e-08]
      - [16, 6, 12, 8, 0.0009983412]
      - [16, 6, 13, 8, 0.001630302]
      - [16, 6, 14, 8, 3.484e-07]
      - [16, 6, 15, 8, 0.0105498443]
      - [16, 6, 9, 9, -3.745e-07]
      - [16, 6, 10, 9, -0.0052401545]
      - [16, 6, 11, 9, -0.0009983485]
      - [16, 6, 12, 9, 7.28e-08]
      - [16, 6, 13, 9, 4.719e-07]
      - [16, 6, 14, 9, -0.0027383456]
      - [16, 6, 15, 9, 8.277e-07]
      - [16, 6, 11, 10, -2.23e-07]
      - [16, 6, 12, 10, -0.0081851568]
      - [16, 6, 13, 10, 0.0012952367]
      - [16, 6, 14, 10, 1.84e-07]
      - [16, 6, 15, 10, -9.3e-09]
      - [16, 6, 11, 11, 5.13e-08]
      - [16, 6, 12, 11, 0.0023598828]
      - [16, 6, 13, 11, -0.0077851362]
      - [16, 6, 14, 11, -1.082e-06]
      - [16, 6, 15, 11, 0.0069359522]
      - [16, 6, 12, 12, -5.13e-08]
      - [16, 6, 13, 12, 8.481e-07]
      - [16, 6, 14, 12, -0.006347474]
      - [16, 6, 15, 12, -1.89e-07]
      - [16, 6, 13, 13, -2.5895e-06]
      - [16, 6, 14, 13, 0.007799608]
      - [16, 6, 15, 13, 2.188e-07]
      - [16, 6, 14, 14, 2.5895e-06]
      - [16, 6, 15, 14, -0.0015398704]
      - [17, 6, 1, 1, 0.0008327049]
      - [17, 6, 2, 1, -6.2e-09]
      - [17, 6, 3, 1, 1.502e-07]
      - [17, 6, 4, 1, 7.6e-09]
      - [17, 6, 5, 1, 0.0009182794]
      - [17, 6, 6, 1, -0.000791401]
      - [17, 6, 7, 1, -1.6e-08]
      - [17, 6, 8, 1, 0.0013500777]
      - [17, 6, 9, 1, 7.88e-08]
      - [17, 6, 10, 1, 0.0077599486]
      - [17, 6, 11, 1, -0.0039773801]
      - [17, 6, 12, 1, 2.84e-08]
      - [17, 6, 13, 1, -1.4102e-06]
      - [17, 6, 14, 1, 0.0095331288]
      - [17, 6, 15, 1, 4.4e-09]
      - [17, 6, 16, 1, -1.64e-08]
      - [17, 6, 17, 1, 0.002278667]
      - [17, 6, 2, 2, -0.0008327057]
      - [17, 6, 3, 2, -0.0118852072]
      - [17, 6, 4, 2, -1.42753e-05]
      - [17, 6, 5, 2, -2.53e-08]
      - [17, 6, 6, 2, -1.6e-08]
      - [17, 6, 7, 2, 0.0007914012]
      - [17, 6, 8, 2, 7.88e-08]
      - [17, 6, 9, 2, -0.0013500707]
      - [17, 6, 10, 2, 9.81e-08]
      - [17, 6, 11, 2, -2.84e-08]
      - [17, 6, 12, 2, -0.00397738]
      - [17, 6, 13, 2, 0.0005842666]
      - [17, 6, 14, 2, -1.763e-07]
      - [17, 6, 15, 2, -0.0003505394]
      - [17, 6, 16, 2, -0.0005914355]
      - [17, 6, 17, 2, -6.3e-08]
      - [17, 6, 3, 3, 1.3e-09]
      - [17, 6, 4, 3, 0.0004270238]
      - [17, 6, 5, 3, -5e-10]
      - [17, 6, 6, 3, -6.46e-08]
      - [17, 6, 7, 3, 0.0016027562]
      - [17, 6, 8, 3, -3.459e-07]
      - [17, 6, 9, 3, 0.0044084258]
      - [17, 6, 11, 3, 2.105e-07]
      - [17, 6, 12, 3, 0.0077231771]
      - [17, 6, 13, 3, -0.0065487544]
      - [17, 6, 14, 3, -9.304e-07]
      - [17, 6, 16, 3, 0.0003001136]
      - [17, 6, 17, 3, 2.3e-09]
      - [17, 6, 4, 4, -0.00507844]
      - [17, 6, 5, 4, 2.544e-07]
      - [17, 6, 6, 4, 1.105e-07]
      - [17, 6, 7, 4, -0.0071792099]
      - [17, 6, 8, 4, -2.965e-07]
      - [17, 6, 9, 4, 0.006911048]
      - [17, 6, 10, 4, -9e-10]
      - [17, 6, 11, 4, 7.3e-09]
      - [17, 6, 12, 4, -0.00190142]
      - [17, 6, 13, 4, -0.0005238357]
      - [17, 6, 14, 4, -1.001e-07]
      - [17, 6, 15, 4, 0.0031536746]
      - [17, 6, 16, 4, -0.0057980167]
      - [17, 6, 17, 4, 2.402e-07]
      - [17, 6, 5, 5, 0.005078439]
      - [17, 6, 6, 5, 0.0127412607]
      - [17, 6, 7, 5, 6.23e-08]
      - [17, 6, 8, 5, -0.0037838558]
      - [17, 6, 9, 5, -2.043e-07]
      - [17, 6, 10, 5, -0.0008130559]
      - [17, 6, 11, 5, -0.0020176075]
      - [17, 6, 12, 5, -9.8e-09]
      - [17, 6, 13, 5, 1.001e-07]
      - [17, 6, 14, 5, -0.0005238355]
      - [17, 6, 15, 5, -3.5e-09]
      - [17, 6, 16, 5, 2.402e-07]
      - [17, 6, 17, 5, 0.0057980162]
      - [17, 6, 6, 6, -0.0045182008]
      - [17, 6, 7, 6, -2.162e-07]
      - [17, 6, 8, 6, -0.00464554]
      - [17, 6, 9, 6, -3.995e-07]
      - [17, 6, 10, 6, -0.001741806]
      - [17, 6, 11, 6, -0.0014211311]
      - [17, 6, 12, 6, 4.95e-08]
      - [17, 6, 13, 6, 1.553e-07]
      - [17, 6, 14, 6, -0.001037707]
      - [17, 6, 15, 6, 5.48e-08]
      - [17, 6, 17, 6, 0.0237656508]
      - [17, 6, 7, 7, 0.0045182032]
      - [17, 6, 8, 7, -3.995e-07]
      - [17, 6, 9, 7, 0.0046455388]
      - [17, 6, 10, 7, -7.02e-08]
      - [17, 6, 11, 7, -4.95e-08]
      - [17, 6, 12, 7, -0.0014211313]
      - [17, 6, 13, 7, 9.66661e-05]
      - [17, 6, 14, 7, 1.45e-08]
      - [17, 6, 15, 7, -0.0013592916]
      - [17, 6, 16, 7, -0.0069222486]
      - [17, 6, 8, 8, -0.0030159306]
      - [17, 6, 9, 8, -3.745e-07]
      - [17, 6, 10, 8, 0.0052401594]
      - [17, 6, 11, 8, -0.0009983553]
      - [17, 6, 12, 8, 7.28e-08]
      - [17, 6, 13, 8, 3.484e-07]
      - [17, 6, 14, 8, -0.0016302998]
      - [17, 6, 15, 8, -8.277e-07]
      - [17, 6, 16, 8, 2.726e-07]
      - [17, 6, 9, 9, 0.0030159403]
      - [17, 6, 10, 9, 4.111e-07]
      - [17, 6, 11, 9, -7.28e-08]
      - [17, 6, 12, 9, -0.0009983488]
      - [17, 6, 13, 9, -0.0027383456]
      - [17, 6, 14, 9, -4.719e-07]
      - [17, 6, 15, 9, 0.0105498439]
      - [17, 6, 16, 9, -0.0071464513]
      - [17, 6, 10, 10, -8.9e-09]
      - [17, 6, 11, 10, -0.0081851545]
      - [17, 6, 12, 10, 2.23e-07]
      - [17, 6, 13, 10, -1.84e-07]
      - [17, 6, 14, 10, 0.0012952393]
      - [17, 6, 16, 10, 2.1e-09]
      - [17, 6, 11, 11, -0.0023598831]
      - [17, 6, 12, 11, 5.13e-08]
      - [17, 6, 13, 11, -1.082e-06]
      - [17, 6, 14, 11, 0.007785136]
      - [17, 6, 15, 11, -1.89e-07]
      - [17, 6, 16, 11, -4.15e-08]
      - [17, 6, 12, 12, 0.0023598833]
      - [17, 6, 13, 12, -0.0063474734]
      - [17, 6, 14, 12, -8.481e-07]
      - [17, 6, 15, 12, -0.0069359523]
      - [17, 6, 16, 12, 0.0031826499]
      - [17, 6, 13, 13, -0.0077996071]
      - [17, 6, 14, 13, -2.5895e-06]
      - [17, 6, 15, 13, 0.0015398702]
      - [17, 6, 16, 13, 0.0005347278]
      - [17, 6, 14, 14, 0.0077996068]
      - [17, 6, 15, 14, 2.188e-07]
      - [17, 6, 16, 14, 9.75e-08]
      - [17, 6, 16, 15, -0.0003129797]
      - [17, 6, 16, 16, -0.0151115212]
      - [7, 7, 1, 1, 0.1605347784]
      - [7, 7, 2, 1, 6.606e-07]
      - [7, 7, 4, 1, -9e-10]
      - [7, 7, 5, 1, 8.00359e-05]
      - [7, 7, 6, 1, 0.0028814861]
      - [7, 7, 7, 1, 8.13e-08]
      - [7, 7, 2, 2, 0.1844168533]
      - [7, 7, 3, 2, -3.2e-09]
      - [7, 7, 4, 2, 8.00359e-05]
      - [7, 7, 5, 2, 9e-10]
      - [7, 7, 6, 2, -7.97e-08]
      - [7, 7, 7, 2, 0.0029397471]
      - [7, 7, 3, 3, 0.1736543633]
      - [7, 7, 4, 3, -0.0010920839]
      - [7, 7, 5, 3, 5.35e-08]
      - [7, 7, 7, 3, 2e-10]
      - [7, 7, 4, 4, 0.1844787474]
      - [7, 7, 6, 4, 3.86e-08]
      - [7, 7, 7, 4, -0.0009845187]
      - [7, 7, 5, 5, 0.1844787484]
      - [7, 7, 6, 5, -0.0009845181]
      - [7, 7, 7, 5, -3.86e-08]
      - [7, 7, 6, 6, 0.1942831602]
      - [7, 7, 7, 7, 0.2227427357]
      - [8, 7, 1, 1, -1.095e-07]
      - [8, 7, 2, 1, -0.00183497]
      - [8, 7, 3, 1, -3e-09]
      - [8, 7, 4, 1, -0.000446576]
      - [8, 7, 5, 1, -2.22e-08]
      - [8, 7, 6, 1, -4.71e-08]
      - [8, 7, 7, 1, 0.0007511894]
      - [8, 7, 8, 1, -1.964e-07]
      - [8, 7, 2, 2, 2.336e-07]
      - [8, 7, 4, 2, -2.22e-08]
      - [8, 7, 5, 2, 0.0004465759]
      - [8, 7, 6, 2, 0.0001672146]
      - [8, 7, 7, 2, -1.075e-07]
      - [8, 7, 8, 2, -0.0032961738]
      - [8, 7, 3, 3, 3.42e-08]
      - [8, 7, 4, 3, -2.2e-08]
      - [8, 7, 5, 3, -0.0002522411]
      - [8, 7, 6, 3, 4e-10]
      - [8, 7, 8, 3, 7.3e-09]
      - [8, 7, 4, 4, -9.41e-08]
      - [8, 7, 5, 4, 1e-10]
      - [8, 7, 6, 4, -0.0010559402]
      - [8, 7, 7, 4, -8.17e-08]
      - [8, 7, 8, 4, -0.0018125811]
      - [8, 7, 5, 5, -9.41e-08]
      - [8, 7, 6, 5, -8.17e-08]
      - [8, 7, 7, 5, 0.0010559432]
      - [8, 7, 8, 5, -2.093e-07]
      - [8, 7, 6, 6, -7.436e-07]
      - [8, 7, 7, 6, 0.0022667406]
      - [8, 7, 8, 6, -5.726e-07]
      - [8, 7, 7, 7, -9.166e-07]
      - [8, 7, 8, 7, 0.0075372799]
      - [9, 7, 1, 1, 0.0002080478]
      - [9, 7, 2, 1, -1.715e-07]
      - [9, 7, 4, 1, -2.22e-08]
      - [9, 7, 5, 1, 0.0004465759]
      - [9, 7, 6, 1, 0.0013549973]
      - [9, 7, 7, 1, 9.15e-08]
      - [9, 7, 8, 1, 0.0017746887]
      - [9, 7, 9, 1, 9.03e-08]
      - [9, 7, 2, 2, -0.003461892]
      - [9, 7, 3, 2, 1.4e-09]
      - [9, 7, 4, 2, 0.0004465761]
      - [9, 7, 5, 2, 2.22e-08]
      - [9, 7, 6, 2, -3.11e-08]
      - [9, 7, 7, 2, 0.0022734011]
      - [9, 7, 8, 2, -1.543e-07]
      - [9, 7, 9, 2, -0.0005382061]
      - [9, 7, 3, 3, -0.0008970526]
      - [9, 7, 4, 3, 0.000252241]
      - [9, 7, 5, 3, -2.2e-08]
      - [9, 7, 7, 3, -2e-10]
      - [9, 7, 9, 3, -3e-10]
      - [9, 7, 4, 4, 0.0024667651]
      - [9, 7, 6, 4, -8.17e-08]
      - [9, 7, 7, 4, 0.0010559434]
      - [9, 7, 8, 4, -2.093e-07]
      - [9, 7, 9, 4, 0.0018125771]
      - [9, 7, 5, 5, 0.0024667645]
      - [9, 7, 6, 5, 0.0010559406]
      - [9, 7, 7, 5, 8.17e-08]
      - [9, 7, 8, 5, 0.0018125764]
      - [9, 7, 9, 5, 2.093e-07]
      - [9, 7, 6, 6, 0.0194916202]
      - [9, 7, 7, 6, 8.65e-08]
      - [9, 7, 8, 6, 0.013415522]
      - [9, 7, 9, 6, 5.726e-07]
      - [9, 7, 7, 7, 0.0240251014]
      - [9, 7, 8, 7, -5.726e-07]
      - [9, 7, 9, 7, 0.0225459904]
      - [9, 7, 8, 8, 0.007532247]
      - [10, 7, 2, 1, 1.4e-09]
      - [10, 7, 3, 1, -0.0022773762]
      - [10, 7, 4, 1, -6.32395e-05]
      - [10, 7, 5, 1, 1.3e-09]
      - [10, 7, 7, 1, -6e-10]
      - [10, 7, 9, 1, -9e-10]
      - [10, 7, 10, 1, -1.141e-07]
      - [10, 7, 3, 2, 6.3e-08]
      - [10, 7, 4, 2, -1.3e-09]
      - [10, 7, 5, 2, -6.32401e-05]
      - [10, 7, 6, 2, -1e-10]
      - [10, 7, 8, 2, -7e-10]
      - [10, 7, 10, 2, -0.0041256089]
      - [10, 7, 5, 3, 2e-10]
      - [10, 7, 6, 3, 0.0003753424]
      - [10, 7, 8, 3, 0.0025451403]
      - [10, 7, 9, 3, 9.71e-08]
      - [10, 7, 10, 3, -6.6e-09]
      - [10, 7, 4, 4, 3.2e-09]
      - [10, 7, 5, 4, 0.0003219404]
      - [10, 7, 6, 4, 0.0010391364]
      - [10, 7, 7, 4, 5.09e-08]
      - [10, 7, 8, 4, -0.0027103498]
      - [10, 7, 9, 4, -2.361e-07]
      - [10, 7, 10, 4, 3.3e-09]
      - [10, 7, 5, 5, -3.2e-09]
      - [10, 7, 6, 5, -5.09e-08]
      - [10, 7, 7, 5, 0.0010391344]
      - [10, 7, 8, 5, 2.361e-07]
      - [10, 7, 9, 5, -0.0027103529]
      - [10, 7, 7, 6, -1.9e-09]
      - [10, 7, 9, 6, -1.4e-09]
      - [10, 7, 8, 7, -4.1e-09]
      - [10, 7, 10, 7, 0.0025279646]
      - [10, 7, 9, 8, -3.2e-09]
      - [11, 7, 1, 1, -6.62e-08]
      - [11, 7, 2, 1, -0.001315058]
      - [11, 7, 3, 1, -5e-10]
      - [11, 7, 4, 1, 0.0003874112]
      - [11, 7, 5, 1, -6e-10]
      - [11, 7, 6, 1, 2.25e-08]
      - [11, 7, 7, 1, -6.2701e-05]
      - [11, 7, 8, 1, 3.89e-08]
      - [11, 7, 9, 1, 5.5806e-06]
      - [11, 7, 11, 1, 1.32e-08]
      - [11, 7, 2, 2, 4.5e-08]
      - [11, 7, 4, 2, -6e-10]
      - [11, 7, 5, 2, -0.0003874113]
      - [11, 7, 6, 2, 0.0003879666]
      - [11, 7, 7, 2, 1.77e-08]
      - [11, 7, 8, 2, 0.0015610269]
      - [11, 7, 9, 2, 7.58e-08]
      - [11, 7, 10, 2, -1.5e-09]
      - [11, 7, 11, 2, -0.0001726322]
      - [11, 7, 3, 3, -6.7e-09]
      - [11, 7, 4, 3, -3.2e-09]
      - [11, 7, 5, 3, -8.82787e-05]
      - [11, 7, 8, 3, -4e-10]
      - [11, 7, 10, 3, -0.0005153844]
      - [11, 7, 11, 3, -2e-10]
      - [11, 7, 4, 4, 1.49e-08]
      - [11, 7, 6, 4, -0.0012186742]
      - [11, 7, 7, 4, -3.18e-08]
      - [11, 7, 8, 4, -0.0005735137]
      - [11, 7, 9, 4, -3.69e-08]
      - [11, 7, 10, 4, 0.001169366]
      - [11, 7, 11, 4, -0.0006233844]
      - [11, 7, 5, 5, 1.49e-08]
      - [11, 7, 6, 5, -3.18e-08]
      - [11, 7, 7, 5, 0.0012186748]
      - [11, 7, 8, 5, -3.69e-08]
      - [11, 7, 9, 5, 0.000573514]
      - [11, 7, 10, 5, -4.2e-08]
      - [11, 7, 11, 5, -8.2e-09]
      - [11, 7, 6, 6, 1.316e-07]
      - [11, 7, 7, 6, 0.0005959096]
      - [11, 7, 8, 6, 3.77e-08]
      - [11, 7, 9, 6, 0.0015906121]
      - [11, 7, 11, 6, 4.46e-08]
      - [11, 7, 7, 7, 1.471e-07]
      - [11, 7, 8, 7, 0.0008096393]
      - [11, 7, 9, 7, 1.606e-07]
      - [11, 7, 10, 7, -8e-10]
      - [11, 7, 11, 7, 0.0027773556]
      - [11, 7, 8, 8, -5.74e-08]
      - [11, 7, 9, 8, 0.0012934328]
      - [11, 7, 9, 9, 1.737e-07]
      - [11, 7, 10, 9, -1.4e-09]
      - [11, 7, 10, 10, -2.68e-08]
      - [12, 7, 1, 1, -0.0005045191]
      - [12, 7, 2, 1, 5.56e-08]
      - [12, 7, 4, 1, 6e-10]
      - [12, 7, 5, 1, 0.0003874113]
      - [12, 7, 6, 1, -0.000898151]
      - [12, 7, 7, 1, -3.47e-08]
      - [12, 7, 8, 1, 0.0003140048]
      - [12, 7, 9, 1, -2.26e-08]
      - [12, 7, 11, 1, -0.0015718323]
      - [12, 7, 12, 1, 1.54e-08]
      - [12, 7, 2, 2, 0.002125597]
      - [12, 7, 3, 2, -1e-09]
      - [12, 7, 4, 2, 0.0003874111]
      - [12, 7, 5, 2, -6e-10]
      - [12, 7, 6, 2, 2.99e-08]
      - [12, 7, 7, 2, -0.0012234167]
      - [12, 7, 8, 2, 5.95e-08]
      - [12, 7, 9, 2, -0.0012526025]
      - [12, 7, 11, 2, 2.55e-08]
      - [12, 7, 12, 2, 0.0012056943]
      - [12, 7, 3, 3, 0.00051477]
      - [12, 7, 4, 3, -8.82788e-05]
      - [12, 7, 5, 3, 3.2e-09]
      - [12, 7, 7, 3, 1e-10]
      - [12, 7, 9, 3, 1e-10]
      - [12, 7, 10, 3, -6.7e-09]
      - [12, 7, 12, 3, 1e-10]
      - [12, 7, 4, 4, -0.0011399104]
      - [12, 7, 6, 4, 3.18e-08]
      - [12, 7, 7, 4, -0.0012186754]
      - [12, 7, 8, 4, 3.69e-08]
      - [12, 7, 9, 4, -0.0005735142]
      - [12, 7, 10, 4, -4.2e-08]
      - [12, 7, 11, 4, 8.2e-09]
      - [12, 7, 12, 4, 0.0006233841]
      - [12, 7, 5, 5, -0.0011399099]
      - [12, 7, 6, 5, -0.0012186738]
      - [12, 7, 7, 5, -3.18e-08]
      - [12, 7, 8, 5, -0.0005735155]
      - [12, 7, 9, 5, -3.69e-08]
      - [12, 7, 10, 5, -0.0011693649]
      - [12, 7, 11, 5, -0.0006233844]
      - [12, 7, 12, 5, 8.2e-09]
      - [12, 7, 6, 6, -0.010080662]
      - [12, 7, 7, 6, 7.8e-09]
      - [12, 7, 8, 6, -0.0075338553]
      - [12, 7, 9, 6, -2.667e-07]
      - [12, 7, 10, 6, 6.5e-09]
      - [12, 7, 11, 6, -0.0030372726]
      - [12, 7, 12, 6, -4.46e-08]
      - [12, 7, 7, 7, -0.0112724809]
      - [12, 7, 8, 7, 3.896e-07]
      - [12, 7, 9, 7, -0.0099341066]
      - [12, 7, 11, 7, -4.46e-08]
      - [12, 7, 12, 7, 0.0061921895]
      - [12, 7, 8, 8, -0.0031612642]
      - [12, 7, 9, 8, 1.156e-07]
      - [12, 7, 10, 8, 5e-09]
      - [12, 7, 11, 8, -0.0034312448]
      - [12, 7, 9, 9, -0.0057481299]
      - [12, 7, 11, 9, -1.757e-07]
      - [12, 7, 10, 10, 0.0020570186]
      - [12, 7, 11, 10, 2.2e-09]
      - [12, 7, 11, 11, 0.0005027789]
      - [13, 7, 1, 1, 0.000780878]
      - [13, 7, 2, 1, -1.227e-07]
      - [13, 7, 3, 1, -5.51e-08]
      - [13, 7, 4, 1, -2.6e-08]
      - [13, 7, 5, 1, 0.000240733]
      - [13, 7, 6, 1, -0.0002536853]
      - [13, 7, 7, 1, 3.28e-08]
      - [13, 7, 8, 1, 0.0010762188]
      - [13, 7, 9, 1, -9.82e-08]
      - [13, 7, 10, 1, -0.0021210812]
      - [13, 7, 11, 1, -0.0009863532]
      - [13, 7, 12, 1, -1.405e-07]
      - [13, 7, 13, 1, -7.65e-08]
      - [13, 7, 2, 2, -0.000780878]
      - [13, 7, 3, 2, 0.0003397769]
      - [13, 7, 4, 2, 0.0002853388]
      - [13, 7, 5, 2, 3.36e-08]
      - [13, 7, 6, 2, 3.28e-08]
      - [13, 7, 7, 2, 0.0002536853]
      - [13, 7, 8, 2, -9.82e-08]
      - [13, 7, 9, 2, -0.0010762207]
      - [13, 7, 10, 2, -3.442e-07]
      - [13, 7, 11, 2, 1.405e-07]
      - [13, 7, 12, 2, -0.0009863533]
      - [13, 7, 13, 2, -0.0027671887]
      - [13, 7, 4, 3, 0.0003637867]
      - [13, 7, 5, 3, -5.48e-08]
      - [13, 7, 6, 3, 3.18e-08]
      - [13, 7, 7, 3, -0.0001672548]
      - [13, 7, 8, 3, 3.662e-07]
      - [13, 7, 9, 3, -0.001605373]
      - [13, 7, 11, 3, -2.825e-07]
      - [13, 7, 12, 3, -0.001597187]
      - [13, 7, 13, 3, -0.0022306378]
      - [13, 7, 4, 4, -0.0001533806]
      - [13, 7, 5, 4, 3.06e-08]
      - [13, 7, 6, 4, 3.93e-08]
      - [13, 7, 7, 4, -2.73436e-05]
      - [13, 7, 8, 4, -2.082e-07]
      - [13, 7, 9, 4, -0.0007197598]
      - [13, 7, 10, 4, -1.425e-07]
      - [13, 7, 11, 4, 1.108e-07]
      - [13, 7, 12, 4, 0.0008440568]
      - [13, 7, 13, 4, 0.0009828455]
      - [13, 7, 5, 5, 0.0001533806]
      - [13, 7, 6, 5, -0.0002789757]
      - [13, 7, 7, 5, -3.9e-09]
      - [13, 7, 8, 5, 0.0016721354]
      - [13, 7, 9, 5, -3.77e-08]
      - [13, 7, 10, 5, -0.0009449904]
      - [13, 7, 11, 5, -0.0008645126]
      - [13, 7, 12, 5, 1.077e-07]
      - [13, 7, 13, 5, -3.348e-07]
      - [13, 7, 6, 6, 0.0004306591]
      - [13, 7, 7, 6, -4.38e-08]
      - [13, 7, 8, 6, -0.000810871]
      - [13, 7, 9, 6, 5.16e-08]
      - [13, 7, 10, 6, 0.0013698197]
      - [13, 7, 11, 6, 0.0006778835]
      - [13, 7, 12, 6, 7.78e-08]
      - [13, 7, 7, 7, -0.0004306591]
      - [13, 7, 8, 7, 5.16e-08]
      - [13, 7, 9, 7, 0.0008108723]
      - [13, 7, 10, 7, 2.602e-07]
      - [13, 7, 11, 7, -7.78e-08]
      - [13, 7, 12, 7, 0.0006778835]
      - [13, 7, 13, 7, 0.0024151883]
      - [13, 7, 8, 8, -5.65614e-05]
      - [13, 7, 9, 8, 1.4e-09]
      - [13, 7, 10, 8, -0.0005768962]
      - [13, 7, 11, 8, 7.9385e-05]
      - [13, 7, 12, 8, 6.1e-09]
      - [13, 7, 9, 9, 5.65604e-05]
      - [13, 7, 10, 9, -1.316e-07]
      - [13, 7, 11, 9, -6.1e-09]
      - [13, 7, 12, 9, 7.93849e-05]
      - [13, 7, 10, 10, 1e-09]
      - [13, 7, 11, 10, 0.0002342459]
      - [13, 7, 12, 10, -4.14e-08]
      - [13, 7, 11, 11, -0.0007440325]
      - [13, 7, 12, 11, -9.51e-08]
      - [13, 7, 12, 12, 0.0007440324]
      - [14, 7, 1, 1, 1.227e-07]
      - [14, 7, 2, 1, 0.0007808781]
      - [14, 7, 3, 1, 0.0003397774]
      - [14, 7, 4, 1, 0.000240733]
      - [14, 7, 5, 1, 2.6e-08]
      - [14, 7, 6, 1, -3.28e-08]
      - [14, 7, 7, 1, -0.0002536853]
      - [14, 7, 8, 1, 9.82e-08]
      - [14, 7, 9, 1, 0.0010762206]
      - [14, 7, 10, 1, -3.442e-07]
      - [14, 7, 11, 1, -1.405e-07]
      - [14, 7, 12, 1, 0.0009863531]
      - [14, 7, 13, 1, -0.00020227]
      - [14, 7, 14, 1, -7.65e-08]
      - [14, 7, 2, 2, -1.227e-07]
      - [14, 7, 3, 2, 5.51e-08]
      - [14, 7, 4, 2, 3.36e-08]
      - [14, 7, 5, 2, -0.0002853388]
      - [14, 7, 6, 2, -0.0002536853]
      - [14, 7, 7, 2, 3.28e-08]
      - [14, 7, 8, 2, 0.0010762225]
      - [14, 7, 9, 2, -9.82e-08]
      - [14, 7, 10, 2, 0.0021210798]
      - [14, 7, 11, 2, -0.0009863532]
      - [14, 7, 12, 2, -1.405e-07]
      - [14, 7, 13, 2, 5.6e-09]
      - [14, 7, 14, 2, -0.0027671886]
      - [14, 7, 4, 3, 5.48e-08]
      - [14, 7, 5, 3, 0.0003637868]
      - [14, 7, 6, 3, -0.0001672548]
      - [14, 7, 7, 3, -3.18e-08]
      - [14, 7, 8, 3, -0.0016053732]
      - [14, 7, 9, 3, -3.662e-07]
      - [14, 7, 10, 3, 1.2e-09]
      - [14, 7, 11, 3, 0.0015971874]
      - [14, 7, 12, 3, -2.825e-07]
      - [14, 7, 13, 3, -6.507e-07]
      - [14, 7, 14, 3, 0.002230638]
      - [14, 7, 4, 4, -3.06e-08]
      - [14, 7, 5, 4, -0.0001533805]
      - [14, 7, 6, 4, -0.000278976]
      - [14, 7, 7, 4, -3.9e-09]
      - [14, 7, 8, 4, 0.0016721374]
      - [14, 7, 9, 4, -3.77e-08]
      - [14, 7, 10, 4, 0.0009449875]
      - [14, 7, 11, 4, -0.0008645124]
      - [14, 7, 12, 4, 1.077e-07]
      - [14, 7, 13, 4, 3.348e-07]
      - [14, 7, 14, 4, -0.0009828454]
      - [14, 7, 5, 5, 3.06e-08]
      - [14, 7, 6, 5, -3.93e-08]
      - [14, 7, 7, 5, 2.73432e-05]
      - [14, 7, 8, 5, 2.082e-07]
      - [14, 7, 9, 5, 0.0007197603]
      - [14, 7, 10, 5, -1.425e-07]
      - [14, 7, 11, 5, -1.108e-07]
      - [14, 7, 12, 5, -0.0008440569]
      - [14, 7, 13, 5, 0.0009828455]
      - [14, 7, 14, 5, 3.348e-07]
      - [14, 7, 6, 6, 4.38e-08]
      - [14, 7, 7, 6, 0.0004306591]
      - [14, 7, 8, 6, -5.16e-08]
      - [14, 7, 9, 6, -0.0008108722]
      - [14, 7, 10, 6, 2.602e-07]
      - [14, 7, 11, 6, 7.78e-08]
      - [14, 7, 12, 6, -0.0006778835]
      - [14, 7, 13, 6, 7.06266e-05]
      - [14, 7, 7, 7, -4.38e-08]
      - [14, 7, 8, 7, -0.0008108735]
      - [14, 7, 9, 7, 5.16e-08]
      - [14, 7, 10, 7, -0.0013698185]
      - [14, 7, 11, 7, 0.0006778835]
      - [14, 7, 12, 7, 7.78e-08]
      - [14, 7, 14, 7, 0.0024151884]
      - [14, 7, 8, 8, -1.4e-09]
      - [14, 7, 9, 8, -5.65599e-05]
      - [14, 7, 10, 8, -1.316e-07]
      - [14, 7, 11, 8, 6.1e-09]
      - [14, 7, 12, 8, -7.93847e-05]
      - [14, 7, 13, 8, -0.0002689342]
      - [14, 7, 9, 9, 1.4e-09]
      - [14, 7, 10, 9, 0.0005768965]
      - [14, 7, 11, 9, 7.93848e-05]
      - [14, 7, 12, 9, 6.1e-09]
      - [14, 7, 13, 9, -1.03e-08]
      - [14, 7, 11, 10, 4.14e-08]
      - [14, 7, 12, 10, 0.0002342465]
      - [14, 7, 13, 10, 0.0005421788]
      - [14, 7, 11, 11, -9.51e-08]
      - [14, 7, 12, 11, 0.0007440325]
      - [14, 7, 13, 11, 0.0005256706]
      - [14, 7, 12, 12, 9.51e-08]
      - [14, 7, 13, 12, 6.9e-09]
      - [14, 7, 13, 13, 3.433e-07]
      - [15, 7, 1, 1, 6e-10]
      - [15, 7, 3, 1, 7.704e-07]
      - [15, 7, 4, 1, -4e-09]
      - [15, 7, 5, 1, -0.0001898349]
      - [15, 7, 8, 1, -6.7e-09]
      - [15, 7, 10, 1, -0.0075612988]
      - [15, 7, 13, 1, 9.01e-08]
      - [15, 7, 14, 1, -0.0005551282]
      - [15, 7, 15, 1, 3.51e-08]
      - [15, 7, 2, 2, 1.3e-09]
      - [15, 7, 3, 2, 0.0278516784]
      - [15, 7, 4, 2, 0.0001898349]
      - [15, 7, 5, 2, -4e-09]
      - [15, 7, 7, 2, -1e-10]
      - [15, 7, 10, 2, 2.092e-07]
      - [15, 7, 13, 2, -0.0005551279]
      - [15, 7, 14, 2, -9.01e-08]
      - [15, 7, 15, 2, 0.0012700788]
      - [15, 7, 3, 3, -2.8e-09]
      - [15, 7, 4, 3, -1e-10]
      - [15, 7, 7, 3, -0.0029789522]
      - [15, 7, 8, 3, 1.235e-07]
      - [15, 7, 9, 3, -0.0032383883]
      - [15, 7, 11, 3, 7.73e-08]
      - [15, 7, 12, 3, -0.0059202163]
      - [15, 7, 13, 3, 4e-10]
      - [15, 7, 15, 3, -1e-10]
      - [15, 7, 4, 4, 0.0034831986]
      - [15, 7, 5, 4, -3.41e-08]
      - [15, 7, 6, 4, -6.614e-07]
      - [15, 7, 7, 4, 0.0135039061]
      - [15, 7, 8, 4, 1.3198e-06]
      - [15, 7, 9, 4, -0.0151473579]
      - [15, 7, 11, 4, 2.405e-07]
      - [15, 7, 12, 4, 0.0066937367]
      - [15, 7, 13, 4, 1.0965e-06]
      - [15, 7, 14, 4, 2e-10]
      - [15, 7, 15, 4, -2e-10]
      - [15, 7, 5, 5, -0.0034831968]
      - [15, 7, 6, 5, -0.0135039063]
      - [15, 7, 7, 5, -6.614e-07]
      - [15, 7, 8, 5, 0.0151473586]
      - [15, 7, 9, 5, 1.3198e-06]
      - [15, 7, 10, 5, -1.32e-08]
      - [15, 7, 11, 5, 0.0066937369]
      - [15, 7, 12, 5, -2.405e-07]
      - [15, 7, 13, 5, -2e-10]
      - [15, 7, 14, 5, 1.0963e-06]
      - [15, 7, 6, 6, -7e-10]
      - [15, 7, 8, 6, 1.4e-09]
      - [15, 7, 10, 6, 0.0013498436]
      - [15, 7, 13, 6, -1.122e-07]
      - [15, 7, 14, 6, 0.0005906237]
      - [15, 7, 7, 7, -1.8e-09]
      - [15, 7, 9, 7, 5e-10]
      - [15, 7, 12, 7, -4e-10]
      - [15, 7, 13, 7, 0.0005906232]
      - [15, 7, 14, 7, 1.122e-07]
      - [15, 7, 15, 7, 0.0179738912]
      - [15, 7, 8, 8, -2.34e-08]
      - [15, 7, 10, 8, -0.0135019213]
      - [15, 7, 11, 8, 2e-08]
      - [15, 7, 13, 8, -1.7886e-06]
      - [15, 7, 14, 8, 0.0078418537]
      - [15, 7, 9, 9, -3e-10]
      - [15, 7, 10, 9, -5.151e-07]
      - [15, 7, 12, 9, 8e-10]
      - [15, 7, 13, 9, 0.0078418538]
      - [15, 7, 14, 9, 1.7886e-06]
      - [15, 7, 10, 10, 2.26e-08]
      - [15, 7, 11, 10, 0.0228344309]
      - [15, 7, 12, 10, 2.981e-07]
      - [15, 7, 14, 10, -6.1e-09]
      - [15, 7, 11, 11, -3e-10]
      - [15, 7, 13, 11, 2.9725e-06]
      - [15, 7, 14, 11, -0.0168059866]
      - [15, 7, 12, 12, 4e-10]
      - [15, 7, 13, 12, 0.0168059855]
      - [15, 7, 14, 12, 2.9725e-06]
      - [15, 7, 13, 13, 0.0188703341]
      - [15, 7, 14, 13, 5.5044e-06]
      - [15, 7, 14, 14, -0.0188703336]
      - [16, 7, 1, 1, 0.0008327048]
      - [16, 7, 2, 1, -6.2e-09]
      - [16, 7, 3, 1, -1.502e-07]
      - [16, 7, 4, 1, 2.53e-08]
      - [16, 7, 5, 1, -1.42753e-05]
      - [16, 7, 6, 1, -0.0007914012]
      - [16, 7, 7, 1, -1.6e-08]
      - [16, 7, 8, 1, 0.0013500643]
      - [16, 7, 9, 1, 7.88e-08]
      - [16, 7, 10, 1, -0.0077599511]
      - [16, 7, 11, 1, -0.0039773808]
      - [16, 7, 12, 1, 2.84e-08]
      - [16, 7, 13, 1, -1.763e-07]
      - [16, 7, 14, 1, -0.0005842669]
      - [16, 7, 15, 1, -4.4e-09]
      - [16, 7, 16, 1, 6.3e-08]
      - [16, 7, 2, 2, -0.0008327041]
      - [16, 7, 3, 2, 0.0118852081]
      - [16, 7, 4, 2, 0.0009182794]
      - [16, 7, 5, 2, -7.6e-09]
      - [16, 7, 6, 2, -1.6e-08]
      - [16, 7, 7, 2, 0.0007914009]
      - [16, 7, 8, 2, 7.88e-08]
      - [16, 7, 9, 2, -0.0013500713]
      - [16, 7, 10, 2, -9.81e-08]
      - [16, 7, 11, 2, -2.84e-08]
      - [16, 7, 12, 2, -0.0039773809]
      - [16, 7, 13, 2, -0.0095331287]
      - [16, 7, 14, 2, -1.4102e-06]
      - [16, 7, 15, 2, 0.0003505392]
      - [16, 7, 16, 2, 0.0022786669]
      - [16, 7, 3, 3, -1.3e-09]
      - [16, 7, 4, 3, 0.0004270237]
      - [16, 7, 5, 3, -5e-10]
      - [16, 7, 6, 3, 6.46e-08]
      - [16, 7, 7, 3, -0.0016027564]
      - [16, 7, 8, 3, 3.459e-07]
      - [16, 7, 9, 3, -0.0044084258]
      - [16, 7, 11, 3, -2.105e-07]
      - [16, 7, 12, 3, -0.0077231769]
      - [16, 7, 13, 3, -0.0065487538]
      - [16, 7, 14, 3, -9.304e-07]
      - [16, 7, 15, 3, -2e-10]
      - [16, 7, 16, 3, 0.0003001135]
      - [16, 7, 4, 4, 0.0050784403]
      - [16, 7, 5, 4, -2.544e-07]
      - [16, 7, 6, 4, -6.23e-08]
      - [16, 7, 7, 4, 0.0127412606]
      - [16, 7, 8, 4, 2.043e-07]
      - [16, 7, 9, 4, -0.0037838554]
      - [16, 7, 10, 4, -9e-10]
      - [16, 7, 11, 4, -9.8e-09]
      - [16, 7, 12, 4, 0.0020176076]
      - [16, 7, 13, 4, 0.0005238356]
      - [16, 7, 14, 4, 1.001e-07]
      - [16, 7, 15, 4, 0.0031536749]
      - [16, 7, 16, 4, 0.005798017]
      - [16, 7, 5, 5, -0.0050784393]
      - [16, 7, 6, 5, -0.0071792105]
      - [16, 7, 7, 5, -1.105e-07]
      - [16, 7, 8, 5, 0.0069110477]
      - [16, 7, 9, 5, 2.965e-07]
      - [16, 7, 10, 5, -0.0008130653]
      - [16, 7, 11, 5, 0.0019014201]
      - [16, 7, 12, 5, 7.3e-09]
      - [16, 7, 13, 5, -1.001e-07]
      - [16, 7, 14, 5, 0.0005238356]
      - [16, 7, 15, 5, -3.5e-09]
      - [16, 7, 16, 5, -2.402e-07]
      - [16, 7, 6, 6, -0.0045182035]
      - [16, 7, 7, 6, -2.162e-07]
      - [16, 7, 8, 6, -0.0046455376]
      - [16, 7, 9, 6, -3.995e-07]
      - [16, 7, 10, 6, 0.0017418141]
      - [16, 7, 11, 6, -0.0014211314]
      - [16, 7, 12, 6, 4.95e-08]
      - [16, 7, 13, 6, 1.45e-08]
      - [16, 7, 14, 6, -9.6666e-05]
      - [16, 7, 15, 6, -5.48e-08]
      - [16, 7, 7, 7, 0.0045182005]
      - [16, 7, 8, 7, -3.995e-07]
      - [16, 7, 9, 7, 0.0046455385]
      - [16, 7, 10, 7, 7.02e-08]
      - [16, 7, 11, 7, -4.95e-08]
      - [16, 7, 12, 7, -0.0014211311]
      - [16, 7, 13, 7, 0.0010377069]
      - [16, 7, 14, 7, 1.553e-07]
      - [16, 7, 15, 7, 0.0013592917]
      - [16, 7, 16, 7, 0.0237656504]
      - [16, 7, 8, 8, -0.0030159494]
      - [16, 7, 9, 8, -3.745e-07]
      - [16, 7, 10, 8, -0.0052401546]
      - [16, 7, 11, 8, -0.0009983416]
      - [16, 7, 12, 8, 7.28e-08]
      - [16, 7, 13, 8, -4.719e-07]
      - [16, 7, 14, 8, 0.0027383467]
      - [16, 7, 15, 8, 8.277e-07]
      - [16, 7, 9, 9, 0.0030159396]
      - [16, 7, 10, 9, -4.111e-07]
      - [16, 7, 11, 9, -7.28e-08]
      - [16, 7, 12, 9, -0.000998348]
      - [16, 7, 13, 9, 0.0016303016]
      - [16, 7, 14, 9, 3.484e-07]
      - [16, 7, 15, 9, -0.0105498442]
      - [16, 7, 10, 10, 8.8e-09]
      - [16, 7, 11, 10, 0.0081851571]
      - [16, 7, 12, 10, -2.23e-07]
      - [16, 7, 13, 10, -1.84e-07]
      - [16, 7, 14, 10, 0.0012952355]
      - [16, 7, 11, 11, -0.0023598833]
      - [16, 7, 12, 11, 5.13e-08]
      - [16, 7, 13, 11, 8.481e-07]
      - [16, 7, 14, 11, -0.0063474739]
      - [16, 7, 15, 11, 1.89e-07]
      - [16, 7, 12, 12, 0.0023598831]
      - [16, 7, 13, 12, 0.0077851363]
      - [16, 7, 14, 12, 1.082e-06]
      - [16, 7, 15, 12, 0.0069359526]
      - [16, 7, 13, 13, 0.0077996076]
      - [16, 7, 14, 13, 2.5895e-06]
      - [16, 7, 15, 13, 0.0015398706]
      - [16, 7, 14, 14, -0.0077996073]
      - [16, 7, 15, 14, 2.188e-07]
      - [17, 7, 1, 1, -6.2e-09]
      - [17, 7, 2, 1, -0.0008327057]
      - [17, 7, 3, 1, -0.0118852077]
      - [17, 7, 4, 1, 1.42754e-05]
      - [17, 7, 5, 1, 2.53e-08]
      - [17, 7, 6, 1, -1.6e-08]
      - [17, 7, 7, 1, 0.0007914011]
      - [17, 7, 8, 1, 7.88e-08]
      - [17, 7, 9, 1, -0.0013500709]
      - [17, 7, 10, 1, 9.81e-08]
      - [17, 7, 11, 1, -2.84e-08]
      - [17, 7, 12, 1, -0.0039773803]
      - [17, 7, 13, 1, -0.0005842673]
      - [17, 7, 14, 1, 1.763e-07]
      - [17, 7, 15, 1, -0.0003505395]
      - [17, 7, 16, 1, 0.0005914356]
      - [17, 7, 17, 1, 6.3e-08]
      - [17, 7, 2, 2, 6.2e-09]
      - [17, 7, 3, 2, -1.502e-07]
      - [17, 7, 4, 2, 7.6e-09]
      - [17, 7, 5, 2, 0.0009182793]
      - [17, 7, 6, 2, 0.0007914012]
      - [17, 7, 7, 2, 1.6e-08]
      - [17, 7, 8, 2, -0.0013500776]
      - [17, 7, 9, 2, -7.88e-08]
      - [17, 7, 10, 2, -0.0077599496]
      - [17, 7, 11, 2, 0.0039773805]
      - [17, 7, 12, 2, -2.84e-08]
      - [17, 7, 13, 2, -1.4102e-06]
      - [17, 7, 14, 2, 0.0095331285]
      - [17, 7, 15, 2, -4.4e-09]
      - [17, 7, 16, 2, -1.64e-08]
      - [17, 7, 17, 2, 0.0022786671]
      - [17, 7, 4, 3, -5e-10]
      - [17, 7, 5, 3, -0.0004270239]
      - [17, 7, 6, 3, 0.0016027563]
      - [17, 7, 7, 3, 6.46e-08]
      - [17, 7, 8, 3, 0.0044084262]
      - [17, 7, 9, 3, 3.459e-07]
      - [17, 7, 10, 3, -3e-09]
      - [17, 7, 11, 3, -0.0077231779]
      - [17, 7, 12, 3, 2.105e-07]
      - [17, 7, 13, 3, 9.304e-07]
      - [17, 7, 14, 3, -0.0065487546]
      - [17, 7, 16, 3, 2.3e-09]
      - [17, 7, 17, 3, -0.0003001137]
      - [17, 7, 4, 4, -2.544e-07]
      - [17, 7, 5, 4, -0.0050784393]
      - [17, 7, 6, 4, 0.0071792105]
      - [17, 7, 7, 4, 1.105e-07]
      - [17, 7, 8, 4, -0.0069110488]
      - [17, 7, 9, 4, -2.965e-07]
      - [17, 7, 10, 4, -0.0008130532]
      - [17, 7, 11, 4, -0.0019014201]
      - [17, 7, 12, 4, -7.3e-09]
      - [17, 7, 13, 4, -1.001e-07]
      - [17, 7, 14, 4, 0.0005238357]
      - [17, 7, 15, 4, -3.5e-09]
      - [17, 7, 16, 4, -2.402e-07]
      - [17, 7, 17, 4, -0.0057980161]
      - [17, 7, 5, 5, 2.544e-07]
      - [17, 7, 6, 5, -6.23e-08]
      - [17, 7, 7, 5, 0.0127412606]
      - [17, 7, 8, 5, 2.043e-07]
      - [17, 7, 9, 5, -0.0037838559]
      - [17, 7, 10, 5, 9e-10]
      - [17, 7, 11, 5, -9.8e-09]
      - [17, 7, 12, 5, 0.0020176078]
      - [17, 7, 13, 5, -0.0005238356]
      - [17, 7, 14, 5, -1.001e-07]
      - [17, 7, 15, 5, -0.0031536747]
      - [17, 7, 16, 5, -0.005798017]
      - [17, 7, 17, 5, 2.402e-07]
      - [17, 7, 6, 6, -2.162e-07]
      - [17, 7, 7, 6, 0.0045182022]
      - [17, 7, 8, 6, -3.995e-07]
      - [17, 7, 9, 6, 0.0046455385]
      - [17, 7, 10, 6, -7.02e-08]
      - [17, 7, 11, 6, -4.95e-08]
      - [17, 7, 12, 6, -0.0014211311]
      - [17, 7, 13, 6, -9.6666e-05]
      - [17, 7, 14, 6, -1.45e-08]
      - [17, 7, 15, 6, -0.0013592919]
      - [17, 7, 16, 6, 0.0069222491]
      - [17, 7, 7, 7, 2.162e-07]
      - [17, 7, 8, 7, 0.0046455407]
      - [17, 7, 9, 7, 3.995e-07]
      - [17, 7, 10, 7, 0.0017418062]
      - [17, 7, 11, 7, 0.0014211313]
      - [17, 7, 12, 7, -4.95e-08]
      - [17, 7, 13, 7, 1.553e-07]
      - [17, 7, 14, 7, -0.001037707]
      - [17, 7, 15, 7, -5.48e-08]
      - [17, 7, 17, 7, 0.0237656515]
      - [17, 7, 8, 8, -3.745e-07]
      - [17, 7, 9, 8, 0.0030159355]
      - [17, 7, 10, 8, 4.111e-07]
      - [17, 7, 11, 8, -7.28e-08]
      - [17, 7, 12, 8, -0.0009983555]
      - [17, 7, 13, 8, 0.0027383441]
      - [17, 7, 14, 8, 4.719e-07]
      - [17, 7, 15, 8, 0.0105498443]
      - [17, 7, 16, 8, 0.0071464512]
      - [17, 7, 9, 9, 3.745e-07]
      - [17, 7, 10, 9, -0.0052401597]
      - [17, 7, 11, 9, 0.0009983483]
      - [17, 7, 12, 9, -7.28e-08]
      - [17, 7, 13, 9, 3.484e-07]
      - [17, 7, 14, 9, -0.0016303011]
      - [17, 7, 15, 9, 8.277e-07]
      - [17, 7, 16, 9, 2.726e-07]
      - [17, 7, 11, 10, -2.23e-07]
      - [17, 7, 12, 10, -0.0081851548]
      - [17, 7, 13, 10, -0.0012952402]
      - [17, 7, 14, 10, -1.84e-07]
      - [17, 7, 15, 10, -9.4e-09]
      - [17, 7, 16, 10, -0.00027185]
      - [17, 7, 11, 11, -5.13e-08]
      - [17, 7, 12, 11, -0.0023598837]
      - [17, 7, 13, 11, -0.0063474738]
      - [17, 7, 14, 11, -8.481e-07]
      - [17, 7, 15, 11, 0.0069359523]
      - [17, 7, 16, 11, 0.00318265]
      - [17, 7, 12, 12, 5.13e-08]
      - [17, 7, 13, 12, 1.082e-06]
      - [17, 7, 14, 12, -0.0077851362]
      - [17, 7, 15, 12, -1.89e-07]
      - [17, 7, 16, 12, 4.15e-08]
      - [17, 7, 13, 13, -2.5895e-06]
      - [17, 7, 14, 13, 0.0077996078]
      - [17, 7, 15, 13, -2.188e-07]
      - [17, 7, 16, 13, 9.75e-08]
      - [17, 7, 14, 14, 2.5895e-06]
      - [17, 7, 15, 14, 0.0015398703]
      - [17, 7, 16, 14, -0.0005347279]
      - [17, 7, 16, 15, -2.4e-09]
      - [17, 7, 16, 16, -4.949e-07]
      - [8, 8, 1, 1, 0.1628034266]
      - [8, 8, 2, 1, 6.762e-07]
      - [8, 8, 4, 1, -1.71e-08]
      - [8, 8, 5, 1, 0.0001952165]
      - [8, 8, 6, 1, 0.0015717743]
      - [8, 8, 7, 1, -6.49e-08]
      - [8, 8, 8, 1, 0.0009869867]
      - [8, 8, 2, 2, 0.1730774714]
      - [8, 8, 3, 2, -5.41e-08]
      - [8, 8, 4, 2, 0.0001952193]
      - [8, 8, 5, 2, 1.71e-08]
      - [8, 8, 6, 2, -1.063e-07]
      - [8, 8, 7, 2, -7.54258e-05]
      - [8, 8, 8, 2, -6.5e-08]
      - [8, 8, 3, 3, 0.1682981493]
      - [8, 8, 4, 3, -0.0010619416]
      - [8, 8, 5, 3, 1.33e-07]
      - [8, 8, 7, 3, 8.2e-09]
      - [8, 8, 4, 4, 0.1796173122]
      - [8, 8, 6, 4, 5.075e-07]
      - [8, 8, 7, 4, -0.00439477]
      - [8, 8, 8, 4, -6.92e-08]
      - [8, 8, 5, 5, 0.1796173243]
      - [8, 8, 6, 5, -0.0043947224]
      - [8, 8, 7, 5, -5.075e-07]
      - [8, 8, 8, 5, 0.0004503565]
      - [8, 8, 6, 6, 0.1857282853]
      - [8, 8, 7, 6, 1.04e-08]
      - [8, 8, 8, 6, 0.0103072738]
      - [8, 8, 7, 7, 0.1860006837]
      - [8, 8, 8, 7, -3.932e-07]
      - [8, 8, 8, 8, 0.1848664837]
      - [9, 8, 1, 1, -6.762e-07]
      - [9, 8, 2, 1, -0.005137022]
      - [9, 8, 3, 1, 2.65e-08]
      - [9, 8, 4, 1, 0.0001952187]
      - [9, 8, 5, 1, 1.71e-08]
      - [9, 8, 6, 1, 8.56e-08]
      - [9, 8, 7, 1, 0.0008236]
      - [9, 8, 8, 1, 5.8e-08]
      - [9, 8, 9, 1, 0.0008815598]
      - [9, 8, 2, 2, 6.762e-07]
      - [9, 8, 4, 2, 1.71e-08]
      - [9, 8, 5, 2, -0.0001952174]
      - [9, 8, 6, 2, 0.0008236]
      - [9, 8, 7, 2, -8.56e-08]
      - [9, 8, 8, 2, 0.0008815598]
      - [9, 8, 9, 2, -5.8e-08]
      - [9, 8, 4, 3, -1.33e-07]
      - [9, 8, 5, 3, -0.0010619416]
      - [9, 8, 6, 3, -4.1e-09]
      - [9, 8, 8, 3, -3e-09]
      - [9, 8, 5, 4, 3.1e-09]
      - [9, 8, 6, 4, -0.0043947579]
      - [9, 8, 7, 4, -5.075e-07]
      - [9, 8, 8, 4, 0.0004503948]
      - [9, 8, 9, 4, 6.92e-08]
      - [9, 8, 6, 5, -5.075e-07]
      - [9, 8, 7, 5, 0.0043947344]
      - [9, 8, 8, 5, 6.92e-08]
      - [9, 8, 9, 5, -0.0004503703]
      - [9, 8, 6, 6, -1.04e-08]
      - [9, 8, 7, 6, -0.0001361985]
      - [9, 8, 8, 6, 5.29e-08]
      - [9, 8, 9, 6, 0.0013875134]
      - [9, 8, 7, 7, 1.04e-08]
      - [9, 8, 8, 7, 0.0013875134]
      - [9, 8, 9, 7, -5.29e-08]
      - [9, 8, 9, 8, 0.0064144865]
      - [10, 8, 1, 1, 7.3e-09]
      - [10, 8, 3, 1, -2.0308e-06]
      - [10, 8, 4, 1, -4.66e-08]
      - [10, 8, 5, 1, -0.0007830872]
      - [10, 8, 6, 1, -2.6e-09]
      - [10, 8, 8, 1, 6.7e-09]
      - [10, 8, 10, 1, 0.0086574194]
      - [10, 8, 2, 2, -2.7e-09]
      - [10, 8, 3, 2, -0.0308568163]
      - [10, 8, 4, 2, 0.0007830869]
      - [10, 8, 5, 2, -4.66e-08]
      - [10, 8, 7, 2, -1e-09]
      - [10, 8, 9, 2, 8e-10]
      - [10, 8, 10, 2, -5.698e-07]
      - [10, 8, 3, 3, 5.8e-09]
      - [10, 8, 4, 3, 1e-09]
      - [10, 8, 6, 3, 1.79e-07]
      - [10, 8, 7, 3, 0.0046912352]
      - [10, 8, 9, 3, 0.0035402476]
      - [10, 8, 4, 4, -0.0032986534]
      - [10, 8, 5, 4, -9.35e-08]
      - [10, 8, 6, 4, 1.2066e-06]
      - [10, 8, 7, 4, -0.0138490351]
      - [10, 8, 8, 4, -1.7042e-06]
      - [10, 8, 9, 4, 0.0136032608]
      - [10, 8, 5, 5, 0.0032986255]
      - [10, 8, 6, 5, 0.0138490427]
      - [10, 8, 7, 5, 1.2066e-06]
      - [10, 8, 8, 5, -0.0136032618]
      - [10, 8, 9, 5, -1.7042e-06]
      - [10, 8, 10, 5, 1.32e-08]
      - [10, 8, 6, 6, -2.12e-08]
      - [10, 8, 8, 6, -1.52e-08]
      - [10, 8, 10, 6, -0.0022678765]
      - [10, 8, 7, 7, -2.08e-08]
      - [10, 8, 9, 7, -1.11e-08]
      - [10, 8, 10, 7, 8.65e-08]
      - [10, 8, 8, 8, 1.12e-08]
      - [10, 8, 10, 8, 0.0175834405]
      - [10, 8, 9, 9, -8.4e-09]
      - [11, 8, 1, 1, 0.006023839]
      - [11, 8, 2, 1, -5.249e-07]
      - [11, 8, 4, 1, 1.65e-08]
      - [11, 8, 5, 1, -0.0004514016]
      - [11, 8, 6, 1, 0.0017128911]
      - [11, 8, 7, 1, 7.93e-08]
      - [11, 8, 8, 1, -0.0016252443]
      - [11, 8, 9, 1, -3.39e-08]
      - [11, 8, 10, 1, -1.07e-08]
      - [11, 8, 11, 1, 0.0031821973]
      - [11, 8, 2, 2, -0.0070310389]
      - [11, 8, 3, 2, 4.8e-08]
      - [11, 8, 4, 2, -0.0004514008]
      - [11, 8, 5, 2, -1.65e-08]
      - [11, 8, 6, 2, -3.1e-08]
      - [11, 8, 7, 2, 0.002629625]
      - [11, 8, 8, 2, 6.7e-08]
      - [11, 8, 9, 2, 0.0006414596]
      - [11, 8, 11, 2, -1.487e-07]
      - [11, 8, 3, 3, -0.0004905641]
      - [11, 8, 4, 3, 0.0008429232]
      - [11, 8, 5, 3, -6.24e-08]
      - [11, 8, 7, 3, -5.3e-09]
      - [11, 8, 9, 3, -5.1e-09]
      - [11, 8, 10, 3, -1.83e-08]
      - [11, 8, 4, 4, 0.0082127976]
      - [11, 8, 6, 4, -4.03e-08]
      - [11, 8, 7, 4, 0.0006263912]
      - [11, 8, 8, 4, -2.052e-07]
      - [11, 8, 9, 4, 0.0020035067]
      - [11, 8, 10, 4, 9.96e-08]
      - [11, 8, 11, 4, -2.7e-08]
      - [11, 8, 5, 5, 0.0082127876]
      - [11, 8, 6, 5, 0.0006263505]
      - [11, 8, 7, 5, 4.03e-08]
      - [11, 8, 8, 5, 0.0020035453]
      - [11, 8, 9, 5, 2.052e-07]
      - [11, 8, 10, 5, 0.001345045]
      - [11, 8, 11, 5, 0.0005280483]
      - [11, 8, 6, 6, 0.0174754288]
      - [11, 8, 7, 6, -1.278e-07]
      - [11, 8, 8, 6, 0.0062623451]
      - [11, 8, 9, 6, 2.581e-07]
      - [11, 8, 10, 6, -3.9e-09]
      - [11, 8, 11, 6, 0.0023960664]
      - [11, 8, 7, 7, 0.0072881402]
      - [11, 8, 8, 7, -2.547e-07]
      - [11, 8, 9, 7, 0.0059999482]
      - [11, 8, 11, 7, 8.42e-08]
      - [11, 8, 8, 8, 0.0064749554]
      - [11, 8, 9, 8, -3.94e-08]
      - [11, 8, 10, 8, -3.22e-08]
      - [11, 8, 11, 8, 0.0100620551]
      - [11, 8, 9, 9, 0.0080126958]
      - [11, 8, 10, 10, -0.0034773744]
      - [12, 8, 1, 1, -5.507e-07]
      - [12, 8, 2, 1, -0.0065274384]
      - [12, 8, 3, 1, 4.76e-08]
      - [12, 8, 4, 1, 0.0004514009]
      - [12, 8, 5, 1, 1.65e-08]
      - [12, 8, 6, 1, 1.327e-07]
      - [12, 8, 7, 1, 0.0005545547]
      - [12, 8, 8, 1, -3.18e-08]
      - [12, 8, 9, 1, 0.0014856103]
      - [12, 8, 11, 1, -5.71e-08]
      - [12, 8, 12, 1, 0.0019952808]
      - [12, 8, 2, 2, 4.992e-07]
      - [12, 8, 4, 2, 1.65e-08]
      - [12, 8, 5, 2, -0.0004514016]
      - [12, 8, 6, 2, 0.0003621791]
      - [12, 8, 7, 2, 8.43e-08]
      - [12, 8, 8, 2, 0.0007810935]
      - [12, 8, 9, 2, -6.49e-08]
      - [12, 8, 10, 2, 1.14e-08]
      - [12, 8, 11, 2, -0.0017912889]
      - [12, 8, 12, 2, -1.921e-07]
      - [12, 8, 3, 3, -2.51e-08]
      - [12, 8, 4, 3, -6.24e-08]
      - [12, 8, 5, 3, -0.0008429232]
      - [12, 8, 6, 3, -5.1e-09]
      - [12, 8, 8, 3, -4.8e-09]
      - [12, 8, 10, 3, 0.0003571665]
      - [12, 8, 11, 3, 9e-09]
      - [12, 8, 4, 4, 4.205e-07]
      - [12, 8, 5, 4, 5.2e-09]
      - [12, 8, 6, 4, -0.0006263914]
      - [12, 8, 7, 4, -4.03e-08]
      - [12, 8, 8, 4, -0.0020035053]
      - [12, 8, 9, 4, -2.052e-07]
      - [12, 8, 10, 4, 0.0013450483]
      - [12, 8, 11, 4, -0.0005280319]
      - [12, 8, 12, 4, 2.7e-08]
      - [12, 8, 5, 5, 4.205e-07]
      - [12, 8, 6, 5, -4.03e-08]
      - [12, 8, 7, 5, 0.0006263509]
      - [12, 8, 8, 5, -2.052e-07]
      - [12, 8, 9, 5, 0.0020035444]
      - [12, 8, 10, 5, -9.96e-08]
      - [12, 8, 11, 5, -2.71e-08]
      - [12, 8, 12, 5, -0.0005280485]
      - [12, 8, 6, 6, 5.062e-07]
      - [12, 8, 7, 6, -0.0050936441]
      - [12, 8, 8, 6, 3.324e-07]
      - [12, 8, 9, 6, -0.0005706252]
      - [12, 8, 11, 6, 1.757e-07]
      - [12, 8, 12, 6, -0.001033274]
      - [12, 8, 7, 7, 7.618e-07]
      - [12, 8, 8, 7, 0.0003082286]
      - [12, 8, 9, 7, 3.29e-07]
      - [12, 8, 10, 7, -1.8e-09]
      - [12, 8, 11, 7, 1.9045e-06]
      - [12, 8, 12, 7, -1.362e-07]
      - [12, 8, 8, 8, 3.315e-07]
      - [12, 8, 9, 8, 0.0007688701]
      - [12, 8, 11, 8, 2.998e-07]
      - [12, 8, 12, 8, 0.0042069424]
      - [12, 8, 9, 9, 4.103e-07]
      - [12, 8, 10, 9, 2.26e-08]
      - [12, 8, 11, 9, -0.0034810422]
      - [12, 8, 10, 10, -1.781e-07]
      - [12, 8, 11, 11, 2.818e-07]
      - [13, 8, 1, 1, -8.992e-07]
      - [13, 8, 2, 1, -0.0075603024]
      - [13, 8, 3, 1, -0.0181258232]
      - [13, 8, 4, 1, -0.000551516]
      - [13, 8, 5, 1, -1.217e-07]
      - [13, 8, 6, 1, 9.99e-08]
      - [13, 8, 7, 1, 0.0010941511]
      - [13, 8, 8, 1, 8.53e-08]
      - [13, 8, 9, 1, 0.0016056606]
      - [13, 8, 10, 1, 1.107e-06]
      - [13, 8, 11, 1, -3.404e-07]
      - [13, 8, 12, 1, 0.003262825]
      - [13, 8, 13, 1, 0.0002865805]
      - [13, 8, 2, 2, 8.992e-07]
      - [13, 8, 3, 2, -3.6327e-06]
      - [13, 8, 4, 2, 1.305e-07]
      - [13, 8, 5, 2, -0.0006685537]
      - [13, 8, 6, 2, 0.0010941513]
      - [13, 8, 7, 2, -9.99e-08]
      - [13, 8, 8, 2, 0.0016056559]
      - [13, 8, 9, 2, -8.53e-08]
      - [13, 8, 10, 2, -0.0055233125]
      - [13, 8, 11, 2, -0.0032628252]
      - [13, 8, 12, 2, -3.404e-07]
      - [13, 8, 13, 2, -1.89e-08]
      - [13, 8, 4, 3, -1.558e-07]
      - [13, 8, 5, 3, -0.0013839767]
      - [13, 8, 6, 3, 0.003005355]
      - [13, 8, 7, 3, 6.855e-07]
      - [13, 8, 8, 3, 0.0019562528]
      - [13, 8, 9, 3, 5.208e-07]
      - [13, 8, 10, 3, -1.4e-09]
      - [13, 8, 11, 3, -0.0042633242]
      - [13, 8, 12, 3, 9.167e-07]
      - [13, 8, 13, 3, -5.113e-07]
      - [13, 8, 4, 4, -2.974e-07]
      - [13, 8, 5, 4, -0.0012503692]
      - [13, 8, 6, 4, 0.0047006998]
      - [13, 8, 7, 4, -1.6608e-06]
      - [13, 8, 8, 4, -0.0089322669]
      - [13, 8, 9, 4, 8.713e-07]
      - [13, 8, 10, 4, 0.0014662896]
      - [13, 8, 11, 4, -0.0020561082]
      - [13, 8, 12, 4, -5.85e-07]
      - [13, 8, 13, 4, 4.112e-07]
      - [13, 8, 5, 5, 2.974e-07]
      - [13, 8, 6, 5, 1.0636e-06]
      - [13, 8, 7, 5, 0.0105104758]
      - [13, 8, 8, 5, -1.259e-06]
      - [13, 8, 9, 5, -0.0061813358]
      - [13, 8, 10, 5, -1.651e-07]
      - [13, 8, 11, 5, -4.641e-07]
      - [13, 8, 12, 5, 0.0034036995]
      - [13, 8, 13, 5, 0.0010853439]
      - [13, 8, 6, 6, -2.727e-07]
      - [13, 8, 7, 6, -0.0042864475]
      - [13, 8, 8, 6, 1.13e-08]
      - [13, 8, 9, 6, 0.0004439092]
      - [13, 8, 10, 6, -1.424e-07]
      - [13, 8, 11, 6, 4.93e-08]
      - [13, 8, 12, 6, -0.0006431433]
      - [13, 8, 13, 6, -0.0004794005]
      - [13, 8, 7, 7, 2.727e-07]
      - [13, 8, 8, 7, 0.0004439104]
      - [13, 8, 9, 7, -1.13e-08]
      - [13, 8, 10, 7, 0.000624356]
      - [13, 8, 11, 7, 0.0006431436]
      - [13, 8, 12, 7, 4.93e-08]
      - [13, 8, 13, 7, 1.83e-08]
      - [13, 8, 8, 8, -4.19e-08]
      - [13, 8, 9, 8, 0.0033015934]
      - [13, 8, 10, 8, 2.6931e-06]
      - [13, 8, 11, 8, -1.191e-07]
      - [13, 8, 12, 8, 0.0030922255]
      - [13, 8, 13, 8, 0.0117726575]
      - [13, 8, 9, 9, 4.19e-08]
      - [13, 8, 10, 9, -0.0101156129]
      - [13, 8, 11, 9, -0.0030922399]
      - [13, 8, 12, 9, -1.191e-07]
      - [13, 8, 11, 10, -3.5218e-06]
      - [13, 8, 12, 10, -0.0163787317]
      - [13, 8, 11, 11, 5.701e-07]
      - [13, 8, 12, 11, -0.006353669]
      - [13, 8, 12, 12, -5.701e-07]
      - [14, 8, 1, 1, 0.0075603451]
      - [14, 8, 2, 1, -8.992e-07]
      - [14, 8, 3, 1, -3.6327e-06]
      - [14, 8, 4, 1, -1.217e-07]
      - [14, 8, 5, 1, 0.000551516]
      - [14, 8, 6, 1, -0.0010941537]
      - [14, 8, 7, 1, 9.99e-08]
      - [14, 8, 8, 1, -0.0016056736]
      - [14, 8, 9, 1, 8.53e-08]
      - [14, 8, 10, 1, -0.0055233101]
      - [14, 8, 11, 1, 0.0032628393]
      - [14, 8, 12, 1, 3.404e-07]
      - [14, 8, 13, 1, -5.21e-08]
      - [14, 8, 14, 1, 0.0002865865]
      - [14, 8, 2, 2, -0.0075603444]
      - [14, 8, 3, 2, 0.0181258251]
      - [14, 8, 4, 2, -0.0006685535]
      - [14, 8, 5, 2, -1.305e-07]
      - [14, 8, 6, 2, 9.99e-08]
      - [14, 8, 7, 2, 0.0010941536]
      - [14, 8, 8, 2, 8.53e-08]
      - [14, 8, 9, 2, 0.0016056687]
      - [14, 8, 10, 2, -1.107e-06]
      - [14, 8, 11, 2, -3.404e-07]
      - [14, 8, 12, 2, 0.0032628391]
      - [14, 8, 13, 2, -0.0007909017]
      - [14, 8, 14, 2, -1.89e-08]
      - [14, 8, 3, 3, -1.9e-09]
      - [14, 8, 4, 3, 0.0013839803]
      - [14, 8, 5, 3, -1.558e-07]
      - [14, 8, 6, 3, 6.855e-07]
      - [14, 8, 7, 3, -0.0030053553]
      - [14, 8, 8, 3, 5.208e-07]
      - [14, 8, 9, 3, -0.0019562531]
      - [14, 8, 11, 3, -9.167e-07]
      - [14, 8, 12, 3, -0.0042633247]
      - [14, 8, 13, 3, 0.0020164766]
      - [14, 8, 14, 3, 5.113e-07]
      - [14, 8, 4, 4, 0.0012503704]
      - [14, 8, 5, 4, -2.974e-07]
      - [14, 8, 6, 4, 1.0636e-06]
      - [14, 8, 7, 4, 0.0105104898]
      - [14, 8, 8, 4, -1.259e-06]
      - [14, 8, 9, 4, -0.0061813292]
      - [14, 8, 10, 4, 1.651e-07]
      - [14, 8, 11, 4, -4.641e-07]
      - [14, 8, 12, 4, 0.0034036992]
      - [14, 8, 13, 4, -0.0010853438]
      - [14, 8, 14, 4, -4.112e-07]
      - [14, 8, 5, 5, -0.0012503696]
      - [14, 8, 6, 5, -0.0047006866]
      - [14, 8, 7, 5, 1.6608e-06]
      - [14, 8, 8, 5, 0.008932277]
      - [14, 8, 9, 5, -8.713e-07]
      - [14, 8, 10, 5, 0.0014662798]
      - [14, 8, 11, 5, 0.002056109]
      - [14, 8, 12, 5, 5.85e-07]
      - [14, 8, 13, 5, 4.112e-07]
      - [14, 8, 14, 5, -0.0010853439]
      - [14, 8, 6, 6, 0.0042864705]
      - [14, 8, 7, 6, -2.727e-07]
      - [14, 8, 8, 6, -0.0004439115]
      - [14, 8, 9, 6, 1.13e-08]
      - [14, 8, 10, 6, 0.0006243569]
      - [14, 8, 11, 6, -0.0006431473]
      - [14, 8, 12, 6, -4.93e-08]
      - [14, 8, 13, 6, 1.03e-08]
      - [14, 8, 14, 6, -0.0004794017]
      - [14, 8, 7, 7, -0.0042864719]
      - [14, 8, 8, 7, 1.13e-08]
      - [14, 8, 9, 7, 0.0004439125]
      - [14, 8, 10, 7, 1.424e-07]
      - [14, 8, 11, 7, 4.93e-08]
      - [14, 8, 12, 7, -0.0006431475]
      - [14, 8, 13, 7, 0.0002689351]
      - [14, 8, 14, 7, 1.83e-08]
      - [14, 8, 8, 8, -0.0033016352]
      - [14, 8, 9, 8, -4.19e-08]
      - [14, 8, 10, 8, -0.0101156077]
      - [14, 8, 11, 8, 0.0030922706]
      - [14, 8, 12, 8, 1.191e-07]
      - [14, 8, 14, 8, 0.0117727015]
      - [14, 8, 9, 9, 0.0033016174]
      - [14, 8, 10, 9, -2.6931e-06]
      - [14, 8, 11, 9, -1.191e-07]
      - [14, 8, 12, 9, 0.0030922566]
      - [14, 8, 13, 9, 0.0017270892]
      - [14, 8, 10, 10, 1.66e-08]
      - [14, 8, 11, 10, 0.0163787277]
      - [14, 8, 12, 10, -3.5218e-06]
      - [14, 8, 13, 10, -3.2073e-06]
      - [14, 8, 11, 11, -0.0063537052]
      - [14, 8, 12, 11, -5.701e-07]
      - [14, 8, 13, 11, -2.176e-07]
      - [14, 8, 12, 12, 0.0063537048]
      - [14, 8, 13, 12, 0.0042494786]
      - [14, 8, 13, 13, 0.0137338882]
      - [15, 8, 2, 1, -2.1e-09]
      - [15, 8, 3, 1, -0.0280551551]
      - [15, 8, 4, 1, 0.0007750698]
      - [15, 8, 5, 1, -4.61e-08]
      - [15, 8, 7, 1, -3e-10]
      - [15, 8, 9, 1, -8e-10]
      - [15, 8, 10, 1, -4.476e-07]
      - [15, 8, 12, 1, -1e-09]
      - [15, 8, 13, 1, -0.0014741374]
      - [15, 8, 14, 1, -2.954e-07]
      - [15, 8, 15, 1, -0.0011076336]
      - [15, 8, 3, 2, 1.8464e-06]
      - [15, 8, 4, 2, 4.61e-08]
      - [15, 8, 5, 2, 0.0007750697]
      - [15, 8, 6, 2, 5e-10]
      - [15, 8, 8, 2, -4.6e-09]
      - [15, 8, 10, 2, -0.0068013286]
      - [15, 8, 11, 2, -1.6e-09]
      - [15, 8, 13, 2, -2.954e-07]
      - [15, 8, 14, 2, 0.0014741374]
      - [15, 8, 15, 2, 7.29e-08]
      - [15, 8, 5, 3, -2e-10]
      - [15, 8, 6, 3, 0.0030940889]
      - [15, 8, 7, 3, -1.18e-07]
      - [15, 8, 8, 3, 0.0038115284]
      - [15, 8, 10, 3, -4.5e-09]
      - [15, 8, 11, 3, -0.0061937352]
      - [15, 8, 12, 3, -3.171e-07]
      - [15, 8, 14, 3, 2e-10]
      - [15, 8, 4, 4, 3.217e-07]
      - [15, 8, 5, 4, -0.0113448155]
      - [15, 8, 6, 4, 0.0180713568]
      - [15, 8, 7, 4, 1.5745e-06]
      - [15, 8, 8, 4, -0.0158693769]
      - [15, 8, 9, 4, -1.9881e-06]
      - [15, 8, 10, 4, 1.39e-08]
      - [15, 8, 11, 4, -0.0078651123]
      - [15, 8, 12, 4, 5.826e-07]
      - [15, 8, 13, 4, -6.3e-09]
      - [15, 8, 14, 4, 5.5546e-05]
      - [15, 8, 5, 5, -3.217e-07]
      - [15, 8, 6, 5, -1.5745e-06]
      - [15, 8, 7, 5, 0.0180713577]
      - [15, 8, 8, 5, 1.9881e-06]
      - [15, 8, 9, 5, -0.0158693768]
      - [15, 8, 11, 5, 5.826e-07]
      - [15, 8, 12, 5, 0.0078651124]
      - [15, 8, 13, 5, -5.55479e-05]
      - [15, 8, 14, 5, -6.3e-09]
      - [15, 8, 15, 5, 9e-10]
      - [15, 8, 7, 6, -4e-10]
      - [15, 8, 9, 6, 5e-10]
      - [15, 8, 10, 6, 1.61e-08]
      - [15, 8, 12, 6, 1.4e-09]
      - [15, 8, 13, 6, -0.0001541229]
      - [15, 8, 14, 6, -3.52e-08]
      - [15, 8, 15, 6, -0.0138186619]
      - [15, 8, 10, 7, 0.0004223873]
      - [15, 8, 11, 7, 1.4e-09]
      - [15, 8, 13, 7, -3.52e-08]
      - [15, 8, 14, 7, 0.0001541232]
      - [15, 8, 15, 7, 5.272e-07]
      - [15, 8, 9, 8, -1.1e-08]
      - [15, 8, 12, 8, -2.07e-08]
      - [15, 8, 13, 8, 0.0073100365]
      - [15, 8, 14, 8, 1.9461e-06]
      - [15, 8, 15, 8, 0.0241061124]
      - [15, 8, 10, 9, -0.0131200698]
      - [15, 8, 11, 9, -1.1e-09]
      - [15, 8, 13, 9, 1.9461e-06]
      - [15, 8, 14, 9, -0.0073100369]
      - [15, 8, 11, 10, 1.1868e-06]
      - [15, 8, 12, 10, -0.0231782355]
      - [15, 8, 13, 10, -6.3e-09]
      - [15, 8, 12, 11, -1.2e-09]
      - [15, 8, 13, 11, -0.0172949067]
      - [15, 8, 14, 11, -3.7188e-06]
      - [15, 8, 13, 12, 3.7188e-06]
      - [15, 8, 14, 12, -0.0172949065]
      - [15, 8, 13, 13, -4.9249e-06]
      - [15, 8, 14, 13, 0.0194243187]
      - [15, 8, 14, 14, 4.9249e-06]
      - [16, 8, 1, 1, 1.98e-07]
      - [16, 8, 2, 1, -0.0064519105]
      - [16, 8, 3, 1, -0.0212157331]
      - [16, 8, 4, 1, 0.0004548013]
      - [16, 8, 5, 1, -2.2e-09]
      - [16, 8, 6, 1, -9.4e-09]
      - [16, 8, 7, 1, 0.0001615026]
      - [16, 8, 8, 1, -1.276e-07]
      - [16, 8, 9, 1, 0.0013225145]
      - [16, 8, 10, 1, 2.584e-07]
      - [16, 8, 11, 1, 1.159e-07]
      - [16, 8, 12, 1, 0.0025580386]
      - [16, 8, 13, 1, -0.0007825621]
      - [16, 8, 14, 1, -4.93e-08]
      - [16, 8, 15, 1, -0.0001109579]
      - [16, 8, 16, 1, 0.0018873696]
      - [16, 8, 2, 2, -1.98e-07]
      - [16, 8, 3, 2, -1.0776e-06]
      - [16, 8, 4, 2, -2.97e-08]
      - [16, 8, 5, 2, 2.69777e-05]
      - [16, 8, 6, 2, 0.0001615029]
      - [16, 8, 7, 2, 9.4e-09]
      - [16, 8, 8, 2, 0.0013225102]
      - [16, 8, 9, 2, 1.276e-07]
      - [16, 8, 10, 2, -0.005087183]
      - [16, 8, 11, 2, -0.0025580389]
      - [16, 8, 12, 2, 1.159e-07]
      - [16, 8, 13, 2, -1.027e-07]
      - [16, 8, 14, 2, 0.0010306812]
      - [16, 8, 15, 2, -5.6e-09]
      - [16, 8, 16, 2, -1.242e-07]
      - [16, 8, 4, 3, 2.45e-08]
      - [16, 8, 5, 3, -0.0006626387]
      - [16, 8, 6, 3, 0.0029215685]
      - [16, 8, 7, 3, 2.292e-07]
      - [16, 8, 8, 3, 0.0026850117]
      - [16, 8, 9, 3, 3.131e-07]
      - [16, 8, 10, 3, -2.1e-09]
      - [16, 8, 11, 3, -0.0045678679]
      - [16, 8, 12, 3, 2.987e-07]
      - [16, 8, 13, 3, -1.989e-07]
      - [16, 8, 14, 3, 0.0019138514]
      - [16, 8, 16, 3, 1.67e-08]
      - [16, 8, 4, 4, -4.889e-07]
      - [16, 8, 5, 4, -0.0055399156]
      - [16, 8, 6, 4, 0.0123262679]
      - [16, 8, 7, 4, -3.469e-07]
      - [16, 8, 8, 4, -0.0102652888]
      - [16, 8, 9, 4, -6.56e-08]
      - [16, 8, 10, 4, 0.0011669815]
      - [16, 8, 11, 4, -0.0038839232]
      - [16, 8, 12, 4, -1.672e-07]
      - [16, 8, 13, 4, 1.062e-07]
      - [16, 8, 14, 4, -0.0004633941]
      - [16, 8, 15, 4, -2.312e-07]
      - [16, 8, 16, 4, -1.27e-08]
      - [16, 8, 5, 5, 4.889e-07]
      - [16, 8, 6, 5, 4.356e-07]
      - [16, 8, 7, 5, 0.0142190151]
      - [16, 8, 8, 5, 8.9e-08]
      - [16, 8, 9, 5, -0.0075617239]
      - [16, 8, 10, 5, 4.32e-08]
      - [16, 8, 11, 5, -1.533e-07]
      - [16, 8, 12, 5, 0.0036527241]
      - [16, 8, 13, 5, 0.0004633941]
      - [16, 8, 14, 5, 1.062e-07]
      - [16, 8, 15, 5, 0.006244564]
      - [16, 8, 16, 5, -0.0001596271]
      - [16, 8, 6, 6, 6.037e-07]
      - [16, 8, 7, 6, -0.0070189105]
      - [16, 8, 8, 6, 1.224e-07]
      - [16, 8, 9, 6, -0.0009858252]
      - [16, 8, 10, 6, -5.52e-08]
      - [16, 8, 11, 6, 2.3e-09]
      - [16, 8, 12, 6, 3.20638e-05]
      - [16, 8, 13, 6, -0.0005303453]
      - [16, 8, 14, 6, -8.42e-08]
      - [16, 8, 15, 6, -0.007181306]
      - [16, 8, 16, 6, 0.0126990056]
      - [16, 8, 7, 7, -6.037e-07]
      - [16, 8, 8, 7, -0.0009858238]
      - [16, 8, 9, 7, -1.224e-07]
      - [16, 8, 10, 7, 0.0007032875]
      - [16, 8, 11, 7, -3.20633e-05]
      - [16, 8, 12, 7, 2.3e-09]
      - [16, 8, 13, 7, 3.91e-08]
      - [16, 8, 14, 7, -0.0001260913]
      - [16, 8, 15, 7, -5.634e-07]
      - [16, 8, 16, 7, -4.845e-07]
      - [16, 8, 8, 8, -1.91e-07]
      - [16, 8, 9, 8, 0.0011767022]
      - [16, 8, 10, 8, 1.2203e-06]
      - [16, 8, 11, 8, 3.35e-07]
      - [16, 8, 12, 8, 0.0030151083]
      - [16, 8, 13, 8, 0.0089441978]
      - [16, 8, 14, 8, 1.3383e-06]
      - [16, 8, 15, 8, 0.0140206316]
      - [16, 8, 16, 8, 0.0173756174]
      - [16, 8, 9, 9, 1.91e-07]
      - [16, 8, 10, 9, -0.0104648057]
      - [16, 8, 11, 9, -0.0030151232]
      - [16, 8, 12, 9, 3.35e-07]
      - [16, 8, 13, 9, 3.953e-07]
      - [16, 8, 14, 9, -0.0026419164]
      - [16, 8, 15, 9, 1.6349e-06]
      - [16, 8, 11, 10, -1.1067e-06]
      - [16, 8, 12, 10, -0.0169212757]
      - [16, 8, 13, 10, -0.0091138513]
      - [16, 8, 14, 10, -9.471e-07]
      - [16, 8, 15, 10, -1.25e-08]
      - [16, 8, 11, 11, -2.369e-07]
      - [16, 8, 12, 11, -0.003955307]
      - [16, 8, 13, 11, -0.01853313]
      - [16, 8, 14, 11, -2.4362e-06]
      - [16, 8, 15, 11, 0.0078457795]
      - [16, 8, 12, 12, 2.369e-07]
      - [16, 8, 13, 12, 3.53e-08]
      - [16, 8, 14, 12, -0.0065781498]
      - [16, 8, 15, 12, -5.131e-07]
      - [16, 8, 13, 13, -5.2995e-06]
      - [16, 8, 14, 13, 0.0143171409]
      - [16, 8, 15, 13, 7.23e-08]
      - [16, 8, 14, 14, 5.2995e-06]
      - [16, 8, 15, 14, -0.0006954191]
      - [17, 8, 1, 1, -0.0064519119]
      - [17, 8, 2, 1, -1.98e-07]
      - [17, 8, 3, 1, 1.0776e-06]
      - [17, 8, 4, 1, 2.2e-09]
      - [17, 8, 5, 1, 0.000454802]
      - [17, 8, 6, 1, 0.0001615045]
      - [17, 8, 7, 1, 9.4e-09]
      - [17, 8, 8, 1, 0.001322519]
      - [17, 8, 9, 1, 1.276e-07]
      - [17, 8, 10, 1, 0.0050871812]
      - [17, 8, 11, 1, -0.0025580387]
      - [17, 8, 12, 1, 1.159e-07]
      - [17, 8, 13, 1, -4.93e-08]
      - [17, 8, 14, 1, 0.0007825609]
      - [17, 8, 15, 1, 5.6e-09]
      - [17, 8, 17, 1, 0.0018873709]
      - [17, 8, 2, 2, 0.0064519108]
      - [17, 8, 3, 2, -0.021215735]
      - [17, 8, 4, 2, -2.6977e-05]
      - [17, 8, 5, 2, -2.97e-08]
      - [17, 8, 6, 2, 9.4e-09]
      - [17, 8, 7, 2, -0.0001615044]
      - [17, 8, 8, 2, 1.276e-07]
      - [17, 8, 9, 2, -0.0013225145]
      - [17, 8, 10, 2, 2.584e-07]
      - [17, 8, 11, 2, -1.159e-07]
      - [17, 8, 12, 2, -0.0025580386]
      - [17, 8, 13, 2, 0.0010306824]
      - [17, 8, 14, 2, 1.027e-07]
      - [17, 8, 15, 2, -0.0001109579]
      - [17, 8, 16, 2, -4.293e-07]
      - [17, 8, 17, 2, -1.242e-07]
      - [17, 8, 3, 3, 2.2e-09]
      - [17, 8, 4, 3, -0.0006626406]
      - [17, 8, 5, 3, -2.45e-08]
      - [17, 8, 6, 3, -2.292e-07]
      - [17, 8, 7, 3, 0.0029215687]
      - [17, 8, 8, 3, -3.131e-07]
      - [17, 8, 9, 3, 0.002685012]
      - [17, 8, 11, 3, 2.987e-07]
      - [17, 8, 12, 3, 0.0045678684]
      - [17, 8, 13, 3, -0.0019138507]
      - [17, 8, 14, 3, -1.989e-07]
      - [17, 8, 16, 3, -0.0003657968]
      - [17, 8, 17, 3, -1.67e-08]
      - [17, 8, 4, 4, -0.0055399169]
      - [17, 8, 5, 4, 4.889e-07]
      - [17, 8, 6, 4, -4.356e-07]
      - [17, 8, 7, 4, -0.0142190159]
      - [17, 8, 8, 4, -8.9e-08]
      - [17, 8, 9, 4, 0.0075617234]
      - [17, 8, 10, 4, 4.32e-08]
      - [17, 8, 11, 4, 1.533e-07]
      - [17, 8, 12, 4, -0.0036527254]
      - [17, 8, 13, 4, 0.000463394]
      - [17, 8, 14, 4, 1.062e-07]
      - [17, 8, 15, 4, 0.0062445661]
      - [17, 8, 16, 4, -0.0001596269]
      - [17, 8, 17, 4, 1.27e-08]
      - [17, 8, 5, 5, 0.0055399151]
      - [17, 8, 6, 5, 0.0123262681]
      - [17, 8, 7, 5, -3.469e-07]
      - [17, 8, 8, 5, -0.0102652924]
      - [17, 8, 9, 5, -6.56e-08]
      - [17, 8, 10, 5, -0.001166965]
      - [17, 8, 11, 5, -0.0038839223]
      - [17, 8, 12, 5, -1.672e-07]
      - [17, 8, 13, 5, -1.062e-07]
      - [17, 8, 14, 5, 0.0004633942]
      - [17, 8, 15, 5, 2.312e-07]
      - [17, 8, 16, 5, 1.27e-08]
      - [17, 8, 17, 5, 0.0001596262]
      - [17, 8, 6, 6, -0.0070189123]
      - [17, 8, 7, 6, -6.037e-07]
      - [17, 8, 8, 6, -0.0009858252]
      - [17, 8, 9, 6, -1.224e-07]
      - [17, 8, 10, 6, -0.0007032859]
      - [17, 8, 11, 6, -3.20633e-05]
      - [17, 8, 12, 6, 2.3e-09]
      - [17, 8, 13, 6, -8.42e-08]
      - [17, 8, 14, 6, 0.0005303461]
      - [17, 8, 15, 6, 5.634e-07]
      - [17, 8, 16, 6, -2.726e-07]
      - [17, 8, 17, 6, 0.0126990052]
      - [17, 8, 7, 7, 0.0070189142]
      - [17, 8, 8, 7, -1.224e-07]
      - [17, 8, 9, 7, 0.0009858239]
      - [17, 8, 10, 7, -5.52e-08]
      - [17, 8, 11, 7, -2.3e-09]
      - [17, 8, 12, 7, -3.2063e-05]
      - [17, 8, 13, 7, -0.0001260919]
      - [17, 8, 14, 7, -3.91e-08]
      - [17, 8, 15, 7, -0.007181307]
      - [17, 8, 16, 7, -0.0071464518]
      - [17, 8, 17, 7, -4.845e-07]
      - [17, 8, 8, 8, 0.0011767318]
      - [17, 8, 9, 8, 1.91e-07]
      - [17, 8, 10, 8, 0.0104648044]
      - [17, 8, 11, 8, -0.0030151402]
      - [17, 8, 12, 8, 3.35e-07]
      - [17, 8, 13, 8, 1.3383e-06]
      - [17, 8, 14, 8, -0.0089442174]
      - [17, 8, 15, 8, -1.6349e-06]
      - [17, 8, 17, 8, 0.0173756234]
      - [17, 8, 9, 9, -0.0011767134]
      - [17, 8, 10, 9, 1.2203e-06]
      - [17, 8, 11, 9, -3.35e-07]
      - [17, 8, 12, 9, -0.0030151258]
      - [17, 8, 13, 9, -0.0026419138]
      - [17, 8, 14, 9, -3.953e-07]
      - [17, 8, 15, 9, 0.0140206317]
      - [17, 8, 16, 9, -0.0067644003]
      - [17, 8, 10, 10, -1.73e-08]
      - [17, 8, 11, 10, -0.0169212718]
      - [17, 8, 12, 10, 1.1067e-06]
      - [17, 8, 13, 10, 9.471e-07]
      - [17, 8, 14, 10, -0.0091138415]
      - [17, 8, 16, 10, -7.04e-08]
      - [17, 8, 11, 11, 0.0039553079]
      - [17, 8, 12, 11, -2.369e-07]
      - [17, 8, 13, 11, -2.4362e-06]
      - [17, 8, 14, 11, 0.0185331325]
      - [17, 8, 15, 11, -5.131e-07]
      - [17, 8, 16, 11, -1.417e-07]
      - [17, 8, 12, 12, -0.0039553076]
      - [17, 8, 13, 12, -0.0065781482]
      - [17, 8, 14, 12, -3.53e-08]
      - [17, 8, 15, 12, -0.0078457804]
      - [17, 8, 16, 12, 0.0027672978]
      - [17, 8, 13, 13, -0.014317141]
      - [17, 8, 14, 13, -5.2995e-06]
      - [17, 8, 15, 13, 0.0006954186]
      - [17, 8, 16, 13, -0.0002566413]
      - [17, 8, 14, 14, 0.0143171399]
      - [17, 8, 15, 14, 7.23e-08]
      - [17, 8, 16, 14, -5.66e-08]
      - [17, 8, 15, 15, -4e-10]
      - [17, 8, 16, 15, -0.0011320914]
      - [17, 8, 16, 16, -0.0152935507]
      - [9, 9, 1, 1, 0.1730774709]
      - [9, 9, 2, 1, -6.762e-07]
      - [9, 9, 4, 1, 1.71e-08]
      - [9, 9, 5, 1, -0.000195218]
      - [9, 9, 6, 1, -7.54258e-05]
      - [9, 9, 7, 1, 1.063e-07]
      - [9, 9, 8, 1, -0.000776133]
      - [9, 9, 9, 1, 6.5e-08]
      - [9, 9, 2, 2, 0.1628034264]
      - [9, 9, 3, 2, 4e-10]
      - [9, 9, 4, 2, -0.0001952179]
      - [9, 9, 5, 2, -1.71e-08]
      - [9, 9, 6, 2, 6.49e-08]
      - [9, 9, 7, 2, 0.0015717743]
      - [9, 9, 8, 2, 5.11e-08]
      - [9, 9, 9, 2, 0.0009869866]
      - [9, 9, 3, 3, 0.1682981491]
      - [9, 9, 4, 3, 0.0010619416]
      - [9, 9, 5, 3, -1.33e-07]
      - [9, 9, 7, 3, -1e-10]
      - [9, 9, 4, 4, 0.1796173184]
      - [9, 9, 6, 4, -5.075e-07]
      - [9, 9, 7, 4, 0.0043947463]
      - [9, 9, 8, 4, 6.92e-08]
      - [9, 9, 9, 4, -0.0004503813]
      - [9, 9, 5, 5, 0.1796173181]
      - [9, 9, 6, 5, 0.004394746]
      - [9, 9, 7, 5, 5.075e-07]
      - [9, 9, 8, 5, -0.0004503807]
      - [9, 9, 9, 5, -6.92e-08]
      - [9, 9, 6, 6, 0.1860006835]
      - [9, 9, 7, 6, -1.04e-08]
      - [9, 9, 8, 6, 0.007532247]
      - [9, 9, 9, 6, 3.932e-07]
      - [9, 9, 7, 7, 0.1857282853]
      - [9, 9, 8, 7, -2.874e-07]
      - [9, 9, 9, 7, 0.0103072738]
      - [9, 9, 8, 8, 0.1720375106]
      - [9, 9, 9, 9, 0.1848664835]
      - [10, 9, 2, 1, 6.7e-09]
      - [10, 9, 3, 1, 0.0308568157]
      - [10, 9, 4, 1, 0.0007830868]
      - [10, 9, 5, 1, -4.66e-08]
      - [10, 9, 7, 1, -7e-10]
      - [10, 9, 9, 1, -9e-10]
      - [10, 9, 10, 1, 5.698e-07]
      - [10, 9, 3, 2, -2.0308e-06]
      - [10, 9, 4, 2, 4.66e-08]
      - [10, 9, 5, 2, 0.0007830871]
      - [10, 9, 6, 2, -1e-09]
      - [10, 9, 8, 2, 6.5e-09]
      - [10, 9, 10, 2, 0.0086574193]
      - [10, 9, 5, 3, 1.1e-09]
      - [10, 9, 6, 3, -0.0046912352]
      - [10, 9, 7, 3, 1.79e-07]
      - [10, 9, 8, 3, -0.0035402476]
      - [10, 9, 10, 3, 2.5e-09]
      - [10, 9, 4, 4, -9.35e-08]
      - [10, 9, 5, 4, 0.0032986392]
      - [10, 9, 6, 4, -0.0138490347]
      - [10, 9, 7, 4, -1.2066e-06]
      - [10, 9, 8, 4, 0.0136032607]
      - [10, 9, 9, 4, 1.7042e-06]
      - [10, 9, 10, 4, -1.33e-08]
      - [10, 9, 5, 5, 9.35e-08]
      - [10, 9, 6, 5, 1.2066e-06]
      - [10, 9, 7, 5, -0.0138490427]
      - [10, 9, 8, 5, -1.7042e-06]
      - [10, 9, 9, 5, 0.0136032615]
      - [10, 9, 7, 6, 3e-10]
      - [10, 9, 9, 6, -6e-10]
      - [10, 9, 10, 6, -8.65e-08]
      - [10, 9, 8, 7, -3.8e-09]
      - [10, 9, 10, 7, -0.0022678765]
      - [10, 9, 9, 8, 9.4e-09]
      - [10, 9, 10, 9, 0.0175834401]
      - [11, 9, 1, 1, 4.992e-07]
      - [11, 9, 2, 1, 0.0065274383]
      - [11, 9, 3, 1, 6e-10]
      - [11, 9, 4, 1, -0.0004514012]
      - [11, 9, 5, 1, -1.65e-08]
      - [11, 9, 6, 1, 8.43e-08]
      - [11, 9, 7, 1, -0.0003621791]
      - [11, 9, 8, 1, -6.49e-08]
      - [11, 9, 9, 1, -0.0007810935]
      - [11, 9, 11, 1, 1.921e-07]
      - [11, 9, 2, 2, -5.507e-07]
      - [11, 9, 4, 2, -1.65e-08]
      - [11, 9, 5, 2, 0.0004514013]
      - [11, 9, 6, 2, -0.0005545546]
      - [11, 9, 7, 2, 1.327e-07]
      - [11, 9, 8, 2, -0.0014856103]
      - [11, 9, 9, 2, -3.18e-08]
      - [11, 9, 10, 2, 1.6e-09]
      - [11, 9, 11, 2, 0.0019952807]
      - [11, 9, 3, 3, -2.51e-08]
      - [11, 9, 4, 3, 6.24e-08]
      - [11, 9, 5, 3, 0.0008429231]
      - [11, 9, 6, 3, -1e-10]
      - [11, 9, 8, 3, 3e-10]
      - [11, 9, 10, 3, 0.0003571665]
      - [11, 9, 11, 3, 1e-10]
      - [11, 9, 4, 4, 4.205e-07]
      - [11, 9, 6, 4, 0.0006263707]
      - [11, 9, 7, 4, 4.03e-08]
      - [11, 9, 8, 4, 0.0020035246]
      - [11, 9, 9, 4, 2.052e-07]
      - [11, 9, 10, 4, -0.0013450484]
      - [11, 9, 11, 4, 0.0005280403]
      - [11, 9, 5, 5, 4.205e-07]
      - [11, 9, 6, 5, 4.03e-08]
      - [11, 9, 7, 5, -0.0006263715]
      - [11, 9, 8, 5, 2.052e-07]
      - [11, 9, 9, 5, -0.002003525]
      - [11, 9, 10, 5, 9.96e-08]
      - [11, 9, 11, 5, 2.71e-08]
      - [11, 9, 6, 6, 7.618e-07]
      - [11, 9, 7, 6, 0.0050936441]
      - [11, 9, 8, 6, 3.29e-07]
      - [11, 9, 9, 6, -0.0003082286]
      - [11, 9, 11, 6, 1.362e-07]
      - [11, 9, 7, 7, 5.062e-07]
      - [11, 9, 8, 7, 0.0005706252]
      - [11, 9, 9, 7, 3.324e-07]
      - [11, 9, 10, 7, -5e-10]
      - [11, 9, 11, 7, -0.001033274]
      - [11, 9, 8, 8, 4.103e-07]
      - [11, 9, 9, 8, -0.0007688701]
      - [11, 9, 11, 8, 2.998e-07]
      - [11, 9, 9, 9, 3.315e-07]
      - [11, 9, 10, 9, 1.2e-09]
      - [11, 9, 11, 9, 0.0042069423]
      - [11, 9, 10, 10, -1.781e-07]
      - [12, 9, 1, 1, 0.0070310381]
      - [12, 9, 2, 1, -5.249e-07]
      - [12, 9, 4, 1, 1.65e-08]
      - [12, 9, 5, 1, -0.0004514011]
      - [12, 9, 6, 1, -0.002629625]
      - [12, 9, 7, 1, -3.1e-08]
      - [12, 9, 8, 1, -0.0006414595]
      - [12, 9, 9, 1, 6.7e-08]
      - [12, 9, 10, 1, 2e-10]
      - [12, 9, 11, 1, 0.0006043725]
      - [12, 9, 12, 1, 1.487e-07]
      - [12, 9, 2, 2, -0.0060238389]
      - [12, 9, 3, 2, 1.5e-09]
      - [12, 9, 4, 2, -0.0004514012]
      - [12, 9, 5, 2, -1.65e-08]
      - [12, 9, 6, 2, 7.93e-08]
      - [12, 9, 7, 2, -0.0017128911]
      - [12, 9, 8, 2, -3.39e-08]
      - [12, 9, 9, 2, 0.0016252443]
      - [12, 9, 11, 2, -1.006e-07]
      - [12, 9, 12, 2, 0.0031821971]
      - [12, 9, 3, 3, 0.000490564]
      - [12, 9, 4, 3, 0.0008429232]
      - [12, 9, 5, 3, -6.24e-08]
      - [12, 9, 9, 3, -2e-10]
      - [12, 9, 10, 3, 1.83e-08]
      - [12, 9, 12, 3, -4e-10]
      - [12, 9, 4, 4, -0.0082127923]
      - [12, 9, 6, 4, -4.03e-08]
      - [12, 9, 7, 4, 0.000626371]
      - [12, 9, 8, 4, -2.052e-07]
      - [12, 9, 9, 4, 0.0020035245]
      - [12, 9, 10, 4, 9.96e-08]
      - [12, 9, 11, 4, -2.7e-08]
      - [12, 9, 12, 4, -0.0005280398]
      - [12, 9, 5, 5, -0.0082127929]
      - [12, 9, 6, 5, 0.0006263704]
      - [12, 9, 7, 5, 4.03e-08]
      - [12, 9, 8, 5, 0.0020035272]
      - [12, 9, 9, 5, 2.052e-07]
      - [12, 9, 10, 5, 0.0013450448]
      - [12, 9, 11, 5, 0.0005280405]
      - [12, 9, 12, 5, -2.71e-08]
      - [12, 9, 6, 6, -0.0072881404]
      - [12, 9, 7, 6, -1.278e-07]
      - [12, 9, 8, 6, -0.0059999482]
      - [12, 9, 9, 6, -2.547e-07]
      - [12, 9, 10, 6, 5.3e-09]
      - [12, 9, 11, 6, -0.0034312448]
      - [12, 9, 12, 6, -8.42e-08]
      - [12, 9, 7, 7, -0.0174754286]
      - [12, 9, 8, 7, 2.581e-07]
      - [12, 9, 9, 7, -0.0062623451]
      - [12, 9, 11, 7, -4.47e-08]
      - [12, 9, 12, 7, 0.0023960664]
      - [12, 9, 8, 8, -0.0080126957]
      - [12, 9, 9, 8, -3.94e-08]
      - [12, 9, 10, 8, 9.4e-09]
      - [12, 9, 11, 8, -0.0023740703]
      - [12, 9, 12, 8, -2.998e-07]
      - [12, 9, 9, 9, -0.0064749556]
      - [12, 9, 11, 9, -2.998e-07]
      - [12, 9, 12, 9, 0.0100620548]
      - [12, 9, 10, 10, 0.0034773739]
      - [12, 9, 11, 10, 3.3e-09]
      - [12, 9, 11, 11, -0.0055025385]
      - [13, 9, 1, 1, -0.0075603234]
      - [13, 9, 2, 1, 8.992e-07]
      - [13, 9, 3, 1, -3.6327e-06]
      - [13, 9, 4, 1, -1.305e-07]
      - [13, 9, 5, 1, 0.0006685536]
      - [13, 9, 6, 1, 0.0010941524]
      - [13, 9, 7, 1, -9.99e-08]
      - [13, 9, 8, 1, 0.00160566]
      - [13, 9, 9, 1, -8.53e-08]
      - [13, 9, 10, 1, -0.005523313]
      - [13, 9, 11, 1, -0.0032628324]
      - [13, 9, 12, 1, -3.404e-07]
      - [13, 9, 13, 1, 1.89e-08]
      - [13, 9, 2, 2, 0.0075603251]
      - [13, 9, 3, 2, 0.0181258247]
      - [13, 9, 4, 2, -0.0005515161]
      - [13, 9, 5, 2, -1.217e-07]
      - [13, 9, 6, 2, -9.99e-08]
      - [13, 9, 7, 2, -0.0010941525]
      - [13, 9, 8, 2, -8.53e-08]
      - [13, 9, 9, 2, -0.0016056649]
      - [13, 9, 10, 2, -1.107e-06]
      - [13, 9, 11, 2, 3.404e-07]
      - [13, 9, 12, 2, -0.0032628325]
      - [13, 9, 13, 2, 0.0002865835]
      - [13, 9, 3, 3, -1.8e-09]
      - [13, 9, 4, 3, -0.0013839786]
      - [13, 9, 5, 3, 1.558e-07]
      - [13, 9, 6, 3, 6.855e-07]
      - [13, 9, 7, 3, -0.0030053551]
      - [13, 9, 8, 3, 5.208e-07]
      - [13, 9, 9, 3, -0.0019562531]
      - [13, 9, 11, 3, -9.167e-07]
      - [13, 9, 12, 3, -0.0042633247]
      - [13, 9, 13, 3, -0.0020164734]
      - [13, 9, 4, 4, 0.0012503704]
      - [13, 9, 5, 4, -2.974e-07]
      - [13, 9, 6, 4, 1.6608e-06]
      - [13, 9, 7, 4, 0.0047006941]
      - [13, 9, 8, 4, -8.713e-07]
      - [13, 9, 9, 4, -0.0089322727]
      - [13, 9, 10, 4, -1.651e-07]
      - [13, 9, 11, 4, -5.85e-07]
      - [13, 9, 12, 4, 0.0020561089]
      - [13, 9, 13, 4, -0.001085344]
      - [13, 9, 5, 5, -0.0012503694]
      - [13, 9, 6, 5, -0.0105104836]
      - [13, 9, 7, 5, 1.0636e-06]
      - [13, 9, 8, 5, 0.0061813319]
      - [13, 9, 9, 5, -1.259e-06]
      - [13, 9, 10, 5, -0.0014662902]
      - [13, 9, 11, 5, 0.0034036996]
      - [13, 9, 12, 5, 4.641e-07]
      - [13, 9, 13, 5, 4.112e-07]
      - [13, 9, 6, 6, -0.0042864601]
      - [13, 9, 7, 6, 2.727e-07]
      - [13, 9, 8, 6, 0.0004439116]
      - [13, 9, 9, 6, -1.13e-08]
      - [13, 9, 10, 6, 0.000624356]
      - [13, 9, 11, 6, 0.0006431456]
      - [13, 9, 12, 6, 4.93e-08]
      - [13, 9, 13, 6, -1.83e-08]
      - [13, 9, 7, 7, 0.0042864591]
      - [13, 9, 8, 7, -1.13e-08]
      - [13, 9, 9, 7, -0.0004439104]
      - [13, 9, 10, 7, 1.424e-07]
      - [13, 9, 11, 7, -4.93e-08]
      - [13, 9, 12, 7, 0.0006431452]
      - [13, 9, 13, 7, -0.0004794013]
      - [13, 9, 8, 8, 0.0033015924]
      - [13, 9, 9, 8, 4.19e-08]
      - [13, 9, 10, 8, -0.0101156136]
      - [13, 9, 11, 8, -0.0030922341]
      - [13, 9, 12, 8, -1.191e-07]
      - [13, 9, 9, 9, -0.0033016099]
      - [13, 9, 10, 9, -2.6931e-06]
      - [13, 9, 11, 9, 1.191e-07]
      - [13, 9, 12, 9, -0.0030922478]
      - [13, 9, 13, 9, 0.0117726806]
      - [13, 9, 10, 10, 1.72e-08]
      - [13, 9, 11, 10, 0.016378733]
      - [13, 9, 12, 10, -3.5218e-06]
      - [13, 9, 11, 11, 0.0063536872]
      - [13, 9, 12, 11, 5.701e-07]
      - [13, 9, 12, 12, -0.0063536865]
      - [14, 9, 1, 1, -8.992e-07]
      - [14, 9, 2, 1, -0.007560322]
      - [14, 9, 3, 1, 0.0181258249]
      - [14, 9, 4, 1, 0.0006685536]
      - [14, 9, 5, 1, 1.305e-07]
      - [14, 9, 6, 1, 9.99e-08]
      - [14, 9, 7, 1, 0.0010941524]
      - [14, 9, 8, 1, 8.53e-08]
      - [14, 9, 9, 1, 0.0016056647]
      - [14, 9, 10, 1, -1.107e-06]
      - [14, 9, 11, 1, -3.404e-07]
      - [14, 9, 12, 1, 0.0032628322]
      - [14, 9, 13, 1, 0.0007908987]
      - [14, 9, 14, 1, 1.89e-08]
      - [14, 9, 2, 2, 8.992e-07]
      - [14, 9, 3, 2, 3.6327e-06]
      - [14, 9, 4, 2, -1.217e-07]
      - [14, 9, 5, 2, 0.0005515158]
      - [14, 9, 6, 2, 0.0010941522]
      - [14, 9, 7, 2, -9.99e-08]
      - [14, 9, 8, 2, 0.0016056694]
      - [14, 9, 9, 2, -8.53e-08]
      - [14, 9, 10, 2, 0.0055233102]
      - [14, 9, 11, 2, -0.003262832]
      - [14, 9, 12, 2, -3.404e-07]
      - [14, 9, 13, 2, -5.21e-08]
      - [14, 9, 14, 2, 0.0002865839]
      - [14, 9, 4, 3, -1.558e-07]
      - [14, 9, 5, 3, -0.0013839784]
      - [14, 9, 6, 3, -0.0030053553]
      - [14, 9, 7, 3, -6.855e-07]
      - [14, 9, 8, 3, -0.0019562531]
      - [14, 9, 9, 3, -5.208e-07]
      - [14, 9, 10, 3, 1.3e-09]
      - [14, 9, 11, 3, 0.0042633248]
      - [14, 9, 12, 3, -9.167e-07]
      - [14, 9, 13, 3, -5.113e-07]
      - [14, 9, 14, 3, 0.0020164733]
      - [14, 9, 4, 4, 2.974e-07]
      - [14, 9, 5, 4, 0.0012503699]
      - [14, 9, 6, 4, -0.0105104833]
      - [14, 9, 7, 4, 1.0636e-06]
      - [14, 9, 8, 4, 0.006181334]
      - [14, 9, 9, 4, -1.259e-06]
      - [14, 9, 10, 4, 0.0014662793]
      - [14, 9, 11, 4, 0.0034036995]
      - [14, 9, 12, 4, 4.641e-07]
      - [14, 9, 13, 4, -4.112e-07]
      - [14, 9, 14, 4, 0.0010853439]
      - [14, 9, 5, 5, -2.974e-07]
      - [14, 9, 6, 5, -1.6608e-06]
      - [14, 9, 7, 5, -0.0047006933]
      - [14, 9, 8, 5, 8.713e-07]
      - [14, 9, 9, 5, 0.0089322723]
      - [14, 9, 10, 5, -1.651e-07]
      - [14, 9, 11, 5, 5.85e-07]
      - [14, 9, 12, 5, -0.0020561088]
      - [14, 9, 13, 5, -0.0010853441]
      - [14, 9, 14, 5, -4.112e-07]
      - [14, 9, 6, 6, -2.727e-07]
      - [14, 9, 7, 6, -0.0042864592]
      - [14, 9, 8, 6, 1.13e-08]
      - [14, 9, 9, 6, 0.0004439113]
      - [14, 9, 10, 6, 1.424e-07]
      - [14, 9, 11, 6, 4.93e-08]
      - [14, 9, 12, 6, -0.0006431456]
      - [14, 9, 13, 6, -0.0002689349]
      - [14, 9, 14, 6, -1.83e-08]
      - [14, 9, 7, 7, 2.727e-07]
      - [14, 9, 8, 7, 0.0004439101]
      - [14, 9, 9, 7, -1.13e-08]
      - [14, 9, 10, 7, -0.0006243569]
      - [14, 9, 11, 7, 0.0006431453]
      - [14, 9, 12, 7, 4.93e-08]
      - [14, 9, 13, 7, 1.03e-08]
      - [14, 9, 14, 7, -0.0004794013]
      - [14, 9, 8, 8, -4.19e-08]
      - [14, 9, 9, 8, 0.0033016185]
      - [14, 9, 10, 8, -2.6931e-06]
      - [14, 9, 11, 8, -1.191e-07]
      - [14, 9, 12, 8, 0.0030922623]
      - [14, 9, 13, 8, -0.0017271105]
      - [14, 9, 9, 9, 4.19e-08]
      - [14, 9, 10, 9, 0.0101156075]
      - [14, 9, 11, 9, -0.0030922478]
      - [14, 9, 12, 9, -1.191e-07]
      - [14, 9, 14, 9, 0.0117726802]
      - [14, 9, 11, 10, 3.5218e-06]
      - [14, 9, 12, 10, 0.016378727]
      - [14, 9, 13, 10, -0.0126499614]
      - [14, 9, 11, 11, 5.701e-07]
      - [14, 9, 12, 11, -0.0063536861]
      - [14, 9, 13, 11, 0.0042494995]
      - [14, 9, 12, 12, -5.701e-07]
      - [14, 9, 13, 12, 2.176e-07]
      - [14, 9, 13, 13, 7.1385e-06]
      - [15, 9, 1, 1, -1e-10]
      - [15, 9, 3, 1, -1.8464e-06]
      - [15, 9, 4, 1, 4.61e-08]
      - [15, 9, 5, 1, 0.0007750697]
      - [15, 9, 8, 1, 5.9e-09]
      - [15, 9, 10, 1, 0.0068013284]
      - [15, 9, 13, 1, -2.954e-07]
      - [15, 9, 14, 1, 0.0014741375]
      - [15, 9, 15, 1, -7.29e-08]
      - [15, 9, 2, 2, -1.7e-09]
      - [15, 9, 3, 2, -0.0280551545]
      - [15, 9, 4, 2, -0.0007750697]
      - [15, 9, 5, 2, 4.61e-08]
      - [15, 9, 7, 2, 1e-10]
      - [15, 9, 9, 2, 2e-10]
      - [15, 9, 10, 2, -4.476e-07]
      - [15, 9, 12, 2, 4e-10]
      - [15, 9, 13, 2, 0.0014741374]
      - [15, 9, 14, 2, 2.954e-07]
      - [15, 9, 15, 2, -0.0011076335]
      - [15, 9, 3, 3, 2.9e-09]
      - [15, 9, 4, 3, 2e-10]
      - [15, 9, 6, 3, 1.18e-07]
      - [15, 9, 7, 3, 0.0030940888]
      - [15, 9, 9, 3, 0.0038115283]
      - [15, 9, 11, 3, -3.171e-07]
      - [15, 9, 12, 3, 0.006193735]
      - [15, 9, 13, 3, -2e-10]
      - [15, 9, 4, 4, -0.011344817]
      - [15, 9, 5, 4, -3.217e-07]
      - [15, 9, 6, 4, 1.5745e-06]
      - [15, 9, 7, 4, -0.0180713566]
      - [15, 9, 8, 4, -1.9881e-06]
      - [15, 9, 9, 4, 0.0158693765]
      - [15, 9, 11, 4, -5.826e-07]
      - [15, 9, 12, 4, -0.0078651122]
      - [15, 9, 13, 4, -5.55469e-05]
      - [15, 9, 14, 4, -6.3e-09]
      - [15, 9, 15, 4, -7e-10]
      - [15, 9, 5, 5, 0.0113448144]
      - [15, 9, 6, 5, 0.0180713573]
      - [15, 9, 7, 5, 1.5745e-06]
      - [15, 9, 8, 5, -0.0158693766]
      - [15, 9, 9, 5, -1.9881e-06]
      - [15, 9, 10, 5, 1.38e-08]
      - [15, 9, 11, 5, -0.0078651122]
      - [15, 9, 12, 5, 5.826e-07]
      - [15, 9, 13, 5, 6.3e-09]
      - [15, 9, 14, 5, -5.55468e-05]
      - [15, 9, 6, 6, 9e-10]
      - [15, 9, 8, 6, -1e-09]
      - [15, 9, 10, 6, -0.0004223873]
      - [15, 9, 11, 6, -3e-10]
      - [15, 9, 13, 6, -3.52e-08]
      - [15, 9, 14, 6, 0.0001541231]
      - [15, 9, 15, 6, -5.272e-07]
      - [15, 9, 7, 7, 1.1e-09]
      - [15, 9, 9, 7, -1e-09]
      - [15, 9, 10, 7, 1.61e-08]
      - [15, 9, 12, 7, 6e-10]
      - [15, 9, 13, 7, 0.0001541235]
      - [15, 9, 14, 7, 3.52e-08]
      - [15, 9, 15, 7, -0.0138186616]
      - [15, 9, 8, 8, 2.28e-08]
      - [15, 9, 10, 8, 0.0131200695]
      - [15, 9, 11, 8, -2.01e-08]
      - [15, 9, 13, 8, 1.9461e-06]
      - [15, 9, 14, 8, -0.0073100368]
      - [15, 9, 12, 9, -5e-10]
      - [15, 9, 13, 9, -0.0073100373]
      - [15, 9, 14, 9, -1.9461e-06]
      - [15, 9, 15, 9, 0.0241061117]
      - [15, 9, 10, 10, -2.18e-08]
      - [15, 9, 11, 10, -0.0231782352]
      - [15, 9, 12, 10, -1.1868e-06]
      - [15, 9, 14, 10, 6.2e-09]
      - [15, 9, 11, 11, 1e-10]
      - [15, 9, 13, 11, -3.7188e-06]
      - [15, 9, 14, 11, 0.0172949064]
      - [15, 9, 12, 12, -2e-10]
      - [15, 9, 13, 12, -0.017294906]
      - [15, 9, 14, 12, -3.7188e-06]
      - [15, 9, 13, 13, -0.0194243171]
      - [15, 9, 14, 13, -4.9249e-06]
      - [15, 9, 14, 14, 0.0194243168]
      - [16, 9, 1, 1, -0.0064519104]
      - [16, 9, 2, 1, -1.98e-07]
      - [16, 9, 3, 1, -1.0776e-06]
      - [16, 9, 4, 1, 2.97e-08]
      - [16, 9, 5, 1, -2.69773e-05]
      - [16, 9, 6, 1, 0.0001615036]
      - [16, 9, 7, 1, 9.4e-09]
      - [16, 9, 8, 1, 0.0013225101]
      - [16, 9, 9, 1, 1.276e-07]
      - [16, 9, 10, 1, -0.005087183]
      - [16, 9, 11, 1, -0.0025580389]
      - [16, 9, 12, 1, 1.159e-07]
      - [16, 9, 13, 1, 1.027e-07]
      - [16, 9, 14, 1, -0.0010306818]
      - [16, 9, 15, 1, -5.6e-09]
      - [16, 9, 16, 1, 1.242e-07]
      - [16, 9, 2, 2, 0.0064519122]
      - [16, 9, 3, 2, 0.0212157329]
      - [16, 9, 4, 2, 0.0004548016]
      - [16, 9, 5, 2, -2.2e-09]
      - [16, 9, 6, 2, 9.4e-09]
      - [16, 9, 7, 2, -0.0001615038]
      - [16, 9, 8, 2, 1.276e-07]
      - [16, 9, 9, 2, -0.0013225147]
      - [16, 9, 10, 2, -2.584e-07]
      - [16, 9, 11, 2, -1.159e-07]
      - [16, 9, 12, 2, -0.002558039]
      - [16, 9, 13, 2, -0.0007825614]
      - [16, 9, 14, 2, -4.93e-08]
      - [16, 9, 15, 2, 0.0001109578]
      - [16, 9, 16, 2, 0.0018873702]
      - [16, 9, 3, 3, -2.1e-09]
      - [16, 9, 4, 3, -0.0006626398]
      - [16, 9, 5, 3, -2.45e-08]
      - [16, 9, 6, 3, 2.292e-07]
      - [16, 9, 7, 3, -0.0029215685]
      - [16, 9, 8, 3, 3.131e-07]
      - [16, 9, 9, 3, -0.0026850118]
      - [16, 9, 11, 3, -2.987e-07]
      - [16, 9, 12, 3, -0.0045678679]
      - [16, 9, 13, 3, -0.0019138509]
      - [16, 9, 14, 3, -1.989e-07]
      - [16, 9, 16, 3, -0.0003657967]
      - [16, 9, 4, 4, 0.0055399167]
      - [16, 9, 5, 4, -4.889e-07]
      - [16, 9, 6, 4, 3.469e-07]
      - [16, 9, 7, 4, 0.012326268]
      - [16, 9, 8, 4, 6.56e-08]
      - [16, 9, 9, 4, -0.0102652902]
      - [16, 9, 10, 4, 4.32e-08]
      - [16, 9, 11, 4, -1.672e-07]
      - [16, 9, 12, 4, 0.0038839226]
      - [16, 9, 13, 4, -0.0004633943]
      - [16, 9, 14, 4, -1.062e-07]
      - [16, 9, 15, 4, 0.0062445654]
      - [16, 9, 16, 4, 0.0001596272]
      - [16, 9, 5, 5, -0.0055399149]
      - [16, 9, 6, 5, -0.0142190153]
      - [16, 9, 7, 5, 4.356e-07]
      - [16, 9, 8, 5, 0.0075617225]
      - [16, 9, 9, 5, 8.9e-08]
      - [16, 9, 10, 5, -0.0011669798]
      - [16, 9, 11, 5, 0.0036527246]
      - [16, 9, 12, 5, 1.533e-07]
      - [16, 9, 13, 5, 1.062e-07]
      - [16, 9, 14, 5, -0.0004633942]
      - [16, 9, 15, 5, 2.312e-07]
      - [16, 9, 16, 5, -1.27e-08]
      - [16, 9, 6, 6, -0.0070189127]
      - [16, 9, 7, 6, -6.037e-07]
      - [16, 9, 8, 6, -0.0009858238]
      - [16, 9, 9, 6, -1.224e-07]
      - [16, 9, 10, 6, 0.0007032875]
      - [16, 9, 11, 6, -3.20633e-05]
      - [16, 9, 12, 6, 2.3e-09]
      - [16, 9, 13, 6, -3.91e-08]
      - [16, 9, 14, 6, 0.0001260916]
      - [16, 9, 15, 6, -5.634e-07]
      - [16, 9, 16, 6, 4.845e-07]
      - [16, 9, 7, 7, 0.0070189108]
      - [16, 9, 8, 7, -1.224e-07]
      - [16, 9, 9, 7, 0.000985825]
      - [16, 9, 10, 7, 5.52e-08]
      - [16, 9, 11, 7, -2.3e-09]
      - [16, 9, 12, 7, -3.20636e-05]
      - [16, 9, 13, 7, -0.0005303459]
      - [16, 9, 14, 7, -8.42e-08]
      - [16, 9, 15, 7, 0.007181306]
      - [16, 9, 16, 7, 0.0126990054]
      - [16, 9, 8, 8, 0.0011766941]
      - [16, 9, 9, 8, 1.91e-07]
      - [16, 9, 10, 8, -0.0104648057]
      - [16, 9, 11, 8, -0.0030151097]
      - [16, 9, 12, 8, 3.35e-07]
      - [16, 9, 13, 8, -3.953e-07]
      - [16, 9, 14, 8, 0.002641907]
      - [16, 9, 15, 8, 1.6349e-06]
      - [16, 9, 9, 9, -0.0011767124]
      - [16, 9, 10, 9, -1.2203e-06]
      - [16, 9, 11, 9, -3.35e-07]
      - [16, 9, 12, 9, -0.0030151238]
      - [16, 9, 13, 9, 0.0089442082]
      - [16, 9, 14, 9, 1.3383e-06]
      - [16, 9, 15, 9, -0.0140206313]
      - [16, 9, 16, 9, 0.01737562]
      - [16, 9, 10, 10, 1.77e-08]
      - [16, 9, 11, 10, 0.0169212756]
      - [16, 9, 12, 10, -1.1067e-06]
      - [16, 9, 13, 10, 9.471e-07]
      - [16, 9, 14, 10, -0.009113849]
      - [16, 9, 11, 11, 0.0039553072]
      - [16, 9, 12, 11, -2.369e-07]
      - [16, 9, 13, 11, 3.53e-08]
      - [16, 9, 14, 11, -0.0065781492]
      - [16, 9, 15, 11, 5.131e-07]
      - [16, 9, 12, 12, -0.0039553068]
      - [16, 9, 13, 12, 0.0185331311]
      - [16, 9, 14, 12, 2.4362e-06]
      - [16, 9, 15, 12, 0.0078457804]
      - [16, 9, 13, 13, 0.01431714]
      - [16, 9, 14, 13, 5.2995e-06]
      - [16, 9, 15, 13, 0.0006954195]
      - [16, 9, 14, 14, -0.0143171404]
      - [16, 9, 15, 14, 7.23e-08]
      - [16, 9, 15, 15, 3e-10]
      - [17, 9, 1, 1, -1.98e-07]
      - [17, 9, 2, 1, 0.0064519089]
      - [17, 9, 3, 1, -0.0212157329]
      - [17, 9, 4, 1, 2.69774e-05]
      - [17, 9, 5, 1, 2.97e-08]
      - [17, 9, 6, 1, 9.4e-09]
      - [17, 9, 7, 1, -0.0001615036]
      - [17, 9, 8, 1, 1.276e-07]
      - [17, 9, 9, 1, -0.0013225145]
      - [17, 9, 10, 1, 2.584e-07]
      - [17, 9, 11, 1, -1.159e-07]
      - [17, 9, 12, 1, -0.0025580387]
      - [17, 9, 13, 1, -0.0010306817]
      - [17, 9, 14, 1, -1.027e-07]
      - [17, 9, 15, 1, -0.0001109579]
      - [17, 9, 16, 1, 4.3e-07]
      - [17, 9, 17, 1, 1.242e-07]
      - [17, 9, 2, 2, 1.98e-07]
      - [17, 9, 3, 2, -1.0776e-06]
      - [17, 9, 4, 2, 2.2e-09]
      - [17, 9, 5, 2, 0.0004548018]
      - [17, 9, 6, 2, -0.0001615034]
      - [17, 9, 7, 2, -9.4e-09]
      - [17, 9, 8, 2, -0.0013225187]
      - [17, 9, 9, 2, -1.276e-07]
      - [17, 9, 10, 2, -0.0050871805]
      - [17, 9, 11, 2, 0.0025580384]
      - [17, 9, 12, 2, -1.159e-07]
      - [17, 9, 13, 2, -4.93e-08]
      - [17, 9, 14, 2, 0.000782561]
      - [17, 9, 15, 2, -5.6e-09]
      - [17, 9, 17, 2, 0.0018873703]
      - [17, 9, 4, 3, -2.45e-08]
      - [17, 9, 5, 3, 0.0006626395]
      - [17, 9, 6, 3, 0.0029215684]
      - [17, 9, 7, 3, 2.292e-07]
      - [17, 9, 8, 3, 0.0026850117]
      - [17, 9, 9, 3, 3.131e-07]
      - [17, 9, 10, 3, -2e-09]
      - [17, 9, 11, 3, -0.0045678679]
      - [17, 9, 12, 3, 2.987e-07]
      - [17, 9, 13, 3, 1.989e-07]
      - [17, 9, 14, 3, -0.0019138509]
      - [17, 9, 16, 3, -1.67e-08]
      - [17, 9, 17, 3, 0.0003657966]
      - [17, 9, 4, 4, -4.889e-07]
      - [17, 9, 5, 4, -0.0055399156]
      - [17, 9, 6, 4, 0.0142190149]
      - [17, 9, 7, 4, -4.356e-07]
      - [17, 9, 8, 4, -0.007561724]
      - [17, 9, 9, 4, -8.9e-08]
      - [17, 9, 10, 4, -0.0011669666]
      - [17, 9, 11, 4, -0.0036527245]
      - [17, 9, 12, 4, -1.533e-07]
      - [17, 9, 13, 4, 1.062e-07]
      - [17, 9, 14, 4, -0.0004633941]
      - [17, 9, 15, 4, 2.312e-07]
      - [17, 9, 16, 4, -1.27e-08]
      - [17, 9, 17, 4, -0.0001596265]
      - [17, 9, 5, 5, 4.889e-07]
      - [17, 9, 6, 5, 3.469e-07]
      - [17, 9, 7, 5, 0.0123262674]
      - [17, 9, 8, 5, 6.56e-08]
      - [17, 9, 9, 5, -0.01026529]
      - [17, 9, 10, 5, -4.32e-08]
      - [17, 9, 11, 5, -1.672e-07]
      - [17, 9, 12, 5, 0.0038839226]
      - [17, 9, 13, 5, 0.0004633943]
      - [17, 9, 14, 5, 1.062e-07]
      - [17, 9, 15, 5, -0.0062445646]
      - [17, 9, 16, 5, -0.000159627]
      - [17, 9, 17, 5, 1.27e-08]
      - [17, 9, 6, 6, -6.037e-07]
      - [17, 9, 7, 6, 0.0070189115]
      - [17, 9, 8, 6, -1.224e-07]
      - [17, 9, 9, 6, 0.0009858241]
      - [17, 9, 10, 6, -5.52e-08]
      - [17, 9, 11, 6, -2.3e-09]
      - [17, 9, 12, 6, -3.20631e-05]
      - [17, 9, 13, 6, 0.0001260918]
      - [17, 9, 14, 6, 3.91e-08]
      - [17, 9, 15, 6, -0.007181306]
      - [17, 9, 16, 6, 0.0071464512]
      - [17, 9, 17, 6, 4.845e-07]
      - [17, 9, 7, 7, 6.037e-07]
      - [17, 9, 8, 7, 0.0009858255]
      - [17, 9, 9, 7, 1.224e-07]
      - [17, 9, 10, 7, 0.0007032858]
      - [17, 9, 11, 7, 3.20636e-05]
      - [17, 9, 12, 7, -2.3e-09]
      - [17, 9, 13, 7, -8.42e-08]
      - [17, 9, 14, 7, 0.0005303458]
      - [17, 9, 15, 7, -5.634e-07]
      - [17, 9, 16, 7, -2.726e-07]
      - [17, 9, 17, 7, 0.0126990052]
      - [17, 9, 8, 8, 1.91e-07]
      - [17, 9, 9, 8, -0.0011767212]
      - [17, 9, 10, 8, 1.2203e-06]
      - [17, 9, 11, 8, -3.35e-07]
      - [17, 9, 12, 8, -0.0030151389]
      - [17, 9, 13, 8, 0.0026419221]
      - [17, 9, 14, 8, 3.953e-07]
      - [17, 9, 15, 8, 0.014020631]
      - [17, 9, 16, 8, 0.0067644022]
      - [17, 9, 9, 9, -1.91e-07]
      - [17, 9, 10, 9, -0.0104648032]
      - [17, 9, 11, 9, 0.0030151239]
      - [17, 9, 12, 9, -3.35e-07]
      - [17, 9, 13, 9, 1.3383e-06]
      - [17, 9, 14, 9, -0.0089442076]
      - [17, 9, 15, 9, 1.6349e-06]
      - [17, 9, 17, 9, 0.0173756193]
      - [17, 9, 11, 10, -1.1067e-06]
      - [17, 9, 12, 10, -0.0169212696]
      - [17, 9, 13, 10, 0.0091138444]
      - [17, 9, 14, 10, 9.471e-07]
      - [17, 9, 15, 10, -1.22e-08]
      - [17, 9, 16, 10, 0.0015406652]
      - [17, 9, 11, 11, 2.369e-07]
      - [17, 9, 12, 11, 0.0039553061]
      - [17, 9, 13, 11, -0.006578148]
      - [17, 9, 14, 11, -3.53e-08]
      - [17, 9, 15, 11, 0.0078457796]
      - [17, 9, 16, 11, 0.0027672968]
      - [17, 9, 12, 12, -2.369e-07]
      - [17, 9, 13, 12, 2.4362e-06]
      - [17, 9, 14, 12, -0.0185331307]
      - [17, 9, 15, 12, -5.131e-07]
      - [17, 9, 16, 12, 1.417e-07]
      - [17, 9, 13, 13, -5.2995e-06]
      - [17, 9, 14, 13, 0.0143171403]
      - [17, 9, 15, 13, -7.23e-08]
      - [17, 9, 16, 13, -5.66e-08]
      - [17, 9, 14, 14, 5.2995e-06]
      - [17, 9, 15, 14, 0.0006954191]
      - [17, 9, 16, 14, 0.0002566412]
      - [17, 9, 16, 15, -5.17e-08]
      - [17, 9, 16, 16, -1.0843e-06]
      - [10, 10, 1, 1, 0.1717475778]
      - [10, 10, 5, 1, 1.4e-09]
      - [10, 10, 6, 1, -0.0013599839]
      - [10, 10, 7, 1, -3.76e-08]
      - [10, 10, 8, 1, -4.93671e-05]
      - [10, 10, 9, 1, -3.2e-09]
      - [10, 10, 10, 1, -1.44e-08]
      - [10, 10, 2, 2, 0.171747579]
      - [10, 10, 3, 2, 5.15e-08]
      - [10, 10, 4, 2, -1.4e-09]
      - [10, 10, 6, 2, 3.76e-08]
      - [10, 10, 7, 2, -0.0013599839]
      - [10, 10, 8, 2, 3.2e-09]
      - [10, 10, 9, 2, -4.93673e-05]
      - [10, 10, 3, 3, 0.1713224521]
      - [10, 10, 7, 3, -7.8e-09]
      - [10, 10, 9, 3, -5.9e-09]
      - [10, 10, 4, 4, 0.1646961954]
      - [10, 10, 7, 4, 2.28e-08]
      - [10, 10, 9, 4, -2.3e-08]
      - [10, 10, 5, 5, 0.1646961844]
      - [10, 10, 6, 5, -2.32e-08]
      - [10, 10, 8, 5, 2.28e-08]
      - [10, 10, 6, 6, 0.1606960464]
      - [10, 10, 8, 6, -0.004397893]
      - [10, 10, 9, 6, -1.678e-07]
      - [10, 10, 10, 6, 7.7e-09]
      - [10, 10, 7, 7, 0.160696047]
      - [10, 10, 8, 7, 1.678e-07]
      - [10, 10, 9, 7, -0.004397893]
      - [10, 10, 8, 8, 0.1625111502]
      - [10, 10, 10, 8, -2.19e-08]
      - [10, 10, 9, 9, 0.1625111498]
      - [10, 10, 10, 10, 0.1711461933]
      - [11, 10, 1, 1, -4.1e-09]
      - [11, 10, 3, 1, 8.004e-07]
      - [11, 10, 4, 1, -2.6e-09]
      - [11, 10, 5, 1, -0.0003190453]
      - [11, 10, 6, 1, -1.6e-09]
      - [11, 10, 8, 1, -1.08e-08]
      - [11, 10, 10, 1, -0.013950766]
      - [11, 10, 11, 1, -2.7e-09]
      - [11, 10, 2, 2, 8.6e-09]
      - [11, 10, 3, 2, 0.0547921292]
      - [11, 10, 4, 2, 0.0003190461]
      - [11, 10, 5, 2, -2.6e-09]
      - [11, 10, 7, 2, -2.5e-09]
      - [11, 10, 9, 2, -7e-10]
      - [11, 10, 10, 2, 2.038e-07]
      - [11, 10, 3, 3, -5.2e-09]
      - [11, 10, 4, 3, -9e-10]
      - [11, 10, 6, 3, 7.73e-08]
      - [11, 10, 7, 3, -0.0059242021]
      - [11, 10, 8, 3, 2.994e-07]
      - [11, 10, 9, 3, -0.0058477864]
      - [11, 10, 4, 4, 0.0058148642]
      - [11, 10, 5, 4, -1.329e-07]
      - [11, 10, 6, 4, -8.395e-07]
      - [11, 10, 7, 4, 0.0233698572]
      - [11, 10, 8, 4, 1.6184e-06]
      - [11, 10, 9, 4, -0.0218477903]
      - [11, 10, 11, 4, 2.181e-07]
      - [11, 10, 5, 5, -0.0058148753]
      - [11, 10, 6, 5, -0.023369858]
      - [11, 10, 7, 5, -8.395e-07]
      - [11, 10, 8, 5, 0.0218477873]
      - [11, 10, 9, 5, 1.6184e-06]
      - [11, 10, 10, 5, -2.01e-08]
      - [11, 10, 11, 5, 0.0095370728]
      - [11, 10, 6, 6, -1.62e-08]
      - [11, 10, 8, 6, -3.3e-09]
      - [11, 10, 10, 6, 0.001784103]
      - [11, 10, 11, 6, -1.8e-09]
      - [11, 10, 7, 7, -8.6e-09]
      - [11, 10, 9, 7, -4.1e-09]
      - [11, 10, 10, 7, 2.33e-08]
      - [11, 10, 8, 8, -5.29e-08]
      - [11, 10, 10, 8, -0.0270573969]
      - [11, 10, 11, 8, 3.41e-08]
      - [11, 10, 9, 9, -6.7e-09]
      - [11, 10, 10, 9, -1.3855e-06]
      - [11, 10, 10, 10, 4.81e-08]
      - [11, 10, 11, 10, 0.049203707]
      - [12, 10, 2, 1, 9.7e-09]
      - [12, 10, 3, 1, 0.0547921279]
      - [12, 10, 4, 1, -0.0003190462]
      - [12, 10, 5, 1, 2.6e-09]
      - [12, 10, 7, 1, -4e-10]
      - [12, 10, 9, 1, -1.5e-09]
      - [12, 10, 10, 1, 2.038e-07]
      - [12, 10, 12, 1, -1.9e-09]
      - [12, 10, 3, 2, -8.004e-07]
      - [12, 10, 4, 2, -2.6e-09]
      - [12, 10, 5, 2, -0.0003190453]
      - [12, 10, 6, 2, -8e-10]
      - [12, 10, 8, 2, 1.09e-08]
      - [12, 10, 10, 2, 0.0139507657]
      - [12, 10, 11, 2, 2.5e-09]
      - [12, 10, 5, 3, 1.1e-09]
      - [12, 10, 6, 3, -0.0059242021]
      - [12, 10, 7, 3, -7.73e-08]
      - [12, 10, 8, 3, -0.0058477863]
      - [12, 10, 9, 3, -2.994e-07]
      - [12, 10, 10, 3, 4e-09]
      - [12, 10, 11, 3, 0.0103323333]
      - [12, 10, 4, 4, 1.329e-07]
      - [12, 10, 5, 4, 0.0058148692]
      - [12, 10, 6, 4, -0.0233698563]
      - [12, 10, 7, 4, -8.395e-07]
      - [12, 10, 8, 4, 0.0218477901]
      - [12, 10, 9, 4, 1.6184e-06]
      - [12, 10, 10, 4, -2.03e-08]
      - [12, 10, 11, 4, 0.0095370736]
      - [12, 10, 12, 4, -2.181e-07]
      - [12, 10, 5, 5, -1.329e-07]
      - [12, 10, 6, 5, 8.395e-07]
      - [12, 10, 7, 5, -0.0233698579]
      - [12, 10, 8, 5, -1.6184e-06]
      - [12, 10, 9, 5, 0.0218477865]
      - [12, 10, 11, 5, -2.181e-07]
      - [12, 10, 12, 5, -0.0095370727]
      - [12, 10, 7, 6, 4.8e-09]
      - [12, 10, 9, 6, 1.4e-09]
      - [12, 10, 10, 6, 2.33e-08]
      - [12, 10, 12, 6, 3e-10]
      - [12, 10, 8, 7, -2.7e-09]
      - [12, 10, 10, 7, -0.001784103]
      - [12, 10, 11, 7, -5e-10]
      - [12, 10, 9, 8, 2.23e-08]
      - [12, 10, 10, 8, -1.3855e-06]
      - [12, 10, 12, 8, 3.87e-08]
      - [12, 10, 10, 9, 0.0270573961]
      - [12, 10, 11, 9, 4e-09]
      - [12, 10, 12, 10, 0.0492037051]
      - [13, 10, 1, 1, -3.4204e-06]
      - [13, 10, 2, 1, 0.0254111829]
      - [13, 10, 3, 1, 1.36e-08]
      - [13, 10, 4, 1, -5.0003e-05]
      - [13, 10, 5, 1, 8.9e-09]
      - [13, 10, 6, 1, 2.417e-07]
      - [13, 10, 7, 1, -0.0014897765]
      - [13, 10, 8, 1, 9.601e-07]
      - [13, 10, 9, 1, -0.0047906753]
      - [13, 10, 11, 1, -1.2493e-06]
      - [13, 10, 12, 1, -0.0083727871]
      - [13, 10, 13, 1, -0.0036051894]
      - [13, 10, 2, 2, 3.4204e-06]
      - [13, 10, 4, 2, 8.9e-09]
      - [13, 10, 5, 2, 5.00043e-05]
      - [13, 10, 6, 2, -0.0014897765]
      - [13, 10, 7, 2, -2.417e-07]
      - [13, 10, 8, 2, -0.0047906752]
      - [13, 10, 9, 2, -9.601e-07]
      - [13, 10, 10, 2, 8.6e-09]
      - [13, 10, 11, 2, 0.0083727871]
      - [13, 10, 12, 2, -1.2493e-06]
      - [13, 10, 13, 2, 1.1513e-06]
      - [13, 10, 4, 3, -3.093e-07]
      - [13, 10, 5, 3, 0.0021941732]
      - [13, 10, 6, 3, -2.4e-09]
      - [13, 10, 8, 3, -1.4e-09]
      - [13, 10, 10, 3, 2e-10]
      - [13, 10, 11, 3, 3.1e-09]
      - [13, 10, 5, 4, 4e-10]
      - [13, 10, 6, 4, 0.0081349549]
      - [13, 10, 7, 4, -1.2263e-06]
      - [13, 10, 8, 4, 0.0041436118]
      - [13, 10, 9, 4, -4.665e-07]
      - [13, 10, 10, 4, -0.0033013677]
      - [13, 10, 11, 4, 0.0003022419]
      - [13, 10, 12, 4, 4.95e-08]
      - [13, 10, 6, 5, -1.2263e-06]
      - [13, 10, 7, 5, -0.0081349672]
      - [13, 10, 8, 5, -4.665e-07]
      - [13, 10, 9, 5, -0.0041436025]
      - [13, 10, 10, 5, -4.653e-07]
      - [13, 10, 11, 5, -4.95e-08]
      - [13, 10, 12, 5, 0.0003022378]
      - [13, 10, 13, 5, -6e-10]
      - [13, 10, 6, 6, -2.5758e-06]
      - [13, 10, 7, 6, 0.0135619835]
      - [13, 10, 8, 6, 3.742e-07]
      - [13, 10, 9, 6, -0.0016406482]
      - [13, 10, 11, 6, 3.918e-07]
      - [13, 10, 12, 6, 0.0022149093]
      - [13, 10, 13, 6, 0.0005421789]
      - [13, 10, 7, 7, 2.5758e-06]
      - [13, 10, 8, 7, -0.0016406482]
      - [13, 10, 9, 7, -3.742e-07]
      - [13, 10, 10, 7, 1e-09]
      - [13, 10, 11, 7, -0.0022149093]
      - [13, 10, 12, 7, 3.918e-07]
      - [13, 10, 13, 7, -1.582e-07]
      - [13, 10, 8, 8, 2.3895e-06]
      - [13, 10, 9, 8, -0.0089753438]
      - [13, 10, 11, 8, -2.0966e-06]
      - [13, 10, 12, 8, -0.0097504471]
      - [13, 10, 13, 8, -0.0126499378]
      - [13, 10, 9, 9, -2.3895e-06]
      - [13, 10, 10, 9, 1.63e-08]
      - [13, 10, 11, 9, 0.009750447]
      - [13, 10, 12, 9, -2.0966e-06]
      - [13, 10, 13, 9, 3.2073e-06]
      - [13, 10, 12, 10, 2.21e-08]
      - [13, 10, 13, 10, 0.0398222852]
      - [13, 10, 11, 11, 3.4544e-06]
      - [13, 10, 12, 11, 0.0210862224]
      - [13, 10, 12, 12, -3.4544e-06]
      - [14, 10, 1, 1, 0.0254111711]
      - [14, 10, 2, 1, 3.4204e-06]
      - [14, 10, 4, 1, -8.9e-09]
      - [14, 10, 5, 1, -5.00039e-05]
      - [14, 10, 6, 1, -0.0014897747]
      - [14, 10, 7, 1, -2.417e-07]
      - [14, 10, 8, 1, -0.0047906727]
      - [14, 10, 9, 1, -9.601e-07]
      - [14, 10, 10, 1, 8.7e-09]
      - [14, 10, 11, 1, 0.0083727818]
      - [14, 10, 12, 1, -1.2493e-06]
      - [14, 10, 13, 1, -1.1513e-06]
      - [14, 10, 14, 1, 0.0036051887]
      - [14, 10, 2, 2, -0.0254111725]
      - [14, 10, 3, 2, -1.33e-08]
      - [14, 10, 4, 2, -5.00027e-05]
      - [14, 10, 5, 2, 8.9e-09]
      - [14, 10, 6, 2, -2.417e-07]
      - [14, 10, 7, 2, 0.0014897747]
      - [14, 10, 8, 2, -9.601e-07]
      - [14, 10, 9, 2, 0.0047906726]
      - [14, 10, 11, 2, 1.2493e-06]
      - [14, 10, 12, 2, 0.0083727818]
      - [14, 10, 13, 2, -0.0036051885]
      - [14, 10, 14, 2, -1.1513e-06]
      - [14, 10, 3, 3, -2e-10]
      - [14, 10, 4, 3, 0.0021941708]
      - [14, 10, 5, 3, 3.093e-07]
      - [14, 10, 7, 3, 2.4e-09]
      - [14, 10, 9, 3, 1.4e-09]
      - [14, 10, 12, 3, 3.2e-09]
      - [14, 10, 13, 3, 0.0036283405]
      - [14, 10, 4, 4, -5e-10]
      - [14, 10, 6, 4, 1.2263e-06]
      - [14, 10, 7, 4, 0.0081349485]
      - [14, 10, 8, 4, 4.665e-07]
      - [14, 10, 9, 4, 0.0041436127]
      - [14, 10, 10, 4, -4.653e-07]
      - [14, 10, 11, 4, 4.95e-08]
      - [14, 10, 12, 4, -0.0003022433]
      - [14, 10, 13, 4, 1.3e-09]
      - [14, 10, 5, 5, 6e-10]
      - [14, 10, 6, 5, 0.0081349619]
      - [14, 10, 7, 5, -1.2263e-06]
      - [14, 10, 8, 5, 0.0041436026]
      - [14, 10, 9, 5, -4.665e-07]
      - [14, 10, 10, 5, 0.0033013581]
      - [14, 10, 11, 5, 0.0003022388]
      - [14, 10, 12, 5, 4.95e-08]
      - [14, 10, 14, 5, 1e-09]
      - [14, 10, 6, 6, 0.0135619776]
      - [14, 10, 7, 6, 2.5758e-06]
      - [14, 10, 8, 6, -0.0016406471]
      - [14, 10, 9, 6, -3.742e-07]
      - [14, 10, 10, 6, 1e-09]
      - [14, 10, 11, 6, -0.0022149082]
      - [14, 10, 12, 6, 3.918e-07]
      - [14, 10, 13, 6, 1.582e-07]
      - [14, 10, 14, 6, -0.000542178]
      - [14, 10, 7, 7, -0.0135619776]
      - [14, 10, 8, 7, -3.742e-07]
      - [14, 10, 9, 7, 0.0016406471]
      - [14, 10, 11, 7, -3.918e-07]
      - [14, 10, 12, 7, -0.0022149082]
      - [14, 10, 13, 7, 0.0005421783]
      - [14, 10, 14, 7, 1.582e-07]
      - [14, 10, 8, 8, -0.0089753384]
      - [14, 10, 9, 8, -2.3895e-06]
      - [14, 10, 10, 8, 1.6e-08]
      - [14, 10, 11, 8, 0.0097504424]
      - [14, 10, 12, 8, -2.0966e-06]
      - [14, 10, 13, 8, -3.2073e-06]
      - [14, 10, 14, 8, 0.0126499865]
      - [14, 10, 9, 9, 0.0089753382]
      - [14, 10, 11, 9, 2.0966e-06]
      - [14, 10, 12, 9, 0.0097504417]
      - [14, 10, 13, 9, -0.0126499644]
      - [14, 10, 14, 9, -3.2073e-06]
      - [14, 10, 10, 10, -9e-10]
      - [14, 10, 11, 10, -2.12e-08]
      - [14, 10, 14, 10, 0.0398222433]
      - [14, 10, 11, 11, -0.0210862132]
      - [14, 10, 12, 11, 3.4544e-06]
      - [14, 10, 13, 11, 7.5468e-06]
      - [14, 10, 12, 12, 0.0210862117]
      - [14, 10, 13, 12, -0.0247641269]
      - [14, 10, 13, 13, -1.13e-08]
      - [15, 10, 2, 1, 5e-10]
      - [15, 10, 3, 1, 2.49e-08]
      - [15, 10, 4, 1, -7e-10]
      - [15, 10, 6, 1, 9.4e-09]
      - [15, 10, 7, 1, -0.0003388792]
      - [15, 10, 8, 1, 7.26e-08]
      - [15, 10, 9, 1, -0.0011035695]
      - [15, 10, 11, 1, -1.88e-08]
      - [15, 10, 12, 1, -0.0012848594]
      - [15, 10, 13, 1, 1.2e-09]
      - [15, 10, 15, 1, 1e-09]
      - [15, 10, 5, 2, -7e-10]
      - [15, 10, 6, 2, 0.0003388792]
      - [15, 10, 7, 2, 9.4e-09]
      - [15, 10, 8, 2, 0.0011035693]
      - [15, 10, 9, 2, 7.26e-08]
      - [15, 10, 10, 2, 5.1e-09]
      - [15, 10, 11, 2, -0.0012848591]
      - [15, 10, 12, 2, 1.88e-08]
      - [15, 10, 14, 2, -1.4e-09]
      - [15, 10, 6, 3, -2.8e-09]
      - [15, 10, 8, 3, -5.1e-09]
      - [15, 10, 10, 3, -0.001891225]
      - [15, 10, 11, 3, 5.6e-09]
      - [15, 10, 5, 4, 9.9e-09]
      - [15, 10, 6, 4, -1.58e-08]
      - [15, 10, 8, 4, 1.41e-08]
      - [15, 10, 11, 4, 6.9e-09]
      - [15, 10, 13, 4, 1.708e-07]
      - [15, 10, 14, 4, -0.0012119772]
      - [15, 10, 7, 5, -1.61e-08]
      - [15, 10, 9, 5, 1.39e-08]
      - [15, 10, 12, 5, -7e-09]
      - [15, 10, 13, 5, -0.001211977]
      - [15, 10, 14, 5, -1.708e-07]
      - [15, 10, 15, 5, -3e-10]
      - [15, 10, 7, 6, 3e-10]
      - [15, 10, 8, 6, -5.04e-08]
      - [15, 10, 9, 6, 0.0013223051]
      - [15, 10, 11, 6, -1.46e-08]
      - [15, 10, 12, 6, 0.001120154]
      - [15, 10, 15, 6, 1.23e-08]
      - [15, 10, 8, 7, -0.0013223052]
      - [15, 10, 9, 7, -5.04e-08]
      - [15, 10, 10, 7, 7e-10]
      - [15, 10, 11, 7, 0.0011201539]
      - [15, 10, 12, 7, 1.46e-08]
      - [15, 10, 9, 8, -2e-10]
      - [15, 10, 11, 8, 3.93e-08]
      - [15, 10, 12, 8, -0.0007682635]
      - [15, 10, 13, 8, -6.8e-09]
      - [15, 10, 15, 8, -1.96e-08]
      - [15, 10, 10, 9, 1.17e-08]
      - [15, 10, 11, 9, -0.0007682631]
      - [15, 10, 12, 9, -3.93e-08]
      - [15, 10, 14, 9, 6.3e-09]
      - [15, 10, 12, 10, 2.13e-08]
      - [15, 10, 13, 10, 7e-10]
      - [15, 10, 15, 10, 0.0018442933]
      - [15, 10, 12, 11, 4e-10]
      - [15, 10, 13, 11, 1.59e-08]
      - [15, 10, 14, 12, 1.49e-08]
      - [15, 10, 14, 13, -1.73e-08]
      - [16, 10, 1, 1, 2.35e-08]
      - [16, 10, 2, 1, 0.0015618107]
      - [16, 10, 3, 1, 1.84e-08]
      - [16, 10, 4, 1, -0.000427665]
      - [16, 10, 5, 1, 1.23e-08]
      - [16, 10, 6, 1, 1.29e-08]
      - [16, 10, 7, 1, -0.0010208844]
      - [16, 10, 8, 1, 6.8e-09]
      - [16, 10, 9, 1, -0.0001335624]
      - [16, 10, 12, 1, -0.0001793962]
      - [16, 10, 13, 1, -0.0007794102]
      - [16, 10, 14, 1, -1.323e-07]
      - [16, 10, 16, 1, -0.0007371149]
      - [16, 10, 2, 2, -2.35e-08]
      - [16, 10, 4, 2, 1.23e-08]
      - [16, 10, 5, 2, 0.0004276646]
      - [16, 10, 6, 2, -0.0010208844]
      - [16, 10, 7, 2, -1.29e-08]
      - [16, 10, 8, 2, -0.0001335624]
      - [16, 10, 9, 2, -6.8e-09]
      - [16, 10, 10, 2, 4.6e-09]
      - [16, 10, 11, 2, 0.0001793961]
      - [16, 10, 13, 2, 1.323e-07]
      - [16, 10, 14, 2, -0.0007794118]
      - [16, 10, 16, 2, 1.48e-08]
      - [16, 10, 4, 3, 1.08e-08]
      - [16, 10, 5, 3, 0.0012453706]
      - [16, 10, 6, 3, -2.5e-09]
      - [16, 10, 8, 3, -2.4e-09]
      - [16, 10, 11, 3, 4e-09]
      - [16, 10, 13, 3, -6.49e-08]
      - [16, 10, 14, 3, 0.000433967]
      - [16, 10, 5, 4, 4.8e-09]
      - [16, 10, 6, 4, 0.0006911928]
      - [16, 10, 7, 4, -8e-10]
      - [16, 10, 8, 4, 0.0006577573]
      - [16, 10, 9, 4, 2.44e-08]
      - [16, 10, 10, 4, -0.0008432742]
      - [16, 10, 11, 4, -0.0006043807]
      - [16, 10, 12, 4, -8.6e-09]
      - [16, 10, 14, 4, 4e-10]
      - [16, 10, 15, 4, -1.41e-08]
      - [16, 10, 6, 5, -8e-10]
      - [16, 10, 7, 5, -0.0006912159]
      - [16, 10, 8, 5, 2.44e-08]
      - [16, 10, 9, 5, -0.0006577425]
      - [16, 10, 10, 5, 7.3e-09]
      - [16, 10, 11, 5, 8.6e-09]
      - [16, 10, 12, 5, -0.0006043872]
      - [16, 10, 13, 5, -4e-10]
      - [16, 10, 15, 5, -0.0016309203]
      - [16, 10, 16, 5, 1e-10]
      - [16, 10, 6, 6, -6.35e-08]
      - [16, 10, 7, 6, 0.0015764499]
      - [16, 10, 8, 6, 2.5e-08]
      - [16, 10, 9, 6, -0.0003190833]
      - [16, 10, 11, 6, 5.5e-09]
      - [16, 10, 12, 6, 0.000200482]
      - [16, 10, 13, 6, 0.0004250863]
      - [16, 10, 14, 6, 6.04e-08]
      - [16, 10, 15, 6, 6.2e-09]
      - [16, 10, 16, 6, 0.0002718327]
      - [16, 10, 7, 7, 6.35e-08]
      - [16, 10, 8, 7, -0.0003190833]
      - [16, 10, 9, 7, -2.5e-08]
      - [16, 10, 10, 7, -3e-10]
      - [16, 10, 11, 7, -0.000200482]
      - [16, 10, 12, 7, 5.5e-09]
      - [16, 10, 13, 7, -6.04e-08]
      - [16, 10, 14, 7, 0.000425086]
      - [16, 10, 16, 7, 2.1e-09]
      - [16, 10, 8, 8, 1.698e-07]
      - [16, 10, 9, 8, -0.0014564023]
      - [16, 10, 11, 8, -9.63e-08]
      - [16, 10, 12, 8, -0.0014729651]
      - [16, 10, 13, 8, -0.0019078752]
      - [16, 10, 14, 8, -1.983e-07]
      - [16, 10, 15, 8, -1.22e-08]
      - [16, 10, 16, 8, -0.001540684]
      - [16, 10, 9, 9, -1.698e-07]
      - [16, 10, 10, 9, 1.04e-08]
      - [16, 10, 11, 9, 0.0014729651]
      - [16, 10, 12, 9, -9.63e-08]
      - [16, 10, 13, 9, 1.983e-07]
      - [16, 10, 14, 9, -0.0019078678]
      - [16, 10, 16, 9, -7.04e-08]
      - [16, 10, 12, 10, 1.6e-08]
      - [16, 10, 13, 10, 0.0030602491]
      - [16, 10, 14, 10, 4.579e-07]
      - [16, 10, 16, 10, 0.0025451631]
      - [16, 10, 11, 11, 1.09e-08]
      - [16, 10, 12, 11, 0.0007656669]
      - [16, 10, 13, 11, 0.0011967168]
      - [16, 10, 14, 11, 1.856e-07]
      - [16, 10, 15, 11, -6.8e-09]
      - [16, 10, 12, 12, -1.09e-08]
      - [16, 10, 13, 12, 1.856e-07]
      - [16, 10, 14, 12, -0.001196695]
      - [16, 10, 14, 13, -1.24e-08]
      - [16, 10, 15, 13, 2.2e-08]
      - [16, 10, 15, 14, -0.000147357]
      - [17, 10, 1, 1, -0.0015617996]
      - [17, 10, 2, 1, 2.35e-08]
      - [17, 10, 4, 1, 1.23e-08]
      - [17, 10, 5, 1, 0.0004276641]
      - [17, 10, 6, 1, 0.0010208841]
      - [17, 10, 7, 1, 1.29e-08]
      - [17, 10, 8, 1, 0.0001335601]
      - [17, 10, 9, 1, 6.8e-09]
      - [17, 10, 10, 1, -4.5e-09]
      - [17, 10, 11, 1, -0.0001793917]
      - [17, 10, 13, 1, 1.323e-07]
      - [17, 10, 14, 1, -0.0007794116]
      - [17, 10, 16, 1, 1.48e-08]
      - [17, 10, 17, 1, 0.0007371116]
      - [17, 10, 2, 2, 0.0015617995]
      - [17, 10, 3, 2, 1.83e-08]
      - [17, 10, 4, 2, 0.0004276645]
      - [17, 10, 5, 2, -1.23e-08]
      - [17, 10, 6, 2, 1.29e-08]
      - [17, 10, 7, 2, -0.0010208843]
      - [17, 10, 8, 2, 6.8e-09]
      - [17, 10, 9, 2, -0.00013356]
      - [17, 10, 12, 2, -0.0001793918]
      - [17, 10, 13, 2, 0.00077941]
      - [17, 10, 14, 2, 1.323e-07]
      - [17, 10, 15, 2, 2e-10]
      - [17, 10, 16, 2, 0.0007371132]
      - [17, 10, 17, 2, -1.48e-08]
      - [17, 10, 4, 3, -0.0012453695]
      - [17, 10, 5, 3, 1.08e-08]
      - [17, 10, 7, 3, -2.4e-09]
      - [17, 10, 9, 3, -2.3e-09]
      - [17, 10, 12, 3, -4e-09]
      - [17, 10, 13, 3, 0.0004339703]
      - [17, 10, 14, 3, 6.49e-08]
      - [17, 10, 16, 3, -0.0002322334]
      - [17, 10, 4, 4, 4.8e-09]
      - [17, 10, 6, 4, -8e-10]
      - [17, 10, 7, 4, -0.0006911911]
      - [17, 10, 8, 4, 2.44e-08]
      - [17, 10, 9, 4, -0.0006577556]
      - [17, 10, 10, 4, -7.3e-09]
      - [17, 10, 11, 4, 8.6e-09]
      - [17, 10, 12, 4, -0.0006043809]
      - [17, 10, 13, 4, -5e-10]
      - [17, 10, 15, 4, 0.0016309095]
      - [17, 10, 16, 4, 1e-10]
      - [17, 10, 5, 5, -4.8e-09]
      - [17, 10, 6, 5, -0.0006912142]
      - [17, 10, 7, 5, 8e-10]
      - [17, 10, 8, 5, -0.0006577409]
      - [17, 10, 9, 5, -2.44e-08]
      - [17, 10, 10, 5, -0.0008432711]
      - [17, 10, 11, 5, 0.0006043874]
      - [17, 10, 12, 5, 8.6e-09]
      - [17, 10, 14, 5, -4e-10]
      - [17, 10, 15, 5, -1.41e-08]
      - [17, 10, 17, 5, -2e-10]
      - [17, 10, 6, 6, -0.0015764378]
      - [17, 10, 7, 6, -6.35e-08]
      - [17, 10, 8, 6, 0.0003190849]
      - [17, 10, 9, 6, 2.5e-08]
      - [17, 10, 10, 6, 3e-10]
      - [17, 10, 11, 6, 0.0002004821]
      - [17, 10, 12, 6, -5.5e-09]
      - [17, 10, 13, 6, -6.04e-08]
      - [17, 10, 14, 6, 0.0004250854]
      - [17, 10, 16, 6, 2.1e-09]
      - [17, 10, 17, 6, -0.0002718548]
      - [17, 10, 7, 7, 0.0015764378]
      - [17, 10, 8, 7, 2.5e-08]
      - [17, 10, 9, 7, -0.000319085]
      - [17, 10, 11, 7, 5.5e-09]
      - [17, 10, 12, 7, 0.0002004821]
      - [17, 10, 13, 7, -0.0004250858]
      - [17, 10, 14, 7, -6.04e-08]
      - [17, 10, 15, 7, 6.1e-09]
      - [17, 10, 16, 7, -0.0002718375]
      - [17, 10, 17, 7, -2.1e-09]
      - [17, 10, 8, 8, 0.0014564003]
      - [17, 10, 9, 8, 1.698e-07]
      - [17, 10, 10, 8, -1.02e-08]
      - [17, 10, 11, 8, -0.00147296]
      - [17, 10, 12, 8, 9.63e-08]
      - [17, 10, 13, 8, 1.983e-07]
      - [17, 10, 14, 8, -0.001907865]
      - [17, 10, 16, 8, -7.04e-08]
      - [17, 10, 17, 8, 0.0015406582]
      - [17, 10, 9, 9, -0.0014564002]
      - [17, 10, 11, 9, -9.63e-08]
      - [17, 10, 12, 9, -0.0014729598]
      - [17, 10, 13, 9, 0.0019078724]
      - [17, 10, 14, 9, 1.983e-07]
      - [17, 10, 15, 9, -1.22e-08]
      - [17, 10, 16, 9, 0.001540677]
      - [17, 10, 17, 9, 7.04e-08]
      - [17, 10, 11, 10, 1.59e-08]
      - [17, 10, 13, 10, 4.579e-07]
      - [17, 10, 14, 10, -0.00306023]
      - [17, 10, 17, 10, 0.0025451579]
      - [17, 10, 11, 11, 0.00076566]
      - [17, 10, 12, 11, -1.09e-08]
      - [17, 10, 13, 11, -1.856e-07]
      - [17, 10, 14, 11, 0.0011966845]
      - [17, 10, 16, 11, -5.1e-09]
      - [17, 10, 12, 12, -0.0007656602]
      - [17, 10, 13, 12, 0.0011967064]
      - [17, 10, 14, 12, 1.856e-07]
      - [17, 10, 15, 12, 6.8e-09]
      - [17, 10, 16, 12, 0.0009358046]
      - [17, 10, 13, 13, 1.23e-08]
      - [17, 10, 15, 13, -0.0001473582]
      - [17, 10, 16, 13, 3e-10]
      - [17, 10, 14, 14, -1.26e-08]
      - [17, 10, 15, 14, -2.2e-08]
      - [17, 10, 16, 15, -4.45173e-05]
      - [17, 10, 16, 16, 1.33e-08]
      - [11, 11, 1, 1, 0.1563323309]
      - [11, 11, 2, 1, 4.096e-07]
      - [11, 11, 4, 1, -8.1e-09]
      - [11, 11, 5, 1, -0.0005564848]
      - [11, 11, 6, 1, 0.0015433213]
      - [11, 11, 7, 1, 2.35e-08]
      - [11, 11, 8, 1, 0.0009007045]
      - [11, 11, 9, 1, 1.15e-08]
      - [11, 11, 10, 1, -6e-10]
      - [11, 11, 11, 1, -0.0026255474]
      - [11, 11, 2, 2, 0.184373188]
      - [11, 11, 3, 2, -1.3e-09]
      - [11, 11, 4, 2, -0.0005564848]
      - [11, 11, 5, 2, 8.1e-09]
      - [11, 11, 6, 2, -2.55e-08]
      - [11, 11, 7, 2, 0.0002285431]
      - [11, 11, 8, 2, 1.083e-07]
      - [11, 11, 9, 2, -0.0023723636]
      - [11, 11, 11, 2, 3.84e-08]
      - [11, 11, 3, 3, 0.1698784192]
      - [11, 11, 4, 3, -0.0008133544]
      - [11, 11, 5, 3, 1.86e-08]
      - [11, 11, 9, 3, 2e-10]
      - [11, 11, 4, 4, 0.1683916713]
      - [11, 11, 6, 4, 6.19e-08]
      - [11, 11, 7, 4, -0.0047358806]
      - [11, 11, 8, 4, 9.19e-08]
      - [11, 11, 9, 4, -0.0017945934]
      - [11, 11, 10, 4, -1.3e-08]
      - [11, 11, 5, 5, 0.1683916719]
      - [11, 11, 6, 5, -0.0047358806]
      - [11, 11, 7, 5, -6.19e-08]
      - [11, 11, 8, 5, -0.0017945941]
      - [11, 11, 9, 5, -9.19e-08]
      - [11, 11, 10, 5, -0.0005666577]
      - [11, 11, 11, 5, 0.0001793939]
      - [11, 11, 6, 6, 0.1627914044]
      - [11, 11, 7, 6, -1.541e-07]
      - [11, 11, 8, 6, 0.003193978]
      - [11, 11, 9, 6, 1.758e-07]
      - [11, 11, 10, 6, -2.8e-09]
      - [11, 11, 11, 6, 0.0014830263]
      - [11, 11, 7, 7, 0.1746002028]
      - [11, 11, 8, 7, 8.96e-08]
      - [11, 11, 9, 7, -0.0009365424]
      - [11, 11, 11, 7, 1.94e-08]
      - [11, 11, 8, 8, 0.1712670874]
      - [11, 11, 9, 8, 5.605e-07]
      - [11, 11, 10, 8, -3.2e-09]
      - [11, 11, 11, 8, -0.0026297011]
      - [11, 11, 9, 9, 0.160320149]
      - [11, 11, 11, 9, -1.347e-07]
      - [11, 11, 10, 10, 0.1672135779]
      - [11, 11, 11, 10, 1.4e-09]
      - [11, 11, 11, 11, 0.1809618968]
      - [12, 11, 1, 1, 4.096e-07]
      - [12, 11, 2, 1, 0.0140204269]
      - [12, 11, 3, 1, 1.7e-09]
      - [12, 11, 4, 1, 0.0005564847]
      - [12, 11, 5, 1, -8.1e-09]
      - [12, 11, 6, 1, -1e-09]
      - [12, 11, 7, 1, -0.0006573891]
      - [12, 11, 8, 1, 5.99e-08]
      - [12, 11, 9, 1, -0.0016365338]
      - [12, 11, 11, 1, 3.68e-08]
      - [12, 11, 12, 1, -0.002517541]
      - [12, 11, 2, 2, -4.096e-07]
      - [12, 11, 4, 2, -8.1e-09]
      - [12, 11, 5, 2, -0.0005564847]
      - [12, 11, 6, 2, -0.0006573891]
      - [12, 11, 7, 2, 1e-09]
      - [12, 11, 8, 2, -0.0016365337]
      - [12, 11, 9, 2, -5.99e-08]
      - [12, 11, 10, 2, 2.2e-09]
      - [12, 11, 11, 2, 0.0025175409]
      - [12, 11, 12, 2, 3.68e-08]
      - [12, 11, 4, 3, 1.86e-08]
      - [12, 11, 5, 3, 0.0008133545]
      - [12, 11, 6, 3, -2e-10]
      - [12, 11, 8, 3, -3e-10]
      - [12, 11, 11, 3, 5e-10]
      - [12, 11, 6, 4, 0.0047358798]
      - [12, 11, 7, 4, 6.19e-08]
      - [12, 11, 8, 4, 0.0017945938]
      - [12, 11, 9, 4, 9.19e-08]
      - [12, 11, 10, 4, -0.0005666606]
      - [12, 11, 11, 4, -0.0001793937]
      - [12, 11, 6, 5, 6.19e-08]
      - [12, 11, 7, 5, -0.0047358818]
      - [12, 11, 8, 5, 9.19e-08]
      - [12, 11, 9, 5, -0.0017945923]
      - [12, 11, 10, 5, 1.3e-08]
      - [12, 11, 12, 5, -0.0001793944]
      - [12, 11, 6, 6, -1.541e-07]
      - [12, 11, 7, 6, 0.005904398]
      - [12, 11, 8, 6, 1.327e-07]
      - [12, 11, 9, 6, -0.0020652603]
      - [12, 11, 11, 6, 1.3e-08]
      - [12, 11, 12, 6, 0.0009929025]
      - [12, 11, 7, 7, 1.541e-07]
      - [12, 11, 8, 7, -0.0020652604]
      - [12, 11, 9, 7, -1.327e-07]
      - [12, 11, 10, 7, 1.7e-09]
      - [12, 11, 11, 7, -0.0009929025]
      - [12, 11, 12, 7, 1.3e-08]
      - [12, 11, 8, 8, 5.605e-07]
      - [12, 11, 9, 8, -0.0054734689]
      - [12, 11, 11, 8, -2.082e-07]
      - [12, 11, 12, 8, -0.0040661194]
      - [12, 11, 9, 9, -5.605e-07]
      - [12, 11, 10, 9, 6e-09]
      - [12, 11, 11, 9, 0.0040661194]
      - [12, 11, 12, 9, -2.082e-07]
      - [12, 11, 12, 10, 5.7e-09]
      - [12, 11, 12, 11, 0.0128611419]
      - [13, 11, 1, 1, 2.6193e-06]
      - [13, 11, 2, 1, 0.0153943706]
      - [13, 11, 3, 1, 0.0395756335]
      - [13, 11, 4, 1, -0.0004338089]
      - [13, 11, 5, 1, -6.42e-08]
      - [13, 11, 6, 1, -5.62e-08]
      - [13, 11, 7, 1, -0.0003945775]
      - [13, 11, 8, 1, -4.177e-07]
      - [13, 11, 9, 1, -0.0040033756]
      - [13, 11, 10, 1, -1.9298e-06]
      - [13, 11, 11, 1, 1.1423e-06]
      - [13, 11, 12, 1, -0.0073439857]
      - [13, 11, 13, 1, 0.0017057375]
      - [13, 11, 2, 2, -2.6193e-06]
      - [13, 11, 3, 2, 5.9052e-06]
      - [13, 11, 4, 2, 3.61e-08]
      - [13, 11, 5, 2, -0.0002113615]
      - [13, 11, 6, 2, -0.0003945779]
      - [13, 11, 7, 2, 5.62e-08]
      - [13, 11, 8, 2, -0.0040033646]
      - [13, 11, 9, 2, 4.177e-07]
      - [13, 11, 10, 2, 0.012933497]
      - [13, 11, 11, 2, 0.0073439864]
      - [13, 11, 12, 2, 1.1423e-06]
      - [13, 11, 13, 2, -2.49e-08]
      - [13, 11, 4, 3, 1.306e-07]
      - [13, 11, 5, 3, 0.0007972972]
      - [13, 11, 6, 3, -0.0041301358]
      - [13, 11, 7, 3, -7.305e-07]
      - [13, 11, 8, 3, -0.0056571167]
      - [13, 11, 9, 3, -1.2164e-06]
      - [13, 11, 10, 3, 4.3e-09]
      - [13, 11, 11, 3, 0.0100699072]
      - [13, 11, 12, 3, -1.6497e-06]
      - [13, 11, 13, 3, 1.752e-06]
      - [13, 11, 4, 4, 8.063e-07]
      - [13, 11, 5, 4, 0.0043192807]
      - [13, 11, 6, 4, -0.0122735087]
      - [13, 11, 7, 4, 2.9438e-06]
      - [13, 11, 8, 4, 0.0194373611]
      - [13, 11, 9, 4, -1.0503e-06]
      - [13, 11, 10, 4, -0.0022740935]
      - [13, 11, 11, 4, 0.0081203994]
      - [13, 11, 12, 4, 8.77e-07]
      - [13, 11, 13, 4, 3.83e-08]
      - [13, 11, 5, 5, -8.063e-07]
      - [13, 11, 6, 5, -1.4425e-06]
      - [13, 11, 7, 5, -0.0220220161]
      - [13, 11, 8, 5, 1.9966e-06]
      - [13, 11, 9, 5, 0.0145125794]
      - [13, 11, 10, 5, 3.725e-07]
      - [13, 11, 11, 5, 1.1446e-06]
      - [13, 11, 12, 5, -0.0062223241]
      - [13, 11, 13, 5, 0.0001169828]
      - [13, 11, 6, 6, 1.0277e-06]
      - [13, 11, 7, 6, 0.0089499877]
      - [13, 11, 8, 6, -1.1e-09]
      - [13, 11, 9, 6, -1.37154e-05]
      - [13, 11, 10, 6, 3.954e-07]
      - [13, 11, 11, 6, -1.79e-07]
      - [13, 11, 12, 6, 0.0014001303]
      - [13, 11, 13, 6, -0.000998502]
      - [13, 11, 7, 7, -1.0277e-06]
      - [13, 11, 8, 7, -1.37188e-05]
      - [13, 11, 9, 7, 1.1e-09]
      - [13, 11, 10, 7, -0.0022354108]
      - [13, 11, 11, 7, -0.0014001311]
      - [13, 11, 12, 7, -1.79e-07]
      - [13, 11, 13, 7, -1.3e-08]
      - [13, 11, 8, 8, -1.814e-07]
      - [13, 11, 9, 8, -0.0047088704]
      - [13, 11, 10, 8, -4.2845e-06]
      - [13, 11, 11, 8, 5.534e-07]
      - [13, 11, 12, 8, -0.0061678272]
      - [13, 11, 13, 8, -0.0192345663]
      - [13, 11, 9, 9, 1.814e-07]
      - [13, 11, 10, 9, 0.0199254925]
      - [13, 11, 11, 9, 0.0061678585]
      - [13, 11, 12, 9, 5.534e-07]
      - [13, 11, 13, 9, -9.849e-07]
      - [13, 11, 11, 10, 5.8409e-06]
      - [13, 11, 12, 10, 0.035654217]
      - [13, 11, 13, 10, 0.0247641388]
      - [13, 11, 11, 11, -1.7583e-06]
      - [13, 11, 12, 11, 0.0124769258]
      - [13, 11, 13, 11, 0.0433605936]
      - [13, 11, 12, 12, 1.7583e-06]
      - [14, 11, 1, 1, -0.0153943674]
      - [14, 11, 2, 1, 2.6193e-06]
      - [14, 11, 3, 1, 5.9052e-06]
      - [14, 11, 4, 1, -6.42e-08]
      - [14, 11, 5, 1, 0.0004338088]
      - [14, 11, 6, 1, 0.0003945775]
      - [14, 11, 7, 1, -5.62e-08]
      - [14, 11, 8, 1, 0.0040033865]
      - [14, 11, 9, 1, -4.177e-07]
      - [14, 11, 10, 1, 0.0129334908]
      - [14, 11, 11, 1, -0.0073439851]
      - [14, 11, 12, 1, -1.1423e-06]
      - [14, 11, 13, 1, 2.2e-08]
      - [14, 11, 14, 1, 0.001705738]
      - [14, 11, 2, 2, 0.0153943657]
      - [14, 11, 3, 2, -0.039575637]
      - [14, 11, 4, 2, -0.0002113617]
      - [14, 11, 5, 2, -3.61e-08]
      - [14, 11, 6, 2, -5.62e-08]
      - [14, 11, 7, 2, -0.0003945774]
      - [14, 11, 8, 2, -4.177e-07]
      - [14, 11, 9, 2, -0.004003375]
      - [14, 11, 10, 2, 1.9298e-06]
      - [14, 11, 11, 2, 1.1423e-06]
      - [14, 11, 12, 2, -0.0073439847]
      - [14, 11, 13, 2, 0.0015053527]
      - [14, 11, 14, 2, -2.49e-08]
      - [14, 11, 3, 3, 4.2e-09]
      - [14, 11, 4, 3, -0.0007972967]
      - [14, 11, 5, 3, 1.306e-07]
      - [14, 11, 6, 3, -7.305e-07]
      - [14, 11, 7, 3, 0.004130136]
      - [14, 11, 8, 3, -1.2164e-06]
      - [14, 11, 9, 3, 0.0056571172]
      - [14, 11, 11, 3, 1.6497e-06]
      - [14, 11, 12, 3, 0.0100699082]
      - [14, 11, 13, 3, -0.0057489436]
      - [14, 11, 14, 3, -1.752e-06]
      - [14, 11, 4, 4, -0.004319283]
      - [14, 11, 5, 4, 8.063e-07]
      - [14, 11, 6, 4, -1.4425e-06]
      - [14, 11, 7, 4, -0.0220220153]
      - [14, 11, 8, 4, 1.9966e-06]
      - [14, 11, 9, 4, 0.0145125801]
      - [14, 11, 10, 4, -3.725e-07]
      - [14, 11, 11, 4, 1.1446e-06]
      - [14, 11, 12, 4, -0.0062223245]
      - [14, 11, 13, 4, -0.0001169829]
      - [14, 11, 14, 4, -3.83e-08]
      - [14, 11, 5, 5, 0.0043192804]
      - [14, 11, 6, 5, 0.0122735104]
      - [14, 11, 7, 5, -2.9438e-06]
      - [14, 11, 8, 5, -0.0194373653]
      - [14, 11, 9, 5, 1.0503e-06]
      - [14, 11, 10, 5, -0.0022740594]
      - [14, 11, 11, 5, -0.0081203997]
      - [14, 11, 12, 5, -8.77e-07]
      - [14, 11, 13, 5, 3.83e-08]
      - [14, 11, 14, 5, -0.0001169824]
      - [14, 11, 6, 6, -0.0089499867]
      - [14, 11, 7, 6, 1.0277e-06]
      - [14, 11, 8, 6, 1.37133e-05]
      - [14, 11, 9, 6, -1.1e-09]
      - [14, 11, 10, 6, -0.0022354109]
      - [14, 11, 11, 6, 0.0014001303]
      - [14, 11, 12, 6, 1.79e-07]
      - [14, 11, 13, 6, 6.9e-09]
      - [14, 11, 14, 6, -0.0009985018]
      - [14, 11, 7, 7, 0.0089499888]
      - [14, 11, 8, 7, -1.1e-09]
      - [14, 11, 9, 7, -1.37167e-05]
      - [14, 11, 10, 7, -3.954e-07]
      - [14, 11, 11, 7, -1.79e-07]
      - [14, 11, 12, 7, 0.0014001311]
      - [14, 11, 13, 7, -0.0005256701]
      - [14, 11, 14, 7, -1.3e-08]
      - [14, 11, 8, 8, 0.0047089216]
      - [14, 11, 9, 8, -1.814e-07]
      - [14, 11, 10, 8, 0.0199254853]
      - [14, 11, 11, 8, -0.0061678887]
      - [14, 11, 12, 8, -5.534e-07]
      - [14, 11, 13, 8, 2.176e-07]
      - [14, 11, 14, 8, -0.0192346093]
      - [14, 11, 9, 9, -0.004708887]
      - [14, 11, 10, 9, 4.2845e-06]
      - [14, 11, 11, 9, 5.534e-07]
      - [14, 11, 12, 9, -0.006167858]
      - [14, 11, 13, 9, -0.0042495009]
      - [14, 11, 14, 9, -9.849e-07]
      - [14, 11, 10, 10, -3.26e-08]
      - [14, 11, 11, 10, -0.0356542087]
      - [14, 11, 12, 10, 5.8409e-06]
      - [14, 11, 13, 10, 7.5468e-06]
      - [14, 11, 14, 10, -0.0247641051]
      - [14, 11, 11, 11, 0.0124769244]
      - [14, 11, 12, 11, 1.7583e-06]
      - [14, 11, 14, 11, 0.0433605932]
      - [14, 11, 12, 12, -0.0124769237]
      - [14, 11, 13, 12, -0.0102318403]
      - [14, 11, 13, 13, -0.0299636842]
      - [15, 11, 2, 1, -7e-10]
      - [15, 11, 3, 1, -0.0163289492]
      - [15, 11, 4, 1, 0.0003300617]
      - [15, 11, 5, 1, -2.7e-09]
      - [15, 11, 9, 1, -1e-10]
      - [15, 11, 10, 1, -8.9e-08]
      - [15, 11, 12, 1, -2e-10]
      - [15, 11, 13, 1, -0.0021840305]
      - [15, 11, 14, 1, -3.259e-07]
      - [15, 11, 15, 1, -0.0008734539]
      - [15, 11, 3, 2, 2.385e-07]
      - [15, 11, 4, 2, 2.7e-09]
      - [15, 11, 5, 2, 0.0003300617]
      - [15, 11, 6, 2, 1e-10]
      - [15, 11, 8, 2, -5.2e-09]
      - [15, 11, 10, 2, -0.0060930261]
      - [15, 11, 11, 2, -1e-10]
      - [15, 11, 13, 2, -3.259e-07]
      - [15, 11, 14, 2, 0.0021840305]
      - [15, 11, 15, 2, 1.28e-08]
      - [15, 11, 5, 3, -1e-10]
      - [15, 11, 6, 3, 0.0018998336]
      - [15, 11, 7, 3, 2.48e-08]
      - [15, 11, 8, 3, 0.003575528]
      - [15, 11, 9, 3, 1.831e-07]
      - [15, 11, 10, 3, -2.7e-09]
      - [15, 11, 11, 3, -0.0053256705]
      - [15, 11, 14, 3, -1e-10]
      - [15, 11, 4, 4, -1.423e-07]
      - [15, 11, 5, 4, -0.0062281198]
      - [15, 11, 6, 4, 0.0104428294]
      - [15, 11, 7, 4, 3.751e-07]
      - [15, 11, 8, 4, -0.0102883653]
      - [15, 11, 9, 4, -7.621e-07]
      - [15, 11, 10, 4, 8.9e-09]
      - [15, 11, 11, 4, -0.0041964358]
      - [15, 11, 12, 4, 9.6e-08]
      - [15, 11, 13, 4, -2.196e-07]
      - [15, 11, 14, 4, 0.0013407328]
      - [15, 11, 5, 5, 1.423e-07]
      - [15, 11, 6, 5, -3.751e-07]
      - [15, 11, 7, 5, 0.0104428296]
      - [15, 11, 8, 5, 7.621e-07]
      - [15, 11, 9, 5, -0.0102883654]
      - [15, 11, 11, 5, 9.6e-08]
      - [15, 11, 12, 5, 0.004196436]
      - [15, 11, 13, 5, -0.0013407329]
      - [15, 11, 14, 5, -2.196e-07]
      - [15, 11, 7, 6, 1e-10]
      - [15, 11, 9, 6, -4e-10]
      - [15, 11, 10, 6, -2.95e-08]
      - [15, 11, 12, 6, 3e-10]
      - [15, 11, 13, 6, 0.0012771519]
      - [15, 11, 14, 6, 2.259e-07]
      - [15, 11, 15, 6, -0.0083455314]
      - [15, 11, 8, 7, 2.4e-09]
      - [15, 11, 10, 7, 0.0022588596]
      - [15, 11, 11, 7, 2e-10]
      - [15, 11, 13, 7, 2.259e-07]
      - [15, 11, 14, 7, -0.0012771519]
      - [15, 11, 15, 7, -1.089e-07]
      - [15, 11, 9, 8, -7.6e-09]
      - [15, 11, 10, 8, 4.461e-07]
      - [15, 11, 12, 8, -1.17e-08]
      - [15, 11, 13, 8, 0.0036236025]
      - [15, 11, 14, 8, 7.792e-07]
      - [15, 11, 15, 8, 0.0130495304]
      - [15, 11, 10, 9, -0.0087113601]
      - [15, 11, 13, 9, 7.792e-07]
      - [15, 11, 14, 9, -0.0036236033]
      - [15, 11, 15, 9, 6.682e-07]
      - [15, 11, 12, 10, -0.0132677729]
      - [15, 11, 13, 10, -2.2e-09]
      - [15, 11, 15, 10, -1.15e-08]
      - [15, 11, 12, 11, -3e-10]
      - [15, 11, 13, 11, -0.0109847007]
      - [15, 11, 14, 11, -1.7995e-06]
      - [15, 11, 15, 11, 0.0099923166]
      - [15, 11, 13, 12, 1.7995e-06]
      - [15, 11, 14, 12, -0.0109847018]
      - [15, 11, 13, 13, -3.658e-06]
      - [15, 11, 14, 13, 0.0120033161]
      - [15, 11, 14, 14, 3.658e-06]
      - [16, 11, 1, 1, -6.2e-08]
      - [16, 11, 2, 1, -0.003020966]
      - [16, 11, 3, 1, -0.0084798792]
      - [16, 11, 4, 1, 0.000586575]
      - [16, 11, 5, 1, 1.35e-08]
      - [16, 11, 6, 1, 4.5e-09]
      - [16, 11, 7, 1, -0.000625105]
      - [16, 11, 8, 1, -9.6e-09]
      - [16, 11, 9, 1, 0.000211247]
      - [16, 11, 10, 1, -1e-09]
      - [16, 11, 11, 1, -4.7e-09]
      - [16, 11, 12, 1, 0.0007981733]
      - [16, 11, 13, 1, -0.0006385529]
      - [16, 11, 14, 1, -7.98e-08]
      - [16, 11, 15, 1, -0.0009569951]
      - [16, 11, 16, 1, 0.0006105167]
      - [16, 11, 2, 2, 6.2e-08]
      - [16, 11, 3, 2, 3.5e-09]
      - [16, 11, 4, 2, 2.5e-09]
      - [16, 11, 5, 2, 0.0012725442]
      - [16, 11, 6, 2, -0.0006251049]
      - [16, 11, 7, 2, -4.5e-09]
      - [16, 11, 8, 2, 0.000211245]
      - [16, 11, 9, 2, 9.6e-09]
      - [16, 11, 10, 2, -0.002406676]
      - [16, 11, 11, 2, -0.0007981734]
      - [16, 11, 12, 2, -4.7e-09]
      - [16, 11, 13, 2, -1.522e-07]
      - [16, 11, 14, 2, 0.0010797364]
      - [16, 11, 15, 2, 4e-10]
      - [16, 11, 16, 2, -8.9e-09]
      - [16, 11, 4, 3, 6.6e-09]
      - [16, 11, 5, 3, 0.0004635191]
      - [16, 11, 6, 3, -4.01033e-05]
      - [16, 11, 7, 3, -1.1e-09]
      - [16, 11, 8, 3, 0.0015482142]
      - [16, 11, 9, 3, 1.013e-07]
      - [16, 11, 10, 3, -1.2e-09]
      - [16, 11, 11, 3, -0.0021746835]
      - [16, 11, 12, 3, 3.09e-08]
      - [16, 11, 13, 3, -5.17e-08]
      - [16, 11, 14, 3, 0.0003330347]
      - [16, 11, 16, 3, 2e-09]
      - [16, 11, 4, 4, -9.31e-08]
      - [16, 11, 5, 4, -0.0025137077]
      - [16, 11, 6, 4, 0.0053608068]
      - [16, 11, 7, 4, 1.154e-07]
      - [16, 11, 8, 4, -0.0039092609]
      - [16, 11, 9, 4, -2.248e-07]
      - [16, 11, 10, 4, -0.0003885305]
      - [16, 11, 11, 4, -0.002165842]
      - [16, 11, 12, 4, 1.28e-08]
      - [16, 11, 13, 4, -6.02e-08]
      - [16, 11, 14, 4, 0.0003379478]
      - [16, 11, 15, 4, 3.43e-08]
      - [16, 11, 16, 4, -1.33e-08]
      - [16, 11, 5, 5, 9.31e-08]
      - [16, 11, 6, 5, -1.148e-07]
      - [16, 11, 7, 5, 0.0052316075]
      - [16, 11, 8, 5, 1.791e-07]
      - [16, 11, 9, 5, -0.0028353232]
      - [16, 11, 10, 5, 5.5e-09]
      - [16, 11, 11, 5, 1.88e-08]
      - [16, 11, 12, 5, 0.0014771422]
      - [16, 11, 13, 5, -0.0003379478]
      - [16, 11, 14, 5, -6.02e-08]
      - [16, 11, 15, 5, 0.0024174679]
      - [16, 11, 16, 5, -0.0004695535]
      - [16, 11, 6, 6, 1.035e-07]
      - [16, 11, 7, 6, -0.0029732205]
      - [16, 11, 8, 6, 2.77e-08]
      - [16, 11, 9, 6, -0.0003790332]
      - [16, 11, 10, 6, -7.3e-09]
      - [16, 11, 11, 6, 9.3e-09]
      - [16, 11, 12, 6, 0.000426484]
      - [16, 11, 13, 6, -0.0002688055]
      - [16, 11, 14, 6, -3.69e-08]
      - [16, 11, 15, 6, -0.0023614786]
      - [16, 11, 16, 6, 0.0060122659]
      - [16, 11, 7, 7, -1.035e-07]
      - [16, 11, 8, 7, -0.0003790326]
      - [16, 11, 9, 7, -2.77e-08]
      - [16, 11, 10, 7, 0.000266963]
      - [16, 11, 11, 7, -0.0004264838]
      - [16, 11, 12, 7, 9.3e-09]
      - [16, 11, 13, 7, 3.46e-08]
      - [16, 11, 14, 7, -0.0002546291]
      - [16, 11, 15, 7, -6.44e-08]
      - [16, 11, 16, 7, 7.85e-08]
      - [16, 11, 8, 8, 4.24e-08]
      - [16, 11, 9, 8, -0.000381869]
      - [16, 11, 10, 8, 1.796e-07]
      - [16, 11, 11, 8, 4.17e-08]
      - [16, 11, 12, 8, 0.0006957803]
      - [16, 11, 13, 8, 0.0016871133]
      - [16, 11, 14, 8, 2.978e-07]
      - [16, 11, 15, 8, 0.0056876702]
      - [16, 11, 16, 8, 0.0062778511]
      - [16, 11, 9, 9, -4.24e-08]
      - [16, 11, 10, 9, -0.0027463635]
      - [16, 11, 11, 9, -0.0006957862]
      - [16, 11, 12, 9, 4.17e-08]
      - [16, 11, 13, 9, 2.188e-07]
      - [16, 11, 14, 9, -0.0008852051]
      - [16, 11, 15, 9, 3.72e-07]
      - [16, 11, 16, 9, 3.215e-07]
      - [16, 11, 11, 10, -9.52e-08]
      - [16, 11, 12, 10, -0.0067020674]
      - [16, 11, 13, 10, -0.0031558696]
      - [16, 11, 14, 10, -4.896e-07]
      - [16, 11, 15, 10, -5.1e-09]
      - [16, 11, 16, 10, 0.0009358016]
      - [16, 11, 11, 11, -1.79e-08]
      - [16, 11, 12, 11, -0.0020561281]
      - [16, 11, 13, 11, -0.0076297878]
      - [16, 11, 14, 11, -1.1416e-06]
      - [16, 11, 15, 11, 0.0033391628]
      - [16, 11, 16, 11, 0.0049857509]
      - [16, 11, 12, 12, 1.79e-08]
      - [16, 11, 13, 12, 4.062e-07]
      - [16, 11, 14, 12, -0.002714865]
      - [16, 11, 15, 12, -4.74e-08]
      - [16, 11, 13, 13, -1.7349e-06]
      - [16, 11, 14, 13, 0.0054394152]
      - [16, 11, 15, 13, 1.06e-08]
      - [16, 11, 14, 14, 1.7349e-06]
      - [16, 11, 15, 14, -6.84905e-05]
      - [17, 11, 1, 1, -0.0030209655]
      - [17, 11, 2, 1, 6.2e-08]
      - [17, 11, 3, 1, -3.5e-09]
      - [17, 11, 4, 1, -1.35e-08]
      - [17, 11, 5, 1, 0.0005865752]
      - [17, 11, 6, 1, -0.0006251049]
      - [17, 11, 7, 1, -4.5e-09]
      - [17, 11, 8, 1, 0.0002112491]
      - [17, 11, 9, 1, 9.6e-09]
      - [17, 11, 10, 1, 0.0024066758]
      - [17, 11, 11, 1, -0.0007981732]
      - [17, 11, 12, 1, -4.7e-09]
      - [17, 11, 13, 1, -7.98e-08]
      - [17, 11, 14, 1, 0.000638553]
      - [17, 11, 15, 1, -4e-10]
      - [17, 11, 16, 1, -2.3e-09]
      - [17, 11, 17, 1, 0.0006105167]
      - [17, 11, 2, 2, 0.0030209651]
      - [17, 11, 3, 2, -0.0084798803]
      - [17, 11, 4, 2, -0.0012725442]
      - [17, 11, 5, 2, 2.5e-09]
      - [17, 11, 6, 2, -4.5e-09]
      - [17, 11, 7, 2, 0.000625105]
      - [17, 11, 8, 2, 9.6e-09]
      - [17, 11, 9, 2, -0.000211247]
      - [17, 11, 10, 2, -1e-09]
      - [17, 11, 11, 2, 4.7e-09]
      - [17, 11, 12, 2, -0.0007981731]
      - [17, 11, 13, 2, 0.0010797365]
      - [17, 11, 14, 2, 1.522e-07]
      - [17, 11, 15, 2, -0.0009569951]
      - [17, 11, 16, 2, -0.0001601608]
      - [17, 11, 17, 2, -8.9e-09]
      - [17, 11, 3, 3, 9e-10]
      - [17, 11, 4, 3, 0.0004635193]
      - [17, 11, 5, 3, -6.6e-09]
      - [17, 11, 6, 3, 1.1e-09]
      - [17, 11, 7, 3, -4.01035e-05]
      - [17, 11, 8, 3, -1.013e-07]
      - [17, 11, 9, 3, 0.0015482143]
      - [17, 11, 11, 3, 3.09e-08]
      - [17, 11, 12, 3, 0.0021746837]
      - [17, 11, 13, 3, -0.0003330347]
      - [17, 11, 14, 3, -5.17e-08]
      - [17, 11, 16, 3, 0.0003604262]
      - [17, 11, 17, 3, -2e-09]
      - [17, 11, 4, 4, -0.0025137082]
      - [17, 11, 5, 4, 9.31e-08]
      - [17, 11, 6, 4, 1.148e-07]
      - [17, 11, 7, 4, -0.0052316074]
      - [17, 11, 8, 4, -1.791e-07]
      - [17, 11, 9, 4, 0.0028353234]
      - [17, 11, 10, 4, 5.5e-09]
      - [17, 11, 11, 4, -1.88e-08]
      - [17, 11, 12, 4, -0.0014771424]
      - [17, 11, 13, 4, -0.0003379479]
      - [17, 11, 14, 4, -6.02e-08]
      - [17, 11, 15, 4, 0.0024174677]
      - [17, 11, 16, 4, -0.0004695534]
      - [17, 11, 17, 4, 1.33e-08]
      - [17, 11, 5, 5, 0.0025137075]
      - [17, 11, 6, 5, 0.0053608074]
      - [17, 11, 7, 5, 1.154e-07]
      - [17, 11, 8, 5, -0.0039092604]
      - [17, 11, 9, 5, -2.248e-07]
      - [17, 11, 10, 5, 0.0003885373]
      - [17, 11, 11, 5, -0.002165842]
      - [17, 11, 12, 5, 1.28e-08]
      - [17, 11, 13, 5, 6.02e-08]
      - [17, 11, 14, 5, -0.0003379478]
      - [17, 11, 15, 5, -3.43e-08]
      - [17, 11, 16, 5, 1.33e-08]
      - [17, 11, 17, 5, 0.0004695531]
      - [17, 11, 6, 6, -0.00297322]
      - [17, 11, 7, 6, -1.035e-07]
      - [17, 11, 8, 6, -0.0003790333]
      - [17, 11, 9, 6, -2.77e-08]
      - [17, 11, 10, 6, -0.0002669623]
      - [17, 11, 11, 6, -0.0004264839]
      - [17, 11, 12, 6, 9.3e-09]
      - [17, 11, 13, 6, -3.69e-08]
      - [17, 11, 14, 6, 0.0002688055]
      - [17, 11, 15, 6, 6.44e-08]
      - [17, 11, 16, 6, 4.15e-08]
      - [17, 11, 17, 6, 0.0060122661]
      - [17, 11, 7, 7, 0.0029732209]
      - [17, 11, 8, 7, -2.77e-08]
      - [17, 11, 9, 7, 0.000379033]
      - [17, 11, 10, 7, -7.3e-09]
      - [17, 11, 11, 7, -9.3e-09]
      - [17, 11, 12, 7, -0.0004264838]
      - [17, 11, 13, 7, -0.000254629]
      - [17, 11, 14, 7, -3.46e-08]
      - [17, 11, 15, 7, -0.0023614791]
      - [17, 11, 16, 7, -0.0031826501]
      - [17, 11, 17, 7, 7.85e-08]
      - [17, 11, 8, 8, -0.0003818619]
      - [17, 11, 9, 8, -4.24e-08]
      - [17, 11, 10, 8, 0.0027463643]
      - [17, 11, 11, 8, -0.0006957919]
      - [17, 11, 12, 8, 4.17e-08]
      - [17, 11, 13, 8, 2.978e-07]
      - [17, 11, 14, 8, -0.001687119]
      - [17, 11, 15, 8, -3.72e-07]
      - [17, 11, 16, 8, 1.417e-07]
      - [17, 11, 17, 8, 0.0062778498]
      - [17, 11, 9, 9, 0.0003818667]
      - [17, 11, 10, 9, 1.796e-07]
      - [17, 11, 11, 9, -4.17e-08]
      - [17, 11, 12, 9, -0.0006957863]
      - [17, 11, 13, 9, -0.0008852053]
      - [17, 11, 14, 9, -2.188e-07]
      - [17, 11, 15, 9, 0.0056876704]
      - [17, 11, 16, 9, -0.002767297]
      - [17, 11, 17, 9, 3.215e-07]
      - [17, 11, 10, 10, -4.5e-09]
      - [17, 11, 11, 10, -0.0067020669]
      - [17, 11, 12, 10, 9.52e-08]
      - [17, 11, 13, 10, 4.896e-07]
      - [17, 11, 14, 10, -0.0031558669]
      - [17, 11, 16, 10, -5.1e-09]
      - [17, 11, 17, 10, -0.0009358125]
      - [17, 11, 11, 11, 0.002056128]
      - [17, 11, 12, 11, -1.79e-08]
      - [17, 11, 13, 11, -1.1416e-06]
      - [17, 11, 14, 11, 0.0076297881]
      - [17, 11, 15, 11, -4.74e-08]
      - [17, 11, 17, 11, 0.0049857512]
      - [17, 11, 12, 12, -0.0020561278]
      - [17, 11, 13, 12, -0.0027148654]
      - [17, 11, 14, 12, -4.062e-07]
      - [17, 11, 15, 12, -0.0033391632]
      - [17, 11, 16, 12, 0.0012131722]
      - [17, 11, 13, 13, -0.0054394153]
      - [17, 11, 14, 13, -1.7349e-06]
      - [17, 11, 15, 13, 6.84904e-05]
      - [17, 11, 16, 13, 0.0011109837]
      - [17, 11, 14, 14, 0.0054394149]
      - [17, 11, 15, 14, 1.06e-08]
      - [17, 11, 16, 14, 1.881e-07]
      - [17, 11, 15, 15, -1e-10]
      - [17, 11, 16, 15, -0.000699966]
      - [17, 11, 16, 16, -0.0065368917]
      - [12, 12, 1, 1, 0.1843731862]
      - [12, 12, 2, 1, -4.096e-07]
      - [12, 12, 4, 1, 8.1e-09]
      - [12, 12, 5, 1, 0.0005564848]
      - [12, 12, 6, 1, 0.0002285432]
      - [12, 12, 7, 1, 2.55e-08]
      - [12, 12, 8, 1, -0.0023723633]
      - [12, 12, 9, 1, -1.083e-07]
      - [12, 12, 10, 1, 1.7e-09]
      - [12, 12, 11, 1, 0.0024095351]
      - [12, 12, 12, 1, 3.84e-08]
      - [12, 12, 2, 2, 0.1563323312]
      - [12, 12, 3, 2, 1.8e-09]
      - [12, 12, 4, 2, 0.0005564849]
      - [12, 12, 5, 2, -8.1e-09]
      - [12, 12, 6, 2, -2.35e-08]
      - [12, 12, 7, 2, 0.0015433213]
      - [12, 12, 8, 2, -1.15e-08]
      - [12, 12, 9, 2, 0.0009007042]
      - [12, 12, 11, 2, -3.52e-08]
      - [12, 12, 12, 2, 0.0026255469]
      - [12, 12, 3, 3, 0.1698784189]
      - [12, 12, 4, 3, 0.0008133544]
      - [12, 12, 5, 3, -1.86e-08]
      - [12, 12, 7, 3, -2e-10]
      - [12, 12, 9, 3, -1e-10]
      - [12, 12, 12, 3, -3e-10]
      - [12, 12, 4, 4, 0.168391672]
      - [12, 12, 6, 4, -6.19e-08]
      - [12, 12, 7, 4, 0.0047358804]
      - [12, 12, 8, 4, -9.19e-08]
      - [12, 12, 9, 4, 0.0017945933]
      - [12, 12, 10, 4, 1.3e-08]
      - [12, 12, 12, 4, 0.0001793942]
      - [12, 12, 5, 5, 0.1683916715]
      - [12, 12, 6, 5, 0.0047358802]
      - [12, 12, 7, 5, 6.19e-08]
      - [12, 12, 8, 5, 0.001794594]
      - [12, 12, 9, 5, 9.19e-08]
      - [12, 12, 10, 5, 0.0005666576]
      - [12, 12, 11, 5, -0.000179394]
      - [12, 12, 6, 6, 0.1746002022]
      - [12, 12, 7, 6, 1.541e-07]
      - [12, 12, 8, 6, -0.0009365424]
      - [12, 12, 9, 6, -8.96e-08]
      - [12, 12, 10, 6, 9e-10]
      - [12, 12, 11, 6, -0.0005027788]
      - [12, 12, 12, 6, 1.94e-08]
      - [12, 12, 7, 7, 0.162791405]
      - [12, 12, 8, 7, -1.758e-07]
      - [12, 12, 9, 7, 0.0031939781]
      - [12, 12, 11, 7, -6.6e-09]
      - [12, 12, 12, 7, -0.0014830262]
      - [12, 12, 8, 8, 0.1603201493]
      - [12, 12, 9, 8, -5.605e-07]
      - [12, 12, 10, 8, 5.5e-09]
      - [12, 12, 11, 8, 0.0055025385]
      - [12, 12, 12, 8, -1.347e-07]
      - [12, 12, 9, 9, 0.171267087]
      - [12, 12, 11, 9, 2.818e-07]
      - [12, 12, 12, 9, 0.0026297004]
      - [12, 12, 10, 10, 0.1672135769]
      - [12, 12, 11, 10, -3.5e-09]
      - [12, 12, 11, 11, 0.1552396109]
      - [12, 12, 12, 12, 0.1809618952]
      - [13, 12, 1, 1, -0.0153943681]
      - [13, 12, 2, 1, 2.6193e-06]
      - [13, 12, 3, 1, -5.9052e-06]
      - [13, 12, 4, 1, 3.61e-08]
      - [13, 12, 5, 1, -0.0002113616]
      - [13, 12, 6, 1, 0.0003945776]
      - [13, 12, 7, 1, -5.62e-08]
      - [13, 12, 8, 1, 0.0040033643]
      - [13, 12, 9, 1, -4.177e-07]
      - [13, 12, 10, 1, -0.0129334973]
      - [13, 12, 11, 1, -0.0073439859]
      - [13, 12, 12, 1, -1.1423e-06]
      - [13, 12, 13, 1, -2.49e-08]
      - [13, 12, 2, 2, 0.0153943716]
      - [13, 12, 3, 2, 0.0395756336]
      - [13, 12, 4, 2, 0.0004338087]
      - [13, 12, 5, 2, 6.42e-08]
      - [13, 12, 6, 2, -5.62e-08]
      - [13, 12, 7, 2, -0.0003945778]
      - [13, 12, 8, 2, -4.177e-07]
      - [13, 12, 9, 2, -0.0040033758]
      - [13, 12, 10, 2, -1.9298e-06]
      - [13, 12, 11, 2, 1.1423e-06]
      - [13, 12, 12, 2, -0.0073439862]
      - [13, 12, 13, 2, -0.0017057376]
      - [13, 12, 3, 3, -3.9e-09]
      - [13, 12, 4, 3, -0.0007972971]
      - [13, 12, 5, 3, 1.306e-07]
      - [13, 12, 6, 3, 7.305e-07]
      - [13, 12, 7, 3, -0.0041301358]
      - [13, 12, 8, 3, 1.2164e-06]
      - [13, 12, 9, 3, -0.0056571168]
      - [13, 12, 11, 3, -1.6497e-06]
      - [13, 12, 12, 3, -0.0100699075]
      - [13, 12, 13, 3, -0.0057489432]
      - [13, 12, 4, 4, 0.0043192821]
      - [13, 12, 5, 4, -8.063e-07]
      - [13, 12, 6, 4, 2.9438e-06]
      - [13, 12, 7, 4, 0.0122735098]
      - [13, 12, 8, 4, -1.0503e-06]
      - [13, 12, 9, 4, -0.0194373631]
      - [13, 12, 10, 4, -3.725e-07]
      - [13, 12, 11, 4, -8.77e-07]
      - [13, 12, 12, 4, 0.0081203995]
      - [13, 12, 13, 4, 0.0001169823]
      - [13, 12, 5, 5, -0.0043192798]
      - [13, 12, 6, 5, -0.0220220157]
      - [13, 12, 7, 5, 1.4425e-06]
      - [13, 12, 8, 5, 0.0145125778]
      - [13, 12, 9, 5, -1.9966e-06]
      - [13, 12, 10, 5, -0.0022740892]
      - [13, 12, 11, 5, 0.0062223241]
      - [13, 12, 12, 5, 1.1446e-06]
      - [13, 12, 13, 5, -3.83e-08]
      - [13, 12, 6, 6, -0.0089499892]
      - [13, 12, 7, 6, 1.0277e-06]
      - [13, 12, 8, 6, 1.37183e-05]
      - [13, 12, 9, 6, -1.1e-09]
      - [13, 12, 10, 6, 0.0022354107]
      - [13, 12, 11, 6, 0.0014001309]
      - [13, 12, 12, 6, 1.79e-07]
      - [13, 12, 13, 6, -1.3e-08]
      - [13, 12, 7, 7, 0.0089499869]
      - [13, 12, 8, 7, -1.1e-09]
      - [13, 12, 9, 7, -1.37151e-05]
      - [13, 12, 10, 7, 3.954e-07]
      - [13, 12, 11, 7, -1.79e-07]
      - [13, 12, 12, 7, 0.0014001301]
      - [13, 12, 13, 7, 0.0009985012]
      - [13, 12, 8, 8, 0.0047088529]
      - [13, 12, 9, 8, -1.814e-07]
      - [13, 12, 10, 8, -0.0199254926]
      - [13, 12, 11, 8, -0.0061678273]
      - [13, 12, 12, 8, -5.534e-07]
      - [13, 12, 13, 8, -9.849e-07]
      - [13, 12, 9, 9, -0.0047088873]
      - [13, 12, 10, 9, -4.2845e-06]
      - [13, 12, 11, 9, 5.534e-07]
      - [13, 12, 12, 9, -0.0061678571]
      - [13, 12, 13, 9, 0.0192345893]
      - [13, 12, 10, 10, 3.38e-08]
      - [13, 12, 11, 10, 0.0356542172]
      - [13, 12, 12, 10, -5.8409e-06]
      - [13, 12, 13, 10, 7.5468e-06]
      - [13, 12, 11, 11, 0.0124769251]
      - [13, 12, 12, 11, 1.7583e-06]
      - [13, 12, 12, 12, -0.0124769238]
      - [13, 12, 13, 12, 0.0433605944]
      - [14, 12, 1, 1, -2.6193e-06]
      - [14, 12, 2, 1, -0.0153943651]
      - [14, 12, 3, 1, 0.0395756359]
      - [14, 12, 4, 1, -0.0002113616]
      - [14, 12, 5, 1, -3.61e-08]
      - [14, 12, 6, 1, 5.62e-08]
      - [14, 12, 7, 1, 0.0003945776]
      - [14, 12, 8, 1, 4.177e-07]
      - [14, 12, 9, 1, 0.0040033754]
      - [14, 12, 10, 1, -1.9298e-06]
      - [14, 12, 11, 1, -1.1423e-06]
      - [14, 12, 12, 1, 0.0073439855]
      - [14, 12, 13, 1, 0.001505353]
      - [14, 12, 14, 1, -2.49e-08]
      - [14, 12, 2, 2, 2.6193e-06]
      - [14, 12, 3, 2, 5.9052e-06]
      - [14, 12, 4, 2, 6.42e-08]
      - [14, 12, 5, 2, -0.000433809]
      - [14, 12, 6, 2, 0.0003945772]
      - [14, 12, 7, 2, -5.62e-08]
      - [14, 12, 8, 2, 0.0040033864]
      - [14, 12, 9, 2, -4.177e-07]
      - [14, 12, 10, 2, 0.0129334909]
      - [14, 12, 11, 2, -0.007343985]
      - [14, 12, 12, 2, -1.1423e-06]
      - [14, 12, 13, 2, -2.2e-08]
      - [14, 12, 14, 2, -0.0017057368]
      - [14, 12, 4, 3, -1.306e-07]
      - [14, 12, 5, 3, -0.0007972967]
      - [14, 12, 6, 3, -0.004130136]
      - [14, 12, 7, 3, -7.305e-07]
      - [14, 12, 8, 3, -0.0056571172]
      - [14, 12, 9, 3, -1.2164e-06]
      - [14, 12, 10, 3, 4e-09]
      - [14, 12, 11, 3, 0.0100699083]
      - [14, 12, 12, 3, -1.6497e-06]
      - [14, 12, 13, 3, -1.752e-06]
      - [14, 12, 14, 3, 0.0057489432]
      - [14, 12, 4, 4, 8.063e-07]
      - [14, 12, 5, 4, 0.0043192815]
      - [14, 12, 6, 4, -0.0220220162]
      - [14, 12, 7, 4, 1.4425e-06]
      - [14, 12, 8, 4, 0.0145125818]
      - [14, 12, 9, 4, -1.9966e-06]
      - [14, 12, 10, 4, 0.0022740638]
      - [14, 12, 11, 4, 0.0062223244]
      - [14, 12, 12, 4, 1.1446e-06]
      - [14, 12, 13, 4, 3.83e-08]
      - [14, 12, 14, 4, -0.0001169826]
      - [14, 12, 5, 5, -8.063e-07]
      - [14, 12, 6, 5, -2.9438e-06]
      - [14, 12, 7, 5, -0.0122735094]
      - [14, 12, 8, 5, 1.0503e-06]
      - [14, 12, 9, 5, 0.0194373635]
      - [14, 12, 10, 5, -3.725e-07]
      - [14, 12, 11, 5, 8.77e-07]
      - [14, 12, 12, 5, -0.0081203998]
      - [14, 12, 13, 5, 0.0001169823]
      - [14, 12, 14, 5, 3.83e-08]
      - [14, 12, 6, 6, -1.0277e-06]
      - [14, 12, 7, 6, -0.0089499873]
      - [14, 12, 8, 6, 1.1e-09]
      - [14, 12, 9, 6, 1.37168e-05]
      - [14, 12, 10, 6, 3.954e-07]
      - [14, 12, 11, 6, 1.79e-07]
      - [14, 12, 12, 6, -0.0014001312]
      - [14, 12, 13, 6, -0.0005256708]
      - [14, 12, 14, 6, -1.3e-08]
      - [14, 12, 7, 7, 1.0277e-06]
      - [14, 12, 8, 7, 1.37134e-05]
      - [14, 12, 9, 7, -1.1e-09]
      - [14, 12, 10, 7, -0.002235411]
      - [14, 12, 11, 7, 0.0014001304]
      - [14, 12, 12, 7, 1.79e-07]
      - [14, 12, 13, 7, -6.9e-09]
      - [14, 12, 14, 7, 0.0009985016]
      - [14, 12, 8, 8, 1.814e-07]
      - [14, 12, 9, 8, 0.0047089044]
      - [14, 12, 10, 8, -4.2845e-06]
      - [14, 12, 11, 8, -5.534e-07]
      - [14, 12, 12, 8, 0.0061678887]
      - [14, 12, 13, 8, -0.0042495208]
      - [14, 12, 14, 8, -9.849e-07]
      - [14, 12, 9, 9, -1.814e-07]
      - [14, 12, 10, 9, 0.0199254845]
      - [14, 12, 11, 9, -0.0061678573]
      - [14, 12, 12, 9, -5.534e-07]
      - [14, 12, 13, 9, -2.176e-07]
      - [14, 12, 14, 9, 0.0192345889]
      - [14, 12, 11, 10, 5.8409e-06]
      - [14, 12, 12, 10, 0.0356542067]
      - [14, 12, 13, 10, -0.0247641197]
      - [14, 12, 14, 10, -7.5468e-06]
      - [14, 12, 11, 11, 1.7583e-06]
      - [14, 12, 12, 11, -0.0124769228]
      - [14, 12, 13, 11, 0.0102318386]
      - [14, 12, 12, 12, -1.7583e-06]
      - [14, 12, 14, 12, 0.043360595]
      - [14, 12, 13, 13, 1.40401e-05]
      - [15, 12, 1, 1, -1e-10]
      - [15, 12, 3, 1, 2.385e-07]
      - [15, 12, 4, 1, -2.7e-09]
      - [15, 12, 5, 1, -0.0003300617]
      - [15, 12, 8, 1, -5.2e-09]
      - [15, 12, 10, 1, -0.0060930266]
      - [15, 12, 11, 1, -3e-10]
      - [15, 12, 13, 1, 3.259e-07]
      - [15, 12, 14, 1, -0.0021840306]
      - [15, 12, 15, 1, 1.28e-08]
      - [15, 12, 2, 2, 1.3e-09]
      - [15, 12, 3, 2, 0.016328951]
      - [15, 12, 4, 2, 0.0003300617]
      - [15, 12, 5, 2, -2.7e-09]
      - [15, 12, 9, 2, -3e-10]
      - [15, 12, 10, 2, 8.9e-08]
      - [15, 12, 12, 2, -5e-10]
      - [15, 12, 13, 2, -0.0021840306]
      - [15, 12, 14, 2, -3.259e-07]
      - [15, 12, 15, 2, 0.0008734539]
      - [15, 12, 3, 3, -1.7e-09]
      - [15, 12, 4, 3, -1e-10]
      - [15, 12, 6, 3, 2.48e-08]
      - [15, 12, 7, 3, -0.0018998338]
      - [15, 12, 8, 3, 1.831e-07]
      - [15, 12, 9, 3, -0.0035755283]
      - [15, 12, 12, 3, -0.0053256709]
      - [15, 12, 4, 4, 0.0062281207]
      - [15, 12, 5, 4, -1.423e-07]
      - [15, 12, 6, 4, -3.751e-07]
      - [15, 12, 7, 4, 0.01044283]
      - [15, 12, 8, 4, 7.621e-07]
      - [15, 12, 9, 4, -0.0102883661]
      - [15, 12, 11, 4, 9.6e-08]
      - [15, 12, 12, 4, 0.0041964363]
      - [15, 12, 13, 4, 0.0013407329]
      - [15, 12, 14, 4, 2.196e-07]
      - [15, 12, 15, 4, 7e-10]
      - [15, 12, 5, 5, -0.0062281196]
      - [15, 12, 6, 5, -0.0104428305]
      - [15, 12, 7, 5, -3.751e-07]
      - [15, 12, 8, 5, 0.0102883661]
      - [15, 12, 9, 5, 7.621e-07]
      - [15, 12, 10, 5, -9.1e-09]
      - [15, 12, 11, 5, 0.0041964362]
      - [15, 12, 12, 5, -9.6e-08]
      - [15, 12, 13, 5, -2.196e-07]
      - [15, 12, 14, 5, 0.0013407328]
      - [15, 12, 6, 6, -9e-10]
      - [15, 12, 8, 6, 2.2e-09]
      - [15, 12, 10, 6, 0.0022588596]
      - [15, 12, 11, 6, 2e-10]
      - [15, 12, 13, 6, -2.259e-07]
      - [15, 12, 14, 6, 0.0012771519]
      - [15, 12, 15, 6, -1.089e-07]
      - [15, 12, 7, 7, -7e-10]
      - [15, 12, 9, 7, 6e-10]
      - [15, 12, 10, 7, 2.95e-08]
      - [15, 12, 12, 7, -2e-10]
      - [15, 12, 13, 7, 0.0012771516]
      - [15, 12, 14, 7, 2.259e-07]
      - [15, 12, 15, 7, 0.0083455322]
      - [15, 12, 8, 8, -1.52e-08]
      - [15, 12, 10, 8, -0.008711361]
      - [15, 12, 11, 8, 1.13e-08]
      - [15, 12, 13, 8, -7.792e-07]
      - [15, 12, 14, 8, 0.0036236035]
      - [15, 12, 15, 8, 6.682e-07]
      - [15, 12, 9, 9, -3e-10]
      - [15, 12, 10, 9, -4.461e-07]
      - [15, 12, 12, 9, 3e-10]
      - [15, 12, 13, 9, 0.0036236041]
      - [15, 12, 14, 9, 7.792e-07]
      - [15, 12, 15, 9, -0.013049531]
      - [15, 12, 10, 10, 1.46e-08]
      - [15, 12, 11, 10, 0.0132677747]
      - [15, 12, 14, 10, -3.5e-09]
      - [15, 12, 13, 11, 1.7995e-06]
      - [15, 12, 14, 11, -0.0109847023]
      - [15, 12, 12, 12, -1e-10]
      - [15, 12, 13, 12, 0.0109847026]
      - [15, 12, 14, 12, 1.7995e-06]
      - [15, 12, 15, 12, 0.0099923176]
      - [15, 12, 13, 13, 0.0120033168]
      - [15, 12, 14, 13, 3.658e-06]
      - [15, 12, 14, 14, -0.0120033164]
      - [16, 12, 1, 1, 0.0030209654]
      - [16, 12, 2, 1, -6.2e-08]
      - [16, 12, 3, 1, -3.5e-09]
      - [16, 12, 4, 1, 2.5e-09]
      - [16, 12, 5, 1, 0.0012725442]
      - [16, 12, 6, 1, 0.0006251049]
      - [16, 12, 7, 1, 4.5e-09]
      - [16, 12, 8, 1, -0.0002112449]
      - [16, 12, 9, 1, -9.6e-09]
      - [16, 12, 10, 1, 0.0024066759]
      - [16, 12, 11, 1, 0.0007981734]
      - [16, 12, 12, 1, 4.7e-09]
      - [16, 12, 13, 1, -1.522e-07]
      - [16, 12, 14, 1, 0.0010797364]
      - [16, 12, 15, 1, -4e-10]
      - [16, 12, 16, 1, -8.9e-09]
      - [16, 12, 2, 2, -0.0030209662]
      - [16, 12, 3, 2, -0.0084798792]
      - [16, 12, 4, 2, -0.0005865752]
      - [16, 12, 5, 2, -1.35e-08]
      - [16, 12, 6, 2, 4.5e-09]
      - [16, 12, 7, 2, -0.0006251049]
      - [16, 12, 8, 2, -9.6e-09]
      - [16, 12, 9, 2, 0.0002112471]
      - [16, 12, 10, 2, -1e-09]
      - [16, 12, 11, 2, -4.7e-09]
      - [16, 12, 12, 2, 0.0007981734]
      - [16, 12, 13, 2, 0.000638553]
      - [16, 12, 14, 2, 7.98e-08]
      - [16, 12, 15, 2, -0.000956995]
      - [16, 12, 16, 2, -0.0006105167]
      - [16, 12, 3, 3, 8e-10]
      - [16, 12, 4, 3, -0.0004635192]
      - [16, 12, 5, 3, 6.6e-09]
      - [16, 12, 6, 3, 1.1e-09]
      - [16, 12, 7, 3, -4.01033e-05]
      - [16, 12, 8, 3, -1.013e-07]
      - [16, 12, 9, 3, 0.0015482142]
      - [16, 12, 11, 3, 3.09e-08]
      - [16, 12, 12, 3, 0.0021746835]
      - [16, 12, 13, 3, 0.0003330346]
      - [16, 12, 14, 3, 5.17e-08]
      - [16, 12, 16, 3, -0.0003604262]
      - [16, 12, 4, 4, -0.0025137082]
      - [16, 12, 5, 4, 9.31e-08]
      - [16, 12, 6, 4, 1.154e-07]
      - [16, 12, 7, 4, -0.0053608071]
      - [16, 12, 8, 4, -2.248e-07]
      - [16, 12, 9, 4, 0.0039092605]
      - [16, 12, 10, 4, -5.5e-09]
      - [16, 12, 11, 4, -1.28e-08]
      - [16, 12, 12, 4, -0.0021658419]
      - [16, 12, 13, 4, -0.0003379478]
      - [16, 12, 14, 4, -6.02e-08]
      - [16, 12, 15, 4, -0.002417468]
      - [16, 12, 16, 4, -0.0004695536]
      - [16, 12, 5, 5, 0.0025137075]
      - [16, 12, 6, 5, 0.0052316073]
      - [16, 12, 7, 5, 1.148e-07]
      - [16, 12, 8, 5, -0.0028353236]
      - [16, 12, 9, 5, -1.791e-07]
      - [16, 12, 10, 5, -0.0003885314]
      - [16, 12, 11, 5, -0.0014771423]
      - [16, 12, 12, 5, 1.88e-08]
      - [16, 12, 13, 5, 6.02e-08]
      - [16, 12, 14, 5, -0.0003379478]
      - [16, 12, 15, 5, 3.43e-08]
      - [16, 12, 16, 5, 1.33e-08]
      - [16, 12, 6, 6, 0.0029732208]
      - [16, 12, 7, 6, 1.035e-07]
      - [16, 12, 8, 6, 0.0003790328]
      - [16, 12, 9, 6, 2.77e-08]
      - [16, 12, 10, 6, -0.0002669629]
      - [16, 12, 11, 6, 0.0004264838]
      - [16, 12, 12, 6, -9.3e-09]
      - [16, 12, 13, 6, 3.46e-08]
      - [16, 12, 14, 6, -0.0002546291]
      - [16, 12, 15, 6, 6.44e-08]
      - [16, 12, 16, 6, 7.85e-08]
      - [16, 12, 7, 7, -0.00297322]
      - [16, 12, 8, 7, 2.77e-08]
      - [16, 12, 9, 7, -0.0003790332]
      - [16, 12, 10, 7, -7.3e-09]
      - [16, 12, 11, 7, 9.3e-09]
      - [16, 12, 12, 7, 0.000426484]
      - [16, 12, 13, 7, 0.0002688056]
      - [16, 12, 14, 7, 3.69e-08]
      - [16, 12, 15, 7, -0.0023614786]
      - [16, 12, 16, 7, -0.006012266]
      - [16, 12, 8, 8, 0.0003818714]
      - [16, 12, 9, 8, 4.24e-08]
      - [16, 12, 10, 8, 0.0027463634]
      - [16, 12, 11, 8, 0.0006957803]
      - [16, 12, 12, 8, -4.17e-08]
      - [16, 12, 13, 8, 2.188e-07]
      - [16, 12, 14, 8, -0.0008852024]
      - [16, 12, 15, 8, -3.72e-07]
      - [16, 12, 16, 8, 3.215e-07]
      - [16, 12, 9, 9, -0.0003818666]
      - [16, 12, 10, 9, 1.796e-07]
      - [16, 12, 11, 9, 4.17e-08]
      - [16, 12, 12, 9, 0.0006957859]
      - [16, 12, 13, 9, -0.0016871164]
      - [16, 12, 14, 9, -2.978e-07]
      - [16, 12, 15, 9, 0.0056876702]
      - [16, 12, 16, 9, -0.0062778503]
      - [16, 12, 10, 10, -4.6e-09]
      - [16, 12, 11, 10, -0.0067020674]
      - [16, 12, 12, 10, 9.52e-08]
      - [16, 12, 13, 10, -4.896e-07]
      - [16, 12, 14, 10, 0.0031558691]
      - [16, 12, 16, 10, 5.1e-09]
      - [16, 12, 11, 11, -0.0020561279]
      - [16, 12, 12, 11, 1.79e-08]
      - [16, 12, 13, 11, -4.062e-07]
      - [16, 12, 14, 11, 0.0027148652]
      - [16, 12, 15, 11, -4.74e-08]
      - [16, 12, 12, 12, 0.0020561277]
      - [16, 12, 13, 12, -0.0076297878]
      - [16, 12, 14, 12, -1.1416e-06]
      - [16, 12, 15, 12, -0.0033391632]
      - [16, 12, 16, 12, 0.0049857509]
      - [16, 12, 13, 13, -0.0054394149]
      - [16, 12, 14, 13, -1.7349e-06]
      - [16, 12, 15, 13, -6.84907e-05]
      - [16, 12, 14, 14, 0.005439415]
      - [16, 12, 15, 14, -1.06e-08]
      - [16, 12, 15, 15, -1e-10]
      - [17, 12, 1, 1, -6.2e-08]
      - [17, 12, 2, 1, -0.0030209648]
      - [17, 12, 3, 1, 0.008479879]
      - [17, 12, 4, 1, -0.0012725442]
      - [17, 12, 5, 1, 2.5e-09]
      - [17, 12, 6, 1, 4.5e-09]
      - [17, 12, 7, 1, -0.0006251049]
      - [17, 12, 8, 1, -9.6e-09]
      - [17, 12, 9, 1, 0.000211247]
      - [17, 12, 10, 1, 1e-09]
      - [17, 12, 11, 1, -4.7e-09]
      - [17, 12, 12, 1, 0.0007981732]
      - [17, 12, 13, 1, 0.0010797364]
      - [17, 12, 14, 1, 1.522e-07]
      - [17, 12, 15, 1, 0.000956995]
      - [17, 12, 16, 1, -0.0001601608]
      - [17, 12, 17, 1, -8.9e-09]
      - [17, 12, 2, 2, 6.2e-08]
      - [17, 12, 3, 2, -3.5e-09]
      - [17, 12, 4, 2, 1.35e-08]
      - [17, 12, 5, 2, -0.000586575]
      - [17, 12, 6, 2, -0.0006251049]
      - [17, 12, 7, 2, -4.5e-09]
      - [17, 12, 8, 2, 0.000211249]
      - [17, 12, 9, 2, 9.6e-09]
      - [17, 12, 10, 2, 0.0024066754]
      - [17, 12, 11, 2, -0.0007981731]
      - [17, 12, 12, 2, -4.7e-09]
      - [17, 12, 13, 2, 7.98e-08]
      - [17, 12, 14, 2, -0.0006385528]
      - [17, 12, 15, 2, -4e-10]
      - [17, 12, 16, 2, 2.3e-09]
      - [17, 12, 17, 2, -0.0006105167]
      - [17, 12, 4, 3, 6.6e-09]
      - [17, 12, 5, 3, 0.0004635193]
      - [17, 12, 6, 3, 4.01034e-05]
      - [17, 12, 7, 3, 1.1e-09]
      - [17, 12, 8, 3, -0.0015482141]
      - [17, 12, 9, 3, -1.013e-07]
      - [17, 12, 10, 3, 1.2e-09]
      - [17, 12, 11, 3, 0.0021746835]
      - [17, 12, 12, 3, -3.09e-08]
      - [17, 12, 13, 3, -5.17e-08]
      - [17, 12, 14, 3, 0.0003330346]
      - [17, 12, 16, 3, 2e-09]
      - [17, 12, 17, 3, 0.0003604263]
      - [17, 12, 4, 4, 9.31e-08]
      - [17, 12, 5, 4, 0.0025137077]
      - [17, 12, 6, 4, -0.0052316071]
      - [17, 12, 7, 4, -1.148e-07]
      - [17, 12, 8, 4, 0.0028353226]
      - [17, 12, 9, 4, 1.791e-07]
      - [17, 12, 10, 4, -0.0003885364]
      - [17, 12, 11, 4, 0.0014771421]
      - [17, 12, 12, 4, -1.88e-08]
      - [17, 12, 13, 4, 6.02e-08]
      - [17, 12, 14, 4, -0.0003379478]
      - [17, 12, 15, 4, 3.43e-08]
      - [17, 12, 16, 4, 1.33e-08]
      - [17, 12, 17, 4, 0.0004695532]
      - [17, 12, 5, 5, -9.31e-08]
      - [17, 12, 6, 5, 1.154e-07]
      - [17, 12, 7, 5, -0.0053608068]
      - [17, 12, 8, 5, -2.248e-07]
      - [17, 12, 9, 5, 0.0039092604]
      - [17, 12, 10, 5, 5.5e-09]
      - [17, 12, 11, 5, -1.28e-08]
      - [17, 12, 12, 5, -0.0021658419]
      - [17, 12, 13, 5, 0.0003379478]
      - [17, 12, 14, 5, 6.02e-08]
      - [17, 12, 15, 5, 0.0024174677]
      - [17, 12, 16, 5, 0.0004695535]
      - [17, 12, 17, 5, -1.33e-08]
      - [17, 12, 6, 6, 1.035e-07]
      - [17, 12, 7, 6, -0.0029732204]
      - [17, 12, 8, 6, 2.77e-08]
      - [17, 12, 9, 6, -0.0003790329]
      - [17, 12, 10, 6, 7.3e-09]
      - [17, 12, 11, 6, 9.3e-09]
      - [17, 12, 12, 6, 0.0004264838]
      - [17, 12, 13, 6, -0.0002546291]
      - [17, 12, 14, 6, -3.46e-08]
      - [17, 12, 15, 6, 0.0023614786]
      - [17, 12, 16, 6, -0.0031826499]
      - [17, 12, 17, 6, 7.85e-08]
      - [17, 12, 7, 7, -1.035e-07]
      - [17, 12, 8, 7, -0.0003790334]
      - [17, 12, 9, 7, -2.77e-08]
      - [17, 12, 10, 7, -0.0002669622]
      - [17, 12, 11, 7, -0.000426484]
      - [17, 12, 12, 7, 9.3e-09]
      - [17, 12, 13, 7, 3.69e-08]
      - [17, 12, 14, 7, -0.0002688055]
      - [17, 12, 15, 7, 6.44e-08]
      - [17, 12, 16, 7, -4.15e-08]
      - [17, 12, 17, 7, -0.0060122659]
      - [17, 12, 8, 8, 4.24e-08]
      - [17, 12, 9, 8, -0.0003818644]
      - [17, 12, 10, 8, -1.796e-07]
      - [17, 12, 11, 8, 4.17e-08]
      - [17, 12, 12, 8, 0.0006957919]
      - [17, 12, 13, 8, -0.0008852076]
      - [17, 12, 14, 8, -2.188e-07]
      - [17, 12, 15, 8, -0.00568767]
      - [17, 12, 16, 8, -0.0027672959]
      - [17, 12, 17, 8, 3.215e-07]
      - [17, 12, 9, 9, -4.24e-08]
      - [17, 12, 10, 9, 0.0027463639]
      - [17, 12, 11, 9, -0.000695786]
      - [17, 12, 12, 9, 4.17e-08]
      - [17, 12, 13, 9, -2.978e-07]
      - [17, 12, 14, 9, 0.0016871161]
      - [17, 12, 15, 9, -3.72e-07]
      - [17, 12, 16, 9, -1.417e-07]
      - [17, 12, 17, 9, -0.00627785]
      - [17, 12, 11, 10, 9.52e-08]
      - [17, 12, 12, 10, 0.0067020657]
      - [17, 12, 13, 10, -0.0031558676]
      - [17, 12, 14, 10, -4.896e-07]
      - [17, 12, 15, 10, 5e-09]
      - [17, 12, 16, 10, 0.0009358094]
      - [17, 12, 17, 10, -5.1e-09]
      - [17, 12, 11, 11, -1.79e-08]
      - [17, 12, 12, 11, -0.0020561275]
      - [17, 12, 13, 11, 0.0027148646]
      - [17, 12, 14, 11, 4.062e-07]
      - [17, 12, 15, 11, -0.0033391629]
      - [17, 12, 16, 11, -0.0012131718]
      - [17, 12, 12, 12, 1.79e-08]
      - [17, 12, 13, 12, -1.1416e-06]
      - [17, 12, 14, 12, 0.0076297875]
      - [17, 12, 15, 12, 4.74e-08]
      - [17, 12, 17, 12, 0.0049857507]
      - [17, 12, 13, 13, 1.7349e-06]
      - [17, 12, 14, 13, -0.0054394148]
      - [17, 12, 15, 13, 1.06e-08]
      - [17, 12, 16, 13, -1.881e-07]
      - [17, 12, 14, 14, -1.7349e-06]
      - [17, 12, 15, 14, -6.84905e-05]
      - [17, 12, 16, 14, 0.0011109837]
      - [17, 12, 16, 15, -3.9e-09]
      - [17, 12, 16, 16, 1.288e-07]
      - [13, 13, 1, 1, 0.1669245977]
      - [13, 13, 3, 1, 1.4125e-05]
      - [13, 13, 4, 1, -1.68e-08]
      - [13, 13, 5, 1, -5.35269e-05]
      - [13, 13, 6, 1, -0.000929118]
      - [13, 13, 7, 1, -2.57e-08]
      - [13, 13, 8, 1, -0.0001816042]
      - [13, 13, 9, 1, -1.2e-08]
      - [13, 13, 10, 1, -0.0145014151]
      - [13, 13, 11, 1, -0.0008944009]
      - [13, 13, 12, 1, 1.31e-08]
      - [13, 13, 13, 1, 8.065e-07]
      - [13, 13, 2, 2, 0.1669245995]
      - [13, 13, 3, 2, 0.0442293987]
      - [13, 13, 4, 2, 5.35269e-05]
      - [13, 13, 5, 2, -1.68e-08]
      - [13, 13, 6, 2, 2.57e-08]
      - [13, 13, 7, 2, -0.0009291181]
      - [13, 13, 8, 2, 1.2e-08]
      - [13, 13, 9, 2, -0.0001815918]
      - [13, 13, 10, 2, 4.6311e-06]
      - [13, 13, 11, 2, 1.31e-08]
      - [13, 13, 12, 2, 0.0008944003]
      - [13, 13, 13, 2, -0.0017764845]
      - [13, 13, 3, 3, 0.1664823442]
      - [13, 13, 4, 3, -2e-10]
      - [13, 13, 6, 3, -1.4868e-06]
      - [13, 13, 7, 3, -0.0050970522]
      - [13, 13, 8, 3, -1.5673e-06]
      - [13, 13, 9, 3, -0.0061815045]
      - [13, 13, 11, 3, 3.4474e-06]
      - [13, 13, 12, 3, -0.0113121128]
      - [13, 13, 13, 3, 5e-10]
      - [13, 13, 4, 4, 0.1654917819]
      - [13, 13, 5, 4, 1.3608e-06]
      - [13, 13, 6, 4, -6.559e-06]
      - [13, 13, 7, 4, 0.0192531056]
      - [13, 13, 8, 4, 7.2286e-06]
      - [13, 13, 9, 4, -0.0190815809]
      - [13, 13, 11, 4, 2.5783e-06]
      - [13, 13, 12, 4, 0.0078697281]
      - [13, 13, 13, 4, -0.0001578837]
      - [13, 13, 5, 5, 0.1558370335]
      - [13, 13, 6, 5, -0.0192531056]
      - [13, 13, 7, 5, -6.559e-06]
      - [13, 13, 8, 5, 0.0190815812]
      - [13, 13, 9, 5, 7.2286e-06]
      - [13, 13, 10, 5, -1.66e-08]
      - [13, 13, 11, 5, 0.0078697281]
      - [13, 13, 12, 5, -2.5783e-06]
      - [13, 13, 13, 5, -2.23e-08]
      - [13, 13, 6, 6, 0.1573809273]
      - [13, 13, 8, 6, -0.003315214]
      - [13, 13, 9, 6, -1.265e-07]
      - [13, 13, 10, 6, 0.0023982009]
      - [13, 13, 11, 6, -0.0016222985]
      - [13, 13, 12, 6, -2.12e-08]
      - [13, 13, 13, 6, -3.433e-07]
      - [13, 13, 7, 7, 0.1573809266]
      - [13, 13, 8, 7, 1.265e-07]
      - [13, 13, 9, 7, -0.0033152157]
      - [13, 13, 10, 7, -6.995e-07]
      - [13, 13, 11, 7, -2.12e-08]
      - [13, 13, 12, 7, 0.0016222981]
      - [13, 13, 13, 7, 0.000712869]
      - [13, 13, 8, 8, 0.1590251415]
      - [13, 13, 10, 8, -0.0227828565]
      - [13, 13, 11, 8, -0.0028425405]
      - [13, 13, 12, 8, -1.455e-07]
      - [13, 13, 13, 8, -7.1385e-06]
      - [13, 13, 9, 9, 0.1590251812]
      - [13, 13, 10, 9, 5.7765e-06]
      - [13, 13, 11, 9, -1.455e-07]
      - [13, 13, 12, 9, 0.0028425761]
      - [13, 13, 13, 9, 0.0137338886]
      - [13, 13, 10, 10, 0.1666017681]
      - [13, 13, 11, 10, 0.0399508317]
      - [13, 13, 12, 10, 1.2175e-05]
      - [13, 13, 11, 11, 0.1640318042]
      - [13, 13, 13, 11, 1.40401e-05]
      - [13, 13, 12, 12, 0.1640318052]
      - [13, 13, 13, 12, 0.029963683]
      - [13, 13, 13, 13, 0.1977499294]
      - [14, 13, 2, 1, -3e-09]
      - [14, 13, 3, 1, -0.0442294009]
      - [14, 13, 4, 1, 5.3527e-05]
      - [14, 13, 5, 1, -1.68e-08]
      - [14, 13, 9, 1, 1e-10]
      - [14, 13, 10, 1, -4.6311e-06]
      - [14, 13, 13, 1, -0.0017764846]
      - [14, 13, 14, 1, -8.065e-07]
      - [14, 13, 3, 2, 1.4125e-05]
      - [14, 13, 4, 2, 1.68e-08]
      - [14, 13, 5, 2, 5.3527e-05]
      - [14, 13, 6, 2, 3e-10]
      - [14, 13, 8, 2, -1.22e-08]
      - [14, 13, 10, 2, -0.014501416]
      - [14, 13, 11, 2, -7e-10]
      - [14, 13, 13, 2, -8.065e-07]
      - [14, 13, 14, 2, 0.0017764844]
      - [14, 13, 5, 3, -3e-10]
      - [14, 13, 6, 3, 0.0050970526]
      - [14, 13, 7, 3, -1.4868e-06]
      - [14, 13, 8, 3, 0.0061815048]
      - [14, 13, 9, 3, -1.5673e-06]
      - [14, 13, 10, 3, -4.5e-09]
      - [14, 13, 11, 3, -0.0113121134]
      - [14, 13, 12, 3, -3.4474e-06]
      - [14, 13, 14, 3, 2e-10]
      - [14, 13, 4, 4, 1.3608e-06]
      - [14, 13, 5, 4, -0.0048273741]
      - [14, 13, 6, 4, 0.0192531065]
      - [14, 13, 7, 4, 6.559e-06]
      - [14, 13, 8, 4, -0.0190815819]
      - [14, 13, 9, 4, -7.2286e-06]
      - [14, 13, 10, 4, 1.67e-08]
      - [14, 13, 11, 4, -0.0078697285]
      - [14, 13, 12, 4, 2.5783e-06]
      - [14, 13, 13, 4, -3.91e-08]
      - [14, 13, 14, 4, -0.0002771001]
      - [14, 13, 5, 5, -1.3608e-06]
      - [14, 13, 6, 5, -6.559e-06]
      - [14, 13, 7, 5, 0.0192531068]
      - [14, 13, 8, 5, 7.2286e-06]
      - [14, 13, 9, 5, -0.0190815819]
      - [14, 13, 11, 5, 2.5783e-06]
      - [14, 13, 12, 5, 0.0078697285]
      - [14, 13, 13, 5, 0.0002771002]
      - [14, 13, 14, 5, -3.91e-08]
      - [14, 13, 7, 6, -2e-10]
      - [14, 13, 9, 6, -9e-10]
      - [14, 13, 10, 6, 6.995e-07]
      - [14, 13, 12, 6, 5e-10]
      - [14, 13, 13, 6, 0.0007128699]
      - [14, 13, 14, 6, 3.433e-07]
      - [14, 13, 8, 7, 2.9e-09]
      - [14, 13, 10, 7, 0.0023981982]
      - [14, 13, 11, 7, 4e-10]
      - [14, 13, 13, 7, 3.433e-07]
      - [14, 13, 14, 7, -0.0007128695]
      - [14, 13, 9, 8, -1.94e-08]
      - [14, 13, 10, 8, -5.7765e-06]
      - [14, 13, 12, 8, -3.45e-08]
      - [14, 13, 13, 8, 0.0137338882]
      - [14, 13, 14, 8, 7.1385e-06]
      - [14, 13, 10, 9, -0.022782864]
      - [14, 13, 11, 9, -7e-10]
      - [14, 13, 13, 9, 7.1385e-06]
      - [14, 13, 14, 9, -0.013733889]
      - [14, 13, 11, 10, 1.2175e-05]
      - [14, 13, 12, 10, -0.0399508306]
      - [14, 13, 13, 10, -1.11e-08]
      - [14, 13, 12, 11, -1.6e-09]
      - [14, 13, 13, 11, -0.0299636845]
      - [14, 13, 14, 11, -1.40401e-05]
      - [14, 13, 13, 12, 1.40401e-05]
      - [14, 13, 14, 12, -0.0299636853]
      - [14, 13, 14, 13, 0.0338700605]
      - [15, 13, 1, 1, -0.0005438809]
      - [15, 13, 2, 1, -7.32e-08]
      - [15, 13, 4, 1, 1.275e-07]
      - [15, 13, 5, 1, 0.0007144322]
      - [15, 13, 6, 1, -0.0005438952]
      - [15, 13, 7, 1, -8.83e-08]
      - [15, 13, 8, 1, 0.0014108891]
      - [15, 13, 9, 1, 2.828e-07]
      - [15, 13, 10, 1, -1.6e-09]
      - [15, 13, 11, 1, -0.0016451374]
      - [15, 13, 12, 1, 2.455e-07]
      - [15, 13, 13, 1, -5.283e-07]
      - [15, 13, 14, 1, 0.0016541162]
      - [15, 13, 2, 2, 0.0005438809]
      - [15, 13, 3, 2, 1.2e-09]
      - [15, 13, 4, 2, 0.0007144323]
      - [15, 13, 5, 2, -1.275e-07]
      - [15, 13, 6, 2, -8.83e-08]
      - [15, 13, 7, 2, 0.000543895]
      - [15, 13, 8, 2, 2.828e-07]
      - [15, 13, 9, 2, -0.0014108891]
      - [15, 13, 11, 2, -2.455e-07]
      - [15, 13, 12, 2, -0.0016451373]
      - [15, 13, 13, 2, -0.0016541163]
      - [15, 13, 14, 2, -5.283e-07]
      - [15, 13, 4, 3, 0.0003358321]
      - [15, 13, 5, 3, 4.73e-08]
      - [15, 13, 7, 3, -2e-10]
      - [15, 13, 9, 3, -1e-10]
      - [15, 13, 12, 3, -3e-10]
      - [15, 13, 13, 3, -0.0028736487]
      - [15, 13, 4, 4, -4e-10]
      - [15, 13, 6, 4, -6.9e-09]
      - [15, 13, 7, 4, -4.56497e-05]
      - [15, 13, 8, 4, -1.55e-08]
      - [15, 13, 9, 4, -0.0001379755]
      - [15, 13, 10, 4, 2.242e-07]
      - [15, 13, 11, 4, -2.434e-07]
      - [15, 13, 12, 4, 0.0014861148]
      - [15, 13, 15, 4, 0.0034885234]
      - [15, 13, 5, 5, -7e-10]
      - [15, 13, 6, 5, -4.56508e-05]
      - [15, 13, 7, 5, 6.9e-09]
      - [15, 13, 8, 5, -0.0001379758]
      - [15, 13, 9, 5, 1.55e-08]
      - [15, 13, 10, 5, -0.0015905392]
      - [15, 13, 11, 5, -0.0014861144]
      - [15, 13, 12, 5, -2.434e-07]
      - [15, 13, 15, 5, 4.917e-07]
      - [15, 13, 6, 6, -0.0010746382]
      - [15, 13, 7, 6, -2.041e-07]
      - [15, 13, 8, 6, -0.0011209064]
      - [15, 13, 9, 6, -2.557e-07]
      - [15, 13, 10, 6, 1e-09]
      - [15, 13, 11, 6, 0.0009948424]
      - [15, 13, 12, 6, -1.76e-07]
      - [15, 13, 13, 6, 3.831e-07]
      - [15, 13, 14, 6, -0.0013132319]
      - [15, 13, 7, 7, 0.0010746369]
      - [15, 13, 8, 7, -2.557e-07]
      - [15, 13, 9, 7, 0.001120906]
      - [15, 13, 11, 7, 1.76e-07]
      - [15, 13, 12, 7, 0.0009948426]
      - [15, 13, 13, 7, 0.0013132319]
      - [15, 13, 14, 7, 3.831e-07]
      - [15, 13, 15, 7, 4e-10]
      - [15, 13, 8, 8, 3.59126e-05]
      - [15, 13, 9, 8, 9.6e-09]
      - [15, 13, 10, 8, -7e-10]
      - [15, 13, 11, 8, -0.0012457645]
      - [15, 13, 12, 8, 2.679e-07]
      - [15, 13, 13, 8, -1.143e-07]
      - [15, 13, 14, 8, 0.0004509383]
      - [15, 13, 9, 9, -3.59136e-05]
      - [15, 13, 11, 9, -2.679e-07]
      - [15, 13, 12, 9, -0.0012457639]
      - [15, 13, 13, 9, -0.0004509385]
      - [15, 13, 14, 9, -1.143e-07]
      - [15, 13, 15, 9, -6e-10]
      - [15, 13, 10, 10, 1e-10]
      - [15, 13, 11, 10, 2.2e-09]
      - [15, 13, 14, 10, -0.001248965]
      - [15, 13, 11, 11, -0.0007475906]
      - [15, 13, 12, 11, 1.225e-07]
      - [15, 13, 13, 11, -5.962e-07]
      - [15, 13, 14, 11, 0.0019562722]
      - [15, 13, 12, 12, 0.0007475905]
      - [15, 13, 13, 12, 0.001956274]
      - [15, 13, 14, 12, 5.962e-07]
      - [15, 13, 15, 12, 4e-10]
      - [15, 13, 13, 13, 9e-10]
      - [15, 13, 15, 13, 0.0033234573]
      - [15, 13, 14, 14, -1e-09]
      - [16, 13, 1, 1, -0.0005555673]
      - [16, 13, 3, 1, 1.015e-07]
      - [16, 13, 4, 1, 1.392e-07]
      - [16, 13, 5, 1, 0.0008517692]
      - [16, 13, 6, 1, -0.0020668851]
      - [16, 13, 7, 1, -5.85e-08]
      - [16, 13, 8, 1, 0.0007567878]
      - [16, 13, 9, 1, 1.14e-08]
      - [16, 13, 10, 1, -0.0008421323]
      - [16, 13, 11, 1, -3.72326e-05]
      - [16, 13, 12, 1, -7.54e-08]
      - [16, 13, 13, 1, 6.15e-08]
      - [16, 13, 14, 1, -0.0002021765]
      - [16, 13, 15, 1, -1.318e-07]
      - [16, 13, 16, 1, 4.2e-08]
      - [16, 13, 2, 2, -0.0005555673]
      - [16, 13, 3, 2, 0.0005981802]
      - [16, 13, 4, 2, -0.0008517692]
      - [16, 13, 5, 2, 1.392e-07]
      - [16, 13, 6, 2, 5.85e-08]
      - [16, 13, 7, 2, -0.0020668851]
      - [16, 13, 8, 2, -1.14e-08]
      - [16, 13, 9, 2, 0.0007567885]
      - [16, 13, 10, 2, 1.429e-07]
      - [16, 13, 11, 2, -7.54e-08]
      - [16, 13, 12, 2, 3.72326e-05]
      - [16, 13, 13, 2, -0.0002021764]
      - [16, 13, 14, 2, -6.15e-08]
      - [16, 13, 15, 2, -0.0007767706]
      - [16, 13, 16, 2, -0.0002713531]
      - [16, 13, 3, 3, -0.0002099451]
      - [16, 13, 6, 3, -1.942e-07]
      - [16, 13, 7, 3, -0.0013670621]
      - [16, 13, 8, 3, -2.4e-08]
      - [16, 13, 9, 3, -0.0002304749]
      - [16, 13, 10, 3, -8.96e-08]
      - [16, 13, 11, 3, 9.54e-08]
      - [16, 13, 12, 3, -0.0006148256]
      - [16, 13, 13, 3, 1e-10]
      - [16, 13, 15, 3, -0.0013340397]
      - [16, 13, 4, 4, -0.000859301]
      - [16, 13, 5, 4, -4.24e-08]
      - [16, 13, 6, 4, -5.32e-08]
      - [16, 13, 7, 4, 0.0002786613]
      - [16, 13, 8, 4, 2.204e-07]
      - [16, 13, 9, 4, -0.0009617949]
      - [16, 13, 11, 4, -3.18e-08]
      - [16, 13, 12, 4, -0.0001787173]
      - [16, 13, 13, 4, -0.0009503601]
      - [16, 13, 14, 4, -1.294e-07]
      - [16, 13, 16, 4, -0.0020295195]
      - [16, 13, 5, 5, -0.0002174987]
      - [16, 13, 6, 5, -0.0002786612]
      - [16, 13, 7, 5, -5.32e-08]
      - [16, 13, 8, 5, 0.0009617949]
      - [16, 13, 9, 5, 2.204e-07]
      - [16, 13, 10, 5, -8e-10]
      - [16, 13, 11, 5, -0.0001787173]
      - [16, 13, 12, 5, 3.18e-08]
      - [16, 13, 13, 5, -1.255e-07]
      - [16, 13, 14, 5, 0.0004984231]
      - [16, 13, 16, 5, -7.45e-08]
      - [16, 13, 6, 6, -0.0022860814]
      - [16, 13, 8, 6, -0.0021125652]
      - [16, 13, 9, 6, -4.99e-08]
      - [16, 13, 10, 6, 0.0005337728]
      - [16, 13, 11, 6, -0.000954057]
      - [16, 13, 12, 6, 5.3e-09]
      - [16, 13, 13, 6, -1.074e-07]
      - [16, 13, 14, 6, 0.0003236204]
      - [16, 13, 15, 6, 1.469e-07]
      - [16, 13, 16, 6, 9.75e-08]
      - [16, 13, 7, 7, -0.0022860813]
      - [16, 13, 8, 7, 4.99e-08]
      - [16, 13, 9, 7, -0.0021125657]
      - [16, 13, 10, 7, -7.58e-08]
      - [16, 13, 11, 7, 5.3e-09]
      - [16, 13, 12, 7, 0.000954057]
      - [16, 13, 13, 7, 0.0003236204]
      - [16, 13, 14, 7, 1.074e-07]
      - [16, 13, 15, 7, 0.0010340865]
      - [16, 13, 16, 7, -0.0005347277]
      - [16, 13, 8, 8, 9.54811e-05]
      - [16, 13, 10, 8, -0.0017971744]
      - [16, 13, 11, 8, -0.001980966]
      - [16, 13, 12, 8, -1.135e-07]
      - [16, 13, 13, 8, -4.501e-07]
      - [16, 13, 14, 8, 0.0012160227]
      - [16, 13, 15, 8, -2.8e-09]
      - [16, 13, 16, 8, -5.66e-08]
      - [16, 13, 9, 9, 9.54844e-05]
      - [16, 13, 10, 9, 1.868e-07]
      - [16, 13, 11, 9, -1.135e-07]
      - [16, 13, 12, 9, 0.0019809665]
      - [16, 13, 13, 9, 0.0012160226]
      - [16, 13, 14, 9, 4.501e-07]
      - [16, 13, 15, 9, -2.68413e-05]
      - [16, 13, 16, 9, 0.0002566413]
      - [16, 13, 10, 10, 0.0010383434]
      - [16, 13, 11, 10, 0.0006128724]
      - [16, 13, 12, 10, 9.51e-08]
      - [16, 13, 14, 10, -1e-09]
      - [16, 13, 15, 10, 3.08e-08]
      - [16, 13, 11, 11, -0.0013677947]
      - [16, 13, 13, 11, 1.492e-07]
      - [16, 13, 14, 11, -0.0004679314]
      - [16, 13, 15, 11, -5.75e-08]
      - [16, 13, 16, 11, 1.881e-07]
      - [16, 13, 12, 12, -0.0013677947]
      - [16, 13, 13, 12, 0.0004679313]
      - [16, 13, 14, 12, 1.492e-07]
      - [16, 13, 15, 12, 0.0003705213]
      - [16, 13, 16, 12, 0.0011109837]
      - [16, 13, 13, 13, 0.0014940216]
      - [16, 13, 14, 13, 1.4e-07]
      - [16, 13, 16, 13, 0.0043087714]
      - [16, 13, 14, 14, -0.0003776922]
      - [16, 13, 15, 15, -0.0008943149]
      - [17, 13, 1, 1, -8.31e-08]
      - [17, 13, 3, 1, 0.0005981803]
      - [17, 13, 4, 1, 0.0008517691]
      - [17, 13, 5, 1, -1.392e-07]
      - [17, 13, 6, 1, -3.095e-07]
      - [17, 13, 7, 1, 8.7299e-06]
      - [17, 13, 8, 1, 9.63e-08]
      - [17, 13, 9, 1, 0.0002566636]
      - [17, 13, 10, 1, 1.429e-07]
      - [17, 13, 11, 1, 1.8e-09]
      - [17, 13, 12, 1, 0.0005075084]
      - [17, 13, 13, 1, 0.0002021765]
      - [17, 13, 14, 1, 6.15e-08]
      - [17, 13, 15, 1, -0.0007767705]
      - [17, 13, 16, 1, 0.0002713531]
      - [17, 13, 17, 1, -4.2e-08]
      - [17, 13, 2, 2, -8.31e-08]
      - [17, 13, 3, 2, -1.015e-07]
      - [17, 13, 4, 2, 1.392e-07]
      - [17, 13, 5, 2, 0.0008517692]
      - [17, 13, 6, 2, -8.73e-06]
      - [17, 13, 7, 2, -3.095e-07]
      - [17, 13, 8, 2, -0.0002566629]
      - [17, 13, 9, 2, 9.63e-08]
      - [17, 13, 10, 2, 0.0008421319]
      - [17, 13, 11, 2, 0.0005075085]
      - [17, 13, 12, 2, -1.8e-09]
      - [17, 13, 13, 2, 6.15e-08]
      - [17, 13, 14, 2, -0.0002021764]
      - [17, 13, 15, 2, 1.318e-07]
      - [17, 13, 16, 2, 4.2e-08]
      - [17, 13, 17, 2, 0.0002713532]
      - [17, 13, 3, 3, -3.14e-08]
      - [17, 13, 6, 3, -0.0013670623]
      - [17, 13, 7, 3, 1.942e-07]
      - [17, 13, 8, 3, -0.0002304743]
      - [17, 13, 9, 3, 2.4e-08]
      - [17, 13, 10, 3, 0.0005986995]
      - [17, 13, 11, 3, 0.0006148257]
      - [17, 13, 12, 3, 9.54e-08]
      - [17, 13, 15, 3, -1.996e-07]
      - [17, 13, 4, 4, -3.81e-08]
      - [17, 13, 5, 4, -0.0003209012]
      - [17, 13, 6, 4, -0.0002786614]
      - [17, 13, 7, 4, -5.32e-08]
      - [17, 13, 8, 4, 0.0009617948]
      - [17, 13, 9, 4, 2.204e-07]
      - [17, 13, 10, 4, -9e-10]
      - [17, 13, 11, 4, -0.0001787174]
      - [17, 13, 12, 4, 3.18e-08]
      - [17, 13, 13, 4, -1.342e-07]
      - [17, 13, 14, 4, 0.0003954567]
      - [17, 13, 16, 4, -1.677e-07]
      - [17, 13, 17, 4, -0.0006156071]
      - [17, 13, 5, 5, -1.23e-07]
      - [17, 13, 6, 5, 5.32e-08]
      - [17, 13, 7, 5, -0.0002786614]
      - [17, 13, 8, 5, -2.204e-07]
      - [17, 13, 9, 5, 0.0009617949]
      - [17, 13, 11, 5, 3.18e-08]
      - [17, 13, 12, 5, 0.0001787173]
      - [17, 13, 13, 5, -5.64804e-05]
      - [17, 13, 14, 5, 1.303e-07]
      - [17, 13, 16, 5, -0.0003111969]
      - [17, 13, 17, 5, -2.983e-07]
      - [17, 13, 6, 6, -3.421e-07]
      - [17, 13, 8, 6, -3.083e-07]
      - [17, 13, 9, 6, -0.0002053216]
      - [17, 13, 10, 6, -7.58e-08]
      - [17, 13, 11, 6, -1.412e-07]
      - [17, 13, 12, 6, -0.0001184148]
      - [17, 13, 13, 6, -0.0003236204]
      - [17, 13, 14, 6, -1.074e-07]
      - [17, 13, 15, 6, 0.0010340865]
      - [17, 13, 16, 6, 0.0005347278]
      - [17, 13, 17, 6, -9.75e-08]
      - [17, 13, 7, 7, -3.421e-07]
      - [17, 13, 8, 7, 0.0002053211]
      - [17, 13, 9, 7, -3.083e-07]
      - [17, 13, 10, 7, -0.0005337711]
      - [17, 13, 11, 7, -0.0001184148]
      - [17, 13, 12, 7, 1.412e-07]
      - [17, 13, 13, 7, -1.074e-07]
      - [17, 13, 14, 7, 0.0003236204]
      - [17, 13, 15, 7, -1.469e-07]
      - [17, 13, 16, 7, 9.75e-08]
      - [17, 13, 17, 7, 0.0005347278]
      - [17, 13, 8, 8, 1.43e-08]
      - [17, 13, 9, 8, 1.5e-09]
      - [17, 13, 10, 8, 1.868e-07]
      - [17, 13, 11, 8, -3.005e-07]
      - [17, 13, 12, 8, 8.06837e-05]
      - [17, 13, 13, 8, -0.0012160227]
      - [17, 13, 14, 8, -4.501e-07]
      - [17, 13, 15, 8, -2.68417e-05]
      - [17, 13, 16, 8, -0.0002566413]
      - [17, 13, 17, 8, 5.66e-08]
      - [17, 13, 9, 9, 1.43e-08]
      - [17, 13, 10, 9, 0.0017971753]
      - [17, 13, 11, 9, 8.06832e-05]
      - [17, 13, 12, 9, 3.005e-07]
      - [17, 13, 13, 9, -4.501e-07]
      - [17, 13, 14, 9, 0.0012160227]
      - [17, 13, 15, 9, 2.8e-09]
      - [17, 13, 16, 9, -5.66e-08]
      - [17, 13, 17, 9, -0.0002566413]
      - [17, 13, 10, 10, 1.554e-07]
      - [17, 13, 11, 10, -9.51e-08]
      - [17, 13, 12, 10, 0.0006128706]
      - [17, 13, 13, 10, 1e-09]
      - [17, 13, 15, 10, -0.0002059061]
      - [17, 13, 16, 10, 3e-10]
      - [17, 13, 11, 11, -2.047e-07]
      - [17, 13, 13, 11, 0.0004679313]
      - [17, 13, 14, 11, 1.492e-07]
      - [17, 13, 15, 11, -0.0003705213]
      - [17, 13, 16, 11, 0.0011109838]
      - [17, 13, 17, 11, -1.881e-07]
      - [17, 13, 12, 12, -2.047e-07]
      - [17, 13, 13, 12, -1.492e-07]
      - [17, 13, 14, 12, 0.0004679315]
      - [17, 13, 15, 12, -5.75e-08]
      - [17, 13, 16, 12, -1.881e-07]
      - [17, 13, 17, 12, -0.0011109836]
      - [17, 13, 13, 13, 2.235e-07]
      - [17, 13, 14, 13, -0.000935857]
      - [17, 13, 16, 13, 4.18e-07]
      - [17, 13, 17, 13, 0.0015153328]
      - [17, 13, 14, 14, -5.65e-08]
      - [17, 13, 16, 14, -0.0013510479]
      - [17, 13, 15, 15, -1.338e-07]
      - [17, 13, 16, 16, -4.707e-07]
      - [14, 14, 1, 1, 0.1669245986]
      - [14, 14, 3, 1, -1.4125e-05]
      - [14, 14, 4, 1, 1.68e-08]
      - [14, 14, 5, 1, 5.3527e-05]
      - [14, 14, 6, 1, -0.000929118]
      - [14, 14, 7, 1, -2.57e-08]
      - [14, 14, 8, 1, -0.0001815793]
      - [14, 14, 9, 1, -1.2e-08]
      - [14, 14, 10, 1, 0.014501415]
      - [14, 14, 11, 1, -0.0008943999]
      - [14, 14, 12, 1, 1.31e-08]
      - [14, 14, 13, 1, -8.065e-07]
      - [14, 14, 14, 1, 0.0017764847]
      - [14, 14, 2, 2, 0.1669245931]
      - [14, 14, 3, 2, -0.0442293977]
      - [14, 14, 4, 2, -5.3527e-05]
      - [14, 14, 5, 2, 1.68e-08]
      - [14, 14, 6, 2, 2.57e-08]
      - [14, 14, 7, 2, -0.0009291177]
      - [14, 14, 8, 2, 1.19e-08]
      - [14, 14, 9, 2, -0.0001815909]
      - [14, 14, 10, 2, -4.6311e-06]
      - [14, 14, 11, 2, 1.31e-08]
      - [14, 14, 12, 2, 0.0008944021]
      - [14, 14, 13, 2, 0.0017764843]
      - [14, 14, 14, 2, 8.065e-07]
      - [14, 14, 3, 3, 0.1664823534]
      - [14, 14, 4, 3, 3e-10]
      - [14, 14, 6, 3, 1.4868e-06]
      - [14, 14, 7, 3, 0.0050970522]
      - [14, 14, 8, 3, 1.5673e-06]
      - [14, 14, 9, 3, 0.0061815043]
      - [14, 14, 11, 3, -3.4474e-06]
      - [14, 14, 12, 3, 0.0113121124]
      - [14, 14, 13, 3, 1e-10]
      - [14, 14, 4, 4, 0.1558370311]
      - [14, 14, 5, 4, -1.3608e-06]
      - [14, 14, 6, 4, 6.559e-06]
      - [14, 14, 7, 4, -0.0192531048]
      - [14, 14, 8, 4, -7.2286e-06]
      - [14, 14, 9, 4, 0.0190815805]
      - [14, 14, 11, 4, -2.5783e-06]
      - [14, 14, 12, 4, -0.0078697279]
      - [14, 14, 13, 4, 0.0003963163]
      - [14, 14, 14, 4, -2.23e-08]
      - [14, 14, 5, 5, 0.1654917793]
      - [14, 14, 6, 5, 0.019253106]
      - [14, 14, 7, 5, 6.559e-06]
      - [14, 14, 8, 5, -0.0190815802]
      - [14, 14, 9, 5, -7.2286e-06]
      - [14, 14, 10, 5, 1.69e-08]
      - [14, 14, 11, 5, -0.0078697277]
      - [14, 14, 12, 5, 2.5783e-06]
      - [14, 14, 13, 5, 5.59e-08]
      - [14, 14, 14, 5, 0.000157884]
      - [14, 14, 6, 6, 0.1573809304]
      - [14, 14, 8, 6, -0.0033152193]
      - [14, 14, 9, 6, -1.265e-07]
      - [14, 14, 10, 6, -0.002398195]
      - [14, 14, 11, 6, -0.0016222992]
      - [14, 14, 12, 6, -2.12e-08]
      - [14, 14, 13, 6, 3.433e-07]
      - [14, 14, 14, 6, -0.0007128695]
      - [14, 14, 7, 7, 0.157380929]
      - [14, 14, 8, 7, 1.265e-07]
      - [14, 14, 9, 7, -0.0033152175]
      - [14, 14, 10, 7, 6.995e-07]
      - [14, 14, 11, 7, -2.12e-08]
      - [14, 14, 12, 7, 0.0016222992]
      - [14, 14, 13, 7, -0.000712869]
      - [14, 14, 14, 7, -3.433e-07]
      - [14, 14, 8, 8, 0.1590252204]
      - [14, 14, 10, 8, 0.0227828691]
      - [14, 14, 11, 8, -0.0028426092]
      - [14, 14, 12, 8, -1.456e-07]
      - [14, 14, 13, 8, 7.1385e-06]
      - [14, 14, 14, 8, -0.013733887]
      - [14, 14, 9, 9, 0.1590251818]
      - [14, 14, 10, 9, -5.7765e-06]
      - [14, 14, 11, 9, -1.456e-07]
      - [14, 14, 12, 9, 0.0028425751]
      - [14, 14, 13, 9, -0.0137338892]
      - [14, 14, 14, 9, -7.1385e-06]
      - [14, 14, 10, 10, 0.1666016922]
      - [14, 14, 11, 10, -0.0399508258]
      - [14, 14, 12, 10, -1.2175e-05]
      - [14, 14, 14, 10, 1.42e-08]
      - [14, 14, 11, 11, 0.1640318036]
      - [14, 14, 13, 11, -1.40401e-05]
      - [14, 14, 14, 11, 0.0299636816]
      - [14, 14, 12, 12, 0.1640318054]
      - [14, 14, 13, 12, -0.0299636842]
      - [14, 14, 14, 12, -1.40401e-05]
      - [14, 14, 13, 13, 0.1300098164]
      - [14, 14, 14, 14, 0.197749928]
      - [15, 14, 1, 1, -7.32e-08]
      - [15, 14, 2, 1, 0.0005438806]
      - [15, 14, 3, 1, -3e-10]
      - [15, 14, 4, 1, -0.0007144322]
      - [15, 14, 5, 1, 1.275e-07]
      - [15, 14, 6, 1, -8.83e-08]
      - [15, 14, 7, 1, 0.0005438952]
      - [15, 14, 8, 1, 2.828e-07]
      - [15, 14, 9, 1, -0.001410889]
      - [15, 14, 11, 1, -2.455e-07]
      - [15, 14, 12, 1, -0.0016451373]
      - [15, 14, 13, 1, 0.0016541162]
      - [15, 14, 14, 1, 5.283e-07]
      - [15, 14, 2, 2, 7.32e-08]
      - [15, 14, 4, 2, 1.275e-07]
      - [15, 14, 5, 2, 0.0007144322]
      - [15, 14, 6, 2, 0.0005438952]
      - [15, 14, 7, 2, 8.83e-08]
      - [15, 14, 8, 2, -0.0014108891]
      - [15, 14, 9, 2, -2.828e-07]
      - [15, 14, 10, 2, 1e-09]
      - [15, 14, 11, 2, 0.0016451373]
      - [15, 14, 12, 2, -2.455e-07]
      - [15, 14, 13, 2, -5.283e-07]
      - [15, 14, 14, 2, 0.001654116]
      - [15, 14, 4, 3, 4.73e-08]
      - [15, 14, 5, 3, -0.0003358322]
      - [15, 14, 11, 3, -2e-10]
      - [15, 14, 14, 3, -0.0028736488]
      - [15, 14, 6, 4, 4.56503e-05]
      - [15, 14, 7, 4, -6.9e-09]
      - [15, 14, 8, 4, 0.0001379736]
      - [15, 14, 9, 4, -1.55e-08]
      - [15, 14, 10, 4, -0.0015905395]
      - [15, 14, 11, 4, 0.0014861145]
      - [15, 14, 12, 4, 2.434e-07]
      - [15, 14, 14, 4, -2e-10]
      - [15, 14, 15, 4, 4.917e-07]
      - [15, 14, 6, 5, -6.9e-09]
      - [15, 14, 7, 5, -4.56502e-05]
      - [15, 14, 8, 5, -1.55e-08]
      - [15, 14, 9, 5, -0.0001379751]
      - [15, 14, 10, 5, -2.242e-07]
      - [15, 14, 11, 5, -2.434e-07]
      - [15, 14, 12, 5, 0.0014861146]
      - [15, 14, 13, 5, 1e-10]
      - [15, 14, 15, 5, -0.0034885231]
      - [15, 14, 6, 6, -2.041e-07]
      - [15, 14, 7, 6, 0.0010746374]
      - [15, 14, 8, 6, -2.557e-07]
      - [15, 14, 9, 6, 0.0011209062]
      - [15, 14, 11, 6, 1.76e-07]
      - [15, 14, 12, 6, 0.0009948426]
      - [15, 14, 13, 6, -0.0013132319]
      - [15, 14, 14, 6, -3.831e-07]
      - [15, 14, 15, 6, -2e-10]
      - [15, 14, 7, 7, 2.041e-07]
      - [15, 14, 8, 7, 0.0011209062]
      - [15, 14, 9, 7, 2.557e-07]
      - [15, 14, 10, 7, -9e-10]
      - [15, 14, 11, 7, -0.0009948426]
      - [15, 14, 12, 7, 1.76e-07]
      - [15, 14, 13, 7, 3.831e-07]
      - [15, 14, 14, 7, -0.0013132318]
      - [15, 14, 8, 8, 9.6e-09]
      - [15, 14, 9, 8, -3.5913e-05]
      - [15, 14, 11, 8, -2.679e-07]
      - [15, 14, 12, 8, -0.0012457641]
      - [15, 14, 13, 8, 0.0004509403]
      - [15, 14, 14, 8, 1.143e-07]
      - [15, 14, 9, 9, -9.6e-09]
      - [15, 14, 10, 9, -1e-10]
      - [15, 14, 11, 9, 0.0012457641]
      - [15, 14, 12, 9, -2.679e-07]
      - [15, 14, 13, 9, -1.143e-07]
      - [15, 14, 14, 9, 0.0004509389]
      - [15, 14, 12, 10, 9e-10]
      - [15, 14, 13, 10, 0.0012489637]
      - [15, 14, 11, 11, -1.225e-07]
      - [15, 14, 12, 11, -0.0007475908]
      - [15, 14, 13, 11, 0.0019562727]
      - [15, 14, 14, 11, 5.962e-07]
      - [15, 14, 12, 12, 1.225e-07]
      - [15, 14, 13, 12, 5.962e-07]
      - [15, 14, 14, 12, -0.001956273]
      - [15, 14, 14, 13, 1e-10]
      - [15, 14, 15, 14, 0.0033234572]
      - [16, 14, 1, 1, -8.31e-08]
      - [16, 14, 3, 1, -0.0005981802]
      - [16, 14, 4, 1, -0.0008517692]
      - [16, 14, 5, 1, 1.392e-07]
      - [16, 14, 6, 1, -3.095e-07]
      - [16, 14, 7, 1, 8.73e-06]
      - [16, 14, 8, 1, 9.63e-08]
      - [16, 14, 9, 1, 0.0002566636]
      - [16, 14, 10, 1, -1.429e-07]
      - [16, 14, 11, 1, 1.8e-09]
      - [16, 14, 12, 1, 0.0005075084]
      - [16, 14, 13, 1, -0.0002021765]
      - [16, 14, 14, 1, -6.15e-08]
      - [16, 14, 15, 1, 0.0007767706]
      - [16, 14, 16, 1, -0.0002713532]
      - [16, 14, 2, 2, -8.31e-08]
      - [16, 14, 3, 2, 1.015e-07]
      - [16, 14, 4, 2, -1.392e-07]
      - [16, 14, 5, 2, -0.0008517692]
      - [16, 14, 6, 2, -8.7298e-06]
      - [16, 14, 7, 2, -3.095e-07]
      - [16, 14, 8, 2, -0.0002566644]
      - [16, 14, 9, 2, 9.63e-08]
      - [16, 14, 10, 2, -0.0008421314]
      - [16, 14, 11, 2, 0.0005075084]
      - [16, 14, 12, 2, -1.8e-09]
      - [16, 14, 13, 2, -6.15e-08]
      - [16, 14, 14, 2, 0.0002021764]
      - [16, 14, 15, 2, -1.318e-07]
      - [16, 14, 16, 2, -4.2e-08]
      - [16, 14, 3, 3, -3.14e-08]
      - [16, 14, 6, 3, 0.0013670623]
      - [16, 14, 7, 3, -1.942e-07]
      - [16, 14, 8, 3, 0.0002304753]
      - [16, 14, 9, 3, -2.4e-08]
      - [16, 14, 10, 3, 0.0005986991]
      - [16, 14, 11, 3, -0.0006148257]
      - [16, 14, 12, 3, -9.54e-08]
      - [16, 14, 15, 3, -1.996e-07]
      - [16, 14, 4, 4, -1.23e-07]
      - [16, 14, 5, 4, 0.0003209012]
      - [16, 14, 6, 4, 0.0002786613]
      - [16, 14, 7, 4, 5.32e-08]
      - [16, 14, 8, 4, -0.0009617948]
      - [16, 14, 9, 4, -2.204e-07]
      - [16, 14, 10, 4, 9e-10]
      - [16, 14, 11, 4, 0.0001787173]
      - [16, 14, 12, 4, -3.18e-08]
      - [16, 14, 13, 4, -1.303e-07]
      - [16, 14, 14, 4, -5.64804e-05]
      - [16, 14, 16, 4, -2.983e-07]
      - [16, 14, 5, 5, -3.81e-08]
      - [16, 14, 6, 5, -5.32e-08]
      - [16, 14, 7, 5, 0.0002786613]
      - [16, 14, 8, 5, 2.204e-07]
      - [16, 14, 9, 5, -0.0009617948]
      - [16, 14, 11, 5, -3.18e-08]
      - [16, 14, 12, 5, -0.0001787173]
      - [16, 14, 13, 5, 0.0003954567]
      - [16, 14, 14, 5, 1.342e-07]
      - [16, 14, 16, 5, 0.0006156071]
      - [16, 14, 6, 6, -3.421e-07]
      - [16, 14, 8, 6, -3.083e-07]
      - [16, 14, 9, 6, -0.0002053216]
      - [16, 14, 10, 6, 7.58e-08]
      - [16, 14, 11, 6, -1.412e-07]
      - [16, 14, 12, 6, -0.0001184148]
      - [16, 14, 13, 6, 0.0003236204]
      - [16, 14, 14, 6, 1.074e-07]
      - [16, 14, 15, 6, -0.0010340865]
      - [16, 14, 16, 6, -0.0005347279]
      - [16, 14, 7, 7, -3.421e-07]
      - [16, 14, 8, 7, 0.0002053221]
      - [16, 14, 9, 7, -3.083e-07]
      - [16, 14, 10, 7, 0.0005337708]
      - [16, 14, 11, 7, -0.0001184148]
      - [16, 14, 12, 7, 1.412e-07]
      - [16, 14, 13, 7, 1.074e-07]
      - [16, 14, 14, 7, -0.0003236204]
      - [16, 14, 15, 7, 1.469e-07]
      - [16, 14, 16, 7, -9.75e-08]
      - [16, 14, 8, 8, 1.43e-08]
      - [16, 14, 9, 8, -1.5e-09]
      - [16, 14, 10, 8, -1.868e-07]
      - [16, 14, 11, 8, -3.005e-07]
      - [16, 14, 12, 8, 8.06827e-05]
      - [16, 14, 13, 8, 0.0012160227]
      - [16, 14, 14, 8, 4.501e-07]
      - [16, 14, 15, 8, 2.68412e-05]
      - [16, 14, 16, 8, 0.0002566412]
      - [16, 14, 9, 9, 1.43e-08]
      - [16, 14, 10, 9, -0.0017971752]
      - [16, 14, 11, 9, 8.06832e-05]
      - [16, 14, 12, 9, 3.005e-07]
      - [16, 14, 13, 9, 4.501e-07]
      - [16, 14, 14, 9, -0.0012160227]
      - [16, 14, 15, 9, -2.8e-09]
      - [16, 14, 16, 9, 5.66e-08]
      - [16, 14, 10, 10, 1.554e-07]
      - [16, 14, 11, 10, 9.51e-08]
      - [16, 14, 12, 10, -0.0006128707]
      - [16, 14, 13, 10, -1e-09]
      - [16, 14, 15, 10, -0.0002059061]
      - [16, 14, 16, 10, -2e-10]
      - [16, 14, 11, 11, -2.047e-07]
      - [16, 14, 13, 11, -0.0004679313]
      - [16, 14, 14, 11, -1.492e-07]
      - [16, 14, 15, 11, 0.0003705213]
      - [16, 14, 16, 11, -0.0011109837]
      - [16, 14, 12, 12, -2.047e-07]
      - [16, 14, 13, 12, 1.492e-07]
      - [16, 14, 14, 12, -0.0004679313]
      - [16, 14, 15, 12, 5.75e-08]
      - [16, 14, 16, 12, 1.881e-07]
      - [16, 14, 13, 13, -5.65e-08]
      - [16, 14, 14, 13, 0.000935857]
      - [16, 14, 16, 13, 4.18e-07]
      - [16, 14, 14, 14, 2.235e-07]
      - [16, 14, 16, 14, 0.0015153328]
      - [16, 14, 15, 15, -1.338e-07]
      - [17, 14, 1, 1, 0.0005555673]
      - [17, 14, 3, 1, 1.015e-07]
      - [17, 14, 4, 1, 1.392e-07]
      - [17, 14, 5, 1, 0.0008517691]
      - [17, 14, 6, 1, 0.0020668852]
      - [17, 14, 7, 1, 5.85e-08]
      - [17, 14, 8, 1, -0.0007567893]
      - [17, 14, 9, 1, -1.14e-08]
      - [17, 14, 10, 1, -0.0008421311]
      - [17, 14, 11, 1, 3.72326e-05]
      - [17, 14, 12, 1, 7.54e-08]
      - [17, 14, 13, 1, 6.15e-08]
      - [17, 14, 14, 1, -0.0002021765]
      - [17, 14, 15, 1, -1.318e-07]
      - [17, 14, 16, 1, 4.2e-08]
      - [17, 14, 17, 1, 0.0002713531]
      - [17, 14, 2, 2, 0.0005555674]
      - [17, 14, 3, 2, 0.0005981803]
      - [17, 14, 4, 2, -0.0008517691]
      - [17, 14, 5, 2, 1.392e-07]
      - [17, 14, 6, 2, -5.85e-08]
      - [17, 14, 7, 2, 0.0020668851]
      - [17, 14, 8, 2, 1.14e-08]
      - [17, 14, 9, 2, -0.0007567886]
      - [17, 14, 10, 2, 1.429e-07]
      - [17, 14, 11, 2, 7.54e-08]
      - [17, 14, 12, 2, -3.72327e-05]
      - [17, 14, 13, 2, -0.0002021764]
      - [17, 14, 14, 2, -6.15e-08]
      - [17, 14, 15, 2, -0.0007767705]
      - [17, 14, 16, 2, -0.0002713532]
      - [17, 14, 17, 2, 4.2e-08]
      - [17, 14, 3, 3, 0.000209945]
      - [17, 14, 6, 3, -1.942e-07]
      - [17, 14, 7, 3, -0.0013670623]
      - [17, 14, 8, 3, -2.4e-08]
      - [17, 14, 9, 3, -0.0002304748]
      - [17, 14, 10, 3, 8.96e-08]
      - [17, 14, 11, 3, 9.54e-08]
      - [17, 14, 12, 3, -0.0006148257]
      - [17, 14, 15, 3, 0.0013340398]
      - [17, 14, 4, 4, 0.0002174987]
      - [17, 14, 5, 4, -4.24e-08]
      - [17, 14, 6, 4, -5.32e-08]
      - [17, 14, 7, 4, 0.0002786614]
      - [17, 14, 8, 4, 2.204e-07]
      - [17, 14, 9, 4, -0.0009617948]
      - [17, 14, 11, 4, -3.18e-08]
      - [17, 14, 12, 4, -0.0001787173]
      - [17, 14, 13, 4, 0.0004984231]
      - [17, 14, 14, 4, 1.255e-07]
      - [17, 14, 16, 4, 0.0011027156]
      - [17, 14, 17, 4, -7.45e-08]
      - [17, 14, 5, 5, 0.000859301]
      - [17, 14, 6, 5, -0.0002786614]
      - [17, 14, 7, 5, -5.32e-08]
      - [17, 14, 8, 5, 0.0009617948]
      - [17, 14, 9, 5, 2.204e-07]
      - [17, 14, 10, 5, -8e-10]
      - [17, 14, 11, 5, -0.0001787174]
      - [17, 14, 12, 5, 3.18e-08]
      - [17, 14, 13, 5, 1.294e-07]
      - [17, 14, 14, 5, -0.0009503601]
      - [17, 14, 16, 5, -5.61e-08]
      - [17, 14, 17, 5, 0.0020295195]
      - [17, 14, 6, 6, 0.0022860813]
      - [17, 14, 8, 6, 0.0021125662]
      - [17, 14, 9, 6, 4.99e-08]
      - [17, 14, 10, 6, 0.0005337691]
      - [17, 14, 11, 6, 0.0009540571]
      - [17, 14, 12, 6, -5.3e-09]
      - [17, 14, 13, 6, -1.074e-07]
      - [17, 14, 14, 6, 0.0003236203]
      - [17, 14, 15, 6, 1.469e-07]
      - [17, 14, 16, 6, 9.75e-08]
      - [17, 14, 17, 6, 0.0005347278]
      - [17, 14, 7, 7, 0.0022860813]
      - [17, 14, 8, 7, -4.99e-08]
      - [17, 14, 9, 7, 0.0021125658]
      - [17, 14, 10, 7, -7.58e-08]
      - [17, 14, 11, 7, -5.3e-09]
      - [17, 14, 12, 7, -0.000954057]
      - [17, 14, 13, 7, 0.0003236203]
      - [17, 14, 14, 7, 1.074e-07]
      - [17, 14, 15, 7, 0.0010340865]
      - [17, 14, 16, 7, -0.0005347279]
      - [17, 14, 17, 7, 9.75e-08]
      - [17, 14, 8, 8, -9.54874e-05]
      - [17, 14, 10, 8, -0.0017971761]
      - [17, 14, 11, 8, 0.001980967]
      - [17, 14, 12, 8, 1.135e-07]
      - [17, 14, 13, 8, -4.501e-07]
      - [17, 14, 14, 8, 0.0012160226]
      - [17, 14, 15, 8, -2.8e-09]
      - [17, 14, 16, 8, -5.66e-08]
      - [17, 14, 17, 8, -0.0002566414]
      - [17, 14, 9, 9, -9.54843e-05]
      - [17, 14, 10, 9, 1.868e-07]
      - [17, 14, 11, 9, 1.135e-07]
      - [17, 14, 12, 9, -0.0019809665]
      - [17, 14, 13, 9, 0.0012160227]
      - [17, 14, 14, 9, 4.501e-07]
      - [17, 14, 15, 9, -2.68415e-05]
      - [17, 14, 16, 9, 0.0002566413]
      - [17, 14, 17, 9, -5.66e-08]
      - [17, 14, 10, 10, -0.0010383373]
      - [17, 14, 11, 10, 0.000612869]
      - [17, 14, 12, 10, 9.51e-08]
      - [17, 14, 14, 10, -1.1e-09]
      - [17, 14, 15, 10, -3.08e-08]
      - [17, 14, 11, 11, 0.0013677948]
      - [17, 14, 13, 11, 1.492e-07]
      - [17, 14, 14, 11, -0.0004679314]
      - [17, 14, 15, 11, -5.75e-08]
      - [17, 14, 16, 11, 1.881e-07]
      - [17, 14, 17, 11, 0.0011109838]
      - [17, 14, 12, 12, 0.0013677947]
      - [17, 14, 13, 12, 0.0004679315]
      - [17, 14, 14, 12, 1.492e-07]
      - [17, 14, 15, 12, 0.0003705214]
      - [17, 14, 16, 12, 0.0011109837]
      - [17, 14, 17, 12, -1.881e-07]
      - [17, 14, 13, 13, 0.0003776923]
      - [17, 14, 14, 13, 1.4e-07]
      - [17, 14, 16, 13, -0.0014423908]
      - [17, 14, 17, 13, -4.18e-07]
      - [17, 14, 14, 14, -0.0014940216]
      - [17, 14, 16, 14, -4.18e-07]
      - [17, 14, 17, 14, 0.0043087714]
      - [17, 14, 15, 15, 0.0008943149]
      - [17, 14, 16, 16, 0.0031461006]
      - [15, 15, 1, 1, 0.1685028831]
      - [15, 15, 5, 1, -1e-10]
      - [15, 15, 6, 1, 0.0020074802]
      - [15, 15, 7, 1, 5.55e-08]
      - [15, 15, 8, 1, -0.0008333265]
      - [15, 15, 9, 1, -5.48e-08]
      - [15, 15, 10, 1, 4e-10]
      - [15, 15, 11, 1, 0.0023322477]
      - [15, 15, 12, 1, -3.41e-08]
      - [15, 15, 2, 2, 0.1685028831]
      - [15, 15, 3, 2, 7e-10]
      - [15, 15, 6, 2, -5.55e-08]
      - [15, 15, 7, 2, 0.0020074802]
      - [15, 15, 8, 2, 5.48e-08]
      - [15, 15, 9, 2, -0.0008333267]
      - [15, 15, 11, 2, -3.41e-08]
      - [15, 15, 12, 2, -0.0023322479]
      - [15, 15, 13, 2, -1e-10]
      - [15, 15, 3, 3, 0.1686276581]
      - [15, 15, 7, 3, -2e-10]
      - [15, 15, 12, 3, -1e-10]
      - [15, 15, 13, 3, -2e-10]
      - [15, 15, 15, 3, 0.0016927319]
      - [15, 15, 4, 4, 0.1876347006]
      - [15, 15, 7, 4, 4e-10]
      - [15, 15, 9, 4, -1e-10]
      - [15, 15, 12, 4, 2e-10]
      - [15, 15, 13, 4, 0.002283447]
      - [15, 15, 14, 4, 3.219e-07]
      - [15, 15, 5, 5, 0.1876347001]
      - [15, 15, 6, 5, -5e-10]
      - [15, 15, 8, 5, 3e-10]
      - [15, 15, 13, 5, 3.219e-07]
      - [15, 15, 14, 5, -0.002283447]
      - [15, 15, 6, 6, 0.1870969941]
      - [15, 15, 8, 6, 0.0062181136]
      - [15, 15, 9, 6, 2.372e-07]
      - [15, 15, 10, 6, -5.3e-09]
      - [15, 15, 11, 6, 0.0028170793]
      - [15, 15, 12, 6, 3.68e-08]
      - [15, 15, 14, 6, -1e-10]
      - [15, 15, 7, 7, 0.1870969941]
      - [15, 15, 8, 7, -2.372e-07]
      - [15, 15, 9, 7, 0.0062181137]
      - [15, 15, 11, 7, 3.68e-08]
      - [15, 15, 12, 7, -0.0028170792]
      - [15, 15, 15, 7, 3e-10]
      - [15, 15, 8, 8, 0.1811388588]
      - [15, 15, 10, 8, -1.68e-08]
      - [15, 15, 11, 8, 0.0104001592]
      - [15, 15, 12, 8, 5.325e-07]
      - [15, 15, 9, 9, 0.1811388587]
      - [15, 15, 11, 9, 5.325e-07]
      - [15, 15, 12, 9, -0.0104001593]
      - [15, 15, 13, 9, 2e-10]
      - [15, 15, 15, 9, -7e-10]
      - [15, 15, 10, 10, 0.1622388303]
      - [15, 15, 11, 10, -8.5e-09]
      - [15, 15, 11, 11, 0.1681439775]
      - [15, 15, 14, 11, -5e-10]
      - [15, 15, 12, 12, 0.1681439776]
      - [15, 15, 13, 12, 5e-10]
      - [15, 15, 15, 12, 2e-10]
      - [15, 15, 13, 13, 0.1590715407]
      - [15, 15, 15, 13, -6e-10]
      - [15, 15, 14, 14, 0.1590715398]
      - [15, 15, 15, 15, 0.1925087909]
      - [16, 15, 1, 1, -0.0002082761]
      - [16, 15, 2, 1, 3.1e-09]
      - [16, 15, 4, 1, 2.1e-09]
      - [16, 15, 5, 1, 7.46569e-05]
      - [16, 15, 6, 1, 0.0001107987]
      - [16, 15, 7, 1, 1.4e-09]
      - [16, 15, 8, 1, 0.0011069]
      - [16, 15, 9, 1, 5.62e-08]
      - [16, 15, 10, 1, -9e-10]
      - [16, 15, 11, 1, -0.0019343217]
      - [16, 15, 12, 1, -8e-10]
      - [16, 15, 13, 1, -3.037e-07]
      - [16, 15, 14, 1, 0.0017893548]
      - [16, 15, 16, 1, -2.2e-09]
      - [16, 15, 2, 2, 0.0002082762]
      - [16, 15, 3, 2, -3e-10]
      - [16, 15, 4, 2, 7.46569e-05]
      - [16, 15, 5, 2, -2.1e-09]
      - [16, 15, 6, 2, 1.4e-09]
      - [16, 15, 7, 2, -0.0001107988]
      - [16, 15, 8, 2, 5.62e-08]
      - [16, 15, 9, 2, -0.0011068999]
      - [16, 15, 11, 2, 8e-10]
      - [16, 15, 12, 2, -0.0019343217]
      - [16, 15, 13, 2, -0.0017893548]
      - [16, 15, 14, 2, -3.037e-07]
      - [16, 15, 16, 2, -0.0001078101]
      - [16, 15, 4, 3, -4.14633e-05]
      - [16, 15, 5, 3, 4e-10]
      - [16, 15, 13, 3, -0.0028817318]
      - [16, 15, 14, 3, -4.312e-07]
      - [16, 15, 16, 3, -0.0002308366]
      - [16, 15, 4, 4, -2e-10]
      - [16, 15, 6, 4, -1.8e-09]
      - [16, 15, 7, 4, -0.0016269903]
      - [16, 15, 8, 4, -2.43e-08]
      - [16, 15, 9, 4, 0.0006549869]
      - [16, 15, 10, 4, -7.7e-09]
      - [16, 15, 11, 4, -8e-10]
      - [16, 15, 12, 4, 5.62685e-05]
      - [16, 15, 15, 4, 0.0007105529]
      - [16, 15, 5, 5, 2e-10]
      - [16, 15, 6, 5, -0.0016269901]
      - [16, 15, 7, 5, 1.8e-09]
      - [16, 15, 8, 5, 0.0006549861]
      - [16, 15, 9, 5, 2.43e-08]
      - [16, 15, 10, 5, -0.0008828655]
      - [16, 15, 11, 5, -5.62686e-05]
      - [16, 15, 12, 5, -8e-10]
      - [16, 15, 15, 5, -6.2e-09]
      - [16, 15, 6, 6, 0.0015570039]
      - [16, 15, 7, 6, 6.28e-08]
      - [16, 15, 8, 6, 0.0002561063]
      - [16, 15, 9, 6, 2.01e-08]
      - [16, 15, 10, 6, -2e-10]
      - [16, 15, 11, 6, 0.0008601195]
      - [16, 15, 12, 6, -2.34e-08]
      - [16, 15, 13, 6, 1.036e-07]
      - [16, 15, 14, 6, -0.0007291294]
      - [16, 15, 16, 6, 2.4e-09]
      - [16, 15, 7, 7, -0.0015570039]
      - [16, 15, 8, 7, 2.01e-08]
      - [16, 15, 9, 7, -0.0002561064]
      - [16, 15, 11, 7, 2.34e-08]
      - [16, 15, 12, 7, 0.0008601196]
      - [16, 15, 13, 7, 0.0007291294]
      - [16, 15, 14, 7, 1.036e-07]
      - [16, 15, 16, 7, -0.00031298]
      - [16, 15, 8, 8, 0.0021740214]
      - [16, 15, 9, 8, 2.535e-07]
      - [16, 15, 10, 8, -1.8e-09]
      - [16, 15, 11, 8, 0.0004949958]
      - [16, 15, 12, 8, -3.24e-08]
      - [16, 15, 13, 8, 5.37e-08]
      - [16, 15, 14, 8, -0.0005166882]
      - [16, 15, 16, 8, 5.17e-08]
      - [16, 15, 9, 9, -0.0021740214]
      - [16, 15, 11, 9, 3.24e-08]
      - [16, 15, 12, 9, 0.0004949959]
      - [16, 15, 13, 9, 0.0005166871]
      - [16, 15, 14, 9, 5.37e-08]
      - [16, 15, 15, 9, 2e-10]
      - [16, 15, 16, 9, -0.0011320916]
      - [16, 15, 11, 10, -6e-10]
      - [16, 15, 13, 10, 1.948e-07]
      - [16, 15, 14, 10, -0.0013017457]
      - [16, 15, 11, 11, 0.0008067208]
      - [16, 15, 12, 11, -1.15e-08]
      - [16, 15, 13, 11, -1.538e-07]
      - [16, 15, 14, 11, 0.0009912129]
      - [16, 15, 16, 11, -3.9e-09]
      - [16, 15, 12, 12, -0.0008067208]
      - [16, 15, 13, 12, 0.0009912127]
      - [16, 15, 14, 12, 1.538e-07]
      - [16, 15, 16, 12, 0.0006999661]
      - [16, 15, 13, 13, -2e-10]
      - [16, 15, 15, 13, 0.0005817422]
      - [16, 15, 15, 14, 8.7e-08]
      - [16, 15, 16, 15, 0.0030126341]
      - [17, 15, 1, 1, -3.1e-09]
      - [17, 15, 2, 1, -0.0002082763]
      - [17, 15, 3, 1, 4e-10]
      - [17, 15, 4, 1, 7.46569e-05]
      - [17, 15, 5, 1, -2.1e-09]
      - [17, 15, 6, 1, -1.4e-09]
      - [17, 15, 7, 1, 0.0001107988]
      - [17, 15, 8, 1, -5.62e-08]
      - [17, 15, 9, 1, 0.0011068999]
      - [17, 15, 11, 1, -8e-10]
      - [17, 15, 12, 1, 0.0019343217]
      - [17, 15, 13, 1, -0.0017893547]
      - [17, 15, 14, 1, -3.037e-07]
      - [17, 15, 16, 1, -0.00010781]
      - [17, 15, 17, 1, 2.2e-09]
      - [17, 15, 2, 2, 3.1e-09]
      - [17, 15, 4, 2, -2.1e-09]
      - [17, 15, 5, 2, -7.46569e-05]
      - [17, 15, 6, 2, 0.0001107988]
      - [17, 15, 7, 2, 1.4e-09]
      - [17, 15, 8, 2, 0.0011069001]
      - [17, 15, 9, 2, 5.62e-08]
      - [17, 15, 10, 2, -7e-10]
      - [17, 15, 11, 2, -0.001934322]
      - [17, 15, 12, 2, -8e-10]
      - [17, 15, 13, 2, 3.037e-07]
      - [17, 15, 14, 2, -0.0017893546]
      - [17, 15, 16, 2, 2.2e-09]
      - [17, 15, 17, 2, 0.00010781]
      - [17, 15, 4, 3, -4e-10]
      - [17, 15, 5, 3, -4.14633e-05]
      - [17, 15, 8, 3, -1e-10]
      - [17, 15, 10, 3, -2e-10]
      - [17, 15, 11, 3, 3e-10]
      - [17, 15, 13, 3, -4.312e-07]
      - [17, 15, 14, 3, 0.0028817321]
      - [17, 15, 17, 3, -0.0002308366]
      - [17, 15, 5, 4, 2e-10]
      - [17, 15, 6, 4, -0.0016269903]
      - [17, 15, 7, 4, 1.8e-09]
      - [17, 15, 8, 4, 0.0006549878]
      - [17, 15, 9, 4, 2.43e-08]
      - [17, 15, 10, 4, 0.0008828644]
      - [17, 15, 11, 4, -5.62684e-05]
      - [17, 15, 12, 4, -8e-10]
      - [17, 15, 15, 4, 6.2e-09]
      - [17, 15, 17, 4, 2e-10]
      - [17, 15, 6, 5, 1.8e-09]
      - [17, 15, 7, 5, 0.0016269898]
      - [17, 15, 8, 5, 2.43e-08]
      - [17, 15, 9, 5, -0.0006549866]
      - [17, 15, 10, 5, -7.7e-09]
      - [17, 15, 11, 5, 8e-10]
      - [17, 15, 12, 5, -5.62686e-05]
      - [17, 15, 15, 5, 0.0007105532]
      - [17, 15, 6, 6, -6.28e-08]
      - [17, 15, 7, 6, 0.0015570039]
      - [17, 15, 8, 6, -2.01e-08]
      - [17, 15, 9, 6, 0.0002561063]
      - [17, 15, 11, 6, -2.34e-08]
      - [17, 15, 12, 6, -0.0008601195]
      - [17, 15, 13, 6, 0.0007291294]
      - [17, 15, 14, 6, 1.036e-07]
      - [17, 15, 15, 6, 2e-10]
      - [17, 15, 16, 6, -0.0003129799]
      - [17, 15, 17, 6, -2.4e-09]
      - [17, 15, 7, 7, 6.28e-08]
      - [17, 15, 8, 7, 0.0002561062]
      - [17, 15, 9, 7, 2.01e-08]
      - [17, 15, 10, 7, -3e-10]
      - [17, 15, 11, 7, 0.0008601195]
      - [17, 15, 12, 7, -2.34e-08]
      - [17, 15, 13, 7, -1.036e-07]
      - [17, 15, 14, 7, 0.0007291294]
      - [17, 15, 16, 7, -2.4e-09]
      - [17, 15, 17, 7, 0.0003129795]
      - [17, 15, 8, 8, -2.535e-07]
      - [17, 15, 9, 8, 0.0021740214]
      - [17, 15, 11, 8, -3.24e-08]
      - [17, 15, 12, 8, -0.0004949958]
      - [17, 15, 13, 8, 0.0005166859]
      - [17, 15, 14, 8, 5.37e-08]
      - [17, 15, 15, 8, -3e-10]
      - [17, 15, 16, 8, -0.0011320915]
      - [17, 15, 17, 8, -5.17e-08]
      - [17, 15, 9, 9, 2.535e-07]
      - [17, 15, 10, 9, -1.7e-09]
      - [17, 15, 11, 9, 0.0004949958]
      - [17, 15, 12, 9, -3.24e-08]
      - [17, 15, 13, 9, -5.37e-08]
      - [17, 15, 14, 9, 0.0005166872]
      - [17, 15, 16, 9, -5.17e-08]
      - [17, 15, 17, 9, 0.0011320911]
      - [17, 15, 12, 10, 7e-10]
      - [17, 15, 13, 10, -0.0013017468]
      - [17, 15, 14, 10, -1.948e-07]
      - [17, 15, 16, 10, 4.45193e-05]
      - [17, 15, 11, 11, -1.15e-08]
      - [17, 15, 12, 11, -0.0008067209]
      - [17, 15, 13, 11, -0.0009912128]
      - [17, 15, 14, 11, -1.538e-07]
      - [17, 15, 15, 11, -2e-10]
      - [17, 15, 16, 11, -0.000699966]
      - [17, 15, 17, 11, 3.9e-09]
      - [17, 15, 12, 12, 1.15e-08]
      - [17, 15, 13, 12, -1.538e-07]
      - [17, 15, 14, 12, 0.0009912133]
      - [17, 15, 16, 12, -3.9e-09]
      - [17, 15, 17, 12, -0.0006999659]
      - [17, 15, 14, 13, -3e-10]
      - [17, 15, 15, 13, 8.7e-08]
      - [17, 15, 15, 14, -0.0005817422]
      - [17, 15, 17, 15, 0.003012634]
      - [16, 16, 1, 1, 0.1663265234]
      - [16, 16, 3, 1, 5.471e-07]
      - [16, 16, 4, 1, -1.12e-08]
      - [16, 16, 5, 1, -0.00081583]
      - [16, 16, 6, 1, 0.0038785062]
      - [16, 16, 7, 1, 1.073e-07]
      - [16, 16, 8, 1, 0.0003718498]
      - [16, 16, 9, 1, 2.45e-08]
      - [16, 16, 10, 1, -0.0093238454]
      - [16, 16, 11, 1, 0.0044999325]
      - [16, 16, 12, 1, -6.57e-08]
      - [16, 16, 13, 1, 5.218e-07]
      - [16, 16, 14, 1, -0.0033724287]
      - [16, 16, 15, 1, 1.52e-08]
      - [16, 16, 16, 1, -8e-09]
      - [16, 16, 2, 2, 0.1663265251]
      - [16, 16, 3, 2, 0.0272047825]
      - [16, 16, 4, 2, 0.0008158299]
      - [16, 16, 5, 2, -1.12e-08]
      - [16, 16, 6, 2, -1.073e-07]
      - [16, 16, 7, 2, 0.0038785059]
      - [16, 16, 8, 2, -2.45e-08]
      - [16, 16, 9, 2, 0.0003718575]
      - [16, 16, 10, 2, 1.875e-07]
      - [16, 16, 11, 2, -6.57e-08]
      - [16, 16, 12, 2, -0.0044999334]
      - [16, 16, 13, 2, -0.0033724284]
      - [16, 16, 14, 2, -5.218e-07]
      - [16, 16, 15, 2, 0.0007542684]
      - [16, 16, 16, 2, 0.0015693948]
      - [16, 16, 3, 3, 0.1669014651]
      - [16, 16, 4, 3, -2e-10]
      - [16, 16, 6, 3, 2.1e-08]
      - [16, 16, 7, 3, -0.0027753846]
      - [16, 16, 8, 3, 2.162e-07]
      - [16, 16, 9, 3, -0.0047306717]
      - [16, 16, 11, 3, 4.71e-08]
      - [16, 16, 12, 3, -0.0085567719]
      - [16, 16, 13, 3, 2e-10]
      - [16, 16, 15, 3, 0.00163815]
      - [16, 16, 4, 4, 0.1874659867]
      - [16, 16, 5, 4, -1.264e-07]
      - [16, 16, 6, 4, -7.175e-07]
      - [16, 16, 7, 4, 0.0173216544]
      - [16, 16, 8, 4, 9.542e-07]
      - [16, 16, 9, 4, -0.0119913013]
      - [16, 16, 11, 4, 1.424e-07]
      - [16, 16, 12, 4, 0.0050173625]
      - [16, 16, 13, 4, 0.000324908]
      - [16, 16, 14, 4, 4.42e-08]
      - [16, 16, 15, 4, 5e-10]
      - [16, 16, 16, 4, 0.0216409879]
      - [16, 16, 5, 5, 0.1728940295]
      - [16, 16, 6, 5, -0.0173216547]
      - [16, 16, 7, 5, -7.175e-07]
      - [16, 16, 8, 5, 0.0119913016]
      - [16, 16, 9, 5, 9.542e-07]
      - [16, 16, 10, 5, -1.05e-08]
      - [16, 16, 11, 5, 0.0050173626]
      - [16, 16, 12, 5, -1.424e-07]
      - [16, 16, 13, 5, 7.36e-08]
      - [16, 16, 14, 5, -0.0005105743]
      - [16, 16, 16, 5, -1.877e-07]
      - [16, 16, 6, 6, 0.2039861021]
      - [16, 16, 8, 6, 0.0237606404]
      - [16, 16, 9, 6, 9.065e-07]
      - [16, 16, 10, 6, 0.0016204055]
      - [16, 16, 11, 6, 0.0116783863]
      - [16, 16, 12, 6, 1.524e-07]
      - [16, 16, 13, 6, -7.6e-09]
      - [16, 16, 14, 6, 4.14117e-05]
      - [16, 16, 15, 6, -7.17e-08]
      - [16, 16, 16, 6, -4.949e-07]
      - [16, 16, 7, 7, 0.203986102]
      - [16, 16, 8, 7, -9.065e-07]
      - [16, 16, 9, 7, 0.0237606393]
      - [16, 16, 10, 7, 1.22e-08]
      - [16, 16, 11, 7, 1.524e-07]
      - [16, 16, 12, 7, -0.0116783865]
      - [16, 16, 13, 7, 4.14116e-05]
      - [16, 16, 14, 7, 7.6e-09]
      - [16, 16, 15, 7, 0.0094943545]
      - [16, 16, 16, 7, 0.015111521]
      - [16, 16, 8, 8, 0.1827465501]
      - [16, 16, 10, 8, -0.0128928151]
      - [16, 16, 11, 8, 0.0129412187]
      - [16, 16, 12, 8, 6.626e-07]
      - [16, 16, 13, 8, -1.502e-06]
      - [16, 16, 14, 8, 0.0068111097]
      - [16, 16, 15, 8, 8.094e-07]
      - [16, 16, 16, 8, -1.0843e-06]
      - [16, 16, 9, 9, 0.1827465724]
      - [16, 16, 10, 9, -5.892e-07]
      - [16, 16, 11, 9, 6.626e-07]
      - [16, 16, 12, 9, -0.0129411996]
      - [16, 16, 13, 9, 0.0068111105]
      - [16, 16, 14, 9, 1.502e-06]
      - [16, 16, 15, 9, -0.0177090858]
      - [16, 16, 16, 9, 0.0152935503]
      - [16, 16, 10, 10, 0.1564384537]
      - [16, 16, 11, 10, 0.0216288922]
      - [16, 16, 12, 10, 1.19e-07]
      - [16, 16, 14, 10, -5.9e-09]
      - [16, 16, 11, 11, 0.165060052]
      - [16, 16, 13, 11, 2.8182e-06]
      - [16, 16, 14, 11, -0.0166440943]
      - [16, 16, 15, 11, -5.76e-08]
      - [16, 16, 16, 11, -1.288e-07]
      - [16, 16, 12, 12, 0.1650600522]
      - [16, 16, 13, 12, 0.0166440939]
      - [16, 16, 14, 12, 2.8182e-06]
      - [16, 16, 15, 12, 0.0104799752]
      - [16, 16, 16, 12, -0.0065368916]
      - [16, 16, 13, 13, 0.1725967109]
      - [16, 16, 14, 13, 5.5736e-06]
      - [16, 16, 16, 13, -0.0039790997]
      - [16, 16, 14, 14, 0.1353462763]
      - [16, 16, 16, 14, -5.954e-07]
      - [16, 16, 15, 15, 0.1828974584]
      - [16, 16, 16, 15, -2e-10]
      - [16, 16, 16, 16, 0.2267330117]
      - [17, 16, 2, 1, 2.3e-09]
      - [17, 16, 3, 1, 0.0272047824]
      - [17, 16, 4, 1, -0.0008158298]
      - [17, 16, 5, 1, 1.12e-08]
      - [17, 16, 9, 1, -1e-10]
      - [17, 16, 10, 1, 1.875e-07]
      - [17, 16, 12, 1, -1e-10]
      - [17, 16, 13, 1, 0.0033724284]
      - [17, 16, 14, 1, 5.218e-07]
      - [17, 16, 15, 1, 0.0007542685]
      - [17, 16, 16, 1, -0.001569395]
      - [17, 16, 17, 1, 8e-09]
      - [17, 16, 3, 2, -5.471e-07]
      - [17, 16, 4, 2, -1.12e-08]
      - [17, 16, 5, 2, -0.0008158298]
      - [17, 16, 6, 2, -2e-10]
      - [17, 16, 8, 2, 7.8e-09]
      - [17, 16, 10, 2, 0.009323845]
      - [17, 16, 11, 2, 6e-10]
      - [17, 16, 13, 2, 5.218e-07]
      - [17, 16, 14, 2, -0.0033724285]
      - [17, 16, 15, 2, -1.52e-08]
      - [17, 16, 16, 2, -8e-09]
      - [17, 16, 17, 2, -0.001569395]
      - [17, 16, 5, 3, 2e-10]
      - [17, 16, 6, 3, -0.0027753845]
      - [17, 16, 7, 3, -2.1e-08]
      - [17, 16, 8, 3, -0.0047306716]
      - [17, 16, 9, 3, -2.162e-07]
      - [17, 16, 10, 3, 3.5e-09]
      - [17, 16, 11, 3, 0.0085567721]
      - [17, 16, 12, 3, 4.71e-08]
      - [17, 16, 17, 3, 1e-10]
      - [17, 16, 4, 4, 1.264e-07]
      - [17, 16, 5, 4, 0.0072859783]
      - [17, 16, 6, 4, -0.0173216532]
      - [17, 16, 7, 4, -7.175e-07]
      - [17, 16, 8, 4, 0.0119913024]
      - [17, 16, 9, 4, 9.542e-07]
      - [17, 16, 10, 4, -1.05e-08]
      - [17, 16, 11, 4, 0.005017363]
      - [17, 16, 12, 4, -1.424e-07]
      - [17, 16, 13, 4, -1.47e-08]
      - [17, 16, 14, 4, 9.28331e-05]
      - [17, 16, 16, 4, 1.96e-08]
      - [17, 16, 17, 4, 0.0022609442]
      - [17, 16, 5, 5, -1.264e-07]
      - [17, 16, 6, 5, 7.175e-07]
      - [17, 16, 7, 5, -0.0173216541]
      - [17, 16, 8, 5, -9.542e-07]
      - [17, 16, 9, 5, 0.0119913022]
      - [17, 16, 11, 5, -1.424e-07]
      - [17, 16, 12, 5, -0.005017363]
      - [17, 16, 13, 5, -9.28332e-05]
      - [17, 16, 14, 5, -1.47e-08]
      - [17, 16, 15, 5, -7e-10]
      - [17, 16, 16, 5, 0.0022609452]
      - [17, 16, 17, 5, -1.96e-08]
      - [17, 16, 7, 6, 5e-10]
      - [17, 16, 9, 6, 5e-10]
      - [17, 16, 10, 6, 1.22e-08]
      - [17, 16, 12, 6, -3e-10]
      - [17, 16, 13, 6, -4.1412e-05]
      - [17, 16, 14, 6, -7.6e-09]
      - [17, 16, 15, 6, 0.0094943548]
      - [17, 16, 16, 6, -0.0151115218]
      - [17, 16, 17, 6, 4.949e-07]
      - [17, 16, 8, 7, -2e-09]
      - [17, 16, 10, 7, -0.0016204262]
      - [17, 16, 11, 7, -3e-10]
      - [17, 16, 13, 7, -7.6e-09]
      - [17, 16, 14, 7, 4.14119e-05]
      - [17, 16, 15, 7, 7.17e-08]
      - [17, 16, 16, 7, -4.949e-07]
      - [17, 16, 17, 7, -0.0151115222]
      - [17, 16, 9, 8, 1.08e-08]
      - [17, 16, 10, 8, -5.892e-07]
      - [17, 16, 12, 8, 1.86e-08]
      - [17, 16, 13, 8, -0.0068111096]
      - [17, 16, 14, 8, -1.502e-06]
      - [17, 16, 15, 8, -0.0177090858]
      - [17, 16, 16, 8, -0.0152935505]
      - [17, 16, 17, 8, 1.0843e-06]
      - [17, 16, 10, 9, 0.012892792]
      - [17, 16, 11, 9, 5e-10]
      - [17, 16, 13, 9, -1.502e-06]
      - [17, 16, 14, 9, 0.0068111098]
      - [17, 16, 15, 9, -8.094e-07]
      - [17, 16, 16, 9, -1.0843e-06]
      - [17, 16, 17, 9, -0.0152935497]
      - [17, 16, 11, 10, -1.19e-07]
      - [17, 16, 12, 10, 0.021628903]
      - [17, 16, 13, 10, 6.1e-09]
      - [17, 16, 15, 10, 1.56e-08]
      - [17, 16, 16, 10, 1.34e-08]
      - [17, 16, 12, 11, 1.3e-09]
      - [17, 16, 13, 11, 0.0166440941]
      - [17, 16, 14, 11, 2.8182e-06]
      - [17, 16, 15, 11, -0.0104799746]
      - [17, 16, 16, 11, -0.0065368917]
      - [17, 16, 17, 11, 1.288e-07]
      - [17, 16, 13, 12, -2.8182e-06]
      - [17, 16, 14, 12, 0.0166440937]
      - [17, 16, 15, 12, -5.76e-08]
      - [17, 16, 16, 12, 1.288e-07]
      - [17, 16, 17, 12, 0.0065368913]
      - [17, 16, 13, 13, 5.5736e-06]
      - [17, 16, 14, 13, -0.0186252185]
      - [17, 16, 16, 13, -6.23e-08]
      - [17, 16, 17, 13, -0.0004164996]
      - [17, 16, 14, 14, -5.5736e-06]
      - [17, 16, 16, 14, 0.0004164997]
      - [17, 16, 17, 14, -6.23e-08]
      - [17, 16, 17, 15, 3e-10]
      - [17, 16, 17, 16, 0.0219194477]
      - [17, 17, 1, 1, 0.1663265226]
      - [17, 17, 3, 1, -5.471e-07]
      - [17, 17, 4, 1, 1.12e-08]
      - [17, 17, 5, 1, 0.0008158296]
      - [17, 17, 6, 1, 0.0038785062]
      - [17, 17, 7, 1, 1.073e-07]
      - [17, 17, 8, 1, 0.000371866]
      - [17, 17, 9, 1, 2.45e-08]
      - [17, 17, 10, 1, 0.0093238444]
      - [17, 17, 11, 1, 0.0044999328]
      - [17, 17, 12, 1, -6.57e-08]
      - [17, 17, 13, 1, -5.218e-07]
      - [17, 17, 14, 1, 0.0033724284]
      - [17, 17, 15, 1, -1.52e-08]
      - [17, 17, 16, 1, 8e-09]
      - [17, 17, 17, 1, 0.0015693949]
      - [17, 17, 2, 2, 0.1663265223]
      - [17, 17, 3, 2, -0.0272047823]
      - [17, 17, 4, 2, -0.0008158297]
      - [17, 17, 5, 2, 1.12e-08]
      - [17, 17, 6, 2, -1.073e-07]
      - [17, 17, 7, 2, 0.0038785062]
      - [17, 17, 8, 2, -2.45e-08]
      - [17, 17, 9, 2, 0.0003718579]
      - [17, 17, 10, 2, -1.875e-07]
      - [17, 17, 11, 2, -6.57e-08]
      - [17, 17, 12, 2, -0.0044999325]
      - [17, 17, 13, 2, 0.0033724285]
      - [17, 17, 14, 2, 5.218e-07]
      - [17, 17, 15, 2, -0.0007542684]
      - [17, 17, 16, 2, -0.001569395]
      - [17, 17, 17, 2, 8e-09]
      - [17, 17, 3, 3, 0.1669014707]
      - [17, 17, 4, 3, 1e-10]
      - [17, 17, 6, 3, -2.1e-08]
      - [17, 17, 7, 3, 0.0027753843]
      - [17, 17, 8, 3, -2.162e-07]
      - [17, 17, 9, 3, 0.0047306716]
      - [17, 17, 11, 3, -4.71e-08]
      - [17, 17, 12, 3, 0.0085567722]
      - [17, 17, 13, 3, -4e-10]
      - [17, 17, 15, 3, 0.0016381502]
      - [17, 17, 4, 4, 0.1728940271]
      - [17, 17, 5, 4, 1.264e-07]
      - [17, 17, 6, 4, 7.175e-07]
      - [17, 17, 7, 4, -0.0173216526]
      - [17, 17, 8, 4, -9.542e-07]
      - [17, 17, 9, 4, 0.0119913029]
      - [17, 17, 11, 4, -1.424e-07]
      - [17, 17, 12, 4, -0.0050173633]
      - [17, 17, 13, 4, 0.0005105742]
      - [17, 17, 14, 4, 7.36e-08]
      - [17, 17, 16, 4, 0.0171190972]
      - [17, 17, 17, 4, 1.877e-07]
      - [17, 17, 5, 5, 0.1874659842]
      - [17, 17, 6, 5, 0.0173216527]
      - [17, 17, 7, 5, 7.175e-07]
      - [17, 17, 8, 5, -0.0119913031]
      - [17, 17, 9, 5, -9.542e-07]
      - [17, 17, 10, 5, 1.04e-08]
      - [17, 17, 11, 5, -0.0050173633]
      - [17, 17, 12, 5, 1.424e-07]
      - [17, 17, 13, 5, 4.42e-08]
      - [17, 17, 14, 5, -0.0003249079]
      - [17, 17, 16, 5, -1.485e-07]
      - [17, 17, 17, 5, 0.0216409868]
      - [17, 17, 6, 6, 0.2039861038]
      - [17, 17, 8, 6, 0.0237606369]
      - [17, 17, 9, 6, 9.065e-07]
      - [17, 17, 10, 6, -0.0016204468]
      - [17, 17, 11, 6, 0.011678386]
      - [17, 17, 12, 6, 1.524e-07]
      - [17, 17, 13, 6, 7.6e-09]
      - [17, 17, 14, 6, -4.1412e-05]
      - [17, 17, 15, 6, 7.17e-08]
      - [17, 17, 16, 6, 4.949e-07]
      - [17, 17, 17, 6, 0.0151115223]
      - [17, 17, 7, 7, 0.2039861049]
      - [17, 17, 8, 7, -9.065e-07]
      - [17, 17, 9, 7, 0.0237606379]
      - [17, 17, 10, 7, -1.22e-08]
      - [17, 17, 11, 7, 1.524e-07]
      - [17, 17, 12, 7, -0.0116783857]
      - [17, 17, 13, 7, -4.14116e-05]
      - [17, 17, 14, 7, -7.6e-09]
      - [17, 17, 15, 7, -0.0094943551]
      - [17, 17, 16, 7, -0.0151115227]
      - [17, 17, 17, 7, 4.949e-07]
      - [17, 17, 8, 8, 0.1827465952]
      - [17, 17, 10, 8, 0.0128927691]
      - [17, 17, 11, 8, 0.0129411812]
      - [17, 17, 12, 8, 6.626e-07]
      - [17, 17, 13, 8, 1.502e-06]
      - [17, 17, 14, 8, -0.0068111103]
      - [17, 17, 15, 8, -8.094e-07]
      - [17, 17, 16, 8, 1.0843e-06]
      - [17, 17, 17, 8, 0.015293551]
      - [17, 17, 9, 9, 0.1827465722]
      - [17, 17, 10, 9, 5.892e-07]
      - [17, 17, 11, 9, 6.626e-07]
      - [17, 17, 12, 9, -0.0129412008]
      - [17, 17, 13, 9, -0.0068111101]
      - [17, 17, 14, 9, -1.502e-06]
      - [17, 17, 15, 9, 0.0177090851]
      - [17, 17, 16, 9, -0.01529355]
      - [17, 17, 17, 9, 1.0843e-06]
      - [17, 17, 10, 10, 0.1564384106]
      - [17, 17, 11, 10, -0.0216289146]
      - [17, 17, 12, 10, -1.19e-07]
      - [17, 17, 14, 10, 4.9e-09]
      - [17, 17, 17, 10, -1.32e-08]
      - [17, 17, 11, 11, 0.1650600526]
      - [17, 17, 13, 11, -2.8182e-06]
      - [17, 17, 14, 11, 0.0166440945]
      - [17, 17, 15, 11, 5.76e-08]
      - [17, 17, 16, 11, 1.288e-07]
      - [17, 17, 17, 11, 0.006536892]
      - [17, 17, 12, 12, 0.1650600514]
      - [17, 17, 13, 12, -0.0166440932]
      - [17, 17, 14, 12, -2.8182e-06]
      - [17, 17, 15, 12, -0.0104799753]
      - [17, 17, 16, 12, 0.0065368915]
      - [17, 17, 17, 12, -1.288e-07]
      - [17, 17, 13, 13, 0.1353462759]
      - [17, 17, 14, 13, -5.5736e-06]
      - [17, 17, 15, 13, -1.1e-09]
      - [17, 17, 16, 13, -0.0031461004]
      - [17, 17, 17, 13, -5.954e-07]
      - [17, 17, 14, 14, 0.1725967105]
      - [17, 17, 16, 14, -4.707e-07]
      - [17, 17, 17, 14, 0.0039790996]
      - [17, 17, 15, 15, 0.1828974575]
      - [17, 17, 16, 15, 2e-10]
      - [17, 17, 16, 16, 0.1828941165]
      - [17, 17, 17, 17, 0.2267330114]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -756.7884940326448}
      label: '|G>'
      superposition:
      - [1.0, (1a)+, (2a)+, (3a)+, (4a)+, (5a)+, (6a)+, (7a)+, (1b)+, (2b)+, (3b)+,
        (4b)+, (5b)+, (6b)+, (7b)+, '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 14
  n_orbitals: 17
  scf_energy: {units: hartree, value: -756.70248655}
  scf_energy_offset: {units: hartree, value: -1686.86759878}


==> anc/src/examples/plots/C20/c20_fullerene_ccpvdz_17_7_7.nw <==
title "c20_fullerene_ccpvdz_17_7_7"
echo
start c20_fullerene_ccpvdz_17_7_7

permanent_dir /dtemp/emsls50086

memory stack 1600 mb heap 100 mb global 2400 mb noverify

geometry  units bohr print xyz
symmetry c1
c  1.07873310       -0.77831188        3.54803447
c -1.07873310        0.77831188        3.54803447
c  2.95120671        0.55551697        2.19504547
c -2.95120671       -0.55551697        2.19504547
c -0.52373855        3.27957800        2.26865536
c  0.52373855       -3.27957800        2.26865536
c  1.95345047        2.98543099        1.37647564
c -1.95345047       -2.98543099        1.37647564
c  3.57008904       -0.90111608        0.00062580
c -3.57008904        0.90111608        0.00062580
c -2.07197268        3.16709205        0.01120852
c  2.07197268       -3.16709205        0.01120852
c  1.93815651        2.97689617       -1.40105711
c -1.93815651       -2.97689617       -1.40105711
c  2.96199909        0.55280670       -2.21399168
c -2.96199909       -0.55280670       -2.21399168
c -0.52879532        3.22945138       -2.22747084
c  0.52879532       -3.22945138       -2.22747084
c  1.09322414       -0.76315255       -3.55752561
c -1.09322414        0.76315255       -3.55752561
end

basis spherical
   * library cc-pvdz
end

scf
thresh 1.0e-10
tol2e 1.0e-10
rhf
singlet
maxiter 200
end

tce
   ccsd
   maxiter 200
   thresh 1.e-6
   2eorb
   2emet 13
   tilesize 1
end

set tce:print_integrals T
set tce:qorb 17
set tce:qela 7
set tce:qelb 7

task tce energy



==> anc/src/examples/plots/C20/c20_fullerene_ccpvdz_17_7_7.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2681778
refund: Number of nodes          = 8
refund: Number of cores per node = 16
refund: Number of cores          = 128
refund: Amount of time requested = 2:00
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/C20
 
Processor list
 
g[1288,1291,1302,1315,1324,1338-1339,1341]
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/C20/c20_fullerene_ccpvdz_17_7_7.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
title "c20_fullerene_ccpvdz_17_7_7"
echo
start c20_fullerene_ccpvdz_17_7_7

permanent_dir /dtemp/emsls50086

memory stack 1600 mb heap 100 mb global 2400 mb noverify

geometry  units bohr print xyz
symmetry c1
c  1.07873310       -0.77831188        3.54803447
c -1.07873310        0.77831188        3.54803447
c  2.95120671        0.55551697        2.19504547
c -2.95120671       -0.55551697        2.19504547
c -0.52373855        3.27957800        2.26865536
c  0.52373855       -3.27957800        2.26865536
c  1.95345047        2.98543099        1.37647564
c -1.95345047       -2.98543099        1.37647564
c  3.57008904       -0.90111608        0.00062580
c -3.57008904        0.90111608        0.00062580
c -2.07197268        3.16709205        0.01120852
c  2.07197268       -3.16709205        0.01120852
c  1.93815651        2.97689617       -1.40105711
c -1.93815651       -2.97689617       -1.40105711
c  2.96199909        0.55280670       -2.21399168
c -2.96199909       -0.55280670       -2.21399168
c -0.52879532        3.22945138       -2.22747084
c  0.52879532       -3.22945138       -2.22747084
c  1.09322414       -0.76315255       -3.55752561
c -1.09322414        0.76315255       -3.55752561
end

basis spherical
   * library cc-pvdz
end

scf
thresh 1.0e-10
tol2e 1.0e-10
rhf
singlet
maxiter 200
end

tce
   ccsd
   maxiter 200
   thresh 1.e-6
   2eorb
   2emet 13
   tilesize 1
end

set tce:print_integrals T
set tce:qorb 17
set tce:qela 7
set tce:qelb 7

task tce energy

================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g1288
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 11:41:07 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/C20/c20_fullerene_ccpvdz_17_7_7.nw
    prefix          = c20_fullerene_ccpvdz_17_7_7.
    data base       = /dtemp/emsls50086/c20_fullerene_ccpvdz_17_7_7.db
    status          = startup
    nproc           =      128
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107198 doubles =    100.0 Mbytes
    stack    =  209715195 doubles =   1600.0 Mbytes
    global   =  314572800 doubles =   2400.0 Mbytes (distinct from heap & stack)
    total    =  537395193 doubles =   4100.0 Mbytes
    verify   = no 
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = /dtemp/emsls50086
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 
                            c20_fullerene_ccpvdz_17_7_7
                            ---------------------------
 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
  no constraints, skipping   0.000000000000000E+000
  no constraints, skipping   0.000000000000000E+000
 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in a.u. (scale by  1.000000000 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 c                    6.0000     1.07873310    -0.77831188     3.54803447
    2 c                    6.0000    -1.07873310     0.77831188     3.54803447
    3 c                    6.0000     2.95120671     0.55551697     2.19504547
    4 c                    6.0000    -2.95120671    -0.55551697     2.19504547
    5 c                    6.0000    -0.52373855     3.27957800     2.26865536
    6 c                    6.0000     0.52373855    -3.27957800     2.26865536
    7 c                    6.0000     1.95345047     2.98543099     1.37647564
    8 c                    6.0000    -1.95345047    -2.98543099     1.37647564
    9 c                    6.0000     3.57008904    -0.90111608     0.00062580
   10 c                    6.0000    -3.57008904     0.90111608     0.00062580
   11 c                    6.0000    -2.07197268     3.16709205     0.01120852
   12 c                    6.0000     2.07197268    -3.16709205     0.01120852
   13 c                    6.0000     1.93815651     2.97689617    -1.40105711
   14 c                    6.0000    -1.93815651    -2.97689617    -1.40105711
   15 c                    6.0000     2.96199909     0.55280670    -2.21399168
   16 c                    6.0000    -2.96199909    -0.55280670    -2.21399168
   17 c                    6.0000    -0.52879532     3.22945138    -2.22747084
   18 c                    6.0000     0.52879532    -3.22945138    -2.22747084
   19 c                    6.0000     1.09322414    -0.76315255    -3.55752561
   20 c                    6.0000    -1.09322414     0.76315255    -3.55752561
 
      Atomic Mass 
      ----------- 
 
      c                 12.000000
 

 Effective nuclear repulsion energy (a.u.)    1433.1963656557

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 


                                Z-matrix (autoz)
                                -------- 

 Units are Angstrom for bonds and degrees for angles
 
      Type          Name      I     J     K     L     M      Value
      ----------- --------  ----- ----- ----- ----- ----- ----------
    1 Stretch                  1     2                       1.40782
    2 Stretch                  1     3                       1.41161
    3 Stretch                  1     6                       1.51544
    4 Stretch                  2     4                       1.41161
    5 Stretch                  2     5                       1.51544
    6 Stretch                  3     7                       1.45596
    7 Stretch                  3     9                       1.43174
    8 Stretch                  4     8                       1.45596
    9 Stretch                  4    10                       1.43174
   10 Stretch                  5     7                       1.40197
   11 Stretch                  5    11                       1.44977
   12 Stretch                  6     8                       1.40197
   13 Stretch                  6    12                       1.44977
   14 Stretch                  7    13                       1.46984
   15 Stretch                  8    14                       1.46984
   16 Stretch                  9    12                       1.43748
   17 Stretch                  9    15                       1.43837
   18 Stretch                 10    11                       1.43748
   19 Stretch                 10    16                       1.43837
   20 Stretch                 11    17                       1.43922
   21 Stretch                 12    18                       1.43922
   22 Stretch                 13    15                       1.45743
   23 Stretch                 13    17                       1.38323
   24 Stretch                 14    16                       1.45743
   25 Stretch                 14    18                       1.38323
   26 Stretch                 15    19                       1.40298
   27 Stretch                 16    20                       1.40298
   28 Stretch                 17    20                       1.51258
   29 Stretch                 18    19                       1.51258
   30 Stretch                 19    20                       1.41105
   31 Bend                     1     2     4               106.06213
   32 Bend                     1     2     5               110.72496
   33 Bend                     1     3     7               109.75179
   34 Bend                     1     3     9               107.62219
   35 Bend                     1     6     8               103.57266
   36 Bend                     1     6    12               102.86963
   37 Bend                     2     1     3               106.06213
   38 Bend                     2     1     6               110.72496
   39 Bend                     2     4     8               109.75179
   40 Bend                     2     4    10               107.62219
   41 Bend                     2     5     7               103.57266
   42 Bend                     2     5    11               102.86963
   43 Bend                     3     1     6               110.25330
   44 Bend                     3     7     5               109.69065
   45 Bend                     3     7    13               107.26492
   46 Bend                     3     9    12               108.65002
   47 Bend                     3     9    15               108.76412
   48 Bend                     4     2     5               110.25330
   49 Bend                     4     8     6               109.69065
   50 Bend                     4     8    14               107.26492
   51 Bend                     4    10    11               108.65002
   52 Bend                     4    10    16               108.76412
   53 Bend                     5     7    13               109.38670
   54 Bend                     5    11    10               110.43357
   55 Bend                     5    11    17               110.89484
   56 Bend                     6     8    14               109.38670
   57 Bend                     6    12     9               110.43357
   58 Bend                     6    12    18               110.89484
   59 Bend                     7     3     9               108.48903
   60 Bend                     7     5    11               104.26208
   61 Bend                     7    13    15               107.20667
   62 Bend                     7    13    17               108.72655
   63 Bend                     8     4    10               108.48903
   64 Bend                     8     6    12               104.26208
   65 Bend                     8    14    16               107.20667
   66 Bend                     8    14    18               108.72655
   67 Bend                     9    12    18               109.19831
   68 Bend                     9    15    13               108.26861
   69 Bend                     9    15    19               107.76259
   70 Bend                    10    11    17               109.19831
   71 Bend                    10    16    14               108.26861
   72 Bend                    10    16    20               107.76259
   73 Bend                    11    10    16               109.02560
   74 Bend                    11    17    13               105.84548
   75 Bend                    11    17    20               104.54797
   76 Bend                    12     9    15               109.02560
   77 Bend                    12    18    14               105.84548
   78 Bend                    12    18    19               104.54797
   79 Bend                    13    15    19               108.93027
   80 Bend                    13    17    20               104.48409
   81 Bend                    14    16    20               108.93027
   82 Bend                    14    18    19               104.48409
   83 Bend                    15    13    17               110.03320
   84 Bend                    15    19    18               109.36925
   85 Bend                    15    19    20               107.08893
   86 Bend                    16    14    18               110.03320
   87 Bend                    16    20    17               109.36925
   88 Bend                    16    20    19               107.08893
   89 Bend                    17    20    19               109.38856
   90 Bend                    18    19    20               109.38856
   91 Torsion                  1     2     4     8           0.81150
   92 Torsion                  1     2     4    10        -117.06679
   93 Torsion                  1     2     5     7           4.57535
   94 Torsion                  1     2     5    11         112.94364
   95 Torsion                  1     3     7     5           2.17926
   96 Torsion                  1     3     7    13        -116.53330
   97 Torsion                  1     3     9    12          -0.36773
   98 Torsion                  1     3     9    15         118.18920
   99 Torsion                  1     6     8     4          -3.93103
  100 Torsion                  1     6     8    14         113.46267
  101 Torsion                  1     6    12     9           3.84907
  102 Torsion                  1     6    12    18        -117.33917
  103 Torsion                  2     1     3     7           0.81150
  104 Torsion                  2     1     3     9        -117.06679
  105 Torsion                  2     1     6     8           4.57535
  106 Torsion                  2     1     6    12         112.94364
  107 Torsion                  2     4     8     6           2.17926
  108 Torsion                  2     4     8    14        -116.53330
  109 Torsion                  2     4    10    11          -0.36773
  110 Torsion                  2     4    10    16         118.18920
  111 Torsion                  2     5     7     3          -3.93103
  112 Torsion                  2     5     7    13         113.46267
  113 Torsion                  2     5    11    10           3.84907
  114 Torsion                  2     5    11    17        -117.33917
  115 Torsion                  3     1     2     4         116.28522
  116 Torsion                  3     1     2     5          -3.32496
  117 Torsion                  3     1     6     8        -112.48505
  118 Torsion                  3     1     6    12          -4.11676
  119 Torsion                  3     7     5    11        -111.25571
  120 Torsion                  3     7    13    15          -0.79632
  121 Torsion                  3     7    13    17         118.12715
  122 Torsion                  3     9    12     6          -2.36776
  123 Torsion                  3     9    12    18         119.82326
  124 Torsion                  3     9    15    13          -0.00260
  125 Torsion                  3     9    15    19        -117.67965
  126 Torsion                  4     2     1     6          -3.32496
  127 Torsion                  4     2     5     7        -112.48505
  128 Torsion                  4     2     5    11          -4.11676
  129 Torsion                  4     8     6    12        -111.25571
  130 Torsion                  4     8    14    16          -0.79632
  131 Torsion                  4     8    14    18         118.12715
  132 Torsion                  4    10    11     5          -2.36776
  133 Torsion                  4    10    11    17         119.82326
  134 Torsion                  4    10    16    14          -0.00260
  135 Torsion                  4    10    16    20        -117.67965
  136 Torsion                  5     2     1     6        -122.93515
  137 Torsion                  5     2     4     8         120.72987
  138 Torsion                  5     2     4    10           2.85158
  139 Torsion                  5     7     3     9         119.51719
  140 Torsion                  5     7    13    15        -119.70500
  141 Torsion                  5     7    13    17          -0.78153
  142 Torsion                  5    11    10    16        -120.75968
  143 Torsion                  5    11    17    13           9.16254
  144 Torsion                  5    11    17    20         119.17711
  145 Torsion                  6     1     3     7         120.72987
  146 Torsion                  6     1     3     9           2.85158
  147 Torsion                  6     8     4    10         119.51719
  148 Torsion                  6     8    14    16        -119.70500
  149 Torsion                  6     8    14    18          -0.78153
  150 Torsion                  6    12     9    15        -120.75968
  151 Torsion                  6    12    18    14           9.16254
  152 Torsion                  6    12    18    19         119.17711
  153 Torsion                  7     3     9    12        -119.05958
  154 Torsion                  7     3     9    15          -0.50265
  155 Torsion                  7     5    11    10         111.69490
  156 Torsion                  7     5    11    17          -9.49334
  157 Torsion                  7    13    15     9           0.49847
  158 Torsion                  7    13    15    19         117.42533
  159 Torsion                  7    13    17    11          -5.02464
  160 Torsion                  7    13    17    20        -115.08456
  161 Torsion                  8     4    10    11        -119.05958
  162 Torsion                  8     4    10    16          -0.50265
  163 Torsion                  8     6    12     9         111.69490
  164 Torsion                  8     6    12    18          -9.49334
  165 Torsion                  8    14    16    10           0.49847
  166 Torsion                  8    14    16    20         117.42533
  167 Torsion                  8    14    18    12          -5.02464
  168 Torsion                  8    14    18    19        -115.08456
  169 Torsion                  9     3     7    13           0.80463
  170 Torsion                  9    12    18    14        -112.75062
  171 Torsion                  9    12    18    19          -2.73605
  172 Torsion                  9    15    13    17        -117.57846
  173 Torsion                  9    15    19    18          -2.37368
  174 Torsion                  9    15    19    20         116.06515
  175 Torsion                 10     4     8    14           0.80463
  176 Torsion                 10    11    17    13        -112.75062
  177 Torsion                 10    11    17    20          -2.73605
  178 Torsion                 10    16    14    18        -117.57846
  179 Torsion                 10    16    20    17          -2.37368
  180 Torsion                 10    16    20    19         116.06515
  181 Torsion                 11     5     7    13           6.13798
  182 Torsion                 11    10    16    14         118.31774
  183 Torsion                 11    10    16    20           0.64069
  184 Torsion                 11    17    13    15         112.10973
  185 Torsion                 11    17    20    16           3.17688
  186 Torsion                 11    17    20    19        -113.81951
  187 Torsion                 12     6     8    14           6.13798
  188 Torsion                 12     9    15    13         118.31774
  189 Torsion                 12     9    15    19           0.64069
  190 Torsion                 12    18    14    16         112.10973
  191 Torsion                 12    18    19    15           3.17688
  192 Torsion                 12    18    19    20        -113.81951
  193 Torsion                 13    15    19    18        -119.62231
  194 Torsion                 13    15    19    20          -1.18348
  195 Torsion                 13    17    20    16         114.17795
  196 Torsion                 13    17    20    19          -2.81843
  197 Torsion                 14    16    20    17        -119.62231
  198 Torsion                 14    16    20    19          -1.18348
  199 Torsion                 14    18    19    15         114.17795
  200 Torsion                 14    18    19    20          -2.81843
  201 Torsion                 15     9    12    18           1.43134
  202 Torsion                 15    13    17    20           2.04980
  203 Torsion                 15    19    20    16        -115.96738
  204 Torsion                 15    19    20    17           2.45891
  205 Torsion                 16    10    11    17           1.43134
  206 Torsion                 16    14    18    19           2.04980
  207 Torsion                 16    20    19    18           2.45891
  208 Torsion                 17    13    15    19          -0.65159
  209 Torsion                 17    20    19    18         120.88520
  210 Torsion                 18    14    16    20          -0.65159
 
 
            XYZ format geometry
            -------------------
    20
 geometry
 c                     0.57084101    -0.41186494     1.87753912
 c                    -0.57084101     0.41186494     1.87753912
 c                     1.56171145     0.29396694     1.16156812
 c                    -1.56171145    -0.29396694     1.16156812
 c                    -0.27715053     1.73547806     1.20052080
 c                     0.27715053    -1.73547806     1.20052080
 c                     1.03372155     1.57982216     0.72839959
 c                    -1.03372155    -1.57982216     0.72839959
 c                     1.88920990    -0.47685013     0.00033116
 c                    -1.88920990     0.47685013     0.00033116
 c                    -1.09644080     1.67595306     0.00593129
 c                     1.09644080    -1.67595306     0.00593129
 c                     1.02562833     1.57530573    -0.74140755
 c                    -1.02562833    -1.57530573    -0.74140755
 c                     1.56742253     0.29253273    -1.17159403
 c                    -1.56742253    -0.29253273    -1.17159403
 c                    -0.27982645     1.70895220    -1.17872689
 c                     0.27982645    -1.70895220    -1.17872689
 c                     0.57850934    -0.40384297    -1.88256162
 c                    -0.57850934     0.40384297    -1.88256162
 
 ==============================================================================
                                internuclear distances
 ------------------------------------------------------------------------------
       center one      |      center two      | atomic units |       a.u.
 ------------------------------------------------------------------------------
    2 c                |   1 c                |     2.66040  |     2.66040
    3 c                |   1 c                |     2.66755  |     2.66755
    4 c                |   2 c                |     2.66755  |     2.66755
    5 c                |   2 c                |     2.86377  |     2.86377
    6 c                |   1 c                |     2.86377  |     2.86377
    7 c                |   3 c                |     2.75137  |     2.75137
    7 c                |   5 c                |     2.64933  |     2.64933
    8 c                |   4 c                |     2.75137  |     2.75137
    8 c                |   6 c                |     2.64933  |     2.64933
    9 c                |   3 c                |     2.70560  |     2.70560
   10 c                |   4 c                |     2.70560  |     2.70560
   11 c                |   5 c                |     2.73966  |     2.73966
   11 c                |  10 c                |     2.71645  |     2.71645
   12 c                |   6 c                |     2.73966  |     2.73966
   12 c                |   9 c                |     2.71645  |     2.71645
   13 c                |   7 c                |     2.77759  |     2.77759
   14 c                |   8 c                |     2.77759  |     2.77759
   15 c                |   9 c                |     2.71812  |     2.71812
   15 c                |  13 c                |     2.75415  |     2.75415
   16 c                |  10 c                |     2.71812  |     2.71812
   16 c                |  14 c                |     2.75415  |     2.75415
   17 c                |  11 c                |     2.71974  |     2.71974
   17 c                |  13 c                |     2.61392  |     2.61392
   18 c                |  12 c                |     2.71974  |     2.71974
   18 c                |  14 c                |     2.61392  |     2.61392
   19 c                |  15 c                |     2.65125  |     2.65125
   19 c                |  18 c                |     2.85837  |     2.85837
   20 c                |  16 c                |     2.65125  |     2.65125
   20 c                |  17 c                |     2.85837  |     2.85837
   20 c                |  19 c                |     2.66649  |     2.66649
 ------------------------------------------------------------------------------
                         number of included internuclear distances:         30
 ==============================================================================



 ==============================================================================
                                 internuclear angles
 ------------------------------------------------------------------------------
        center 1       |       center 2       |       center 3       |  degrees
 ------------------------------------------------------------------------------
    2 c                |   1 c                |   3 c                |   106.06
    2 c                |   1 c                |   6 c                |   110.72
    3 c                |   1 c                |   6 c                |   110.25
    1 c                |   2 c                |   4 c                |   106.06
    1 c                |   2 c                |   5 c                |   110.72
    4 c                |   2 c                |   5 c                |   110.25
    1 c                |   3 c                |   7 c                |   109.75
    1 c                |   3 c                |   9 c                |   107.62
    7 c                |   3 c                |   9 c                |   108.49
    2 c                |   4 c                |   8 c                |   109.75
    2 c                |   4 c                |  10 c                |   107.62
    8 c                |   4 c                |  10 c                |   108.49
    2 c                |   5 c                |   7 c                |   103.57
    2 c                |   5 c                |  11 c                |   102.87
    7 c                |   5 c                |  11 c                |   104.26
    1 c                |   6 c                |   8 c                |   103.57
    1 c                |   6 c                |  12 c                |   102.87
    8 c                |   6 c                |  12 c                |   104.26
    3 c                |   7 c                |   5 c                |   109.69
    3 c                |   7 c                |  13 c                |   107.26
    5 c                |   7 c                |  13 c                |   109.39
    4 c                |   8 c                |   6 c                |   109.69
    4 c                |   8 c                |  14 c                |   107.26
    6 c                |   8 c                |  14 c                |   109.39
    3 c                |   9 c                |  12 c                |   108.65
    3 c                |   9 c                |  15 c                |   108.76
   12 c                |   9 c                |  15 c                |   109.03
    4 c                |  10 c                |  11 c                |   108.65
    4 c                |  10 c                |  16 c                |   108.76
   11 c                |  10 c                |  16 c                |   109.03
    5 c                |  11 c                |  10 c                |   110.43
    5 c                |  11 c                |  17 c                |   110.89
   10 c                |  11 c                |  17 c                |   109.20
    6 c                |  12 c                |   9 c                |   110.43
    6 c                |  12 c                |  18 c                |   110.89
    9 c                |  12 c                |  18 c                |   109.20
    7 c                |  13 c                |  15 c                |   107.21
    7 c                |  13 c                |  17 c                |   108.73
   15 c                |  13 c                |  17 c                |   110.03
    8 c                |  14 c                |  16 c                |   107.21
    8 c                |  14 c                |  18 c                |   108.73
   16 c                |  14 c                |  18 c                |   110.03
    9 c                |  15 c                |  13 c                |   108.27
    9 c                |  15 c                |  19 c                |   107.76
   13 c                |  15 c                |  19 c                |   108.93
   10 c                |  16 c                |  14 c                |   108.27
   10 c                |  16 c                |  20 c                |   107.76
   14 c                |  16 c                |  20 c                |   108.93
   11 c                |  17 c                |  13 c                |   105.85
   11 c                |  17 c                |  20 c                |   104.55
   13 c                |  17 c                |  20 c                |   104.48
   12 c                |  18 c                |  14 c                |   105.85
   12 c                |  18 c                |  19 c                |   104.55
   14 c                |  18 c                |  19 c                |   104.48
   15 c                |  19 c                |  18 c                |   109.37
   15 c                |  19 c                |  20 c                |   107.09
   18 c                |  19 c                |  20 c                |   109.39
   16 c                |  20 c                |  17 c                |   109.37
   16 c                |  20 c                |  19 c                |   107.09
   17 c                |  20 c                |  19 c                |   109.39
 ------------------------------------------------------------------------------
                            number of included internuclear angles:         60
 ==============================================================================



  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  


 Summary of "ao basis" -> "" (spherical)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 *                          cc-pvdz                   on all atoms 


                      Basis "ao basis" -> "ao basis" (spherical)
                      -----
  c (Carbon)
  ----------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  6.66500000E+03  0.000692
  1 S  1.00000000E+03  0.005329
  1 S  2.28000000E+02  0.027077
  1 S  6.47100000E+01  0.101718
  1 S  2.10600000E+01  0.274740
  1 S  7.49500000E+00  0.448564
  1 S  2.79700000E+00  0.285074
  1 S  5.21500000E-01  0.015204
 
  2 S  6.66500000E+03 -0.000146
  2 S  1.00000000E+03 -0.001154
  2 S  2.28000000E+02 -0.005725
  2 S  6.47100000E+01 -0.023312
  2 S  2.10600000E+01 -0.063955
  2 S  7.49500000E+00 -0.149981
  2 S  2.79700000E+00 -0.127262
  2 S  5.21500000E-01  0.544529
 
  3 S  1.59600000E-01  1.000000
 
  4 P  9.43900000E+00  0.038109
  4 P  2.00200000E+00  0.209480
  4 P  5.45600000E-01  0.508557
 
  5 P  1.51700000E-01  1.000000
 
  6 D  5.50000000E-01  1.000000
 


 Summary of "ao basis" -> "ao basis" (spherical)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 c                          cc-pvdz                  6       14   3s2p1d


                                 NWChem SCF Module
                                 -----------------
 
 
                            c20_fullerene_ccpvdz_17_7_7
 
 

  ao basis        = "ao basis"
  functions       =   280
  atoms           =    20
  closed shells   =    60
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = /dtemp/emsls50086/c20_fullerene_ccpvdz_17_7_7.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (spherical)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 c                          cc-pvdz                  6       14   3s2p1d



 Forming initial guess at      32.2s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:        -753.32292216
 
      Non-variational initial energy
      ------------------------------

 Total energy =    -770.664880
 1-e energy   =   -3865.632601
 2-e energy   =    1661.771355
 HOMO         =      -0.131860
 LUMO         =      -0.081365
 

 Starting SCF solution at      32.8s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :          200
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1     -756.3730211437  1.45D+00  2.58D-01      4.5
                 2     -756.5835009016  4.85D-01  8.41D-02      5.8
                 3     -756.6092508513  3.63D-02  4.94D-03      8.6
                 4     -756.6094168973  1.21D-03  4.90D-04     13.7
                 5     -756.6094182013  5.28D-06  8.24D-07     23.3
  ga_iter_lsolve: convergence stagnant ... aborting solve
                 6     -756.6094182013  1.46D-09  2.18D-10     35.4
  ga_iter_lsolve: convergence stagnant ... aborting solve

 Disabled NR: increased maxiter to 210

                 7     -756.6094182013  2.46D-10  6.07D-11     38.2
                 8     -756.6094182013  2.85D-10  9.07D-11     40.8
                 9     -756.6094182013  1.58D-10  3.21D-11     42.1
                10     -756.6094182013  8.22D-11  1.72D-11     43.4


       Final RHF  results 
       ------------------ 

         Total SCF energy =   -756.609418201281
      One-electron energy =  -3868.587417779136
      Two-electron energy =   1678.781633922161
 Nuclear repulsion energy =   1433.196365655694

        Time for solution =     40.2s


             Final eigenvalues
             -----------------

              1      
    1  -11.3291
    2  -11.3291
    3  -11.3238
    4  -11.3238
    5  -11.3174
    6  -11.3174
    7  -11.3157
    8  -11.3157
    9  -11.3134
   10  -11.3134
   11  -11.3107
   12  -11.3107
   13  -11.3085
   14  -11.3085
   15  -11.3073
   16  -11.3073
   17  -11.2790
   18  -11.2790
   19  -11.2771
   20  -11.2771
   21   -1.3632
   22   -1.2585
   23   -1.2567
   24   -1.2565
   25   -1.0984
   26   -1.0908
   27   -1.0841
   28   -1.0739
   29   -1.0671
   30   -0.9206
   31   -0.8908
   32   -0.8786
   33   -0.8772
   34   -0.8437
   35   -0.8359
   36   -0.8221
   37   -0.6907
   38   -0.6889
   39   -0.6719
   40   -0.6717
   41   -0.6686
   42   -0.6302
   43   -0.6245
   44   -0.6207
   45   -0.5974
   46   -0.5896
   47   -0.5558
   48   -0.5542
   49   -0.5507
   50   -0.5395
   51   -0.5334
   52   -0.5273
   53   -0.5129
   54   -0.5042
   55   -0.3864
   56   -0.3782
   57   -0.3351
   58   -0.3340
   59   -0.3057
   60   -0.2582
   61   -0.0160
   62   -0.0115
   63   -0.0078
   64    0.0723
   65    0.0782
   66    0.0942
   67    0.1230
   68    0.1250
   69    0.1507
   70    0.1551
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector   21  Occ=2.000000D+00  E=-1.363201D+00
              MO Center= -2.3D-11,  2.3D-12, -3.5D-02, r^2= 3.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   114      0.102403   9 C  s               128      0.102403  10 C  s         
   198      0.101400  15 C  s               212      0.101400  16 C  s         
    30      0.099798   3 C  s                44      0.099798   4 C  s         
   142      0.098631  11 C  s               156      0.098631  12 C  s         
   170      0.097703  13 C  s               184      0.097703  14 C  s         
 
 Vector   22  Occ=2.000000D+00  E=-1.258488D+00
              MO Center= -5.0D-13,  1.1D-11, -2.0D-02, r^2= 3.9D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   170      0.151973  13 C  s               184     -0.151973  14 C  s         
 
 Vector   23  Occ=2.000000D+00  E=-1.256714D+00
              MO Center= -9.2D-12, -6.4D-12, -1.1D-02, r^2= 3.8D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   142     -0.158708  11 C  s               156      0.158708  12 C  s         
   114      0.156894   9 C  s               128     -0.156894  10 C  s         
 
 Vector   24  Occ=2.000000D+00  E=-1.256533D+00
              MO Center=  4.3D-12, -3.7D-12,  2.3D-02, r^2= 3.8D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.154424   1 C  s                16      0.154424   2 C  s         
   254     -0.152354  19 C  s               268     -0.152354  20 C  s         
 
 Vector   25  Occ=2.000000D+00  E=-1.098394D+00
              MO Center= -3.4D-12, -2.4D-13, -2.4D-02, r^2= 4.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   226      0.099633  17 C  s               240      0.099633  18 C  s         
    58      0.094956   5 C  s                72      0.094956   6 C  s         
   170      0.093849  13 C  s               184      0.093849  14 C  s         
   142      0.093047  11 C  s               156      0.093047  12 C  s         
   198     -0.092369  15 C  s               212     -0.092369  16 C  s         
 
 Vector   26  Occ=2.000000D+00  E=-1.090765D+00
              MO Center= -1.9D-12,  4.1D-12, -2.4D-03, r^2= 4.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    30      0.148594   3 C  s                44     -0.148594   4 C  s         
   198     -0.147139  15 C  s               212      0.147139  16 C  s         
 
 Vector   27  Occ=2.000000D+00  E=-1.084113D+00
              MO Center= -7.1D-13, -1.6D-12,  9.6D-03, r^2= 4.2D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   114      0.180853   9 C  s               128      0.180853  10 C  s         
   115      0.155951   9 C  s               129      0.155951  10 C  s         
 
 Vector   28  Occ=2.000000D+00  E=-1.073864D+00
              MO Center= -2.1D-12, -3.5D-12,  6.4D-03, r^2= 4.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    58      0.139165   5 C  s                72     -0.139165   6 C  s         
   226     -0.138471  17 C  s               240      0.138471  18 C  s         
 
 Vector   29  Occ=2.000000D+00  E=-1.067075D+00
              MO Center=  1.8D-13,  2.6D-12,  2.2D-03, r^2= 4.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    86      0.123554   7 C  s               100      0.123554   8 C  s         
   170      0.123067  13 C  s               184      0.123067  14 C  s         
   142     -0.117200  11 C  s               156     -0.117200  12 C  s         
   171      0.112233  13 C  s               185      0.112233  14 C  s         
    87      0.111368   7 C  s               101      0.111368   8 C  s         
 
 Vector   30  Occ=2.000000D+00  E=-9.205993D-01
              MO Center= -3.2D-12,  1.5D-13,  2.6D-02, r^2= 4.7D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    58      0.153396   5 C  s                72      0.153396   6 C  s         
   226     -0.150565  17 C  s               240     -0.150565  18 C  s         
 
 Vector   31  Occ=2.000000D+00  E=-8.908060D-01
              MO Center= -4.0D-13, -2.0D-12, -1.4D-02, r^2= 4.8D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   142      0.184965  11 C  s               156     -0.184965  12 C  s         
   143      0.162272  11 C  s               157     -0.162272  12 C  s         
 
 Vector   32  Occ=2.000000D+00  E=-8.785913D-01
              MO Center=  1.0D-12, -1.2D-13,  1.5D-02, r^2= 4.7D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   115      0.216697   9 C  s               129     -0.216697  10 C  s         
   114      0.199909   9 C  s               128     -0.199909  10 C  s         
 
 Vector   33  Occ=2.000000D+00  E=-8.772173D-01
              MO Center= -6.4D-13,  1.6D-12, -2.3D-02, r^2= 4.7D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   199     -0.164882  15 C  s               213     -0.164882  16 C  s         
    31      0.162216   3 C  s                45      0.162216   4 C  s         
   198     -0.162208  15 C  s               212     -0.162208  16 C  s         
    30      0.160241   3 C  s                44      0.160241   4 C  s         
 
 Vector   34  Occ=2.000000D+00  E=-8.437344D-01
              MO Center= -1.2D-12,  2.7D-12,  1.1D-03, r^2= 4.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   117     -0.150221   9 C  py              131     -0.150221  10 C  py        
 
 Vector   35  Occ=2.000000D+00  E=-8.359222D-01
              MO Center= -3.3D-12, -1.8D-12,  6.1D-03, r^2= 4.7D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    87      0.186059   7 C  s               101      0.186059   8 C  s         
   171     -0.186986  13 C  s               185     -0.186986  14 C  s         
   146     -0.160456  11 C  pz              160     -0.160456  12 C  pz        
 
 Vector   36  Occ=2.000000D+00  E=-8.221279D-01
              MO Center= -6.0D-12,  5.6D-13, -2.7D-02, r^2= 4.8D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   255      0.147543  19 C  s               269     -0.147543  20 C  s         
     3      0.146225   1 C  s                17     -0.146225   2 C  s         
   143      0.146097  11 C  s               157     -0.146097  12 C  s         
 
 Vector   37  Occ=2.000000D+00  E=-6.907262D-01
              MO Center= -7.8D-12,  4.0D-12,  1.7D-02, r^2= 4.9D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   146      0.177470  11 C  pz              160     -0.177470  12 C  pz        
    33     -0.150591   3 C  py               47     -0.150591   4 C  py        
 
 Vector   38  Occ=2.000000D+00  E=-6.888664D-01
              MO Center= -4.5D-12, -6.0D-12, -2.4D-02, r^2= 4.9D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   117      0.161535   9 C  py              131     -0.161535  10 C  py        
   143     -0.158569  11 C  s               157     -0.158569  12 C  s         
   227      0.156922  17 C  s               241      0.156922  18 C  s         
    59      0.152201   5 C  s                73      0.152201   6 C  s         
 
 Vector   39  Occ=2.000000D+00  E=-6.719026D-01
              MO Center= -8.2D-13,  4.7D-12,  3.7D-03, r^2= 5.0D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   118     -0.168406   9 C  pz              132      0.168406  10 C  pz        
     3      0.154669   1 C  s                17     -0.154669   2 C  s         
 
 Vector   40  Occ=2.000000D+00  E=-6.717499D-01
              MO Center=  9.8D-12, -2.0D-12, -1.3D-02, r^2= 5.0D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   115      0.209186   9 C  s               129      0.209186  10 C  s         
    31     -0.161076   3 C  s                45     -0.161076   4 C  s         
   199     -0.154431  15 C  s               213     -0.154431  16 C  s         
 
 Vector   41  Occ=2.000000D+00  E=-6.686433D-01
              MO Center= -1.9D-11,  2.2D-12, -3.0D-02, r^2= 5.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   258     -0.112143  19 C  pz              272     -0.112143  20 C  pz        
     6      0.109356   1 C  pz               20      0.109356   2 C  pz        
   116      0.101469   9 C  px              130     -0.101469  10 C  px        
 
 Vector   42  Occ=2.000000D+00  E=-6.302500D-01
              MO Center= -1.8D-11, -5.7D-12, -1.2D-02, r^2= 4.8D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   118      0.234863   9 C  pz              132     -0.234863  10 C  pz        
 
 Vector   43  Occ=2.000000D+00  E=-6.245046D-01
              MO Center= -1.6D-11,  1.3D-11, -1.2D-02, r^2= 4.8D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   117      0.218295   9 C  py              131     -0.218295  10 C  py        
   144      0.172953  11 C  px              158     -0.172953  12 C  px        
 
 Vector   44  Occ=2.000000D+00  E=-6.207136D-01
              MO Center= -5.7D-12, -5.5D-12, -4.7D-02, r^2= 4.8D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   256      0.166215  19 C  px              270     -0.166215  20 C  px        
   201     -0.162518  15 C  py              215      0.162518  16 C  py        
    33     -0.160034   3 C  py               47      0.160034   4 C  py        
     4      0.155099   1 C  px               18     -0.155099   2 C  px        
 
 Vector   45  Occ=2.000000D+00  E=-5.974261D-01
              MO Center= -6.3D-12,  1.0D-11,  2.8D-02, r^2= 5.0D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   146      0.231087  11 C  pz              160     -0.231087  12 C  pz        
 
 Vector   46  Occ=2.000000D+00  E=-5.895704D-01
              MO Center=  3.0D-12, -1.9D-12,  5.0D-03, r^2= 5.0D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     5      0.181439   1 C  py               19     -0.181439   2 C  py        
   257      0.180293  19 C  py              271     -0.180293  20 C  py        
 
 Vector   47  Occ=2.000000D+00  E=-5.557908D-01
              MO Center= -4.4D-12,  4.4D-12, -2.6D-02, r^2= 6.1D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   229      0.132386  17 C  py              243      0.132386  18 C  py        
   173      0.130083  13 C  py              187      0.130083  14 C  py        
    61      0.122969   5 C  py               75      0.122969   6 C  py        
    89      0.123351   7 C  py              103      0.123351   8 C  py        
 
 Vector   48  Occ=2.000000D+00  E=-5.541852D-01
              MO Center= -4.5D-12, -1.9D-12,  6.2D-03, r^2= 5.9D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.163191   1 C  pz               20      0.163191   2 C  pz        
   258      0.159021  19 C  pz              272      0.159021  20 C  pz        
 
 Vector   49  Occ=2.000000D+00  E=-5.507140D-01
              MO Center=  1.5D-11, -4.6D-12, -3.7D-03, r^2= 5.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   116      0.214550   9 C  px              130      0.214550  10 C  px        
   145     -0.158104  11 C  py              159     -0.158104  12 C  py        
 
 Vector   50  Occ=2.000000D+00  E=-5.394660D-01
              MO Center=  1.4D-11,  3.2D-12,  5.5D-02, r^2= 4.9D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   146     -0.160628  11 C  pz              160     -0.160628  12 C  pz        
     4      0.159396   1 C  px               18     -0.159396   2 C  px        
   256     -0.153294  19 C  px              270      0.153294  20 C  px        
    60      0.152465   5 C  px               74     -0.152465   6 C  px        
    33     -0.150270   3 C  py               47      0.150270   4 C  py        
 
 Vector   51  Occ=2.000000D+00  E=-5.333867D-01
              MO Center=  2.2D-11, -1.1D-11,  3.9D-02, r^2= 5.0D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   117      0.234992   9 C  py              131      0.234992  10 C  py        
   144     -0.191685  11 C  px              158     -0.191685  12 C  px        
    60      0.154725   5 C  px               74      0.154725   6 C  px        
    88     -0.150588   7 C  px              102     -0.150588   8 C  px        
 
 Vector   52  Occ=2.000000D+00  E=-5.273130D-01
              MO Center=  3.2D-11, -1.2D-12,  2.8D-02, r^2= 4.8D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   118      0.250328   9 C  pz              132      0.250328  10 C  pz        
     4     -0.157066   1 C  px               18      0.157066   2 C  px        
    34     -0.153839   3 C  pz               48     -0.153839   4 C  pz        
   256      0.150487  19 C  px              270     -0.150487  20 C  px        
 
 Vector   53  Occ=2.000000D+00  E=-5.129138D-01
              MO Center=  1.8D-11,  8.2D-12, -2.1D-02, r^2= 4.9D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    90      0.210038   7 C  pz              104     -0.210038   8 C  pz        
   174     -0.209256  13 C  pz              188      0.209256  14 C  pz        
   201      0.157875  15 C  py              215      0.157875  16 C  py        
    33      0.153160   3 C  py               47      0.153160   4 C  py        
 
 Vector   54  Occ=2.000000D+00  E=-5.041955D-01
              MO Center=  6.1D-12, -1.3D-11,  2.6D-02, r^2= 5.1D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     5      0.207614   1 C  py               19     -0.207614   2 C  py        
   257     -0.200865  19 C  py              271      0.200865  20 C  py        
   146      0.179969  11 C  pz              160      0.179969  12 C  pz        
    62     -0.170127   5 C  pz               76     -0.170127   6 C  pz        
   230     -0.169451  17 C  pz              244     -0.169451  18 C  pz        
 
 Vector   55  Occ=2.000000D+00  E=-3.864259D-01
              MO Center=  3.6D-12, -1.3D-12, -1.8D-02, r^2= 6.1D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.138106   1 C  pz               20      0.138106   2 C  pz        
   258     -0.136744  19 C  pz              272     -0.136744  20 C  pz        
   229     -0.125647  17 C  py              243      0.125647  18 C  py        
 
 Vector   56  Occ=2.000000D+00  E=-3.782213D-01
              MO Center=  2.1D-12,  5.5D-12,  4.5D-02, r^2= 6.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    61      0.164866   5 C  py               75      0.164866   6 C  py        
   229     -0.158422  17 C  py              243     -0.158422  18 C  py        
    62      0.150155   5 C  pz               76     -0.150155   6 C  pz        
 
 Vector   57  Occ=2.000000D+00  E=-3.351012D-01
              MO Center=  9.2D-12, -3.4D-12,  2.2D-02, r^2= 5.9D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   116      0.275463   9 C  px              130     -0.275463  10 C  px        
   119      0.253697   9 C  px              133     -0.253697  10 C  px        
     6     -0.150254   1 C  pz               20     -0.150254   2 C  pz        
 
 Vector   58  Occ=2.000000D+00  E=-3.339631D-01
              MO Center=  6.9D-12, -3.6D-12, -5.3D-02, r^2= 6.0D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   200     -0.195877  15 C  px              214     -0.195877  16 C  px        
    32      0.189448   3 C  px               46      0.189448   4 C  px        
   203     -0.169586  15 C  px              217     -0.169586  16 C  px        
    35      0.164596   3 C  px               49      0.164596   4 C  px        
 
 Vector   59  Occ=2.000000D+00  E=-3.057280D-01
              MO Center=  6.3D-12,  1.0D-12,  1.2D-02, r^2= 6.1D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   144      0.141169  11 C  px              158     -0.141169  12 C  px        
   148     -0.136833  11 C  py              162      0.136833  12 C  py        
    91      0.133879   7 C  px              105     -0.133879   8 C  px        
   175      0.130924  13 C  px              189     -0.130924  14 C  px        
   173      0.129869  13 C  py              187     -0.129869  14 C  py        
 
 Vector   60  Occ=2.000000D+00  E=-2.581542D-01
              MO Center=  2.9D-12, -2.6D-12,  5.8D-02, r^2= 6.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    64      0.210593   5 C  py               78     -0.210593   6 C  py        
   232     -0.207183  17 C  py              246      0.207183  18 C  py        
    61      0.177383   5 C  py               75     -0.177383   6 C  py        
   229     -0.176367  17 C  py              243      0.176367  18 C  py        
    62      0.150956   5 C  pz               76      0.150956   6 C  pz        
 
 Vector   61  Occ=0.000000D+00  E=-1.595349D-02
              MO Center= -8.0D-12,  5.5D-13,  9.9D-03, r^2= 6.4D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   148      0.267715  11 C  py              162      0.267715  12 C  py        
   147     -0.217027  11 C  px              161     -0.217027  12 C  px        
   145      0.201037  11 C  py              159      0.201037  12 C  py        
    35      0.174921   3 C  px               49      0.174921   4 C  px        
   143     -0.173593  11 C  s               157      0.173593  12 C  s         
 
 Vector   62  Occ=0.000000D+00  E=-1.148874D-02
              MO Center= -7.8D-12,  1.4D-12,  1.8D-02, r^2= 6.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   119      0.391126   9 C  px              133      0.391126  10 C  px        
   116      0.266643   9 C  px              130      0.266643  10 C  px        
   115     -0.227400   9 C  s               129      0.227400  10 C  s         
    64      0.181107   5 C  py               78      0.181107   6 C  py        
   232      0.176272  17 C  py              246      0.176272  18 C  py        
 
 Vector   63  Occ=0.000000D+00  E=-7.757390D-03
              MO Center= -7.8D-12, -6.7D-13, -5.4D-02, r^2= 6.4D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   203     -0.272567  15 C  px              217      0.272567  16 C  px        
    35      0.260683   3 C  px               49     -0.260683   4 C  px        
   261     -0.217821  19 C  pz              275     -0.217821  20 C  pz        
     9     -0.207622   1 C  pz               23     -0.207622   2 C  pz        
   199      0.182996  15 C  s               213      0.182996  16 C  s         
 
 Vector   64  Occ=0.000000D+00  E= 7.225330D-02
              MO Center= -1.7D-11,  3.2D-11,  9.8D-02, r^2= 7.4D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   148     -0.323612  11 C  py              162     -0.323612  12 C  py        
     9      0.317636   1 C  pz               23     -0.317636   2 C  pz        
   261     -0.298726  19 C  pz              275      0.298726  20 C  pz        
    64      0.253499   5 C  py               78      0.253499   6 C  py        
   147      0.246415  11 C  px              161      0.246415  12 C  px        
 
 Vector   65  Occ=0.000000D+00  E= 7.819620D-02
              MO Center= -2.1D-11, -2.3D-11,  8.9D-02, r^2= 7.4D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    92      0.313929   7 C  py              106     -0.313929   8 C  py        
   176     -0.304409  13 C  py              190      0.304409  14 C  py        
    91      0.289059   7 C  px              105     -0.289059   8 C  px        
   175     -0.276817  13 C  px              189      0.276817  14 C  px        
    35     -0.216928   3 C  px               49      0.216928   4 C  px        
 
 Vector   66  Occ=0.000000D+00  E= 9.424423D-02
              MO Center= -5.3D-11,  5.3D-12, -1.1D-01, r^2= 7.2D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   119      0.360556   9 C  px              133      0.360556  10 C  px        
   261     -0.316519  19 C  pz              275      0.316519  20 C  pz        
   203     -0.299436  15 C  px              217     -0.299436  16 C  px        
    35     -0.284402   3 C  px               49     -0.284402   4 C  px        
     9      0.271773   1 C  pz               23     -0.271773   2 C  pz        
 
 Vector   67  Occ=0.000000D+00  E= 1.229974D-01
              MO Center=  1.7D-11, -2.9D-11, -1.3D-01, r^2= 7.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   148      0.386215  11 C  py              162     -0.386215  12 C  py        
   232     -0.363139  17 C  py              246      0.363139  18 C  py        
    64     -0.319628   5 C  py               78      0.319628   6 C  py        
   147     -0.288110  11 C  px              161      0.288110  12 C  px        
   233      0.280992  17 C  pz              247      0.280992  18 C  pz        
 
 Vector   68  Occ=0.000000D+00  E= 1.250447D-01
              MO Center=  2.3D-12,  1.7D-11, -6.5D-02, r^2= 7.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     9      0.328729   1 C  pz               23     -0.328729   2 C  pz        
   261      0.321057  19 C  pz              275     -0.321057  20 C  pz        
   176      0.316221  13 C  py              190      0.316221  14 C  py        
    92     -0.297167   7 C  py              106     -0.297167   8 C  py        
   232     -0.295608  17 C  py              246     -0.295608  18 C  py        
 
 Vector   69  Occ=0.000000D+00  E= 1.507153D-01
              MO Center=  1.8D-11,  9.4D-12,  8.2D-02, r^2= 7.4D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     9      0.429062   1 C  pz               23     -0.429062   2 C  pz        
   261      0.415112  19 C  pz              275     -0.415112  20 C  pz        
    35     -0.315947   3 C  px               49     -0.315947   4 C  px        
   203      0.311710  15 C  px              217      0.311710  16 C  px        
   255      0.275019  19 C  s               269     -0.275019  20 C  s         
 
 Vector   70  Occ=0.000000D+00  E= 1.550567D-01
              MO Center=  6.1D-11, -1.2D-11,  2.7D-02, r^2= 7.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   119      0.600054   9 C  px              133     -0.600054  10 C  px        
    35     -0.385972   3 C  px               49      0.385972   4 C  px        
   203     -0.383000  15 C  px              217      0.383000  16 C  px        
   115     -0.291695   9 C  s               129     -0.291695  10 C  s         
   148     -0.289467  11 C  py              162      0.289467  12 C  py        
 
 Vector   71  Occ=0.000000D+00  E= 2.331415D-01
              MO Center= -1.5D-11,  2.6D-12, -2.3D-02, r^2= 6.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   143      0.497285  11 C  s               157     -0.497285  12 C  s         
    87      0.486848   7 C  s               101     -0.486848   8 C  s         
   171      0.480116  13 C  s               185     -0.480116  14 C  s         
   227      0.475819  17 C  s               241     -0.475819  18 C  s         
    59      0.461491   5 C  s                73     -0.461491   6 C  s         
 
 Vector   72  Occ=0.000000D+00  E= 2.410248D-01
              MO Center= -1.7D-11,  2.4D-12,  5.8D-03, r^2= 6.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.579941   1 C  s                17      0.579941   2 C  s         
   255     -0.579881  19 C  s               269     -0.579881  20 C  s         
   121     -0.461904   9 C  pz              135     -0.461904  10 C  pz        
   149     -0.435839  11 C  pz              163     -0.435839  12 C  pz        
    93     -0.421844   7 C  pz              107     -0.421844   8 C  pz        
 
 Vector   73  Occ=0.000000D+00  E= 2.698293D-01
              MO Center= -1.2D-11,  4.3D-12,  3.8D-02, r^2= 6.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   115      0.631416   9 C  s               129     -0.631416  10 C  s         
    31      0.542825   3 C  s                45     -0.542825   4 C  s         
   199      0.530948  15 C  s               213     -0.530948  16 C  s         
     7     -0.497446   1 C  px               21     -0.497446   2 C  px        
   143     -0.494358  11 C  s               157      0.494358  12 C  s         
 
 Vector   74  Occ=0.000000D+00  E= 3.456562D-01
              MO Center= -6.6D-11, -1.7D-12, -9.9D-03, r^2= 8.9D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   255      2.847056  19 C  s               269     -2.847056  20 C  s         
     3      2.764156   1 C  s                17     -2.764156   2 C  s         
    59      2.060133   5 C  s                73     -2.060133   6 C  s         
   227      2.018490  17 C  s               241     -2.018490  18 C  s         
   143     -1.849021  11 C  s               157      1.849021  12 C  s         
 
 Vector   75  Occ=0.000000D+00  E= 3.477030D-01
              MO Center= -5.6D-11,  4.7D-11,  4.2D-02, r^2= 9.1D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    87      2.991544   7 C  s               101      2.991544   8 C  s         
   171     -2.970031  13 C  s               185     -2.970031  14 C  s         
   227      1.925178  17 C  s               241      1.925178  18 C  s         
    59     -1.844468   5 C  s                73     -1.844468   6 C  s         
   199      1.848238  15 C  s               213      1.848238  16 C  s         
 
 Vector   76  Occ=0.000000D+00  E= 3.483317D-01
              MO Center= -8.9D-12, -5.7D-12, -6.3D-02, r^2= 9.1D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   115      3.076223   9 C  s               129     -3.076223  10 C  s         
   143      2.523796  11 C  s               157     -2.523796  12 C  s         
   199     -2.209003  15 C  s               213      2.209003  16 C  s         
    31     -2.070509   3 C  s                45      2.070509   4 C  s         
   227     -1.433492  17 C  s               241      1.433492  18 C  s         
 
 Vector   77  Occ=0.000000D+00  E= 3.667403D-01
              MO Center= -4.5D-12, -1.7D-11,  1.1D-02, r^2= 7.4D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      1.159766   1 C  s                17      1.159766   2 C  s         
   143     -1.157324  11 C  s               157     -1.157324  12 C  s         
   255      1.154712  19 C  s               269      1.154712  20 C  s         
   120     -0.682552   9 C  py              134      0.682552  10 C  py        
     8     -0.583234   1 C  py               22      0.583234   2 C  py        
 
 Vector   78  Occ=0.000000D+00  E= 3.704317D-01
              MO Center=  4.2D-14, -3.1D-12, -5.2D-02, r^2= 6.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   255      0.866372  19 C  s               269     -0.866372  20 C  s         
   233     -0.628223  17 C  pz              247      0.628223  18 C  pz        
   149     -0.591302  11 C  pz              163      0.591302  12 C  pz        
   177     -0.549923  13 C  pz              191      0.549923  14 C  pz        
    93     -0.513015   7 C  pz              107      0.513015   8 C  pz        
 
 Vector   79  Occ=0.000000D+00  E= 3.723312D-01
              MO Center=  1.9D-11, -1.7D-11,  8.3D-02, r^2= 7.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    31      1.530353   3 C  s                45     -1.530353   4 C  s         
   199     -1.391749  15 C  s               213      1.391749  16 C  s         
   121     -1.073002   9 C  pz              135      1.073002  10 C  pz        
   171     -0.849326  13 C  s               185      0.849326  14 C  s         
    87      0.732389   7 C  s               101     -0.732389   8 C  s         
 
 Vector   80  Occ=0.000000D+00  E= 3.765294D-01
              MO Center=  2.9D-11,  9.6D-12, -8.8D-03, r^2= 7.4D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   115      1.872134   9 C  s               129      1.872134  10 C  s         
    59     -0.790011   5 C  s                73     -0.790011   6 C  s         
   199      0.747248  15 C  s               213      0.747248  16 C  s         
   227     -0.719493  17 C  s               241     -0.719493  18 C  s         
    31      0.694087   3 C  s                45      0.694087   4 C  s         
 
 Vector   81  Occ=0.000000D+00  E= 3.783836D-01
              MO Center=  5.9D-11,  2.4D-12, -2.3D-02, r^2= 7.4D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   171      1.443618  13 C  s               185      1.443618  14 C  s         
   143     -1.290739  11 C  s               157     -1.290739  12 C  s         
    87      1.260897   7 C  s               101      1.260897   8 C  s         
   231     -0.785560  17 C  px              245      0.785560  18 C  px        
    63     -0.749528   5 C  px               77      0.749528   6 C  px        
 
 Vector   82  Occ=0.000000D+00  E= 3.805657D-01
              MO Center=  2.5D-11, -8.6D-12,  6.2D-02, r^2= 7.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   227     -1.586048  17 C  s               241      1.586048  18 C  s         
    59      1.477248   5 C  s                73     -1.477248   6 C  s         
     3     -0.888556   1 C  s                17      0.888556   2 C  s         
   149     -0.793257  11 C  pz              163      0.793257  12 C  pz        
     8     -0.718639   1 C  py               22     -0.718639   2 C  py        
 
 Vector   83  Occ=0.000000D+00  E= 4.075481D-01
              MO Center=  3.4D-12, -7.9D-13,  9.7D-03, r^2= 6.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   231      0.719956  17 C  px              245     -0.719956  18 C  px        
   147      0.687203  11 C  px              161     -0.687203  12 C  px        
    63      0.675717   5 C  px               77     -0.675717   6 C  px        
   143      0.601272  11 C  s               157      0.601272  12 C  s         
   175      0.601664  13 C  px              189     -0.601664  14 C  px        
 
 Vector   84  Occ=0.000000D+00  E= 4.187180D-01
              MO Center=  2.6D-12,  7.3D-13, -3.5D-02, r^2= 6.4D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   259     -0.845270  19 C  px              273     -0.845270  20 C  px        
     7      0.798821   1 C  px               21      0.798821   2 C  px        
   121     -0.625149   9 C  pz              135      0.625149  10 C  pz        
    37     -0.575750   3 C  pz               51      0.575750   4 C  pz        
   205     -0.564278  15 C  pz              219      0.564278  16 C  pz        
 
 Vector   85  Occ=0.000000D+00  E= 4.840729D-01
              MO Center= -8.1D-12, -5.8D-12,  7.7D-02, r^2= 9.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   143      3.832693  11 C  s               157      3.832693  12 C  s         
    59     -3.193412   5 C  s                73     -3.193412   6 C  s         
   227     -3.116145  17 C  s               241     -3.116145  18 C  s         
   171      1.508726  13 C  s               185      1.508726  14 C  s         
   115     -1.456447   9 C  s               129     -1.456447  10 C  s         
 
 Vector   86  Occ=0.000000D+00  E= 4.945644D-01
              MO Center= -1.1D-11,  4.2D-12,  4.1D-02, r^2= 1.0D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    87      3.534767   7 C  s               101     -3.534767   8 C  s         
   171     -3.520325  13 C  s               185      3.520325  14 C  s         
   199      2.538786  15 C  s               213     -2.538786  16 C  s         
    31     -2.521670   3 C  s                45      2.521670   4 C  s         
   255     -1.553761  19 C  s               269      1.553761  20 C  s         
 
 Vector   87  Occ=0.000000D+00  E= 4.980939D-01
              MO Center= -1.2D-12,  1.4D-11, -1.2D-02, r^2= 1.0D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   115      4.111936   9 C  s               129      4.111936  10 C  s         
   199     -3.396934  15 C  s               213     -3.396934  16 C  s         
    31     -3.354252   3 C  s                45     -3.354252   4 C  s         
   143     -1.455568  11 C  s               157     -1.455568  12 C  s         
   119     -1.323548   9 C  px              133      1.323548  10 C  px        
 
 Vector   88  Occ=0.000000D+00  E= 5.014756D-01
              MO Center= -2.1D-11,  1.1D-11,  1.1D-02, r^2= 1.0D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   255     -3.631964  19 C  s               269      3.631964  20 C  s         
     3      3.612248   1 C  s                17     -3.612248   2 C  s         
   227     -2.514618  17 C  s               241      2.514618  18 C  s         
    59      2.472427   5 C  s                73     -2.472427   6 C  s         
   171      1.486534  13 C  s               185     -1.486534  14 C  s         
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =   0.00000000

 moments of inertia (a.u.)
 ------------------
        2412.846274319311           0.000000223915           0.000000000000
           0.000000223915        2254.500787983992           0.000000000000
           0.000000000000           0.000000000000        2318.672667344629
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 C    6     5.99   2.01  0.66  0.52  1.98  0.73  0.11
    2 C    6     5.99   2.01  0.66  0.52  1.98  0.73  0.11
    3 C    6     5.99   2.01  0.66  0.50  1.99  0.71  0.11
    4 C    6     5.99   2.01  0.66  0.50  1.99  0.71  0.11
    5 C    6     6.08   2.01  0.63  0.51  2.03  0.80  0.10
    6 C    6     6.08   2.01  0.63  0.51  2.03  0.80  0.10
    7 C    6     5.98   2.01  0.66  0.51  1.97  0.72  0.11
    8 C    6     5.98   2.01  0.66  0.51  1.97  0.72  0.11
    9 C    6     5.99   2.01  0.66  0.51  1.98  0.72  0.11
   10 C    6     5.99   2.01  0.66  0.51  1.98  0.72  0.11
   11 C    6     5.95   2.01  0.67  0.51  1.94  0.70  0.12
   12 C    6     5.95   2.01  0.67  0.51  1.94  0.70  0.12
   13 C    6     5.98   2.01  0.66  0.50  1.99  0.72  0.11
   14 C    6     5.98   2.01  0.66  0.50  1.99  0.72  0.11
   15 C    6     5.99   2.01  0.66  0.50  1.99  0.72  0.11
   16 C    6     5.99   2.01  0.66  0.50  1.99  0.72  0.11
   17 C    6     6.06   2.01  0.63  0.50  2.04  0.78  0.10
   18 C    6     6.06   2.01  0.63  0.50  2.04  0.78  0.10
   19 C    6     5.99   2.01  0.66  0.51  1.98  0.73  0.11
   20 C    6     5.99   2.01  0.66  0.51  1.98  0.73  0.11
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000    120.000000
 
     1   1 0 0     -0.000000      0.000000      0.000000
     1   0 1 0      0.000000      0.000000      0.000000
     1   0 0 1     -0.070836      0.000000      0.000000
 
     2   2 0 0    -82.012811      0.000000    540.081795
     2   1 1 0      0.268732      0.000000     -0.000000
     2   1 0 1     -0.000000      0.000000      0.000000
     2   0 2 0    -88.646556      0.000000    619.254538
     2   0 1 1      0.000000      0.000000      0.000000
     2   0 0 2    -87.218591      0.000000    587.168599
 
 ------------------------------------
     Number of active orbitals     17
     Number of active alpha electrons      7
     Number of active beta electrons       7
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
                            c20_fullerene_ccpvdz_17_7_7
 
 
            General Information
            -------------------
      Number of processors :   128
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :   120
           Alpha electrons :    60
            Beta electrons :    60
           No. of orbitals :   560
            Alpha orbitals :   280
             Beta orbitals :   280
        Alpha frozen cores :    53
         Beta frozen cores :    53
     Alpha frozen virtuals :   210
      Beta frozen virtuals :   210
         Spin multiplicity : singlet 
    Number of AO functions :   280
       Number of AO shells :   120
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      200
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is    ********** doubles
          Available MA space size is     222811868 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    alpha     a      1 doubles       2       3
   4    alpha     a      1 doubles       3       4
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    beta      a      1 doubles       7       1
   9    beta      a      1 doubles       8       2
  10    beta      a      1 doubles       9       3
  11    beta      a      1 doubles      10       4
  12    beta      a      1 doubles      11       5
  13    beta      a      1 doubles      12       6
  14    beta      a      1 doubles      13       7
  15    alpha     a      1 doubles      14      15
  16    alpha     a      1 doubles      15      16
  17    alpha     a      1 doubles      16      17
  18    alpha     a      1 doubles      17      18
  19    alpha     a      1 doubles      18      19
  20    alpha     a      1 doubles      19      20
  21    alpha     a      1 doubles      20      21
  22    alpha     a      1 doubles      21      22
  23    alpha     a      1 doubles      22      23
  24    alpha     a      1 doubles      23      24
  25    beta      a      1 doubles      24      15
  26    beta      a      1 doubles      25      16
  27    beta      a      1 doubles      26      17
  28    beta      a      1 doubles      27      18
  29    beta      a      1 doubles      28      19
  30    beta      a      1 doubles      29      20
  31    beta      a      1 doubles      30      21
  32    beta      a      1 doubles      31      22
  33    beta      a      1 doubles      32      23
  34    beta      a      1 doubles      33      24

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =              289
 1-e file name   = ./c20_fullerene_ccpvdz_17_7_7.f1
 Cpu & wall time / sec            1.2            1.3
 4-electron integrals stored in orbital form
 
 v2    file size   =            11781
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1       -27.2880167012
    2    1        -0.0427566415
    4    1         0.0146388188
    6    1        -0.0039080546
    7    1         0.0655719521
   10    1         0.1191290607
   12    1        -0.0085624448
   14    1        -0.0034413299
   17    1        -0.0033501737
    1    2        -0.0427566415
    2    2       -25.7083174114
    4    2         0.0286592230
    6    2         0.0597995719
    7    2        -0.0472834540
   10    2         0.0113615728
   12    2         0.0426193724
   14    2         0.3022392790
   17    2        -0.0818518924
    3    3       -25.4743587075
    5    3        -0.1901605834
    8    3        -0.0096489201
    9    3         0.0503401289
   11    3         0.0641313110
   13    3        -0.0172739132
   15    3         0.2943715555
   16    3         0.0466458464
    1    4         0.0146388188
    2    4         0.0286592230
    4    4       -25.8833844908
    6    4         0.0307222704
    7    4        -0.0233153854
   10    4        -0.0009507748
   12    4         0.0117919888
   14    4        -0.0056280181
   17    4         0.0437057160
    3    5        -0.1901605834
    5    5       -25.7671236609
    8    5        -0.0128958687
    9    5        -0.0155616498
   11    5        -0.0337815811
   13    5         0.0163254438
   15    5        -0.0966409074
   16    5        -0.0748585379
    1    6        -0.0039080546
    2    6         0.0597995719
    4    6         0.0307222704
    6    6       -25.6977636615
    7    6        -0.0397371429
   10    6         0.0038769191
   12    6         0.0378861191
   14    6         0.1559953719
   17    6        -0.0330002753
    1    7         0.0655719521
    2    7        -0.0472834540
    4    7        -0.0233153854
    6    7        -0.0397371429
    7    7       -25.2626672544
   10    7        -0.1178100939
   12    7        -0.2346073372
   14    7        -0.0422144389
   17    7        -0.0043508773
    3    8        -0.0096489201
    5    8        -0.0128958687
    8    8       -25.3328527217
    9    8         0.0317997008
   11    8         0.0962441911
   13    8        -0.1119580243
   15    8        -0.0287900055
   16    8        -0.0036795588
    3    9         0.0503401289
    5    9        -0.0155616498
    8    9         0.0317997008
    9    9       -25.1184913727
   11    9         0.2913246090
   13    9         0.0445318798
   15    9         0.0323102472
   16    9         0.0017911962
    1   10         0.1191290607
    2   10         0.0113615728
    4   10        -0.0009507748
    6   10         0.0038769191
    7   10        -0.1178100939
   10   10       -25.2289420510
   12   10         0.0551736169
   14   10         0.0208955377
   17   10         0.0176964781
    3   11         0.0641313110
    5   11        -0.0337815811
    8   11         0.0962441911
    9   11         0.2913246090
   11   11       -23.8838586676
   13   11        -0.0118189222
   15   11         0.0028941294
   16   11        -0.0078385851
    1   12        -0.0085624448
    2   12         0.0426193724
    4   12         0.0117919888
    6   12         0.0378861191
    7   12        -0.2346073372
   10   12         0.0551736169
   12   12       -23.8660434672
   14   12        -0.0016383824
   17   12        -0.0047348621
    3   13        -0.0172739132
    5   13         0.0163254438
    8   13        -0.1119580243
    9   13         0.0445318798
   11   13        -0.0118189222
   13   13       -23.9746018599
   15   13        -0.0101310681
   16   13        -0.0083560796
    1   14        -0.0034413299
    2   14         0.3022392790
    4   14        -0.0056280181
    6   14         0.1559953719
    7   14        -0.0422144389
   10   14         0.0208955377
   12   14        -0.0016383824
   14   14       -23.8697420354
   17   14         0.0033525174
    3   15         0.2943715555
    5   15        -0.0966409074
    8   15        -0.0287900055
    9   15         0.0323102472
   11   15         0.0028941294
   13   15        -0.0101310681
   15   15       -23.8742899292
   16   15        -0.0312625988
    3   16         0.0466458464
    5   16        -0.0748585379
    8   16        -0.0036795588
    9   16         0.0017911962
   11   16        -0.0078385851
   13   16        -0.0083560796
   15   16        -0.0312625988
   16   16       -23.9495468589
    1   17        -0.0033501737
    2   17        -0.0818518924
    4   17         0.0437057160
    6   17        -0.0330002753
    7   17        -0.0043508773
   10   17         0.0176964781
   12   17        -0.0047348621
   14   17         0.0033525174
   17   17       -24.0283014727
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        0.2555035890
    2    1    1    1        0.0004140985
    2    1    2    1        0.0034861740
    3    1    3    1        0.0041097992
    4    1    1    1       -0.0006534712
    4    1    2    1       -0.0005201190
    4    1    4    1        0.0044304681
    4    1    2    2       -0.0000230613
    4    1    3    3       -0.0007122104
    5    1    3    1       -0.0004482550
    5    1    5    1        0.0051927032
    5    1    3    2        0.0001091575
    5    1    4    3        0.0002036578
    6    1    1    1       -0.0001628504
    6    1    2    1        0.0004793027
    6    1    4    1        0.0014267414
    6    1    6    1        0.0023993744
    6    1    2    2        0.0000418178
    6    1    4    2       -0.0000743449
    6    1    3    3       -0.0001934252
    6    1    5    3        0.0002115334
    6    1    4    4       -0.0000463857
    6    1    5    5        0.0002825529
    7    1    1    1        0.0000985423
    7    1    2    1       -0.0001095472
    7    1    4    1       -0.0002388120
    7    1    6    1       -0.0001574739
    7    1    7    1        0.0036763919
    7    1    2    2        0.0002950460
    7    1    4    2        0.0010483949
    7    1    6    2       -0.0003389529
    7    1    3    3        0.0012146216
    7    1    5    3       -0.0010318993
    7    1    4    4       -0.0017359978
    7    1    6    4       -0.0000931070
    7    1    5    5       -0.0014649719
    7    1    6    6       -0.0002135579
    8    1    3    1       -0.0001425876
    8    1    5    1       -0.0001682913
    8    1    8    1        0.0026706217
    8    1    3    2        0.0026393541
    8    1    5    2        0.0018906605
    8    1    4    3        0.0011803828
    8    1    6    3        0.0014365344
    8    1    7    3        0.0001801535
    8    1    5    4       -0.0010597177
    8    1    6    5       -0.0009267413
    8    1    7    5        0.0001513255
    9    1    3    1        0.0001182266
    9    1    5    1        0.0000234950
    9    1    8    1       -0.0012265670
    9    1    9    1        0.0030566312
    9    1    3    2       -0.0016511942
    9    1    5    2       -0.0011087293
    9    1    8    2       -0.0000343062
    9    1    4    3       -0.0008865722
    9    1    6    3       -0.0022835810
    9    1    7    3       -0.0001078582
    9    1    5    4        0.0017667969
    9    1    8    4       -0.0001992997
    9    1    6    5        0.0014400279
    9    1    7    5       -0.0001149688
    9    1    8    6        0.0002081101
    9    1    8    7        0.0015589606
   10    1    1    1       -0.0073936157
   10    1    2    1       -0.0000216411
   10    1    4    1       -0.0000249243
   10    1    6    1        0.0000166725
   10    1    7    1       -0.0004222350
   10    1   10    1        0.0033498381
   10    1    2    2       -0.0018486252
   10    1    4    2        0.0025896802
   10    1    6    2       -0.0001129666
   10    1    7    2       -0.0001773616
   10    1    3    3       -0.0017653147
   10    1    5    3        0.0035701079
   10    1    8    3        0.0000583872
   10    1    9    3       -0.0001199918
   10    1    4    4       -0.0012889038
   10    1    6    4       -0.0016406858
   10    1    7    4        0.0001558170
   10    1    5    5        0.0007737512
   10    1    8    5        0.0002127159
   10    1    9    5       -0.0002868668
   10    1    6    6        0.0003105901
   10    1    7    6        0.0003356867
   10    1    7    7       -0.0035603375
   10    1    8    8        0.0000172507
   10    1    9    8        0.0016047503
   10    1    9    9       -0.0005928224
   11    1    3    1        0.0000100960
   11    1    5    1       -0.0000288599
   11    1    8    1        0.0002174701
   11    1    9    1        0.0002792881
   11    1   11    1        0.0029658026
   11    1    3    2       -0.0001199693
   11    1    5    2        0.0002544063
   11    1    8    2       -0.0000204099
   11    1    9    2        0.0000199978
   11    1    4    3       -0.0001393927
   11    1    6    3       -0.0004598749
   11    1    7    3       -0.0003054127
   11    1   10    3       -0.0002136711
   11    1    5    4       -0.0003810081
   11    1    8    4       -0.0003804128
   11    1    9    4       -0.0001104172
   11    1    6    5       -0.0008307719
   11    1    7    5        0.0001554457
   11    1   10    5       -0.0000637960
   11    1    8    6        0.0006607608
   11    1    9    6        0.0001831609
   11    1    8    7       -0.0000201127
   11    1    9    7        0.0005475803
   11    1   10    8       -0.0003621055
   11    1   10    9        0.0004273786
   12    1    1    1       -0.0004030802
   12    1    2    1        0.0000876032
   12    1    4    1        0.0002680118
   12    1    6    1        0.0001573517
   12    1    7    1       -0.0012047490
   12    1   10    1        0.0001077809
   12    1   12    1        0.0026086675
   12    1    2    2       -0.0000859367
   12    1    4    2        0.0004396814
   12    1    6    2       -0.0011106266
   12    1    7    2        0.0007240931
   12    1   10    2        0.0001212334
   12    1    3    3        0.0015664657
   12    1    5    3       -0.0004877458
   12    1    8    3       -0.0000327396
   12    1    9    3       -0.0004483249
   12    1   11    3       -0.0003139665
   12    1    4    4        0.0002565934
   12    1    6    4       -0.0013947721
   12    1    7    4       -0.0002586143
   12    1   10    4       -0.0004974697
   12    1    5    5       -0.0029664221
   12    1    8    5       -0.0005738987
   12    1    9    5        0.0004323162
   12    1   11    5       -0.0002791872
   12    1    6    6        0.0011903821
   12    1    7    6        0.0000428097
   12    1   10    6       -0.0005349302
   12    1    7    7        0.0005725809
   12    1   10    7        0.0011326138
   12    1    8    8        0.0004351007
   12    1    9    8        0.0014172828
   12    1   11    8       -0.0003969107
   12    1    9    9        0.0003046017
   12    1   11    9        0.0006668683
   12    1   10   10       -0.0011588189
   12    1   11   11       -0.0000643146
   13    1    3    1       -0.0000895569
   13    1    5    1       -0.0001816785
   13    1    8    1        0.0015297997
   13    1    9    1       -0.0015472822
   13    1   11    1        0.0003688621
   13    1   13    1        0.0035406853
   13    1    3    2        0.0020960743
   13    1    5    2       -0.0009141509
   13    1    8    2       -0.0001755531
   13    1    9    2       -0.0000338398
   13    1   11    2       -0.0001863475
   13    1    4    3        0.0011197697
   13    1    6    3        0.0000494352
   13    1    7    3        0.0008419382
   13    1   10    3        0.0001224607
   13    1   12    3        0.0001712195
   13    1    5    4       -0.0016866677
   13    1    8    4        0.0006537238
   13    1    9    4       -0.0001353804
   13    1   11    4       -0.0001690723
   13    1    6    5       -0.0021712677
   13    1    7    5       -0.0002561338
   13    1   10    5        0.0006442486
   13    1   12    5       -0.0000014641
   13    1    8    6       -0.0006890241
   13    1    9    6       -0.0005542582
   13    1   11    6        0.0003291969
   13    1    8    7        0.0002965742
   13    1    9    7       -0.0009919109
   13    1   11    7       -0.0018741705
   13    1   10    8       -0.0014673989
   13    1   12    8        0.0016163381
   13    1   10    9        0.0020037099
   13    1   12    9        0.0006732820
   13    1   11   10       -0.0000512342
   13    1   12   11        0.0005606943
   14    1    1    1       -0.0003995772
   14    1    2    1        0.0012427865
   14    1    4    1        0.0028872108
   14    1    6    1        0.0009578383
   14    1    7    1       -0.0001437312
   14    1   10    1       -0.0000179051
   14    1   12    1        0.0002703381
   14    1   14    1        0.0051354682
   14    1    2    2        0.0001804306
   14    1    4    2        0.0000458909
   14    1    6    2       -0.0000810495
   14    1    7    2        0.0092323529
   14    1   10    2        0.0005615730
   14    1   12    2       -0.0013633772
   14    1    3    3       -0.0004180648
   14    1    5    3        0.0001956983
   14    1    8    3        0.0000113825
   14    1    9    3       -0.0033260993
   14    1   11    3       -0.0021843869
   14    1   13    3        0.0030314079
   14    1    4    4       -0.0001130685
   14    1    6    4       -0.0003205657
   14    1    7    4       -0.0017304411
   14    1   10    4       -0.0049483743
   14    1   12    4        0.0021833302
   14    1    5    5        0.0004233576
   14    1    8    5       -0.0065984449
   14    1    9    5        0.0055478623
   14    1   11    5       -0.0019123235
   14    1   13    5       -0.0009243204
   14    1    6    6       -0.0000139278
   14    1    7    6       -0.0001199111
   14    1   10    6       -0.0070575473
   14    1   12    6       -0.0000626248
   14    1    7    7       -0.0005144784
   14    1   10    7       -0.0003666006
   14    1   12    7        0.0005131890
   14    1    8    8        0.0001385223
   14    1    9    8        0.0000907614
   14    1   11    8       -0.0005890645
   14    1   13    8        0.0002697865
   14    1    9    9        0.0000145095
   14    1   11    9       -0.0001184139
   14    1   13    9       -0.0000468218
   14    1   10   10        0.0002763662
   14    1   12   10       -0.0000838614
   14    1   11   11       -0.0004847161
   14    1   13   11       -0.0000359471
   14    1   12   12       -0.0005414895
   14    1   13   13        0.0007566446
   15    1    3    1        0.0004980680
   15    1    5    1        0.0005119652
   15    1    8    1        0.0000069906
   15    1    9    1        0.0000371873
   15    1   11    1        0.0001721641
   15    1   13    1       -0.0001509180
   15    1   15    1        0.0046944060
   15    1    3    2        0.0001403230
   15    1    5    2       -0.0001558577
   15    1    8    2       -0.0008989440
   15    1    9    2       -0.0000396151
   15    1   11    2        0.0000574794
   15    1   13    2        0.0035093510
   15    1    4    3        0.0001498970
   15    1    6    3        0.0002319687
   15    1    7    3       -0.0090883214
   15    1   10    3       -0.0024188948
   15    1   12    3       -0.0016737969
   15    1   14    3        0.0000421156
   15    1    5    4        0.0000415841
   15    1    8    4       -0.0058224250
   15    1    9    4       -0.0000883826
   15    1   11    4        0.0021476672
   15    1   13    4       -0.0009022857
   15    1    6    5       -0.0002842066
   15    1    7    5        0.0026590746
   15    1   10    5       -0.0050135158
   15    1   12    5       -0.0008083565
   15    1   14    5        0.0001248508
   15    1    8    6        0.0068256033
   15    1    9    6        0.0061137956
   15    1   11    6       -0.0003333497
   15    1   13    6        0.0003100981
   15    1    8    7        0.0004413440
   15    1    9    7        0.0001704340
   15    1   11    7        0.0001033670
   15    1   13    7        0.0001923903
   15    1   10    8       -0.0001242253
   15    1   12    8       -0.0001485485
   15    1   14    8       -0.0007434842
   15    1   10    9        0.0002797347
   15    1   12    9        0.0006324882
   15    1   14    9        0.0047965059
   15    1   11   10        0.0003683638
   15    1   13   10       -0.0000359230
   15    1   12   11        0.0007893000
   15    1   14   11        0.0064217759
   15    1   13   12       -0.0006816560
   15    1   14   13       -0.0041686536
   16    1    3    1       -0.0006094905
   16    1    5    1        0.0026643697
   16    1    8    1       -0.0000357399
   16    1    9    1        0.0000233631
   16    1   11    1        0.0000542360
   16    1   13    1       -0.0002407580
   16    1   15    1        0.0024465599
   16    1   16    1        0.0057450058
   16    1    3    2        0.0000719159
   16    1    5    2       -0.0002081887
   16    1    8    2        0.0015783907
   16    1    9    2        0.0014600026
   16    1   11    2        0.0037587569
   16    1   13    2        0.0039287354
   16    1   15    2       -0.0000845505
   16    1    4    3        0.0001663705
   16    1    6    3        0.0004523272
   16    1    7    3       -0.0100593499
   16    1   10    3        0.0006370597
   16    1   12    3        0.0018163064
   16    1   14    3       -0.0001232465
   16    1    5    4        0.0000627857
   16    1    8    4       -0.0056707727
   16    1    9    4        0.0028003597
   16    1   11    4        0.0003074825
   16    1   13    4       -0.0027659798
   16    1   15    4       -0.0000997096
   16    1    6    5       -0.0001004309
   16    1    7    5        0.0026439474
   16    1   10    5       -0.0063535670
   16    1   12    5       -0.0003721890
   16    1   14    5        0.0000841607
   16    1    8    6        0.0030554296
   16    1    9    6        0.0062474746
   16    1   11    6       -0.0009516158
   16    1   13    6       -0.0009619700
   16    1   15    6        0.0001356115
   16    1    8    7        0.0002825219
   16    1    9    7       -0.0000118861
   16    1   11    7       -0.0002027161
   16    1   13    7        0.0003833057
   16    1   15    7       -0.0052946893
   16    1   10    8       -0.0000956811
   16    1   12    8       -0.0002938466
   16    1   14    8       -0.0006420181
   16    1   10    9        0.0000020836
   16    1   12    9        0.0004127668
   16    1   14    9        0.0049417096
   16    1   11   10        0.0002516886
   16    1   13   10        0.0001682665
   16    1   15   10        0.0018442041
   16    1   12   11        0.0006798172
   16    1   14   11        0.0077815658
   16    1   13   12       -0.0005009610
   16    1   15   12        0.0061654499
   16    1   14   13       -0.0031464338
   16    1   15   14       -0.0012661315
   17    1    1    1        0.0001903139
   17    1    2    1       -0.0001470335
   17    1    4    1       -0.0019971830
   17    1    6    1       -0.0004985672
   17    1    7    1        0.0000852654
   17    1   10    1        0.0000094007
   17    1   12    1       -0.0000949066
   17    1   14    1       -0.0014375870
   17    1   17    1        0.0022334368
   17    1    2    2       -0.0000108574
   17    1    4    2        0.0001824903
   17    1    6    2        0.0000386666
   17    1    7    2       -0.0038825271
   17    1   10    2       -0.0010171303
   17    1   12    2        0.0017542159
   17    1   14    2       -0.0000782070
   17    1    3    3        0.0004506283
   17    1    5    3       -0.0001093346
   17    1    8    3       -0.0004422103
   17    1    9    3        0.0026286981
   17    1   11    3        0.0019219054
   17    1   13    3       -0.0003316821
   17    1   15    3       -0.0001222508
   17    1   16    3        0.0001006440
   17    1    4    4       -0.0000009159
   17    1    6    4        0.0000840029
   17    1    7    4        0.0004765397
   17    1   10    4        0.0017040518
   17    1   12    4       -0.0005173216
   17    1   14    4       -0.0000325869
   17    1    5    5       -0.0001244939
   17    1    8    5        0.0006701611
   17    1    9    5       -0.0019926230
   17    1   11    5        0.0003981577
   17    1   13    5        0.0026157155
   17    1   15    5       -0.0000247086
   17    1   16    5       -0.0000206650
   17    1    6    6        0.0000477318
   17    1    7    6       -0.0006291001
   17    1   10    6        0.0016386944
   17    1   12    6        0.0009279356
   17    1   14    6        0.0003171562
   17    1    7    7        0.0003744220
   17    1   10    7       -0.0000429161
   17    1   12    7       -0.0001320316
   17    1   14    7       -0.0032653920
   17    1    8    8       -0.0002149611
   17    1    9    8        0.0000881927
   17    1   11    8        0.0001954340
   17    1   13    8       -0.0002721563
   17    1   15    8        0.0017241461
   17    1   16    8        0.0017147204
   17    1    9    9        0.0001074372
   17    1   11    9        0.0001752771
   17    1   13    9        0.0000248131
   17    1   15    9        0.0008054995
   17    1   16    9       -0.0017258386
   17    1   10   10       -0.0000184382
   17    1   12   10        0.0002082259
   17    1   14   10        0.0009338123
   17    1   11   11        0.0000445878
   17    1   13   11       -0.0000771998
   17    1   15   11        0.0028838401
   17    1   16   11        0.0015654744
   17    1   12   12        0.0003550660
   17    1   14   12        0.0013741766
   17    1   13   13       -0.0002699171
   17    1   15   13        0.0010762719
   17    1   16   13        0.0013229153
   17    1   14   14       -0.0003987949
   17    1   15   15       -0.0000326234
   17    1   16   15       -0.0000559671
   17    1   16   16        0.0001155001
    2    2    1    1        0.2157353883
    2    2    2    1        0.0003461602
    2    2    2    2        0.2079540784
    3    2    3    1       -0.0001959769
    3    2    3    2        0.0197735055
    4    2    1    1       -0.0115986233
    4    2    2    1       -0.0000465949
    4    2    4    1       -0.0000023537
    4    2    2    2       -0.0033766891
    4    2    4    2        0.0144612511
    4    2    3    3        0.0041846100
    5    2    3    1       -0.0000841388
    5    2    5    1       -0.0004760318
    5    2    3    2       -0.0018181386
    5    2    5    2        0.0174878444
    5    2    4    3       -0.0006424963
    6    2    1    1        0.0015741961
    6    2    2    1       -0.0000748558
    6    2    4    1       -0.0003288640
    6    2    6    1       -0.0003697142
    6    2    2    2       -0.0014358764
    6    2    4    2        0.0017279300
    6    2    6    2        0.0155415147
    6    2    3    3        0.0002458455
    6    2    5    3       -0.0031502017
    6    2    4    4        0.0033930435
    6    2    5    5       -0.0001756046
    7    2    1    1       -0.0011265857
    7    2    2    1        0.0028524820
    7    2    4    1        0.0094791132
    7    2    6    1        0.0023910678
    7    2    7    1       -0.0008592356
    7    2    2    2        0.0009743940
    7    2    4    2        0.0002199820
    7    2    6    2       -0.0012704464
    7    2    7    2        0.0470048800
    7    2    3    3       -0.0014883687
    7    2    5    3        0.0008451356
    7    2    4    4       -0.0002564036
    7    2    6    4       -0.0007513193
    7    2    5    5        0.0019187023
    7    2    6    6       -0.0002852780
    8    2    3    1        0.0040309472
    8    2    5    1        0.0078723067
    8    2    8    1       -0.0004699494
    8    2    3    2        0.0002414698
    8    2    5    2       -0.0004426743
    8    2    8    2        0.0286337182
    8    2    4    3        0.0003432719
    8    2    6    3        0.0001896036
    8    2    7    3       -0.0006625770
    8    2    5    4        0.0006564259
    8    2    6    5        0.0007033773
    8    2    7    5       -0.0098736695
    9    2    3    1        0.0005409961
    9    2    5    1        0.0026628394
    9    2    8    1       -0.0001503307
    9    2    9    1       -0.0000932046
    9    2    3    2        0.0002382598
    9    2    5    2       -0.0000099610
    9    2    8    2        0.0077723099
    9    2    9    2        0.0130969375
    9    2    4    3        0.0002804660
    9    2    6    3        0.0007962931
    9    2    7    3       -0.0102463575
    9    2    5    4        0.0000731083
    9    2    8    4       -0.0024194497
    9    2    6    5       -0.0002039449
    9    2    7    5        0.0053186146
    9    2    8    6        0.0032410968
    9    2    8    7        0.0002954053
   10    2    1    1        0.0000910651
   10    2    2    1       -0.0000276308
   10    2    4    1        0.0025532982
   10    2    6    1        0.0005157065
   10    2    7    1       -0.0000712438
   10    2   10    1       -0.0002721567
   10    2    2    2        0.0000798266
   10    2    4    2       -0.0000440953
   10    2    6    2       -0.0003549701
   10    2    7    2        0.0037730299
   10    2   10    2        0.0109062215
   10    2    3    3        0.0001765420
   10    2    5    3       -0.0002419511
   10    2    8    3        0.0050119144
   10    2    9    3        0.0020135423
   10    2    4    4       -0.0003370344
   10    2    6    4        0.0002361518
   10    2    7    4       -0.0046252985
   10    2    5    5       -0.0001023943
   10    2    8    5        0.0009894198
   10    2    9    5        0.0025852083
   10    2    6    6        0.0003856463
   10    2    7    6       -0.0076126051
   10    2    7    7       -0.0004722810
   10    2    8    8        0.0000222282
   10    2    9    8       -0.0002100210
   10    2    9    9       -0.0001745424
   11    2    3    1        0.0004286027
   11    2    5    1        0.0015827287
   11    2    8    1        0.0000817998
   11    2    9    1       -0.0001645278
   11    2   11    1       -0.0004109949
   11    2    3    2        0.0002613757
   11    2    5    2        0.0000895979
   11    2    8    2        0.0014515508
   11    2    9    2        0.0003363239
   11    2   11    2        0.0148123619
   11    2    4    3        0.0002641436
   11    2    6    3        0.0012763257
   11    2    7    3       -0.0143077372
   11    2   10    3        0.0035819112
   11    2    5    4       -0.0002912907
   11    2    8    4       -0.0022395200
   11    2    9    4       -0.0000526270
   11    2    6    5        0.0000054746
   11    2    7    5        0.0015208372
   11    2   10    5       -0.0075236715
   11    2    8    6       -0.0041738775
   11    2    9    6        0.0074497166
   11    2    8    7       -0.0004945337
   11    2    9    7       -0.0004645364
   11    2   10    8       -0.0000828386
   11    2   10    9        0.0000518152
   12    2    1    1        0.0003713863
   12    2    2    1       -0.0007306595
   12    2    4    1       -0.0010774563
   12    2    6    1       -0.0012973763
   12    2    7    1        0.0001321999
   12    2   10    1       -0.0000610595
   12    2   12    1       -0.0002740289
   12    2    2    2       -0.0000226496
   12    2    4    2       -0.0000378324
   12    2    6    2       -0.0002035510
   12    2    7    2       -0.0023202308
   12    2   10    2       -0.0017231429
   12    2   12    2        0.0119667422
   12    2    3    3        0.0007904531
   12    2    5    3       -0.0005652375
   12    2    8    3        0.0026090893
   12    2    9    3        0.0091431265
   12    2   11    3        0.0057102102
   12    2    4    4       -0.0007773569
   12    2    6    4        0.0003801722
   12    2    7    4        0.0035578904
   12    2   10    4        0.0035545461
   12    2    5    5       -0.0002157867
   12    2    8    5       -0.0024041935
   12    2    9    5       -0.0015898350
   12    2   11    5        0.0013101853
   12    2    6    6       -0.0004285908
   12    2    7    6       -0.0045178278
   12    2   10    6       -0.0045072689
   12    2    7    7        0.0008160009
   12    2   10    7       -0.0003921813
   12    2    8    8       -0.0009041645
   12    2    9    8       -0.0001819556
   12    2   11    8        0.0002283760
   12    2    9    9       -0.0008400647
   12    2   11    9        0.0002556262
   12    2   10   10       -0.0000718115
   12    2   11   11        0.0003709653
   13    2    3    1       -0.0002504404
   13    2    5    1        0.0006501223
   13    2    8    1       -0.0002579618
   13    2    9    1        0.0002702813
   13    2   11    1        0.0001111008
   13    2   13    1       -0.0005295729
   13    2    3    2       -0.0002318923
   13    2    5    2       -0.0001827721
   13    2    8    2        0.0008014862
   13    2    9    2       -0.0004359837
   13    2   11    2        0.0029772674
   13    2   13    2        0.0127503248
   13    2    4    3        0.0000269130
   13    2    6    3        0.0001462743
   13    2    7    3       -0.0120313100
   13    2   10    3       -0.0043235477
   13    2   12    3       -0.0024848850
   13    2    5    4        0.0005192729
   13    2    8    4       -0.0132762699
   13    2    9    4        0.0060204224
   13    2   11    4       -0.0007963774
   13    2    6    5        0.0001366226
   13    2    7    5        0.0024944030
   13    2   10    5       -0.0135842884
   13    2   12    5        0.0025105164
   13    2    8    6        0.0090829391
   13    2    9    6        0.0117040958
   13    2   11    6       -0.0046678310
   13    2    8    7        0.0005746209
   13    2    9    7        0.0006041447
   13    2   11    7        0.0003989492
   13    2   10    8        0.0001026816
   13    2   12    8       -0.0005704125
   13    2   10    9       -0.0001316047
   13    2   12    9        0.0006071435
   13    2   11   10        0.0004951439
   13    2   12   11        0.0014199912
   14    2    1    1        0.0095005791
   14    2    2    1        0.0002264483
   14    2    4    1        0.0001164028
   14    2    6    1        0.0001646181
   14    2    7    1        0.0012706384
   14    2   10    1       -0.0029939390
   14    2   12    1       -0.0006973983
   14    2   14    1        0.0000758145
   14    2    2    2        0.0014000889
   14    2    4    2       -0.0043139721
   14    2    6    2       -0.0010743933
   14    2    7    2        0.0007182558
   14    2   10    2        0.0003429245
   14    2   12    2       -0.0000128993
   14    2   14    2        0.0145486398
   14    2    3    3        0.0064438356
   14    2    5    3       -0.0086412521
   14    2    8    3       -0.0005513723
   14    2    9    3       -0.0004562845
   14    2   11    3       -0.0000170918
   14    2   13    3       -0.0001427123
   14    2    4    4       -0.0066002227
   14    2    6    4        0.0072756299
   14    2    7    4       -0.0002683422
   14    2   10    4       -0.0005908104
   14    2   12    4        0.0001753347
   14    2    5    5       -0.0026127901
   14    2    8    5       -0.0004072007
   14    2    9    5        0.0007555763
   14    2   11    5       -0.0004934843
   14    2   13    5       -0.0010144088
   14    2    6    6       -0.0070777165
   14    2    7    6       -0.0004416429
   14    2   10    6       -0.0004790470
   14    2   12    6        0.0009420304
   14    2    7    7        0.0107818842
   14    2   10    7       -0.0001551600
   14    2   12    7       -0.0115185588
   14    2    8    8       -0.0098971038
   14    2    9    8       -0.0032962197
   14    2   11    8        0.0077532237
   14    2   13    8        0.0045376439
   14    2    9    9       -0.0029529200
   14    2   11    9        0.0044790724
   14    2   13    9       -0.0063291217
   14    2   10   10       -0.0038536003
   14    2   12   10        0.0003953495
   14    2   11   11        0.0053357194
   14    2   13   11        0.0072866417
   14    2   12   12       -0.0048148469
   14    2   13   13       -0.0049902355
   15    2    3    1       -0.0001321252
   15    2    5    1       -0.0001453028
   15    2    8    1        0.0015306395
   15    2    9    1       -0.0027274682
   15    2   11    1       -0.0002750573
   15    2   13    1        0.0011759012
   15    2   15    1        0.0000722054
   15    2    3    2        0.0052229801
   15    2    5    2        0.0045584393
   15    2    8    2       -0.0003004673
   15    2    9    2       -0.0000375125
   15    2   11    2        0.0001468411
   15    2   13    2       -0.0001443462
   15    2   15    2        0.0152425482
   15    2    4    3        0.0012784594
   15    2    6    3        0.0115077395
   15    2    7    3       -0.0002287130
   15    2   10    3       -0.0003749642
   15    2   12    3        0.0001417106
   15    2   14    3        0.0105899574
   15    2    5    4       -0.0051071356
   15    2    8    4       -0.0007469397
   15    2    9    4        0.0001791037
   15    2   11    4        0.0002444332
   15    2   13    4        0.0002930714
   15    2    6    5       -0.0035769190
   15    2    7    5        0.0002982700
   15    2   10    5       -0.0002916104
   15    2   12    5       -0.0000780760
   15    2   14    5       -0.0037826882
   15    2    8    6        0.0010343907
   15    2    9    6        0.0003375161
   15    2   11    6       -0.0002138900
   15    2   13    6        0.0005346062
   15    2    8    7       -0.0088076674
   15    2    9    7       -0.0071911439
   15    2   11    7       -0.0140841139
   15    2   13    7       -0.0008230738
   15    2   10    8       -0.0028289456
   15    2   12    8       -0.0038946560
   15    2   14    8       -0.0004010834
   15    2   10    9        0.0033226144
   15    2   12    9       -0.0004294900
   15    2   14    9       -0.0000011327
   15    2   11   10       -0.0037615712
   15    2   13   10       -0.0083482426
   15    2   12   11        0.0074290711
   15    2   14   11       -0.0001113014
   15    2   13   12        0.0064311226
   15    2   14   13       -0.0013419710
   16    2    3    1       -0.0000003777
   16    2    5    1        0.0000558888
   16    2    8    1        0.0006802412
   16    2    9    1       -0.0003770562
   16    2   11    1        0.0009594272
   16    2   13    1        0.0019335372
   16    2   15    1        0.0000697895
   16    2   16    1        0.0000694856
   16    2    3    2        0.0034369329
   16    2    5    2       -0.0011047412
   16    2    8    2        0.0002911928
   16    2    9    2        0.0001660809
   16    2   11    2        0.0001374860
   16    2   13    2       -0.0001153214
   16    2   15    2        0.0013375560
   16    2   16    2        0.0117890196
   16    2    4    3        0.0039077622
   16    2    6    3       -0.0047166793
   16    2    7    3       -0.0008299535
   16    2   10    3        0.0002699479
   16    2   12    3        0.0003086273
   16    2   14    3        0.0014130316
   16    2    5    4       -0.0048118837
   16    2    8    4       -0.0005115580
   16    2    9    4        0.0003131292
   16    2   11    4       -0.0004457262
   16    2   13    4        0.0001950217
   16    2   15    4       -0.0063267009
   16    2    6    5       -0.0088745370
   16    2    7    5       -0.0003394013
   16    2   10    5        0.0001475248
   16    2   12    5       -0.0002387088
   16    2   14    5        0.0030091823
   16    2    8    6       -0.0001001086
   16    2    9    6        0.0006296871
   16    2   11    6        0.0001866485
   16    2   13    6        0.0001173494
   16    2   15    6        0.0039481292
   16    2    8    7        0.0025431722
   16    2    9    7        0.0019725308
   16    2   11    7       -0.0062171512
   16    2   13    7       -0.0064718660
   16    2   15    7       -0.0005288833
   16    2   10    8       -0.0046195282
   16    2   12    8        0.0101384379
   16    2   14    8       -0.0007069177
   16    2   10    9        0.0074474011
   16    2   12    9        0.0047489438
   16    2   14    9        0.0000857619
   16    2   11   10       -0.0017173801
   16    2   13   10        0.0001844827
   16    2   15   10       -0.0000563600
   16    2   12   11        0.0048605926
   16    2   14   11        0.0006913918
   16    2   13   12       -0.0048882257
   16    2   15   12        0.0003350665
   16    2   14   13       -0.0002405829
   16    2   15   14        0.0078778433
   17    2    1    1        0.0050754401
   17    2    2    1        0.0000266190
   17    2    4    1        0.0000826747
   17    2    6    1       -0.0000936466
   17    2    7    1       -0.0005096289
   17    2   10    1       -0.0016428653
   17    2   12    1        0.0006047074
   17    2   14    1        0.0000336150
   17    2   17    1       -0.0000822199
   17    2    2    2        0.0007685243
   17    2    4    2       -0.0034481685
   17    2    6    2        0.0029289517
   17    2    7    2       -0.0000612556
   17    2   10    2        0.0000202714
   17    2   12    2       -0.0000594131
   17    2   14    2        0.0005528290
   17    2   17    2        0.0090913905
   17    2    3    3       -0.0033526175
   17    2    5    3       -0.0048442539
   17    2    8    3       -0.0001238109
   17    2    9    3        0.0003379352
   17    2   11    3        0.0001161389
   17    2   13    3       -0.0001210236
   17    2   15    3        0.0037671392
   17    2   16    3       -0.0010196012
   17    2    4    4        0.0109115145
   17    2    6    4       -0.0009048153
   17    2    7    4        0.0001234492
   17    2   10    4        0.0000119395
   17    2   12    4        0.0002218329
   17    2   14    4        0.0039784169
   17    2    5    5       -0.0059368182
   17    2    8    5       -0.0001697978
   17    2    9    5        0.0003027473
   17    2   11    5        0.0000616573
   17    2   13    5       -0.0002903979
   17    2   15    5        0.0020676602
   17    2   16    5        0.0067438771
   17    2    6    6       -0.0003036382
   17    2    7    6       -0.0000184989
   17    2   10    6       -0.0001589153
   17    2   12    6       -0.0003994941
   17    2   14    6       -0.0055584933
   17    2    7    7       -0.0005040368
   17    2   10    7        0.0013882447
   17    2   12    7       -0.0057783244
   17    2   14    7        0.0000519885
   17    2    8    8        0.0030312656
   17    2    9    8       -0.0027993239
   17    2   11    8       -0.0044553668
   17    2   13    8        0.0090375362
   17    2   15    8        0.0007642285
   17    2   16    8        0.0004312631
   17    2    9    9        0.0049888022
   17    2   11    9       -0.0034226416
   17    2   13    9        0.0031229785
   17    2   15    9       -0.0001219870
   17    2   16    9        0.0001775044
   17    2   10   10       -0.0066511727
   17    2   12   10        0.0002568480
   17    2   14   10        0.0000728468
   17    2   11   11        0.0085034233
   17    2   13   11       -0.0034581609
   17    2   15   11       -0.0006000428
   17    2   16   11        0.0005020254
   17    2   12   12       -0.0079437112
   17    2   14   12        0.0007299051
   17    2   13   13        0.0017087186
   17    2   15   13        0.0003542880
   17    2   16   13       -0.0000567775
   17    2   14   14        0.0045549188
   17    2   15   15       -0.0019629206
   17    2   16   15        0.0054158197
   17    2   16   16       -0.0044846068
    3    3    1    1        0.2159822773
    3    3    2    1        0.0001573335
    3    3    2    2        0.2060337197
    3    3    3    3        0.2224547616
    4    3    3    1       -0.0001152892
    4    3    3    2        0.0079922042
    4    3    4    3        0.0051168640
    5    3    1    1       -0.0110682355
    5    3    2    1       -0.0000442033
    5    3    4    1        0.0002766225
    5    3    2    2       -0.0019045956
    5    3    4    2        0.0029891445
    5    3    3    3       -0.0074716751
    5    3    5    3        0.0121474214
    5    3    4    4        0.0023100136
    6    3    3    1       -0.0001234930
    6    3    5    1        0.0003171748
    6    3    3    2        0.0038135033
    6    3    5    2        0.0029790119
    6    3    4    3       -0.0004993595
    6    3    6    3        0.0139622020
    6    3    5    4       -0.0017905837
    7    3    3    1        0.0017914032
    7    3    5    1       -0.0055883549
    7    3    3    2       -0.0011929272
    7    3    5    2        0.0006607189
    7    3    4    3       -0.0012952527
    7    3    6    3       -0.0028135690
    7    3    7    3        0.0645613873
    7    3    5    4        0.0000884153
    7    3    6    5        0.0017140689
    8    3    1    1       -0.0004982409
    8    3    2    1        0.0011285728
    8    3    4    1        0.0010622271
    8    3    6    1        0.0000048391
    8    3    7    1       -0.0000681600
    8    3    2    2        0.0000955209
    8    3    4    2        0.0002192902
    8    3    6    2       -0.0003258543
    8    3    7    2        0.0039043119
    8    3    3    3       -0.0001931192
    8    3    5    3        0.0003535328
    8    3    8    3        0.0056704851
    8    3    4    4        0.0000327481
    8    3    6    4       -0.0001435212
    8    3    7    4        0.0015974880
    8    3    5    5        0.0001219665
    8    3    6    6        0.0004095992
    8    3    7    6       -0.0044984835
    8    3    7    7       -0.0007136671
    9    3    1    1        0.0006534801
    9    3    2    1       -0.0019083318
    9    3    4    1       -0.0028854643
    9    3    6    1       -0.0015859368
    9    3    7    1        0.0002625725
    9    3    2    2       -0.0004205999
    9    3    4    2        0.0000209091
    9    3    6    2        0.0009573872
    9    3    7    2       -0.0150015933
    9    3    3    3        0.0007831936
    9    3    5    3       -0.0008663142
    9    3    8    3        0.0020713399
    9    3    9    3        0.0147726749
    9    3    4    4        0.0000766114
    9    3    6    4        0.0003921529
    9    3    7    4        0.0004223372
    9    3    5    5       -0.0006599239
    9    3    8    5        0.0039335403
    9    3    6    6       -0.0001485343
    9    3    7    6       -0.0076912161
    9    3    7    7        0.0006128560
    9    3    8    8       -0.0004162888
   10    3    3    1        0.0031829370
   10    3    5    1        0.0063624420
   10    3    8    1       -0.0001946635
   10    3    9    1       -0.0001969402
   10    3    3    2        0.0005965180
   10    3    5    2       -0.0006139219
   10    3    8    2        0.0198519816
   10    3    9    2        0.0094171479
   10    3    4    3        0.0004674785
   10    3    6    3        0.0005333383
   10    3    7    3       -0.0022289396
   10    3   10    3        0.0204351784
   10    3    5    4        0.0002948563
   10    3    8    4       -0.0011329009
   10    3    9    4        0.0193416753
   10    3    6    5        0.0003049293
   10    3    7    5       -0.0054389133
   10    3    8    6       -0.0018640356
   10    3    9    6       -0.0059393706
   10    3    8    7        0.0003116717
   10    3    9    7       -0.0008244306
   11    3    1    1        0.0005349186
   11    3    2    1       -0.0024933272
   11    3    4    1       -0.0021537174
   11    3    6    1       -0.0009211560
   11    3    7    1        0.0002565229
   11    3   10    1       -0.0001226767
   11    3    2    2       -0.0005360943
   11    3    4    2        0.0000897693
   11    3    6    2        0.0012431198
   11    3    7    2       -0.0161336117
   11    3   10    2        0.0020716222
   11    3    3    3        0.0010057669
   11    3    5    3       -0.0008995789
   11    3    8    3       -0.0005568746
   11    3    9    3        0.0117583190
   11    3   11    3        0.0139497523
   11    3    4    4       -0.0003961291
   11    3    6    4        0.0004520375
   11    3    7    4       -0.0026895364
   11    3   10    4        0.0029316522
   11    3    5    5       -0.0004890405
   11    3    8    5        0.0023417193
   11    3    9    5       -0.0076452078
   11    3    6    6       -0.0003265064
   11    3    7    6       -0.0059255458
   11    3   10    6        0.0062794064
   11    3    7    7        0.0009175009
   11    3   10    7       -0.0006192311
   11    3    8    8       -0.0006950907
   11    3    9    8       -0.0004579516
   11    3    9    9       -0.0000580741
   11    3   10   10       -0.0008356007
   12    3    3    1        0.0016010407
   12    3    5    1        0.0018024648
   12    3    8    1       -0.0000605194
   12    3    9    1       -0.0003655898
   12    3   11    1       -0.0001872087
   12    3    3    2        0.0014665437
   12    3    5    2       -0.0006736102
   12    3    8    2        0.0095799618
   12    3    9    2        0.0101391841
   12    3   11    2        0.0047089943
   12    3    4    3        0.0006191390
   12    3    6    3        0.0009101895
   12    3    7    3       -0.0010463948
   12    3   10    3        0.0113906007
   12    3   12    3        0.0182073989
   12    3    5    4       -0.0002493442
   12    3    8    4        0.0017495132
   12    3    9    4        0.0075383415
   12    3   11    4        0.0021141789
   12    3    6    5       -0.0004776180
   12    3    7    5        0.0045702025
   12    3   10    5        0.0019043195
   12    3    8    6       -0.0069752073
   12    3    9    6       -0.0061159390
   12    3   11    6       -0.0020321344
   12    3    8    7        0.0001385427
   12    3    9    7       -0.0018373139
   12    3   11    7       -0.0023647339
   12    3   10    8       -0.0000197108
   12    3   10    9        0.0001156138
   12    3   11   10       -0.0000371149
   13    3    1    1       -0.0006298397
   13    3    2    1       -0.0000171565
   13    3    4    1        0.0022058012
   13    3    6    1        0.0006716476
   13    3    7    1       -0.0002261206
   13    3   10    1        0.0000813172
   13    3   12    1        0.0002647413
   13    3    2    2        0.0001178628
   13    3    4    2        0.0000608269
   13    3    6    2       -0.0006723793
   13    3    7    2        0.0104032662
   13    3   10    2       -0.0018026804
   13    3   12    2       -0.0010290129
   13    3    3    3       -0.0007408317
   13    3    5    3        0.0006630118
   13    3    8    3       -0.0018147553
   13    3    9    3       -0.0042469881
   13    3   11    3       -0.0031359135
   13    3   13    3        0.0059444179
   13    3    4    4        0.0000622268
   13    3    6    4       -0.0001449461
   13    3    7    4       -0.0020707896
   13    3   10    4       -0.0066200473
   13    3   12    4        0.0025673448
   13    3    5    5        0.0009064526
   13    3    8    5       -0.0104535970
   13    3    9    5        0.0070248960
   13    3   11    5       -0.0021216768
   13    3    6    6        0.0000107991
   13    3    7    6        0.0011681656
   13    3   10    6       -0.0097744708
   13    3   12    6        0.0024220824
   13    3    7    7       -0.0007909992
   13    3   10    7       -0.0001924226
   13    3   12    7        0.0012282516
   13    3    8    8       -0.0000718228
   13    3    9    8        0.0001938202
   13    3   11    8       -0.0001051996
   13    3    9    9        0.0001023925
   13    3   11    9       -0.0005106969
   13    3   10   10        0.0010509318
   13    3   12   10       -0.0002075947
   13    3   11   11       -0.0010765958
   13    3   12   12       -0.0003730842
   14    3    3    1       -0.0003439465
   14    3    5    1       -0.0001320273
   14    3    8    1        0.0009305685
   14    3    9    1       -0.0019579959
   14    3   11    1       -0.0002001079
   14    3   13    1        0.0018969210
   14    3    3    2        0.0124608144
   14    3    5    2       -0.0070531943
   14    3    8    2       -0.0012456693
   14    3    9    2       -0.0005716107
   14    3   11    2        0.0001492814
   14    3   13    2       -0.0003964121
   14    3    4    3        0.0043910658
   14    3    6    3        0.0090307761
   14    3    7    3       -0.0004405889
   14    3   10    3       -0.0006025686
   14    3   12    3        0.0003518213
   14    3   14    3        0.0186342303
   14    3    5    4       -0.0027100278
   14    3    8    4        0.0001195126
   14    3    9    4       -0.0006371860
   14    3   11    4        0.0002010237
   14    3   13    4        0.0000724613
   14    3    6    5       -0.0065721050
   14    3    7    5       -0.0000237549
   14    3   10    5       -0.0003358190
   14    3   12    5       -0.0002717795
   14    3    8    6       -0.0002080516
   14    3    9    6        0.0007961059
   14    3   11    6        0.0011032889
   14    3   13    6       -0.0003733143
   14    3    8    7       -0.0007383356
   14    3    9    7       -0.0139390926
   14    3   11    7       -0.0162813405
   14    3   13    7        0.0013042128
   14    3   10    8       -0.0025187907
   14    3   12    8        0.0018657360
   14    3   10    9        0.0062161644
   14    3   12    9        0.0066817651
   14    3   11   10        0.0038693913
   14    3   13   10       -0.0001190283
   14    3   12   11        0.0090839734
   14    3   13   12       -0.0020936514
   15    3    1    1        0.0091583425
   15    3    2    1        0.0001917523
   15    3    4    1        0.0000959217
   15    3    6    1       -0.0001362828
   15    3    7    1       -0.0002025053
   15    3   10    1       -0.0026541078
   15    3   12    1       -0.0010382860
   15    3   14    1        0.0002365753
   15    3    2    2        0.0004222562
   15    3    4    2       -0.0025435435
   15    3    6    2        0.0115571877
   15    3    7    2        0.0009856518
   15    3   10    2       -0.0001054306
   15    3   12    2       -0.0000313051
   15    3   14    2        0.0102418086
   15    3    3    3        0.0045320550
   15    3    5    3       -0.0103514316
   15    3    8    3       -0.0005958769
   15    3    9    3        0.0000723407
   15    3   11    3        0.0004963595
   15    3   13    3       -0.0002950097
   15    3   15    3        0.0193619066
   15    3    4    4       -0.0015125727
   15    3    6    4        0.0017747940
   15    3    7    4       -0.0003881628
   15    3   10    4       -0.0003746196
   15    3   12    4        0.0007095783
   15    3   14    4        0.0076144164
   15    3    5    5       -0.0031988303
   15    3    8    5       -0.0004584801
   15    3    9    5        0.0007249790
   15    3   11    5       -0.0001052444
   15    3   13    5       -0.0002013249
   15    3    6    6       -0.0078285890
   15    3    7    6       -0.0005263737
   15    3   10    6       -0.0003441074
   15    3   12    6        0.0003241916
   15    3   14    6       -0.0016985023
   15    3    7    7        0.0085759317
   15    3   10    7       -0.0084138923
   15    3   12    7       -0.0160218369
   15    3   14    7        0.0018064975
   15    3    8    8       -0.0037378161
   15    3    9    8       -0.0044375575
   15    3   11    8       -0.0043691915
   15    3   13    8        0.0065459754
   15    3    9    9       -0.0002649342
   15    3   11    9        0.0059284442
   15    3   13    9        0.0005320185
   15    3   10   10       -0.0094083337
   15    3   12   10       -0.0028735985
   15    3   14   10        0.0001858191
   15    3   11   11        0.0101739539
   15    3   13   11       -0.0030675033
   15    3   12   12       -0.0124629503
   15    3   14   12        0.0005783572
   15    3   13   13       -0.0033954465
   15    3   14   14        0.0102492494
   16    3    1    1       -0.0029261916
   16    3    2    1       -0.0000552002
   16    3    4    1        0.0000075468
   16    3    6    1        0.0000569367
   16    3    7    1        0.0005581029
   16    3   10    1        0.0004931834
   16    3   12    1        0.0021462987
   16    3   14    1        0.0000901786
   16    3    2    2        0.0006769447
   16    3    4    2        0.0038103628
   16    3    6    2       -0.0052028529
   16    3    7    2        0.0002076714
   16    3   10    2        0.0001526611
   16    3   12    2        0.0000748689
   16    3   14    2       -0.0018125620
   16    3    3    3        0.0066440128
   16    3    5    3       -0.0010921778
   16    3    8    3        0.0000688829
   16    3    9    3       -0.0002940191
   16    3   11    3       -0.0002858261
   16    3   13    3        0.0002302572
   16    3   15    3       -0.0058561478
   16    3   16    3        0.0094036687
   16    3    4    4       -0.0053092738
   16    3    6    4       -0.0058015888
   16    3    7    4       -0.0004407230
   16    3   10    4       -0.0002655705
   16    3   12    4        0.0001835743
   16    3   14    4       -0.0006301983
   16    3    5    5       -0.0093171386
   16    3    8    5       -0.0005012047
   16    3    9    5       -0.0000521477
   16    3   11    5       -0.0004729899
   16    3   13    5        0.0002071866
   16    3   15    5       -0.0044876774
   16    3    6    6        0.0050484073
   16    3    7    6       -0.0001026862
   16    3   10    6       -0.0003668522
   16    3   12    6        0.0004307840
   16    3   14    6        0.0068980819
   16    3    7    7        0.0032878825
   16    3   10    7        0.0036952852
   16    3   12    7        0.0058658823
   16    3   14    7       -0.0000627209
   16    3    8    8        0.0003711071
   16    3    9    8        0.0073964130
   16    3   11    8       -0.0005873047
   16    3   13    8       -0.0015994358
   16    3   15    8       -0.0006315764
   16    3    9    9       -0.0000157606
   16    3   11    9        0.0044587538
   16    3   13    9       -0.0028281677
   16    3   15    9        0.0002222324
   16    3   10   10       -0.0040611173
   16    3   12   10        0.0110661375
   16    3   14   10       -0.0003929796
   16    3   11   11       -0.0031080749
   16    3   13   11       -0.0029319176
   16    3   15   11        0.0000596321
   16    3   12   12        0.0101952328
   16    3   14   12       -0.0007152165
   16    3   13   13       -0.0068106696
   16    3   15   13       -0.0003671715
   16    3   14   14        0.0014014106
   16    3   15   15        0.0066791234
   17    3    3    1        0.0001120174
   17    3    5    1        0.0000203835
   17    3    8    1       -0.0009329922
   17    3    9    1        0.0007898851
   17    3   11    1        0.0002492949
   17    3   13    1        0.0002851695
   17    3   15    1       -0.0000096590
   17    3   16    1        0.0000300895
   17    3    3    2       -0.0045346956
   17    3    5    2       -0.0042376349
   17    3    8    2        0.0000214394
   17    3    9    2        0.0001693864
   17    3   11    2       -0.0001611262
   17    3   13    2        0.0000158350
   17    3   15    2       -0.0013964424
   17    3   16    2        0.0003248636
   17    3    4    3       -0.0020077260
   17    3    6    3       -0.0014133150
   17    3    7    3        0.0002633377
   17    3   10    3        0.0000463027
   17    3   12    3        0.0000793928
   17    3   14    3       -0.0007238062
   17    3   17    3        0.0033914472
   17    3    5    4        0.0000633929
   17    3    8    4        0.0000042990
   17    3    9    4        0.0001994832
   17    3   11    4        0.0000330866
   17    3   13    4        0.0000609056
   17    3   15    4        0.0014514928
   17    3   16    4        0.0015011068
   17    3    6    5       -0.0012669663
   17    3    7    5       -0.0002161383
   17    3   10    5        0.0002145478
   17    3   12    5        0.0002511037
   17    3   14    5        0.0037273812
   17    3    8    6       -0.0002200278
   17    3    9    6       -0.0002211986
   17    3   11    6       -0.0002992473
   17    3   13    6        0.0001629650
   17    3   15    6       -0.0015750502
   17    3   16    6        0.0048606957
   17    3    8    7        0.0012684882
   17    3    9    7        0.0004163265
   17    3   11    7        0.0031608977
   17    3   13    7       -0.0008491828
   17    3   15    7       -0.0001740966
   17    3   16    7        0.0003930209
   17    3   10    8       -0.0039444471
   17    3   12    8        0.0004997099
   17    3   14    8        0.0000644257
   17    3   10    9       -0.0013456482
   17    3   12    9       -0.0027250788
   17    3   14    9       -0.0000798674
   17    3   11   10        0.0007637417
   17    3   13   10        0.0065104603
   17    3   15   10        0.0000478797
   17    3   16   10        0.0002095741
   17    3   12   11       -0.0027471433
   17    3   14   11        0.0000475255
   17    3   13   12       -0.0028277551
   17    3   15   12       -0.0004402382
   17    3   16   12        0.0000177344
   17    3   14   13        0.0002609014
   17    3   15   14       -0.0034660094
   17    3   16   14       -0.0019172316
    4    4    1    1        0.2068588696
    4    4    2    1        0.0002519801
    4    4    4    1        0.0000828722
    4    4    2    2        0.2011702869
    4    4    4    2        0.0018189985
    4    4    3    3        0.1886912935
    4    4    4    4        0.2347703016
    5    4    3    1        0.0001481144
    5    4    5    1        0.0002606520
    5    4    3    2       -0.0008064210
    5    4    5    2       -0.0016482725
    5    4    4    3       -0.0011009499
    5    4    5    4        0.0053651509
    6    4    1    1        0.0041542894
    6    4    2    1       -0.0000132399
    6    4    4    1       -0.0000354661
    6    4    6    1        0.0001673635
    6    4    2    2        0.0003423338
    6    4    4    2       -0.0038946013
    6    4    6    2       -0.0040013782
    6    4    3    3       -0.0039020406
    6    4    5    3        0.0004260069
    6    4    4    4        0.0015974187
    6    4    6    4        0.0126044698
    6    4    5    5        0.0085797005
    7    4    1    1        0.0001019293
    7    4    2    1        0.0014830670
    7    4    4    1       -0.0021271158
    7    4    6    1       -0.0009184261
    7    4    7    1        0.0000290287
    7    4    2    2        0.0001218140
    7    4    4    2       -0.0003197181
    7    4    6    2       -0.0003152604
    7    4    7    2       -0.0030947507
    7    4    3    3       -0.0005554440
    7    4    5    3        0.0002658984
    7    4    4    4        0.0008181054
    7    4    6    4        0.0004550997
    7    4    7    4        0.0072961996
    7    4    5    5        0.0001615225
    7    4    6    6       -0.0002726734
    8    4    3    1       -0.0000383643
    8    4    5    1       -0.0045101715
    8    4    8    1        0.0004261878
    8    4    3    2       -0.0000799949
    8    4    5    2        0.0003125029
    8    4    8    2       -0.0101071490
    8    4    4    3       -0.0004123959
    8    4    6    3       -0.0011010885
    8    4    7    3        0.0243575526
    8    4    5    4       -0.0002716934
    8    4    8    4        0.0244222243
    8    4    6    5        0.0005727174
    8    4    7    5       -0.0021863199
    9    4    3    1        0.0029964018
    9    4    5    1        0.0080753021
    9    4    8    1       -0.0004396381
    9    4    9    1        0.0001120123
    9    4    3    2        0.0004042998
    9    4    5    2       -0.0005266995
    9    4    8    2        0.0238953462
    9    4    9    2        0.0160855267
    9    4    4    3        0.0005961462
    9    4    6    3        0.0008991851
    9    4    7    3       -0.0078916104
    9    4    5    4        0.0010779705
    9    4    8    4       -0.0138327137
    9    4    9    4        0.0508965749
    9    4    6    5        0.0005154488
    9    4    7    5       -0.0079219271
    9    4    8    6        0.0066797151
    9    4    8    7        0.0004258885
   10    4    1    1        0.0005333510
   10    4    2    1        0.0006435849
   10    4    4    1       -0.0050648695
   10    4    6    1       -0.0019190720
   10    4    7    1        0.0004016229
   10    4   10    1        0.0001920957
   10    4    2    2       -0.0001662457
   10    4    4    2       -0.0000792480
   10    4    6    2        0.0007080019
   10    4    7    2       -0.0177201376
   10    4   10    2       -0.0031056300
   10    4    3    3        0.0006964306
   10    4    5    3       -0.0003115678
   10    4    8    3        0.0010997668
   10    4    9    3        0.0064239625
   10    4    4    4        0.0002120698
   10    4    6    4        0.0000126599
   10    4    7    4        0.0067495385
   10    4   10    4        0.0136764160
   10    4    5    5       -0.0009616336
   10    4    8    5        0.0155859604
   10    4    9    5       -0.0107958637
   10    4    6    6        0.0001876428
   10    4    7    6        0.0018553125
   10    4    7    7        0.0009364620
   10    4    8    8        0.0004364414
   10    4    9    8       -0.0000402683
   10    4    9    9       -0.0002563000
   11    4    3    1       -0.0017875534
   11    4    5    1       -0.0010885741
   11    4    8    1       -0.0001114143
   11    4    9    1       -0.0000540859
   11    4   11    1        0.0003910408
   11    4    3    2        0.0001295865
   11    4    5    2       -0.0000888731
   11    4    8    2       -0.0035906041
   11    4    9    2        0.0009719099
   11    4   11    2       -0.0042492196
   11    4    4    3       -0.0001125749
   11    4    6    3        0.0005157950
   11    4    7    3       -0.0082483284
   11    4   10    3       -0.0041372958
   11    4    5    4       -0.0001752498
   11    4    8    4       -0.0036181894
   11    4    9    4       -0.0129477427
   11    4   11    4        0.0146730865
   11    4    6    5       -0.0004631391
   11    4    7    5        0.0090792391
   11    4   10    5       -0.0062572670
   11    4    8    6        0.0094177885
   11    4    9    6        0.0019572359
   11    4    8    7        0.0004687251
   11    4    9    7       -0.0004059873
   11    4   10    8       -0.0002224551
   11    4   10    9        0.0003417209
   12    4    1    1        0.0003998278
   12    4    2    1       -0.0001245750
   12    4    4    1        0.0029841295
   12    4    6    1        0.0002120713
   12    4    7    1       -0.0001913617
   12    4   10    1       -0.0002815306
   12    4   12    1        0.0001481542
   12    4    2    2        0.0003563989
   12    4    4    2       -0.0003294952
   12    4    6    2        0.0001078616
   12    4    7    2        0.0122991784
   12    4   10    2        0.0031267909
   12    4   12    2        0.0033632527
   12    4    3    3        0.0002056850
   12    4    5    3       -0.0004798896
   12    4    8    3        0.0024698053
   12    4    9    3        0.0006006444
   12    4   11    3       -0.0001790764
   12    4    4    4       -0.0007665987
   12    4    6    4       -0.0005637093
   12    4    7    4       -0.0020026611
   12    4   10    4       -0.0057993295
   12    4   12    4        0.0067142951
   12    4    5    5        0.0000371608
   12    4    8    5       -0.0088010330
   12    4    9    5        0.0066186768
   12    4   11    5       -0.0037817490
   12    4    6    6        0.0000778970
   12    4    7    6       -0.0043554720
   12    4   10    6       -0.0127227165
   12    4    7    7       -0.0000676439
   12    4   10    7       -0.0007537535
   12    4    8    8        0.0002928529
   12    4    9    8       -0.0000366165
   12    4   11    8       -0.0012127153
   12    4    9    9       -0.0007484338
   12    4   11    9        0.0002515117
   12    4   10   10       -0.0000883908
   12    4   11   11       -0.0001849740
   13    4    3    1       -0.0004407441
   13    4    5    1       -0.0018805772
   13    4    8    1        0.0001843485
   13    4    9    1        0.0000137441
   13    4   11    1        0.0000786024
   13    4   13    1        0.0003382104
   13    4    3    2       -0.0000163511
   13    4    5    2        0.0005647636
   13    4    8    2       -0.0052991056
   13    4    9    2        0.0048894930
   13    4   11    2       -0.0068257009
   13    4   13    2       -0.0017354268
   13    4    4    3        0.0000459132
   13    4    6    3       -0.0002259752
   13    4    7    3        0.0040798616
   13    4   10    3       -0.0018167957
   13    4   12    3       -0.0021576537
   13    4    5    4        0.0000472316
   13    4    8    4        0.0037891569
   13    4    9    4        0.0116651406
   13    4   11    4       -0.0042390199
   13    4   13    4        0.0166398461
   13    4    6    5       -0.0001970443
   13    4    7    5        0.0005542006
   13    4   10    5        0.0058261820
   13    4   12    5       -0.0012797274
   13    4    8    6        0.0001683838
   13    4    9    6       -0.0025776802
   13    4   11    6        0.0035405450
   13    4    8    7       -0.0002258595
   13    4    9    7        0.0003498572
   13    4   11    7        0.0002440050
   13    4   10    8       -0.0000520265
   13    4   12    8        0.0003818919
   13    4   10    9        0.0001575041
   13    4   12    9       -0.0005878857
   13    4   11   10       -0.0001747955
   13    4   12   11       -0.0002901127
   14    4    1    1        0.0053461648
   14    4    2    1       -0.0000345311
   14    4    4    1       -0.0002832296
   14    4    6    1       -0.0003368718
   14    4    7    1        0.0002745472
   14    4   10    1       -0.0011839805
   14    4   12    1        0.0001319431
   14    4   14    1        0.0000257455
   14    4    2    2        0.0006009007
   14    4    4    2       -0.0021169890
   14    4    6    2        0.0090027511
   14    4    7    2       -0.0008564498
   14    4   10    2       -0.0002955780
   14    4   12    2       -0.0002395041
   14    4   14    2       -0.0008566609
   14    4    3    3        0.0027556626
   14    4    5    3       -0.0052896481
   14    4    8    3       -0.0003351611
   14    4    9    3        0.0004521903
   14    4   11    3        0.0005911079
   14    4   13    3       -0.0004613067
   14    4    4    4        0.0008359600
   14    4    6    4       -0.0066069531
   14    4    7    4       -0.0003168027
   14    4   10    4        0.0005462984
   14    4   12    4        0.0003897280
   14    4   14    4        0.0103626343
   14    4    5    5       -0.0052714124
   14    4    8    5        0.0004700126
   14    4    9    5       -0.0005839390
   14    4   11    5        0.0002910646
   14    4   13    5        0.0002002017
   14    4    6    6        0.0011176084
   14    4    7    6       -0.0000153347
   14    4   10    6        0.0009910602
   14    4   12    6        0.0000226672
   14    4    7    7        0.0028142500
   14    4   10    7       -0.0043829663
   14    4   12    7       -0.0054343964
   14    4    8    8        0.0063644770
   14    4    9    8       -0.0006823137
   14    4   11    8       -0.0111329692
   14    4   13    8        0.0063820255
   14    4    9    9       -0.0006647199
   14    4   11    9        0.0047529863
   14    4   13    9        0.0004749159
   14    4   10   10       -0.0077755424
   14    4   12   10        0.0022039935
   14    4   11   11        0.0078446855
   14    4   13   11       -0.0082727445
   14    4   12   12       -0.0047932612
   14    4   13   13       -0.0032527764
   15    4    3    1       -0.0000220033
   15    4    5    1       -0.0001521330
   15    4    8    1       -0.0013510046
   15    4    9    1        0.0007187226
   15    4   11    1       -0.0004835128
   15    4   13    1       -0.0008374733
   15    4   15    1       -0.0001387733
   15    4    3    2       -0.0021042083
   15    4    5    2       -0.0047886185
   15    4    8    2       -0.0009377226
   15    4    9    2       -0.0001826397
   15    4   11    2       -0.0000398594
   15    4   13    2       -0.0000608540
   15    4   15    2       -0.0022822086
   15    4    4    3       -0.0023530926
   15    4    6    3        0.0015758218
   15    4    7    3        0.0006899031
   15    4   10    3       -0.0003999696
   15    4   12    3       -0.0001951635
   15    4   14    3        0.0017074489
   15    4    5    4        0.0031018886
   15    4    8    4        0.0009705484
   15    4    9    4       -0.0003065105
   15    4   11    4       -0.0001841059
   15    4   13    4        0.0003606618
   15    4   15    4        0.0057745333
   15    4    6    5        0.0036346852
   15    4    7    5        0.0000025071
   15    4   10    5       -0.0000267281
   15    4   12    5        0.0003111591
   15    4   14    5       -0.0006022882
   15    4    8    6       -0.0007756184
   15    4    9    6       -0.0003126696
   15    4   11    6        0.0005345438
   15    4   13    6       -0.0003735501
   15    4    8    7        0.0014618748
   15    4    9    7       -0.0030590001
   15    4   11    7        0.0038425950
   15    4   13    7        0.0037229849
   15    4   10    8        0.0004541612
   15    4   12    8       -0.0040624035
   15    4   14    8        0.0013196882
   15    4   10    9       -0.0043320055
   15    4   12    9       -0.0021113226
   15    4   14    9       -0.0003749216
   15    4   11   10        0.0035937801
   15    4   13   10        0.0052291928
   15    4   12   11       -0.0033983855
   15    4   14   11       -0.0013119014
   15    4   13   12       -0.0009533621
   15    4   14   13        0.0007216933
   16    4    3    1       -0.0000156737
   16    4    5    1        0.0000456890
   16    4    8    1       -0.0017960909
   16    4    9    1        0.0023829890
   16    4   11    1       -0.0004405766
   16    4   13    1       -0.0010098074
   16    4   15    1        0.0001398859
   16    4   16    1       -0.0000018045
   16    4    3    2       -0.0002720582
   16    4    5    2       -0.0081199985
   16    4    8    2       -0.0003053015
   16    4    9    2       -0.0000276561
   16    4   11    2       -0.0007743985
   16    4   13    2        0.0003436571
   16    4   15    2       -0.0091828008
   16    4   16    2       -0.0021449618
   16    4    4    3       -0.0006214540
   16    4    6    3       -0.0062250685
   16    4    7    3        0.0000055710
   16    4   10    3       -0.0002319360
   16    4   12    3       -0.0001750942
   16    4   14    3       -0.0017712003
   16    4    5    4        0.0041068318
   16    4    8    4        0.0002082698
   16    4    9    4        0.0000446164
   16    4   11    4        0.0002496438
   16    4   13    4        0.0001969875
   16    4   15    4        0.0040150790
   16    4   16    4        0.0092710960
   16    4    6    5        0.0014330119
   16    4    7    5       -0.0000950679
   16    4   10    5       -0.0000243909
   16    4   12    5        0.0000913656
   16    4   14    5        0.0010740241
   16    4    8    6       -0.0002143374
   16    4    9    6        0.0001379720
   16    4   11    6        0.0003162971
   16    4   13    6       -0.0002020514
   16    4   15    6        0.0063225732
   16    4    8    7        0.0073584404
   16    4    9    7        0.0002041539
   16    4   11    7        0.0068162203
   16    4   13    7        0.0019528351
   16    4   15    7        0.0005453724
   16    4   10    8        0.0016864698
   16    4   12    8        0.0033900027
   16    4   14    8        0.0000795758
   16    4   10    9       -0.0022785725
   16    4   12    9        0.0027392605
   16    4   14    9       -0.0002548310
   16    4   11   10        0.0060323715
   16    4   13   10        0.0092015816
   16    4   15   10        0.0002763747
   16    4   12   11       -0.0037090497
   16    4   14   11       -0.0000251729
   16    4   13   12       -0.0070837646
   16    4   15   12       -0.0004079906
   16    4   14   13        0.0004800417
   16    4   15   14       -0.0024845295
   17    4    1    1       -0.0110087447
   17    4    2    1        0.0000489339
   17    4    4    1        0.0003244722
   17    4    6    1        0.0000449928
   17    4    7    1       -0.0002044009
   17    4   10    1        0.0015078561
   17    4   12    1       -0.0004171586
   17    4   14    1        0.0001442651
   17    4   17    1        0.0000678211
   17    4    2    2       -0.0053207033
   17    4    4    2        0.0108561786
   17    4    6    2        0.0027248185
   17    4    7    2        0.0008389105
   17    4   10    2       -0.0001615903
   17    4   12    2       -0.0002151053
   17    4   14    2       -0.0030724200
   17    4   17    2        0.0038913318
   17    4    3    3       -0.0074721305
   17    4    5    3        0.0030448882
   17    4    8    3        0.0000837691
   17    4    9    3        0.0000023255
   17    4   11    3       -0.0001185971
   17    4   13    3        0.0003593993
   17    4   15    3       -0.0003006087
   17    4   16    3       -0.0021963135
   17    4    4    4        0.0188455321
   17    4    6    4        0.0020586048
   17    4    7    4        0.0001868350
   17    4   10    4       -0.0005258498
   17    4   12    4       -0.0005661864
   17    4   14    4       -0.0036981688
   17    4   17    4        0.0243173376
   17    4    5    5       -0.0003624134
   17    4    8    5       -0.0003502108
   17    4    9    5        0.0006658878
   17    4   11    5       -0.0001757201
   17    4   13    5        0.0005974832
   17    4   15    5       -0.0008461867
   17    4   16    5       -0.0053793689
   17    4    6    6       -0.0055165302
   17    4    7    6        0.0000856342
   17    4   10    6       -0.0004440474
   17    4   12    6       -0.0001610216
   17    4   14    6       -0.0002206693
   17    4    7    7       -0.0089839617
   17    4   10    7       -0.0032227724
   17    4   12    7        0.0021403852
   17    4   14    7        0.0000703892
   17    4    8    8       -0.0054168078
   17    4    9    8       -0.0027520360
   17    4   11    8        0.0003498077
   17    4   13    8       -0.0062541965
   17    4   15    8       -0.0005326274
   17    4   16    8       -0.0001936223
   17    4    9    9        0.0162698964
   17    4   11    9       -0.0088000167
   17    4   13    9        0.0172096863
   17    4   15    9        0.0003614391
   17    4   16    9        0.0007087979
   17    4   10   10       -0.0020578291
   17    4   12   10       -0.0029764478
   17    4   14   10        0.0002259377
   17    4   11   11       -0.0056870809
   17    4   13   11       -0.0072622055
   17    4   15   11       -0.0006921683
   17    4   16   11       -0.0007327284
   17    4   12   12       -0.0048420437
   17    4   14   12       -0.0004165879
   17    4   13   13        0.0080580423
   17    4   15   13        0.0003640442
   17    4   16   13       -0.0003633126
   17    4   14   14       -0.0067504043
   17    4   15   15       -0.0086026922
   17    4   16   15       -0.0016371562
   17    4   16   16       -0.0048453206
    5    5    1    1        0.2078275378
    5    5    2    1        0.0001223521
    5    5    4    1        0.0004111661
    5    5    2    2        0.2030335341
    5    5    4    2       -0.0030127709
    5    5    3    3        0.1939827904
    5    5    5    3        0.0102850144
    5    5    4    4        0.2037523725
    5    5    5    5        0.2253974314
    6    5    3    1        0.0002593479
    6    5    5    1        0.0000955490
    6    5    3    2       -0.0054630591
    6    5    5    2        0.0049231345
    6    5    4    3       -0.0040127357
    6    5    6    3        0.0014339489
    6    5    5    4        0.0046136817
    6    5    6    5        0.0111280134
    7    5    3    1       -0.0023570424
    7    5    5    1       -0.0021014596
    7    5    3    2        0.0003763529
    7    5    5    2        0.0008263021
    7    5    4    3        0.0001124359
    7    5    6    3        0.0011357309
    7    5    7    3       -0.0165916489
    7    5    5    4       -0.0003169645
    7    5    6    5       -0.0004190521
    7    5    7    5        0.0150768034
    8    5    1    1        0.0003775257
    8    5    2    1        0.0014852078
    8    5    4    1       -0.0055137896
    8    5    6    1       -0.0014398693
    8    5    7    1        0.0005516239
    8    5    2    2       -0.0003386080
    8    5    4    2        0.0001953370
    8    5    6    2        0.0009726779
    8    5    7    2       -0.0241790036
    8    5    3    3        0.0007542150
    8    5    5    3       -0.0001992026
    8    5    8    3        0.0022565670
    8    5    4    4        0.0005382306
    8    5    6    4        0.0002955489
    8    5    7    4        0.0063612247
    8    5    5    5       -0.0012279204
    8    5    8    5        0.0269461364
    8    5    6    6        0.0003139171
    8    5    7    6        0.0028112987
    8    5    7    7        0.0008573516
    9    5    1    1       -0.0002494454
    9    5    2    1        0.0011136025
    9    5    4    1        0.0057864627
    9    5    6    1        0.0017312548
    9    5    7    1       -0.0005385219
    9    5    2    2        0.0004891030
    9    5    4    2       -0.0002949593
    9    5    6    2       -0.0008866218
    9    5    7    2        0.0252312772
    9    5    3    3       -0.0012250265
    9    5    5    3        0.0002387568
    9    5    8    3        0.0015422425
    9    5    9    3       -0.0077590892
    9    5    4    4        0.0003302707
    9    5    6    4        0.0000686995
    9    5    7    4       -0.0033427193
    9    5    5    5        0.0012135248
    9    5    8    5       -0.0157445297
    9    5    9    5        0.0157864241
    9    5    6    6       -0.0005195571
    9    5    7    6       -0.0010763214
    9    5    7    7       -0.0011325343
    9    5    8    8       -0.0001733985
   10    5    3    1        0.0040446690
   10    5    5    1        0.0046660281
   10    5    8    1       -0.0001052165
   10    5    9    1       -0.0001680136
   10    5    3    2       -0.0001357188
   10    5    5    2       -0.0005756422
   10    5    8    2        0.0179809641
   10    5    9    2        0.0051302824
   10    5    4    3       -0.0000291297
   10    5    6    3       -0.0005481289
   10    5    7    3        0.0161513615
   10    5   10    3        0.0190515453
   10    5    5    4        0.0003177227
   10    5    8    4        0.0088254436
   10    5    9    4        0.0169159524
   10    5    6    5        0.0005725074
   10    5    7    5       -0.0149419584
   10    5   10    5        0.0395911740
   10    5    8    6       -0.0023866159
   10    5    9    6       -0.0172484229
   10    5    8    7        0.0000660836
   10    5    9    7       -0.0003768505
   11    5    1    1        0.0002161045
   11    5    2    1        0.0014838355
   11    5    4    1       -0.0027508789
   11    5    6    1       -0.0010809520
   11    5    7    1        0.0000808246
   11    5   10    1        0.0002243245
   11    5    2    2        0.0001120586
   11    5    4    2       -0.0002901855
   11    5    6    2        0.0003110563
   11    5    7    2       -0.0052764197
   11    5   10    2       -0.0059584147
   11    5    3    3       -0.0003653473
   11    5    5    3        0.0002531069
   11    5    8    3       -0.0002263769
   11    5    9    3       -0.0012093958
   11    5   11    3       -0.0040625464
   11    5    4    4        0.0006479569
   11    5    6    4       -0.0000928853
   11    5    7    4        0.0068187577
   11    5   10    4        0.0070197632
   11    5    5    5        0.0000038697
   11    5    8    5        0.0084086961
   11    5    9    5       -0.0047094537
   11    5   11    5        0.0092393245
   11    5    6    6       -0.0000935755
   11    5    7    6        0.0054075400
   11    5   10    6        0.0060777658
   11    5    7    7        0.0001999019
   11    5   10    7        0.0002097561
   11    5    8    8        0.0006691936
   11    5    9    8       -0.0001374958
   11    5    9    9       -0.0001618356
   11    5   10   10       -0.0000234267
   12    5    3    1       -0.0009380477
   12    5    5    1       -0.0049155522
   12    5    8    1        0.0000146091
   12    5    9    1        0.0000599130
   12    5   11    1       -0.0000564586
   12    5    3    2       -0.0008189144
   12    5    5    2        0.0003083913
   12    5    8    2       -0.0098875892
   12    5    9    2       -0.0050843115
   12    5   11    2       -0.0011776919
   12    5    4    3       -0.0006178425
   12    5    6    3       -0.0008649092
   12    5    7    3        0.0139152762
   12    5   10    3       -0.0095687612
   12    5   12    3        0.0000690404
   12    5    5    4       -0.0002478286
   12    5    8    4        0.0052461080
   12    5    9    4       -0.0121653208
   12    5   11    4        0.0008572208
   12    5    6    5        0.0001734583
   12    5    7    5        0.0028646921
   12    5   10    5       -0.0130870234
   12    5   12    5        0.0134350716
   12    5    8    6       -0.0101459611
   12    5    9    6       -0.0049114571
   12    5   11    6        0.0028794365
   12    5    8    7       -0.0005876552
   12    5    9    7        0.0003237452
   12    5   11    7        0.0013311418
   12    5   10    8       -0.0001511791
   12    5   10    9       -0.0001936246
   12    5   11   10       -0.0006807947
   13    5    1    1       -0.0008460338
   13    5    2    1       -0.0009412010
   13    5    4    1       -0.0027460459
   13    5    6    1       -0.0012764542
   13    5    7    1        0.0001208659
   13    5   10    1        0.0004712641
   13    5   12    1       -0.0002120017
   13    5    2    2       -0.0003562141
   13    5    4    2        0.0008511303
   13    5    6    2        0.0005171152
   13    5    7    2       -0.0037198483
   13    5   10    2       -0.0096221859
   13    5   12    2        0.0081150800
   13    5    3    3        0.0003749797
   13    5    5    3        0.0003446980
   13    5    8    3       -0.0035997640
   13    5    9    3        0.0046334244
   13    5   11    3        0.0020993642
   13    5   13    3        0.0025296752
   13    5    4    4       -0.0001092484
   13    5    6    4       -0.0005533334
   13    5    7    4        0.0039720588
   13    5   10    4        0.0032639445
   13    5   12    4       -0.0002790270
   13    5    5    5       -0.0000587712
   13    5    8    5       -0.0045628847
   13    5    9    5       -0.0020304259
   13    5   11    5        0.0048954912
   13    5   13    5        0.0158961134
   13    5    6    6       -0.0002285399
   13    5    7    6        0.0026845039
   13    5   10    6       -0.0021277534
   13    5   12    6        0.0020362795
   13    5    7    7        0.0003125076
   13    5   10    7       -0.0009523207
   13    5   12    7        0.0002836432
   13    5    8    8       -0.0004265711
   13    5    9    8        0.0005896284
   13    5   11    8       -0.0005250998
   13    5    9    9        0.0000458401
   13    5   11    9        0.0003738788
   13    5   10   10        0.0002967311
   13    5   12   10        0.0002452880
   13    5   11   11       -0.0001412726
   13    5   12   12        0.0004445908
   14    5    3    1        0.0001248013
   14    5    5    1        0.0002442469
   14    5    8    1       -0.0016846769
   14    5    9    1        0.0012382721
   14    5   11    1        0.0004304618
   14    5   13    1       -0.0000816635
   14    5    3    2       -0.0090529841
   14    5    5    2       -0.0022148508
   14    5    8    2        0.0004262898
   14    5    9    2        0.0004414788
   14    5   11    2       -0.0002640668
   14    5   13    2       -0.0000015333
   14    5    4    3       -0.0029203536
   14    5    6    3       -0.0050636647
   14    5    7    3       -0.0008302431
   14    5   10    3        0.0002528114
   14    5   12    3       -0.0004472031
   14    5   14    3       -0.0063758112
   14    5    5    4       -0.0009814722
   14    5    8    4       -0.0005805641
   14    5    9    4        0.0004058172
   14    5   11    4        0.0001816396
   14    5   13    4        0.0001000204
   14    5    6    5       -0.0011135788
   14    5    7    5       -0.0001530176
   14    5   10    5        0.0005987669
   14    5   12    5       -0.0002973128
   14    5   14    5        0.0076021172
   14    5    8    6        0.0008000838
   14    5    9    6        0.0001964641
   14    5   11    6       -0.0005968481
   14    5   13    6        0.0001949096
   14    5    8    7        0.0019192851
   14    5    9    7        0.0058044142
   14    5   11    7        0.0067200402
   14    5   13    7       -0.0030896200
   14    5   10    8       -0.0054800304
   14    5   12    8        0.0018334196
   14    5   10    9       -0.0024719284
   14    5   12    9       -0.0049652553
   14    5   11   10       -0.0014921365
   14    5   13   10        0.0065175018
   14    5   12   11       -0.0046412015
   14    5   13   12       -0.0028077160
   15    5    1    1        0.0040313649
   15    5    2    1       -0.0001168224
   15    5    4    1        0.0001228984
   15    5    6    1        0.0001349128
   15    5    7    1       -0.0012066176
   15    5   10    1       -0.0012977009
   15    5   12    1       -0.0007761761
   15    5   14    1       -0.0001151287
   15    5    2    2        0.0012070774
   15    5    4    2       -0.0074168190
   15    5    6    2       -0.0037513906
   15    5    7    2       -0.0002564972
   15    5   10    2        0.0000822932
   15    5   12    2        0.0002183487
   15    5   14    2        0.0009752720
   15    5    3    3       -0.0083780600
   15    5    5    3        0.0016047810
   15    5    8    3       -0.0000514642
   15    5    9    3        0.0003074272
   15    5   11    3        0.0001335880
   15    5   13    3        0.0002012310
   15    5   15    3       -0.0020380516
   15    5    4    4        0.0053417609
   15    5    6    4        0.0063018480
   15    5    7    4        0.0003752231
   15    5   10    4       -0.0001498719
   15    5   12    4       -0.0000833459
   15    5   14    4       -0.0029889932
   15    5    5    5        0.0068236452
   15    5    8    5       -0.0003982636
   15    5    9    5        0.0003684126
   15    5   11    5        0.0000383531
   15    5   13    5       -0.0004495361
   15    5   15    5        0.0090952077
   15    5    6    6       -0.0027185557
   15    5    7    6        0.0000038542
   15    5   10    6       -0.0004019123
   15    5   12    6       -0.0001470767
   15    5   14    6       -0.0058895708
   15    5    7    7       -0.0034069041
   15    5   10    7        0.0041248561
   15    5   12    7       -0.0014529588
   15    5   14    7       -0.0004502401
   15    5    8    8        0.0011997886
   15    5    9    8       -0.0064985120
   15    5   11    8        0.0056645541
   15    5   13    8        0.0042202732
   15    5    9    9       -0.0019516986
   15    5   11    9       -0.0075802854
   15    5   13    9       -0.0019003768
   15    5   10   10        0.0037782614
   15    5   12   10       -0.0078029101
   15    5   14   10        0.0008296361
   15    5   11   11        0.0028261508
   15    5   13   11        0.0083469967
   15    5   12   12       -0.0054912865
   15    5   14   12        0.0000416453
   15    5   13   13        0.0066503619
   15    5   14   14       -0.0052774268
   16    5    1    1        0.0130847047
   16    5    2    1        0.0000229639
   16    5    4    1       -0.0000124142
   16    5    6    1        0.0000961991
   16    5    7    1        0.0005821357
   16    5   10    1       -0.0042063179
   16    5   12    1        0.0011649841
   16    5   14    1       -0.0001488475
   16    5    2    2        0.0040084162
   16    5    4    2       -0.0089153403
   16    5    6    2       -0.0066242290
   16    5    7    2       -0.0003594393
   16    5   10    2        0.0003019232
   16    5   12    2        0.0002639385
   16    5   14    2        0.0081770254
   16    5    3    3        0.0025811568
   16    5    5    3       -0.0087267198
   16    5    8    3       -0.0003531977
   16    5    9    3        0.0000598192
   16    5   11    3       -0.0001054191
   16    5   13    3       -0.0000669324
   16    5   15    3        0.0014899254
   16    5   16    3        0.0024556968
   16    5    4    4        0.0013490715
   16    5    6    4        0.0031733038
   16    5    7    4        0.0000685926
   16    5   10    4       -0.0001609405
   16    5   12    4        0.0002304689
   16    5   14    4        0.0001882478
   16    5    5    5       -0.0070456953
   16    5    8    5       -0.0004608136
   16    5    9    5        0.0004215933
   16    5   11    5       -0.0002705565
   16    5   13    5       -0.0010153624
   16    5   15    5        0.0049971457
   16    5   16    5        0.0173768240
   16    5    6    6        0.0004939208
   16    5    7    6       -0.0001993239
   16    5   10    6       -0.0004086868
   16    5   12    6        0.0004792433
   16    5   14    6        0.0013077765
   16    5    7    7        0.0074219111
   16    5   10    7        0.0075497361
   16    5   12    7       -0.0072796539
   16    5   14    7        0.0006003799
   16    5    8    8       -0.0008137785
   16    5    9    8       -0.0021932485
   16    5   11    8        0.0055397306
   16    5   13    8        0.0120462949
   16    5   15    8        0.0002436901
   16    5    9    9       -0.0006057959
   16    5   11    9       -0.0004527157
   16    5   13    9       -0.0088793154
   16    5   15    9       -0.0001576152
   16    5   10   10       -0.0057522540
   16    5   12   10        0.0051983327
   16    5   14   10        0.0000075085
   16    5   11   11        0.0096335364
   16    5   13   11        0.0070717566
   16    5   15   11        0.0001113940
   16    5   12   12       -0.0028293866
   16    5   14   12        0.0000495377
   16    5   13   13       -0.0039336197
   16    5   15   13       -0.0008402868
   16    5   14   14        0.0027318610
   16    5   15   15        0.0084578120
   17    5    3    1        0.0000158445
   17    5    5    1        0.0001173802
   17    5    8    1       -0.0010479736
   17    5    9    1        0.0002714022
   17    5   11    1        0.0002725935
   17    5   13    1        0.0024267235
   17    5   15    1        0.0000568000
   17    5   16    1       -0.0000018381
   17    5    3    2       -0.0013490215
   17    5    5    2       -0.0116111240
   17    5    8    2       -0.0001009387
   17    5    9    2        0.0001732611
   17    5   11    2       -0.0002735793
   17    5   13    2       -0.0002479295
   17    5   15    2       -0.0015626088
   17    5   16    2        0.0083908164
   17    5    4    3        0.0014233846
   17    5    6    3       -0.0052246151
   17    5    7    3       -0.0002050626
   17    5   10    3        0.0002332853
   17    5   12    3        0.0003273232
   17    5   14    3        0.0041270502
   17    5   17    3        0.0050250712
   17    5    5    4       -0.0027253511
   17    5    8    4       -0.0000617552
   17    5    9    4        0.0003840889
   17    5   11    4       -0.0002827085
   17    5   13    4        0.0002998883
   17    5   15    4       -0.0005823246
   17    5   16    4        0.0027503795
   17    5    6    5       -0.0095342940
   17    5    7    5       -0.0007589104
   17    5   10    5        0.0006905692
   17    5   12    5       -0.0000141387
   17    5   14    5        0.0061168978
   17    5   17    5        0.0163314350
   17    5    8    6       -0.0007359558
   17    5    9    6        0.0002356781
   17    5   11    6        0.0001056649
   17    5   13    6       -0.0000124120
   17    5   15    6        0.0033305441
   17    5   16    6        0.0037819519
   17    5    8    7        0.0066156456
   17    5    9    7       -0.0015657557
   17    5   11    7       -0.0015918331
   17    5   13    7       -0.0047738669
   17    5   15    7        0.0000156856
   17    5   16    7        0.0002903634
   17    5   10    8       -0.0096960318
   17    5   12    8        0.0094178730
   17    5   14    8       -0.0002043699
   17    5   10    9        0.0048869401
   17    5   12    9        0.0013941667
   17    5   14    9       -0.0003507841
   17    5   11   10        0.0025606965
   17    5   13   10        0.0123944415
   17    5   15   10        0.0000182147
   17    5   16   10       -0.0000125530
   17    5   12   11        0.0003852814
   17    5   14   11        0.0000542568
   17    5   13   12       -0.0103488711
   17    5   15   12       -0.0004604742
   17    5   16   12       -0.0003348702
   17    5   14   13        0.0005699743
   17    5   15   14        0.0028925507
   17    5   16   14       -0.0072251920
    6    6    1    1        0.2079420021
    6    6    2    1        0.0000929719
    6    6    4    1       -0.0001641169
    6    6    6    1        0.0000055842
    6    6    2    2        0.2043159440
    6    6    4    2        0.0007363794
    6    6    6    2       -0.0029364543
    6    6    3    3        0.2049056924
    6    6    5    3        0.0025985897
    6    6    4    4        0.2004272707
    6    6    6    4       -0.0067922816
    6    6    5    5        0.1992396296
    6    6    6    6        0.2125902430
    7    6    1    1       -0.0005069993
    7    6    2    1        0.0009298357
    7    6    4    1       -0.0011924305
    7    6    6    1        0.0000978005
    7    6    7    1       -0.0000309240
    7    6    2    2       -0.0000314521
    7    6    4    2       -0.0001698328
    7    6    6    2       -0.0002264065
    7    6    7    2       -0.0008094252
    7    6    3    3       -0.0009770487
    7    6    5    3        0.0008319535
    7    6    4    4        0.0007699329
    7    6    6    4       -0.0002737803
    7    6    7    4        0.0031703563
    7    6    5    5        0.0002501051
    7    6    6    6        0.0001395393
    7    6    7    6        0.0095065152
    8    6    3    1       -0.0007436966
    8    6    5    1        0.0032283618
    8    6    8    1       -0.0003189520
    8    6    3    2       -0.0002086680
    8    6    5    2        0.0005854413
    8    6    8    2        0.0044928928
    8    6    4    3        0.0001287076
    8    6    6    3        0.0015816927
    8    6    7    3       -0.0304958457
    8    6    5    4        0.0003259644
    8    6    8    4       -0.0220107568
    8    6    6    5       -0.0003448539
    8    6    7    5        0.0055455622
    8    6    8    6        0.0325450724
    9    6    3    1       -0.0019250724
    9    6    5    1        0.0019744481
    9    6    8    1       -0.0000275982
    9    6    9    1        0.0002105050
    9    6    3    2        0.0007955702
    9    6    5    2       -0.0005060153
    9    6    8    2       -0.0044918396
    9    6    9    2       -0.0000615954
    9    6    4    3        0.0008007986
    9    6    6    3        0.0012160703
    9    6    7    3       -0.0340632111
    9    6    5    4        0.0000328512
    9    6    8    4       -0.0165061802
    9    6    9    4        0.0016119744
    9    6    6    5       -0.0011711325
    9    6    7    5        0.0075616457
    9    6    8    6        0.0191015450
    9    6    9    6        0.0253907526
    9    6    8    7        0.0011113535
   10    6    1    1        0.0005772816
   10    6    2    1       -0.0007810232
   10    6    4    1       -0.0072978803
   10    6    6    1       -0.0012290787
   10    6    7    1        0.0007076293
   10    6   10    1        0.0002825881
   10    6    2    2       -0.0006906539
   10    6    4    2        0.0002685557
   10    6    6    2        0.0015522808
   10    6    7    2       -0.0344586436
   10    6   10    2       -0.0028705917
   10    6    3    3        0.0011209436
   10    6    5    3       -0.0003708057
   10    6    8    3       -0.0033132143
   10    6    9    3        0.0045997445
   10    6    4    4        0.0004983422
   10    6    6    4        0.0001921732
   10    6    7    4        0.0034951511
   10    6   10    4        0.0151559930
   10    6    5    5       -0.0014500305
   10    6    8    5        0.0243731553
   10    6    9    5       -0.0203652515
   10    6    6    6        0.0003717126
   10    6    7    6        0.0051324744
   10    6   10    6        0.0337968050
   10    6    7    7        0.0013854458
   10    6    8    8        0.0003854291
   10    6    9    8        0.0000053049
   10    6    9    9        0.0007868151
   11    6    3    1       -0.0021616178
   11    6    5    1       -0.0042304002
   11    6    8    1        0.0004905269
   11    6    9    1       -0.0000942401
   11    6   11    1       -0.0001442666
   11    6    3    2        0.0010130155
   11    6    5    2        0.0000898404
   11    6    8    2       -0.0164119905
   11    6    9    2       -0.0023414794
   11    6   11    2        0.0027936862
   11    6    4    3        0.0004031544
   11    6    6    3       -0.0000688163
   11    6    7    3       -0.0031991844
   11    6   10    3       -0.0082734104
   11    6    5    4       -0.0005139333
   11    6    8    4        0.0099463469
   11    6    9    4       -0.0152870885
   11    6   11    4        0.0018351867
   11    6    6    5       -0.0007774425
   11    6    7    5        0.0069157298
   11    6   10    5       -0.0077463039
   11    6    8    6       -0.0055723450
   11    6    9    6        0.0023834854
   11    6   11    6        0.0148161949
   11    6    8    7        0.0000272886
   11    6    9    7       -0.0004199383
   11    6   10    8        0.0001114060
   11    6   10    9        0.0012148996
   12    6    1    1        0.0002925170
   12    6    2    1       -0.0025949535
   12    6    4    1       -0.0012543764
   12    6    6    1        0.0004451349
   12    6    7    1        0.0002472152
   12    6   10    1       -0.0000766103
   12    6   12    1        0.0001533131
   12    6    2    2       -0.0003821431
   12    6    4    2        0.0002427078
   12    6    6    2        0.0000117666
   12    6    7    2       -0.0101994280
   12    6   10    2       -0.0025656037
   12    6   12    2       -0.0047667054
   12    6    3    3        0.0010471341
   12    6    5    3       -0.0004643242
   12    6    8    3       -0.0066217245
   12    6    9    3        0.0002412813
   12    6   11    3        0.0052675502
   12    6    4    4       -0.0009321145
   12    6    6    4        0.0004223596
   12    6    7    4       -0.0052219530
   12    6   10    4       -0.0034075078
   12    6   12    4       -0.0037161401
   12    6    5    5       -0.0003408727
   12    6    8    5       -0.0033396239
   12    6    9    5       -0.0041406303
   12    6   11    5       -0.0038062531
   12    6    6    6       -0.0001512595
   12    6    7    6        0.0018004768
   12    6   10    6        0.0073368867
   12    6   12    6        0.0154402734
   12    6    7    7        0.0011129215
   12    6   10    7        0.0000817188
   12    6    8    8       -0.0012498192
   12    6    9    8        0.0003692174
   12    6   11    8        0.0009179951
   12    6    9    9        0.0005969896
   12    6   11    9        0.0013040988
   12    6   10   10       -0.0001598298
   12    6   11   11        0.0002387824
   13    6    3    1       -0.0009334389
   13    6    5    1       -0.0022271450
   13    6    8    1       -0.0000316945
   13    6    9    1       -0.0001185038
   13    6   11    1        0.0003152838
   13    6   13    1        0.0000714941
   13    6    3    2       -0.0003025869
   13    6    5    2        0.0006386978
   13    6    8    2       -0.0023584537
   13    6    9    2        0.0030111663
   13    6   11    2       -0.0068864096
   13    6   13    2        0.0000086679
   13    6    4    3       -0.0002379302
   13    6    6    3       -0.0001517239
   13    6    7    3        0.0054792150
   13    6   10    3       -0.0040528221
   13    6   12    3        0.0039767107
   13    6    5    4       -0.0003769601
   13    6    8    4        0.0007919517
   13    6    9    4       -0.0037397347
   13    6   11    4        0.0072945438
   13    6   13    4        0.0024704028
   13    6    6    5       -0.0003218285
   13    6    7    5        0.0054597283
   13    6   10    5       -0.0041917100
   13    6   12    5        0.0051881235
   13    6    8    6        0.0008388124
   13    6    9    6       -0.0045404148
   13    6   11    6       -0.0002905721
   13    6   13    6        0.0099795979
   13    6    8    7       -0.0002662038
   13    6    9    7        0.0001273707
   13    6   11    7        0.0002302455
   13    6   10    8       -0.0003463749
   13    6   12    8       -0.0003051043
   13    6   10    9        0.0001226202
   13    6   12    9       -0.0007487757
   13    6   11   10       -0.0006401509
   13    6   12   11       -0.0002426439
   14    6    1    1       -0.0021595278
   14    6    2    1        0.0001258968
   14    6    4    1       -0.0002610906
   14    6    6    1        0.0000104966
   14    6    7    1        0.0015656129
   14    6   10    1       -0.0000055368
   14    6   12    1        0.0010172588
   14    6   14    1       -0.0002734661
   14    6    2    2        0.0001435734
   14    6    4    2        0.0067296379
   14    6    6    2       -0.0064742764
   14    6    7    2       -0.0000438840
   14    6   10    2        0.0000996083
   14    6   12    2        0.0011536500
   14    6   14    2        0.0050630173
   14    6    3    3        0.0110976144
   14    6    5    3       -0.0024033159
   14    6    8    3        0.0002584563
   14    6    9    3        0.0002671157
   14    6   11    3        0.0001157715
   14    6   13    3       -0.0002840435
   14    6    4    4       -0.0107074549
   14    6    6    4       -0.0000403800
   14    6    7    4        0.0001078991
   14    6   10    4        0.0003422716
   14    6   12    4        0.0000174926
   14    6   14    4       -0.0048940567
   14    6    5    5       -0.0056432326
   14    6    8    5        0.0002224450
   14    6    9    5       -0.0003109985
   14    6   11    5       -0.0002375041
   14    6   13    5        0.0005533163
   14    6    6    6        0.0012388772
   14    6    7    6       -0.0005627033
   14    6   10    6       -0.0002849048
   14    6   12    6        0.0002020190
   14    6   14    6        0.0144598571
   14    6    7    7        0.0074429096
   14    6   10    7        0.0008498130
   14    6   12    7        0.0026009977
   14    6    8    8       -0.0081852134
   14    6    9    8        0.0071167029
   14    6   11    8        0.0072160843
   14    6   13    8       -0.0065738874
   14    6    9    9        0.0009195473
   14    6   11    9        0.0072402492
   14    6   13    9       -0.0044636083
   14    6   10   10       -0.0012431129
   14    6   12   10        0.0100235615
   14    6   11   11       -0.0069839916
   14    6   13   11        0.0018341259
   14    6   12   12        0.0110043566
   14    6   13   13       -0.0087541595
   15    6    3    1        0.0000002910
   15    6    5    1        0.0004108267
   15    6    8    1        0.0008069661
   15    6    9    1        0.0007301215
   15    6   11    1        0.0000060034
   15    6   13    1        0.0009397635
   15    6   15    1        0.0002407902
   15    6    3    2        0.0120303450
   15    6    5    2       -0.0069132349
   15    6    8    2        0.0013490552
   15    6    9    2        0.0004246354
   15    6   11    2       -0.0005804770
   15    6   13    2        0.0003439117
   15    6   15    2       -0.0049085490
   15    6    4    3        0.0057591116
   15    6    6    3       -0.0053099794
   15    6    7    3       -0.0007455646
   15    6   10    3        0.0009539150
   15    6   12    3        0.0012797026
   15    6   14    3        0.0050073611
   15    6    5    4        0.0019403587
   15    6    8    4       -0.0006617085
   15    6    9    4        0.0010496004
   15    6   11    4        0.0003439729
   15    6   13    4       -0.0003225207
   15    6   15    4       -0.0006894943
   15    6    6    5       -0.0050702963
   15    6    7    5       -0.0002663974
   15    6   10    5        0.0004079651
   15    6   12    5       -0.0006650915
   15    6   14    5       -0.0041429913
   15    6    8    6       -0.0000211116
   15    6    9    6        0.0004598534
   15    6   11    6       -0.0000542781
   15    6   13    6       -0.0001034297
   15    6   15    6        0.0153302338
   15    6    8    7        0.0074903986
   15    6    9    7       -0.0040969026
   15    6   11    7       -0.0041153416
   15    6   13    7        0.0000148374
   15    6   10    8        0.0041776682
   15    6   12    8        0.0102750003
   15    6   14    8       -0.0021858989
   15    6   10    9        0.0072879395
   15    6   12    9        0.0119909204
   15    6   14    9       -0.0007684253
   15    6   11   10        0.0064409874
   15    6   13   10        0.0031129029
   15    6   12   11        0.0047496276
   15    6   14   11        0.0013983205
   15    6   13   12       -0.0086905424
   15    6   14   13       -0.0000586354
   16    6    3    1        0.0000603759
   16    6    5    1        0.0000287294
   16    6    8    1       -0.0025298334
   16    6    9    1        0.0017703849
   16    6   11    1       -0.0004313106
   16    6   13    1       -0.0009095490
   16    6   15    1        0.0000907070
   16    6   16    1        0.0002009505
   16    6    3    2       -0.0088190270
   16    6    5    2       -0.0077822043
   16    6    8    2       -0.0004622145
   16    6    9    2        0.0000352325
   16    6   11    2       -0.0000977197
   16    6   13    2        0.0004611776
   16    6   15    2       -0.0033671159
   16    6   16    2       -0.0062537088
   16    6    4    3       -0.0053213341
   16    6    6    3        0.0000953840
   16    6    7    3        0.0000948525
   16    6   10    3       -0.0004071821
   16    6   12    3       -0.0001160476
   16    6   14    3       -0.0004836995
   16    6    5    4        0.0027504465
   16    6    8    4       -0.0000443314
   16    6    9    4       -0.0002317862
   16    6   11    4        0.0004960204
   16    6   13    4       -0.0003100745
   16    6   15    4        0.0068185026
   16    6   16    4        0.0050573319
   16    6    6    5        0.0034682061
   16    6    7    5        0.0001231169
   16    6   10    5       -0.0004727154
   16    6   12    5        0.0006654963
   16    6   14    5        0.0040740478
   16    6    8    6       -0.0000531764
   16    6    9    6       -0.0001407013
   16    6   11    6       -0.0004052584
   16    6   13    6        0.0001143076
   16    6   15    6       -0.0047313707
   16    6   16    6        0.0128703157
   16    6    8    7        0.0019836441
   16    6    9    7       -0.0011371912
   16    6   11    7        0.0078228838
   16    6   13    7        0.0028020684
   16    6   15    7        0.0000483027
   16    6   10    8       -0.0040335964
   16    6   12    8       -0.0049269030
   16    6   14    8        0.0008361870
   16    6   10    9       -0.0074018428
   16    6   12    9       -0.0067940436
   16    6   14    9        0.0002766574
   16    6   11   10        0.0034955144
   16    6   13   10        0.0115278927
   16    6   15   10        0.0005205194
   16    6   12   11       -0.0069618285
   16    6   14   11        0.0001155651
   16    6   13   12       -0.0026168508
   16    6   15   12       -0.0000029937
   16    6   14   13        0.0002756778
   16    6   15   14       -0.0097022575
   17    6    1    1        0.0007184433
   17    6    2    1       -0.0000625741
   17    6    4    1        0.0000432105
   17    6    6    1       -0.0001632938
   17    6    7    1        0.0001398262
   17    6   10    1       -0.0002523715
   17    6   12    1        0.0014957460
   17    6   14    1        0.0003121425
   17    6   17    1       -0.0000468262
   17    6    2    2        0.0008484304
   17    6    4    2        0.0017051746
   17    6    6    2        0.0034614351
   17    6    7    2        0.0004831927
   17    6   10    2       -0.0001744314
   17    6   12    2       -0.0003025897
   17    6   14    2       -0.0040159308
   17    6   17    2        0.0050975851
   17    6    3    3        0.0032645057
   17    6    5    3       -0.0043781186
   17    6    8    3       -0.0001516374
   17    6    9    3       -0.0000644772
   17    6   11    3       -0.0001440316
   17    6   13    3        0.0001681539
   17    6   15    3        0.0007950679
   17    6   16    3        0.0053848257
   17    6    4    4        0.0023366069
   17    6    6    4       -0.0091296431
   17    6    7    4       -0.0005002021
   17    6   10    4       -0.0002161842
   17    6   12    4        0.0005835800
   17    6   14    4        0.0065697838
   17    6   17    4       -0.0006660703
   17    6    5    5       -0.0112520505
   17    6    8    5       -0.0006808166
   17    6    9    5        0.0001624193
   17    6   11    5       -0.0001733670
   17    6   13    5        0.0003491475
   17    6   15    5       -0.0041766540
   17    6   16    5        0.0024945145
   17    6    6    6        0.0049156331
   17    6    7    6        0.0000496764
   17    6   10    6       -0.0003515458
   17    6   12    6        0.0000153763
   17    6   14    6       -0.0006795215
   17    6   17    6        0.0107971538
   17    6    7    7        0.0014399281
   17    6   10    7       -0.0002680194
   17    6   12    7        0.0002621214
   17    6   14    7        0.0001347550
   17    6    8    8        0.0065037666
   17    6    9    8        0.0048838400
   17    6   11    8       -0.0097264158
   17    6   13    8        0.0050501469
   17    6   15    8        0.0003980420
   17    6   16    8        0.0002320616
   17    6    9    9        0.0028056963
   17    6   11    9        0.0032239700
   17    6   13    9        0.0011540304
   17    6   15    9       -0.0000275538
   17    6   16    9       -0.0001403622
   17    6   10   10       -0.0098103873
   17    6   12   10        0.0084746885
   17    6   14   10       -0.0002076760
   17    6   11   11        0.0046153753
   17    6   13   11       -0.0094606690
   17    6   15   11       -0.0010755722
   17    6   16   11       -0.0007010586
   17    6   12   12        0.0012577812
   17    6   14   12        0.0002508364
   17    6   13   13       -0.0047685914
   17    6   15   13        0.0002649986
   17    6   16   13       -0.0002451856
   17    6   14   14        0.0085180180
   17    6   15   15        0.0008258692
   17    6   16   15       -0.0066882548
   17    6   16   16       -0.0076022290
    7    7    1    1        0.2205389221
    7    7    2    1        0.0001682134
    7    7    4    1       -0.0008045807
    7    7    6    1       -0.0001850339
    7    7    7    1        0.0011838953
    7    7    2    2        0.2071678833
    7    7    4    2       -0.0022432673
    7    7    6    2       -0.0000178865
    7    7    7    2       -0.0019239067
    7    7    3    3        0.2172918746
    7    7    5    3       -0.0101015466
    7    7    4    4        0.1904568777
    7    7    6    4        0.0006526709
    7    7    7    4        0.0000335631
    7    7    5    5        0.1950954446
    7    7    6    6        0.2003831965
    7    7    7    6       -0.0003876590
    7    7    7    7        0.2180222231
    8    7    3    1        0.0000076778
    8    7    5    1        0.0003864378
    8    7    8    1       -0.0012847382
    8    7    3    2        0.0013753842
    8    7    5    2       -0.0091152462
    8    7    8    2        0.0004641221
    8    7    4    3        0.0021395842
    8    7    6    3       -0.0082749301
    8    7    7    3       -0.0018256829
    8    7    5    4        0.0023343933
    8    7    8    4       -0.0008711531
    8    7    6    5       -0.0021915696
    8    7    7    5       -0.0000182991
    8    7    8    6        0.0007671677
    8    7    8    7        0.0096684110
    9    7    3    1        0.0000597446
    9    7    5    1       -0.0001881516
    9    7    8    1       -0.0007444623
    9    7    9    1        0.0013255005
    9    7    3    2       -0.0097952118
    9    7    5    2        0.0067033330
    9    7    8    2       -0.0002107390
    9    7    9    2       -0.0003901795
    9    7    4    3       -0.0026894493
    9    7    6    3       -0.0085668057
    9    7    7    3        0.0000431389
    9    7    5    4        0.0001055312
    9    7    8    4       -0.0004199087
    9    7    9    4       -0.0002286758
    9    7    6    5        0.0029942446
    9    7    7    5       -0.0001920645
    9    7    8    6        0.0008601817
    9    7    9    6        0.0003040005
    9    7    8    7        0.0006152561
    9    7    9    7        0.0124564364
   10    7    1    1        0.0014922064
   10    7    2    1        0.0000181198
   10    7    4    1       -0.0001303932
   10    7    6    1        0.0002031936
   10    7    7    1       -0.0001287787
   10    7   10    1       -0.0005042519
   10    7    2    2        0.0019458715
   10    7    4    2       -0.0045977367
   10    7    6    2       -0.0100965691
   10    7    7    2       -0.0013053277
   10    7   10    2        0.0002787437
   10    7    3    3       -0.0019186601
   10    7    5    3        0.0012103616
   10    7    8    3        0.0001131281
   10    7    9    3       -0.0004164181
   10    7    4    4        0.0011772046
   10    7    6    4        0.0018199551
   10    7    7    4        0.0004601445
   10    7   10    4        0.0004801189
   10    7    5    5       -0.0020829118
   10    7    8    5        0.0009411087
   10    7    9    5       -0.0005300757
   10    7    6    6        0.0033446375
   10    7    7    6        0.0005393721
   10    7   10    6        0.0009783943
   10    7    7    7       -0.0004370611
   10    7   10    7        0.0091810858
   10    7    8    8        0.0006799197
   10    7    9    8        0.0005880372
   10    7    9    9       -0.0014819378
   11    7    3    1       -0.0000311226
   11    7    5    1       -0.0005168135
   11    7    8    1       -0.0018839941
   11    7    9    1        0.0025684450
   11    7   11    1       -0.0000331601
   11    7    3    2       -0.0144018262
   11    7    5    2       -0.0005737223
   11    7    8    2       -0.0015747983
   11    7    9    2       -0.0010524669
   11    7   11    2       -0.0012654863
   11    7    4    3       -0.0061991897
   11    7    6    3       -0.0086469642
   11    7    7    3        0.0020455014
   11    7   10    3       -0.0017690637
   11    7    5    4        0.0054979216
   11    7    8    4        0.0010367456
   11    7    9    4       -0.0019869389
   11    7   11    4        0.0002281318
   11    7    6    5        0.0080794895
   11    7    7    5       -0.0000899414
   11    7   10    5       -0.0006570044
   11    7    8    6       -0.0002930843
   11    7    9    6       -0.0007979211
   11    7   11    6        0.0000883677
   11    7    8    7        0.0039094833
   11    7    9    7        0.0104901815
   11    7   11    7        0.0210534647
   11    7   10    8        0.0014140655
   11    7   10    9       -0.0090717062
   12    7    1    1       -0.0118904812
   12    7    2    1        0.0000753701
   12    7    4    1        0.0004070978
   12    7    6    1        0.0002819000
   12    7    7    1       -0.0000980002
   12    7   10    1        0.0032467421
   12    7   12    1        0.0010008857
   12    7    2    2       -0.0012720164
   12    7    4    2        0.0068150697
   12    7    6    2       -0.0068575353
   12    7    7    2        0.0022082313
   12    7   10    2       -0.0002305256
   12    7   12    2       -0.0011531878
   12    7    3    3       -0.0021318300
   12    7    5    3        0.0103162575
   12    7    8    3        0.0003439630
   12    7    9    3       -0.0019824163
   12    7   11    3       -0.0021008788
   12    7    4    4       -0.0003281172
   12    7    6    4       -0.0042695092
   12    7    7    4       -0.0001086203
   12    7   10    4       -0.0009758295
   12    7   12    4       -0.0003023550
   12    7    5    5        0.0032198386
   12    7    8    5       -0.0009666740
   12    7    9    5        0.0008197120
   12    7   11    5        0.0000337151
   12    7    6    6        0.0068618353
   12    7    7    6        0.0011250677
   12    7   10    6       -0.0011204235
   12    7   12    6       -0.0002470741
   12    7    7    7       -0.0079317395
   12    7   10    7        0.0035821540
   12    7   12    7        0.0169373851
   12    7    8    8        0.0038266270
   12    7    9    8        0.0059034397
   12    7   11    8        0.0005947987
   12    7    9    9        0.0011760465
   12    7   11    9       -0.0032382007
   12    7   10   10        0.0076682800
   12    7   11   11       -0.0127547294
   13    7    3    1       -0.0000013660
   13    7    5    1        0.0001384460
   13    7    8    1       -0.0001871643
   13    7    9    1        0.0000649805
   13    7   11    1       -0.0005634305
   13    7   13    1       -0.0010277170
   13    7    3    2        0.0005534829
   13    7    5    2       -0.0003847269
   13    7    8    2        0.0002697497
   13    7    9    2        0.0004235241
   13    7   11    2        0.0004585603
   13    7   13    2        0.0007432318
   13    7    4    3       -0.0009901596
   13    7    6    3        0.0027578653
   13    7    7    3       -0.0010505226
   13    7   10    3        0.0001243379
   13    7   12    3        0.0007123437
   13    7    5    4        0.0026854435
   13    7    8    4       -0.0005670235
   13    7    9    4        0.0004823388
   13    7   11    4        0.0004686105
   13    7   13    4       -0.0003899561
   13    7    6    5        0.0041741544
   13    7    7    5        0.0007372223
   13    7   10    5       -0.0010025898
   13    7   12    5        0.0000576237
   13    7    8    6        0.0004277578
   13    7    9    6        0.0004674008
   13    7   11    6       -0.0001807539
   13    7   13    6        0.0000160834
   13    7    8    7       -0.0004270580
   13    7    9    7       -0.0025665782
   13    7   11    7        0.0017015756
   13    7   13    7        0.0044582455
   13    7   10    8        0.0032505028
   13    7   12    8       -0.0048621810
   13    7   10    9       -0.0030360293
   13    7   12    9       -0.0005595236
   13    7   11   10        0.0021599230
   13    7   12   11       -0.0014232624
   14    7    1    1        0.0003457505
   14    7    2    1        0.0032377754
   14    7    4    1        0.0048038465
   14    7    6    1        0.0019160217
   14    7    7    1       -0.0004349921
   14    7   10    1       -0.0003251106
   14    7   12    1        0.0005303220
   14    7   14    1        0.0050706639
   14    7    2    2        0.0008767957
   14    7    4    2       -0.0003584782
   14    7    6    2       -0.0007340440
   14    7    7    2        0.0262372063
   14    7   10    2        0.0010957015
   14    7   12    2       -0.0102773411
   14    7   14    2        0.0019804013
   14    7    3    3       -0.0004654759
   14    7    5    3       -0.0001477265
   14    7    8    3        0.0006157073
   14    7    9    3       -0.0171143738
   14    7   11    3       -0.0168878211
   14    7   13    3        0.0060003646
   14    7    4    4       -0.0002989560
   14    7    6    4       -0.0001266432
   14    7    7    4       -0.0009904637
   14    7   10    4       -0.0094708315
   14    7   12    4        0.0025101865
   14    7   14    4       -0.0002764601
   14    7    5    5        0.0005526491
   14    7    8    5       -0.0077345982
   14    7    9    5        0.0138374445
   14    7   11    5        0.0002681241
   14    7   13    5       -0.0071195026
   14    7    6    6       -0.0004658362
   14    7    7    6        0.0055722915
   14    7   10    6       -0.0128335767
   14    7   12    6       -0.0044483882
   14    7   14    6       -0.0000375134
   14    7    7    7       -0.0001212570
   14    7   10    7       -0.0002264925
   14    7   12    7        0.0009468194
   14    7   14    7        0.0250162601
   14    7    8    8       -0.0000332124
   14    7    9    8        0.0001650887
   14    7   11    8        0.0001568105
   14    7   13    8        0.0008632057
   14    7    9    9        0.0001132190
   14    7   11    9       -0.0003401956
   14    7   13    9       -0.0003864256
   14    7   10   10        0.0003379814
   14    7   12   10       -0.0003338041
   14    7   11   11       -0.0011611209
   14    7   13   11        0.0012653748
   14    7   12   12       -0.0019190717
   14    7   13   13        0.0011664891
   15    7    3    1       -0.0025580752
   15    7    5    1       -0.0059686263
   15    7    8    1        0.0003876062
   15    7    9    1        0.0000678759
   15    7   11    1        0.0002119571
   15    7   13    1        0.0004110823
   15    7   15    1       -0.0007000855
   15    7    3    2        0.0003233401
   15    7    5    2        0.0000574542
   15    7    8    2       -0.0177306194
   15    7    9    2       -0.0109448150
   15    7   11    2       -0.0128028351
   15    7   13    2       -0.0039471532
   15    7   15    2        0.0007342768
   15    7    4    3       -0.0003006619
   15    7    6    3       -0.0009648700
   15    7    7    3        0.0205816367
   15    7   10    3       -0.0162835974
   15    7   12    3       -0.0153501169
   15    7   14    3        0.0019154762
   15    7    5    4       -0.0001266493
   15    7    8    4        0.0100013416
   15    7    9    4       -0.0172667647
   15    7   11    4        0.0016456177
   15    7   13    4        0.0066019049
   15    7   15    4        0.0007992638
   15    7    6    5       -0.0002242763
   15    7    7    5       -0.0021621808
   15    7   10    5       -0.0013915341
   15    7   12    5        0.0076013559
   15    7   14    5       -0.0008830003
   15    7    8    6       -0.0030248156
   15    7    9    6       -0.0060393024
   15    7   11    6        0.0065519250
   15    7   13    6        0.0036542437
   15    7   15    6       -0.0002491894
   15    7    8    7       -0.0003928758
   15    7    9    7       -0.0001288435
   15    7   11    7        0.0013618303
   15    7   13    7       -0.0006586862
   15    7   15    7        0.0260481449
   15    7   10    8        0.0001833098
   15    7   12    8        0.0012360436
   15    7   14    8        0.0104444246
   15    7   10    9        0.0007616862
   15    7   12    9        0.0002071438
   15    7   14    9       -0.0092137734
   15    7   11   10        0.0001673839
   15    7   13   10       -0.0007205026
   15    7   12   11       -0.0012598555
   15    7   14   11       -0.0268994029
   15    7   13   12        0.0006831158
   15    7   14   13        0.0007266421
   16    7    3    1        0.0008859596
   16    7    5    1        0.0008470910
   16    7    8    1       -0.0001148757
   16    7    9    1       -0.0000664542
   16    7   11    1       -0.0000605705
   16    7   13    1        0.0003873772
   16    7   15    1       -0.0037209668
   16    7   16    1       -0.0035935164
   16    7    3    2       -0.0003961073
   16    7    5    2       -0.0005574240
   16    7    8    2        0.0063567948
   16    7    9    2        0.0052874013
   16    7   11    2       -0.0062491428
   16    7   13    2       -0.0100734919
   16    7   15    2       -0.0008770976
   16    7   16    2       -0.0006252741
   16    7    4    3       -0.0003891264
   16    7    6    3       -0.0006711021
   16    7    7    3        0.0146710102
   16    7   10    3        0.0086502049
   16    7   12    3        0.0071837927
   16    7   14    3       -0.0006281238
   16    7    5    4        0.0003145742
   16    7    8    4        0.0093232138
   16    7    9    4        0.0045464659
   16    7   11    4        0.0008458542
   16    7   13    4        0.0040147444
   16    7   15    4        0.0005374657
   16    7   16    4        0.0006444358
   16    7    6    5        0.0005985874
   16    7    7    5       -0.0028330769
   16    7   10    5        0.0160639823
   16    7   12    5       -0.0027023076
   16    7   14    5        0.0003419814
   16    7    8    6       -0.0069692651
   16    7    9    6       -0.0138266280
   16    7   11    6       -0.0012810960
   16    7   13    6        0.0033792181
   16    7   15    6        0.0002898746
   16    7   16    6        0.0005747677
   16    7    8    7        0.0001753100
   16    7    9    7       -0.0004810434
   16    7   11    7        0.0006005477
   16    7   13    7       -0.0000460879
   16    7   15    7        0.0000231390
   16    7   16    7        0.0132171840
   16    7   10    8        0.0001180918
   16    7   12    8       -0.0002780743
   16    7   14    8       -0.0077034236
   16    7   10    9       -0.0009446313
   16    7   12    9       -0.0015570964
   16    7   14    9       -0.0086917247
   16    7   11   10       -0.0000487154
   16    7   13   10        0.0010831355
   16    7   15   10       -0.0076400212
   16    7   12   11       -0.0022653937
   16    7   14   11       -0.0093267572
   16    7   13   12        0.0004751735
   16    7   15   12       -0.0210980893
   16    7   14   13        0.0055677787
   16    7   15   14        0.0015254409
   17    7    1    1       -0.0000036700
   17    7    2    1       -0.0005240905
   17    7    4    1       -0.0001637374
   17    7    6    1        0.0000214425
   17    7    7    1        0.0001470945
   17    7   10    1       -0.0000561705
   17    7   12    1        0.0000774142
   17    7   14    1       -0.0007945501
   17    7   17    1       -0.0004343861
   17    7    2    2       -0.0001040007
   17    7    4    2        0.0003117873
   17    7    6    2        0.0003610508
   17    7    7    2       -0.0048959819
   17    7   10    2        0.0031044543
   17    7   12    2       -0.0038785033
   17    7   14    2       -0.0001165625
   17    7   17    2        0.0001516132
   17    7    3    3        0.0003731358
   17    7    5    3       -0.0002370687
   17    7    8    3       -0.0005158167
   17    7    9    3       -0.0001792095
   17    7   11    3        0.0019470364
   17    7   13    3       -0.0018109414
   17    7   15    3       -0.0000998828
   17    7   16    3        0.0002945171
   17    7    4    4        0.0002460130
   17    7    6    4       -0.0003396752
   17    7    7    4       -0.0025005942
   17    7   10    4       -0.0000485271
   17    7   12    4       -0.0016303976
   17    7   14    4        0.0003731481
   17    7   17    4        0.0000771779
   17    7    5    5       -0.0007305725
   17    7    8    5        0.0041912671
   17    7    9    5       -0.0025886850
   17    7   11    5       -0.0019180033
   17    7   13    5       -0.0050556980
   17    7   15    5       -0.0003464131
   17    7   16    5        0.0000144576
   17    7    6    6        0.0004357056
   17    7    7    6       -0.0005134100
   17    7   10    6        0.0052918562
   17    7   12    6        0.0026331065
   17    7   14    6       -0.0001357101
   17    7   17    6        0.0004122368
   17    7    7    7        0.0000930029
   17    7   10    7        0.0002076023
   17    7   12    7       -0.0000051536
   17    7   14    7       -0.0008755936
   17    7   17    7        0.0034191695
   17    7    8    8        0.0003711012
   17    7    9    8        0.0002366663
   17    7   11    8       -0.0003317763
   17    7   13    8        0.0000849011
   17    7   15    8        0.0023900655
   17    7   16    8       -0.0053372722
   17    7    9    9        0.0005723768
   17    7   11    9        0.0003784730
   17    7   13    9        0.0000577891
   17    7   15    9        0.0037517851
   17    7   16    9       -0.0011099348
   17    7   10   10       -0.0006903499
   17    7   12   10        0.0006440423
   17    7   14   10       -0.0002150018
   17    7   11   11        0.0002391742
   17    7   13   11       -0.0008394683
   17    7   15   11        0.0019974846
   17    7   16   11       -0.0004840896
   17    7   12   12        0.0006889481
   17    7   14   12        0.0051984181
   17    7   13   13       -0.0003803219
   17    7   15   13       -0.0017526397
   17    7   16   13        0.0047575577
   17    7   14   14       -0.0002696772
   17    7   15   15       -0.0004452651
   17    7   16   15       -0.0003499165
   17    7   16   16       -0.0002026019
    8    8    1    1        0.2074714931
    8    8    2    1        0.0001894314
    8    8    4    1       -0.0000239796
    8    8    6    1       -0.0001362699
    8    8    7    1       -0.0014066861
    8    8    2    2        0.2022839055
    8    8    4    2       -0.0038096530
    8    8    6    2        0.0035718825
    8    8    7    2        0.0002386931
    8    8    3    3        0.1955099721
    8    8    5    3        0.0026427955
    8    8    8    3        0.0003741108
    8    8    4    4        0.2045784650
    8    8    6    4       -0.0083226615
    8    8    7    4        0.0000870821
    8    8    5    5        0.2004781396
    8    8    8    5        0.0006191573
    8    8    6    6        0.2066846980
    8    8    7    6        0.0006253896
    8    8    7    7        0.1944939535
    8    8    8    8        0.2115099529
    9    8    1    1       -0.0048873433
    9    8    2    1       -0.0000174424
    9    8    4    1       -0.0001233326
    9    8    6    1        0.0000069382
    9    8    7    1        0.0007186612
    9    8    2    2        0.0004636687
    9    8    4    2        0.0060937208
    9    8    6    2       -0.0022739585
    9    8    7    2        0.0002659575
    9    8    3    3        0.0070684791
    9    8    5    3        0.0003995750
    9    8    8    3       -0.0000003442
    9    8    9    3       -0.0005143311
    9    8    4    4       -0.0077763078
    9    8    6    4       -0.0064443833
    9    8    7    4       -0.0003368540
    9    8    5    5       -0.0074122334
    9    8    8    5       -0.0001464411
    9    8    9    5       -0.0002821812
    9    8    6    6        0.0062859971
    9    8    7    6        0.0002772531
    9    8    7    7        0.0023016224
    9    8    8    8        0.0006572223
    9    8    9    8        0.0095759664
   10    8    3    1        0.0000369025
   10    8    5    1        0.0000092193
   10    8    8    1        0.0007531036
   10    8    9    1        0.0007017379
   10    8    3    2        0.0053740139
   10    8    5    2        0.0052452640
   10    8    8    2        0.0004149074
   10    8    9    2       -0.0001807741
   10    8    4    3        0.0012172159
   10    8    6    3       -0.0001281617
   10    8    7    3        0.0007140727
   10    8   10    3        0.0002325040
   10    8    5    4        0.0040703524
   10    8    8    4        0.0004566168
   10    8    9    4        0.0001905024
   10    8    6    5        0.0056792730
   10    8    7    5        0.0000184971
   10    8   10    5        0.0001064949
   10    8    8    6       -0.0002239661
   10    8    9    6       -0.0003990176
   10    8    8    7       -0.0005302753
   10    8    9    7        0.0004353308
   10    8   10    8        0.0094686237
   11    8    1    1        0.0008402758
   11    8    2    1        0.0000852398
   11    8    4    1       -0.0002578174
   11    8    6    1        0.0003532642
   11    8    7    1       -0.0002132967
   11    8   10    1       -0.0006465712
   11    8    2    2        0.0005050679
   11    8    4    2       -0.0023364325
   11    8    6    2       -0.0113059495
   11    8    7    2       -0.0013045196
   11    8   10    2       -0.0000379353
   11    8    3    3       -0.0006615757
   11    8    5    3        0.0018574498
   11    8    8    3       -0.0001907835
   11    8    9    3       -0.0002933925
   11    8   11    3       -0.0002709832
   11    8    4    4       -0.0045993221
   11    8    6    4        0.0107575873
   11    8    7    4        0.0007216891
   11    8   10    4        0.0003062222
   11    8    5    5        0.0061922321
   11    8    8    5        0.0008372759
   11    8    9    5       -0.0004051027
   11    8   11    5        0.0002260836
   11    8    6    6       -0.0041303302
   11    8    7    6        0.0003029699
   11    8   10    6        0.0007861112
   11    8    7    7        0.0019740374
   11    8   10    7        0.0057110632
   11    8    8    8       -0.0098561712
   11    8    9    8       -0.0022423607
   11    8   11    8        0.0175157524
   11    8    9    9       -0.0020846459
   11    8   10   10        0.0071865918
   12    8    3    1       -0.0001599025
   12    8    5    1       -0.0004640192
   12    8    8    1        0.0002728571
   12    8    9    1        0.0005617388
   12    8   11    1        0.0003707666
   12    8    3    2        0.0062580321
   12    8    5    2       -0.0063735773
   12    8    8    2       -0.0014394729
   12    8    9    2       -0.0008445291
   12    8   11    2       -0.0001930063
   12    8    4    3        0.0047215967
   12    8    6    3       -0.0075502216
   12    8    7    3        0.0010436119
   12    8   10    3       -0.0007243552
   12    8   12    3       -0.0001523683
   12    8    5    4       -0.0017179671
   12    8    8    4        0.0013764870
   12    8    9    4       -0.0015469564
   12    8   11    4       -0.0007620851
   12    8    6    5       -0.0083094336
   12    8    7    5       -0.0005729773
   12    8   10    5       -0.0002843121
   12    8   12    5        0.0006127923
   12    8    8    6       -0.0021218476
   12    8    9    6        0.0000251337
   12    8   11    6        0.0016500390
   12    8    8    7        0.0069295737
   12    8    9    7        0.0002210274
   12    8   11    7       -0.0034002786
   12    8   10    8       -0.0020254088
   12    8   12    8        0.0138064755
   12    8   10    9        0.0077805777
   12    8   11   10        0.0025506906
   13    8    1    1        0.0130519339
   13    8    2    1       -0.0000116149
   13    8    4    1        0.0003245108
   13    8    6    1       -0.0000471395
   13    8    7    1       -0.0002481292
   13    8   10    1       -0.0033887318
   13    8   12    1        0.0004567973
   13    8    2    2        0.0035276761
   13    8    4    2       -0.0099250902
   13    8    6    2        0.0024365264
   13    8    7    2        0.0008737975
   13    8   10    2        0.0005173090
   13    8   12    2       -0.0000794952
   13    8    3    3       -0.0003433052
   13    8    5    3       -0.0081607863
   13    8    8    3       -0.0001874133
   13    8    9    3        0.0001431677
   13    8   11    3        0.0000988003
   13    8   13    3        0.0000372683
   13    8    4    4        0.0042587210
   13    8    6    4       -0.0000605419
   13    8    7    4       -0.0003714468
   13    8   10    4       -0.0005858891
   13    8   12    4        0.0010350276
   13    8    5    5       -0.0050072666
   13    8    8    5       -0.0010510883
   13    8    9    5        0.0009967125
   13    8   11    5       -0.0004592485
   13    8   13    5       -0.0011518833
   13    8    6    6        0.0001177535
   13    8    7    6       -0.0004539620
   13    8   10    6       -0.0011338035
   13    8   12    6       -0.0002852828
   13    8    7    7        0.0047146616
   13    8   10    7        0.0024865335
   13    8   12    7       -0.0100638612
   13    8    8    8        0.0046923182
   13    8    9    8       -0.0040533212
   13    8   11    8       -0.0037825708
   13    8   13    8        0.0150920924
   13    8    9    9       -0.0015702314
   13    8   11    9       -0.0003763332
   13    8   10   10       -0.0069433172
   13    8   12   10        0.0004795384
   13    8   11   11        0.0143878349
   13    8   12   12       -0.0096336348
   14    8    3    1       -0.0019496451
   14    8    5    1       -0.0059020527
   14    8    8    1        0.0003553838
   14    8    9    1        0.0000777931
   14    8   11    1       -0.0003977703
   14    8   13    1        0.0000876163
   14    8    3    2       -0.0011484811
   14    8    5    2        0.0004081594
   14    8    8    2       -0.0210147717
   14    8    9    2       -0.0094858839
   14    8   11    2        0.0064410920
   14    8   13    2       -0.0003012818
   14    8    4    3       -0.0006795971
   14    8    6    3       -0.0003041249
   14    8    7    3        0.0032035515
   14    8   10    3       -0.0137258214
   14    8   12    3       -0.0078837785
   14    8   14    3        0.0003492245
   14    8    5    4       -0.0003249955
   14    8    8    4        0.0110700624
   14    8    9    4       -0.0192642878
   14    8   11    4       -0.0051734952
   14    8   13    4        0.0013913061
   14    8    6    5        0.0003941358
   14    8    7    5        0.0027129313
   14    8   10    5       -0.0145110136
   14    8   12    5        0.0085851323
   14    8   14    5       -0.0003573955
   14    8    8    6       -0.0115435347
   14    8    9    6        0.0041664548
   14    8   11    6        0.0146524569
   14    8   13    6       -0.0043165884
   14    8    8    7       -0.0008286949
   14    8    9    7        0.0005811743
   14    8   11    7        0.0019779016
   14    8   13    7       -0.0000702539
   14    8   10    8       -0.0002031366
   14    8   12    8        0.0009860450
   14    8   14    8        0.0244845536
   14    8   10    9       -0.0000641931
   14    8   12    9       -0.0001043429
   14    8   11   10       -0.0002500196
   14    8   13   10       -0.0003784103
   14    8   12   11       -0.0013848553
   14    8   13   12        0.0011211920
   15    8    1    1        0.0012189946
   15    8    2    1       -0.0006962001
   15    8    4    1       -0.0055280841
   15    8    6    1       -0.0007247725
   15    8    7    1        0.0004165297
   15    8   10    1        0.0000752784
   15    8   12    1       -0.0003768086
   15    8   14    1       -0.0044047515
   15    8    2    2       -0.0002452059
   15    8    4    2       -0.0006922369
   15    8    6    2        0.0016285036
   15    8    7    2       -0.0239933848
   15    8   10    2       -0.0057279816
   15    8   12    2       -0.0026141410
   15    8   14    2       -0.0006194439
   15    8    3    3        0.0001033005
   15    8    5    3       -0.0005051798
   15    8    8    3       -0.0042830619
   15    8    9    3        0.0028390438
   15    8   11    3        0.0040049271
   15    8   13    3       -0.0045199377
   15    8   15    3        0.0002255182
   15    8    4    4        0.0014475492
   15    8    6    4       -0.0001554398
   15    8    7    4        0.0032873438
   15    8   10    4        0.0095954254
   15    8   12    4       -0.0095619043
   15    8   14    4        0.0015634890
   15    8    5    5       -0.0009009044
   15    8    8    5        0.0142343824
   15    8    9    5       -0.0136190894
   15    8   11    5        0.0062703218
   15    8   13    5        0.0033784996
   15    8   15    5        0.0001983633
   15    8    6    6        0.0002299351
   15    8    7    6        0.0054269649
   15    8   10    6        0.0211022672
   15    8   12    6        0.0077738793
   15    8   14    6       -0.0015322982
   15    8    7    7        0.0009114790
   15    8   10    7        0.0005493870
   15    8   12    7       -0.0012151490
   15    8   14    7       -0.0091252412
   15    8    8    8        0.0011135062
   15    8    9    8       -0.0004665841
   15    8   11    8       -0.0002821811
   15    8   13    8        0.0002796403
   15    8   15    8        0.0173543293
   15    8    9    9        0.0006140419
   15    8   11    9        0.0004106597
   15    8   13    9        0.0005569746
   15    8   10   10       -0.0012396254
   15    8   12   10       -0.0000620108
   15    8   14   10       -0.0016079733
   15    8   11   11        0.0027965863
   15    8   13   11       -0.0017006738
   15    8   12   12        0.0006218764
   15    8   14   12        0.0169365449
   15    8   13   13       -0.0015101273
   15    8   14   14       -0.0014897392
   16    8    1    1        0.0005556060
   16    8    2    1        0.0005338215
   16    8    4    1       -0.0019393203
   16    8    6    1       -0.0014605946
   16    8    7    1        0.0000587338
   16    8   10    1        0.0000105842
   16    8   12    1       -0.0002233573
   16    8   14    1       -0.0010854328
   16    8    2    2        0.0002868722
   16    8    4    2       -0.0003670617
   16    8    6    2       -0.0001932130
   16    8    7    2        0.0004248540
   16    8   10    2       -0.0060265567
   16    8   12    2        0.0101188198
   16    8   14    2       -0.0003645573
   16    8    3    3        0.0002029089
   16    8    5    3       -0.0004004696
   16    8    8    3        0.0011844295
   16    8    9    3        0.0049681359
   16    8   11    3        0.0002277720
   16    8   13    3       -0.0001522072
   16    8   15    3       -0.0001018096
   16    8   16    3        0.0000384528
   16    8    4    4        0.0001451775
   16    8    6    4       -0.0001147983
   16    8    7    4        0.0064583866
   16    8   10    4        0.0050683291
   16    8   12    4        0.0018238542
   16    8   14    4        0.0000886219
   16    8    5    5       -0.0004062521
   16    8    8    5       -0.0008046427
   16    8    9    5       -0.0011111243
   16    8   11    5        0.0060579647
   16    8   13    5        0.0112040255
   16    8   15    5        0.0002619594
   16    8   16    5        0.0005392596
   16    8    6    6       -0.0001872689
   16    8    7    6        0.0003213796
   16    8   10    6       -0.0043780988
   16    8   12    6       -0.0064129883
   16    8   14    6        0.0006276397
   16    8    7    7        0.0006123412
   16    8   10    7       -0.0001382903
   16    8   12    7       -0.0006474006
   16    8   14    7       -0.0052427818
   16    8    8    8        0.0000119843
   16    8    9    8       -0.0000511737
   16    8   11    8       -0.0001030255
   16    8   13    8        0.0002630827
   16    8   15    8       -0.0008049341
   16    8   16    8        0.0129626820
   16    8    9    9       -0.0005874600
   16    8   11    9       -0.0002610852
   16    8   13    9        0.0001921580
   16    8   15    9       -0.0074562110
   16    8   10   10       -0.0001637784
   16    8   12   10        0.0000816647
   16    8   14   10       -0.0007950405
   16    8   11   11        0.0007944188
   16    8   13   11        0.0002065634
   16    8   15   11        0.0048921753
   16    8   12   12       -0.0005869799
   16    8   14   12       -0.0050249304
   16    8   13   13       -0.0008233774
   16    8   15   13        0.0077551868
   16    8   14   14        0.0006273171
   16    8   15   15        0.0008667980
   17    8    3    1       -0.0021576828
   17    8    5    1       -0.0008167244
   17    8    8    1       -0.0002363324
   17    8    9    1        0.0001529723
   17    8   11    1        0.0004638517
   17    8   13    1       -0.0005653866
   17    8   15    1        0.0056497344
   17    8   16    1        0.0048274964
   17    8    3    2        0.0000740327
   17    8    5    2       -0.0002096483
   17    8    8    2       -0.0050253535
   17    8    9    2       -0.0004397801
   17    8   11    2        0.0004285225
   17    8   13    2        0.0129101216
   17    8   15    2        0.0006104138
   17    8   16    2        0.0005737491
   17    8    4    3        0.0002248030
   17    8    6    3        0.0004979538
   17    8    7    3       -0.0197104526
   17    8   10    3       -0.0099892656
   17    8   12    3       -0.0019412469
   17    8   14    3        0.0002263356
   17    8   17    3        0.0000872803
   17    8    5    4       -0.0002602457
   17    8    8    4       -0.0155697084
   17    8    9    4       -0.0070103996
   17    8   11    4        0.0102251354
   17    8   13    4       -0.0057361111
   17    8   15    4       -0.0007127471
   17    8   16    4        0.0000688558
   17    8    6    5       -0.0011802588
   17    8    7    5        0.0110609553
   17    8   10    5       -0.0224202192
   17    8   12    5        0.0048842357
   17    8   14    5        0.0003285658
   17    8   17    5        0.0002828484
   17    8    8    6        0.0160777814
   17    8    9    6        0.0154538725
   17    8   11    6       -0.0017835158
   17    8   13    6        0.0057106875
   17    8   15    6        0.0005158686
   17    8   16    6        0.0003827846
   17    8    8    7        0.0008468997
   17    8    9    7        0.0003776115
   17    8   11    7       -0.0001145176
   17    8   13    7        0.0005307338
   17    8   15    7       -0.0014256536
   17    8   16    7       -0.0113050458
   17    8   10    8       -0.0007195398
   17    8   12    8       -0.0002680685
   17    8   14    8       -0.0012223038
   17    8   17    8        0.0231981401
   17    8   10    9        0.0009257979
   17    8   12    9        0.0015675681
   17    8   14    9        0.0125660386
   17    8   11   10        0.0004630861
   17    8   13   10       -0.0005874893
   17    8   15   10        0.0117264037
   17    8   16   10        0.0034872649
   17    8   12   11        0.0026997749
   17    8   14   11        0.0199706935
   17    8   13   12       -0.0016070442
   17    8   15   12        0.0215878665
   17    8   16   12       -0.0211409519
   17    8   14   13       -0.0158949309
   17    8   15   14       -0.0032946858
   17    8   16   14        0.0005522886
    9    9    1    1        0.2015942435
    9    9    2    1        0.0001609106
    9    9    4    1       -0.0000328930
    9    9    6    1        0.0000282786
    9    9    7    1        0.0000522649
    9    9    2    2        0.1973661732
    9    9    4    2        0.0085243098
    9    9    6    2        0.0018111680
    9    9    7    2       -0.0002762748
    9    9    3    3        0.1968539032
    9    9    5    3       -0.0001876705
    9    9    8    3       -0.0002957680
    9    9    9    3       -0.0002390446
    9    9    4    4        0.2163888504
    9    9    6    4       -0.0006110440
    9    9    7    4       -0.0000992673
    9    9    5    5        0.1959173183
    9    9    8    5        0.0002422220
    9    9    9    5       -0.0000164678
    9    9    6    6        0.1985956022
    9    9    7    6        0.0003948206
    9    9    7    7        0.1943795006
    9    9    8    8        0.1952892164
    9    9    9    8       -0.0003355478
    9    9    9    9        0.2118558104
   10    9    3    1       -0.0003342001
   10    9    5    1       -0.0002568551
   10    9    8    1        0.0017967780
   10    9    9    1       -0.0015561151
   10    9    3    2        0.0093095053
   10    9    5    2       -0.0010468193
   10    9    8    2       -0.0009888131
   10    9    9    2       -0.0003004591
   10    9    4    3        0.0059716682
   10    9    6    3       -0.0007573126
   10    9    7    3       -0.0013397162
   10    9   10    3       -0.0006932952
   10    9    5    4       -0.0027797823
   10    9    8    4       -0.0002083732
   10    9    9    4       -0.0011131310
   10    9    6    5       -0.0084853013
   10    9    7    5        0.0004396682
   10    9   10    5       -0.0009228665
   10    9    8    6        0.0001858487
   10    9    9    6        0.0012081041
   10    9    8    7        0.0016075535
   10    9    9    7       -0.0032612112
   10    9   10    8       -0.0008908930
   10    9   10    9        0.0098985129
   11    9    1    1        0.0021185448
   11    9    2    1       -0.0001351281
   11    9    4    1       -0.0004172915
   11    9    6    1       -0.0001728067
   11    9    7    1        0.0016506795
   11    9   10    1       -0.0002234117
   11    9    2    2        0.0005204290
   11    9    4    2        0.0016739440
   11    9    6    2        0.0025220224
   11    9    7    2       -0.0012794661
   11    9   10    2       -0.0000035506
   11    9    3    3        0.0115083508
   11    9    5    3       -0.0055845133
   11    9    8    3       -0.0004327686
   11    9    9    3        0.0004806326
   11    9   11    3        0.0009987376
   11    9    4    4       -0.0143877850
   11    9    6    4       -0.0050711901
   11    9    7    4       -0.0007812597
   11    9   10    4        0.0003731773
   11    9    5    5       -0.0078552575
   11    9    8    5        0.0003675548
   11    9    9    5       -0.0010244743
   11    9   11    5       -0.0004100783
   11    9    6    6        0.0012628418
   11    9    7    6       -0.0005121876
   11    9   10    6        0.0011197927
   11    9    7    7        0.0090499202
   11    9   10    7       -0.0032733366
   11    9    8    8       -0.0021456598
   11    9    9    8        0.0056468255
   11    9   11    8       -0.0033530778
   11    9    9    9       -0.0053971630
   11    9   11    9        0.0126157830
   11    9   10   10       -0.0058434910
   12    9    3    1       -0.0004231235
   12    9    5    1        0.0000951360
   12    9    8    1        0.0011066007
   12    9    9    1       -0.0003301820
   12    9   11    1        0.0000905778
   12    9    3    2        0.0121109784
   12    9    5    2       -0.0034257528
   12    9    8    2       -0.0008837555
   12    9    9    2       -0.0003615456
   12    9   11    2        0.0006706981
   12    9    4    3        0.0058012152
   12    9    6    3       -0.0017828560
   12    9    7    3       -0.0038122386
   12    9   10    3       -0.0005810033
   12    9   12    3        0.0000108743
   12    9    5    4       -0.0004181405
   12    9    8    4       -0.0011384223
   12    9    9    4       -0.0010600830
   12    9   11    4        0.0006726932
   12    9    6    5       -0.0053485692
   12    9    7    5        0.0009155198
   12    9   10    5       -0.0017574081
   12    9   12    5       -0.0008768815
   12    9    8    6        0.0012473560
   12    9    9    6        0.0027639085
   12    9   11    6        0.0015671721
   12    9    8    7        0.0041559879
   12    9    9    7       -0.0044758416
   12    9   11    7       -0.0079489374
   12    9   10    8        0.0033051740
   12    9   12    8        0.0085399581
   12    9   10    9        0.0074898804
   12    9   12    9        0.0118514131
   12    9   11   10        0.0041308516
   13    9    1    1       -0.0101837659
   13    9    2    1        0.0001215722
   13    9    4    1       -0.0000359167
   13    9    6    1       -0.0001838094
   13    9    7    1       -0.0005922810
   13    9   10    1        0.0020956456
   13    9   12    1       -0.0006888055
   13    9    2    2       -0.0046069339
   13    9    4    2        0.0079775477
   13    9    6    2        0.0066751277
   13    9    7    2        0.0000001317
   13    9   10    2       -0.0005093651
   13    9   12    2       -0.0002601204
   13    9    3    3       -0.0075131179
   13    9    5    3        0.0041866967
   13    9    8    3        0.0002525596
   13    9    9    3        0.0001343970
   13    9   11    3       -0.0002141007
   13    9   13    3       -0.0001595135
   13    9    4    4        0.0139404429
   13    9    6    4       -0.0018747977
   13    9    7    4        0.0005892766
   13    9   10    4        0.0005567496
   13    9   12    4       -0.0006225752
   13    9    5    5        0.0006024783
   13    9    8    5        0.0008948241
   13    9    9    5       -0.0002005973
   13    9   11    5        0.0007513396
   13    9   13    5        0.0009014277
   13    9    6    6       -0.0030576857
   13    9    7    6        0.0004875083
   13    9   10    6        0.0006169443
   13    9   12    6       -0.0010140211
   13    9    7    7       -0.0093104219
   13    9   10    7       -0.0047643385
   13    9   12    7        0.0024608335
   13    9    8    8        0.0000665883
   13    9    9    8       -0.0018457080
   13    9   11    8       -0.0057231448
   13    9   13    8       -0.0050206336
   13    9    9    9        0.0102598776
   13    9   11    9       -0.0064129148
   13    9   13    9        0.0161666373
   13    9   10   10       -0.0015552807
   13    9   12   10       -0.0044311652
   13    9   11   11       -0.0037746618
   13    9   12   12       -0.0055345341
   14    9    3    1       -0.0018899848
   14    9    5    1        0.0018223066
   14    9    8    1       -0.0001168570
   14    9    9    1        0.0001125062
   14    9   11    1        0.0001962699
   14    9   13    1       -0.0005637024
   14    9    3    2       -0.0004807057
   14    9    5    2        0.0004037877
   14    9    8    2       -0.0037207430
   14    9    9    2        0.0031010157
   14    9   11    2        0.0078914866
   14    9   13    2        0.0061759354
   14    9    4    3        0.0001350141
   14    9    6    3        0.0013759605
   14    9    7    3       -0.0335338239
   14    9   10    3       -0.0020485441
   14    9   12    3       -0.0000089930
   14    9   14    3       -0.0005989367
   14    9    5    4       -0.0001646678
   14    9    8    4       -0.0126092431
   14    9    9    4       -0.0023091245
   14    9   11    4        0.0073082239
   14    9   13    4       -0.0034847254
   14    9    6    5       -0.0004856199
   14    9    7    5        0.0108786472
   14    9   10    5       -0.0128498668
   14    9   12    5       -0.0060385671
   14    9   14    5        0.0008618682
   14    9    8    6        0.0165082440
   14    9    9    6        0.0191576305
   14    9   11    6        0.0047695727
   14    9   13    6       -0.0023059320
   14    9    8    7        0.0005656591
   14    9    9    7        0.0007061178
   14    9   11    7       -0.0000189045
   14    9   13    7        0.0005476855
   14    9   10    8       -0.0005222534
   14    9   12    8       -0.0010597149
   14    9   14    8        0.0011518048
   14    9   10    9        0.0002946734
   14    9   12    9        0.0015049614
   14    9   14    9        0.0209686684
   14    9   11   10        0.0004787578
   14    9   13   10       -0.0006987811
   14    9   12   11        0.0026646383
   14    9   13   12       -0.0010790468
   15    9    1    1       -0.0004935392
   15    9    2    1       -0.0028520581
   15    9    4    1       -0.0008776942
   15    9    6    1        0.0005120737
   15    9    7    1        0.0001238102
   15    9   10    1        0.0001070978
   15    9   12    1        0.0000744574
   15    9   14    1       -0.0005982746
   15    9    2    2       -0.0006722610
   15    9    4    2        0.0003158916
   15    9    6    2        0.0002215074
   15    9    7    2       -0.0126172514
   15    9   10    2        0.0018553157
   15    9   12    2       -0.0028936921
   15    9   14    2       -0.0004551493
   15    9    3    3       -0.0000224706
   15    9    5    3        0.0002975270
   15    9    8    3       -0.0037631879
   15    9    9    3        0.0041046278
   15    9   11    3        0.0089392106
   15    9   13    3       -0.0002025290
   15    9   15    3       -0.0008434231
   15    9    4    4        0.0000861174
   15    9    6    4        0.0002939668
   15    9    7    4       -0.0061781347
   15    9   10    4       -0.0020977326
   15    9   12    4       -0.0025532156
   15    9   14    4       -0.0000979108
   15    9    5    5        0.0000284319
   15    9    8    5       -0.0009541616
   15    9    9    5       -0.0052050749
   15    9   11    5       -0.0062391928
   15    9   13    5       -0.0018333604
   15    9   15    5        0.0003114079
   15    9    6    6        0.0002247104
   15    9    7    6       -0.0023215330
   15    9   10    6        0.0083982537
   15    9   12    6        0.0122540288
   15    9   14    6       -0.0006416762
   15    9    7    7       -0.0003143008
   15    9   10    7        0.0003358126
   15    9   12    7        0.0001404358
   15    9   14    7       -0.0086174560
   15    9    8    8       -0.0004194420
   15    9    9    8        0.0000000755
   15    9   11    8        0.0002617010
   15    9   13    8       -0.0003300474
   15    9   15    8        0.0058497069
   15    9    9    9        0.0006279501
   15    9   11    9        0.0003039096
   15    9   13    9       -0.0001893444
   15    9   15    9        0.0134148744
   15    9   10   10        0.0000563713
   15    9   12   10        0.0003339866
   15    9   14   10        0.0063516491
   15    9   11   11        0.0000644418
   15    9   13   11       -0.0005329975
   15    9   12   12        0.0013978049
   15    9   14   12        0.0123244220
   15    9   13   13        0.0005439231
   15    9   14   14       -0.0026451591
   16    9    1    1       -0.0003717603
   16    9    2    1        0.0008112374
   16    9    4    1        0.0049317244
   16    9    6    1        0.0013359623
   16    9    7    1       -0.0004295217
   16    9   10    1       -0.0002204000
   16    9   12    1        0.0002115291
   16    9   14    1        0.0038770775
   16    9    2    2        0.0002449761
   16    9    4    2       -0.0000223026
   16    9    6    2       -0.0002664063
   16    9    7    2        0.0188181517
   16    9   10    2        0.0055847246
   16    9   12    2        0.0008138685
   16    9   14    2        0.0004281830
   16    9    3    3       -0.0008795706
   16    9    5    3        0.0001654909
   16    9    8    3        0.0038942283
   16    9    9    3       -0.0032740102
   16    9   11    3       -0.0031901879
   16    9   13    3        0.0034209126
   16    9   15    3        0.0007200568
   16    9   16    3       -0.0003208083
   16    9    4    4        0.0001618779
   16    9    6    4        0.0001296219
   16    9    7    4       -0.0029187364
   16    9   10    4       -0.0087008289
   16    9   12    4        0.0074625491
   16    9   14    4       -0.0004626001
   16    9    5    5        0.0010732348
   16    9    8    5       -0.0105573356
   16    9    9    5        0.0108350031
   16    9   11    5       -0.0053854450
   16    9   13    5       -0.0050229554
   16    9   15    5        0.0002150637
   16    9   16    5       -0.0001640559
   16    9    6    6       -0.0004414289
   16    9    7    6       -0.0045002353
   16    9   10    6       -0.0162884357
   16    9   12    6       -0.0060363005
   16    9   14    6       -0.0001901286
   16    9    7    7       -0.0011107209
   16    9   10    7       -0.0007680471
   16    9   12    7        0.0001450930
   16    9   14    7        0.0080722679
   16    9    8    8       -0.0001567956
   16    9    9    8       -0.0004802842
   16    9   11    8       -0.0006313546
   16    9   13    8        0.0007018171
   16    9   15    8       -0.0131881796
   16    9   16    8       -0.0011524615
   16    9    9    9       -0.0001235853
   16    9   11    9       -0.0008313361
   16    9   13    9        0.0001029817
   16    9   15    9       -0.0040408623
   16    9   16    9        0.0115383179
   16    9   10   10        0.0006650973
   16    9   12   10       -0.0008749809
   16    9   14   10        0.0008343972
   16    9   11   11       -0.0011381977
   16    9   13   11        0.0008534792
   16    9   15   11       -0.0165257775
   16    9   12   12       -0.0020034713
   16    9   14   12       -0.0126170591
   16    9   13   13        0.0019263092
   16    9   15   13       -0.0060788902
   16    9   14   14        0.0017894551
   16    9   15   15        0.0004166190
   17    9    3    1        0.0017831905
   17    9    5    1        0.0041220237
   17    9    8    1       -0.0001930759
   17    9    9    1        0.0001684832
   17    9   11    1        0.0001327406
   17    9   13    1       -0.0000499957
   17    9   15    1        0.0007732188
   17    9   16    1       -0.0002529712
   17    9    3    2        0.0003037202
   17    9    5    2        0.0000539899
   17    9    8    2        0.0116983160
   17    9    9    2        0.0099529601
   17    9   11    2       -0.0053975592
   17    9   13    2        0.0038600195
   17    9   15    2        0.0002267258
   17    9   16    2        0.0002310050
   17    9    4    3        0.0004081259
   17    9    6    3        0.0003555593
   17    9    7    3       -0.0062718140
   17    9   10    3        0.0089690556
   17    9   12    3       -0.0009712280
   17    9   14    3       -0.0003386375
   17    9   17    3       -0.0000323197
   17    9    5    4        0.0008128227
   17    9    8    4       -0.0094381493
   17    9    9    4        0.0332027227
   17    9   11    4       -0.0084626084
   17    9   13    4        0.0151493780
   17    9   15    4       -0.0000603086
   17    9   16    4        0.0002877227
   17    9    6    5        0.0002620883
   17    9    7    5       -0.0052993440
   17    9   10    5        0.0148722704
   17    9   12    5       -0.0103865404
   17    9   14    5        0.0003247746
   17    9   17    5        0.0001018565
   17    9    8    6        0.0113060101
   17    9    9    6        0.0028638285
   17    9   11    6       -0.0084195332
   17    9   13    6       -0.0017570995
   17    9   15    6        0.0006977858
   17    9   16    6       -0.0005004177
   17    9    8    7        0.0004650713
   17    9    9    7        0.0003577795
   17    9   11    7       -0.0008219950
   17    9   13    7        0.0000358973
   17    9   15    7       -0.0048225565
   17    9   16    7        0.0030744270
   17    9   10    8        0.0003080962
   17    9   12    8       -0.0008562484
   17    9   14    8       -0.0119166610
   17    9   17    8       -0.0049884948
   17    9   10    9       -0.0004727556
   17    9   12    9       -0.0004269503
   17    9   14    9       -0.0011444117
   17    9   17    9        0.0295833038
   17    9   11   10        0.0004584123
   17    9   13   10        0.0002169717
   17    9   15   10       -0.0010988751
   17    9   16   10       -0.0124287024
   17    9   12   11        0.0010456030
   17    9   14   11        0.0126645174
   17    9   13   12       -0.0010432917
   17    9   15   12        0.0011755584
   17    9   16   12        0.0084513835
   17    9   14   13       -0.0020192339
   17    9   15   14       -0.0008558541
   17    9   16   14       -0.0002351423
   10   10    1    1        0.2018692192
   10   10    2    1        0.0001251625
   10   10    4    1        0.0003204205
   10   10    6    1        0.0003299581
   10   10    7    1       -0.0008856380
   10   10   10    1        0.0014774787
   10   10    2    2        0.1994476500
   10   10    4    2       -0.0009986775
   10   10    6    2       -0.0055636185
   10   10    7    2        0.0017128214
   10   10   10    2       -0.0001387280
   10   10    3    3        0.1942277548
   10   10    5    3        0.0112816435
   10   10    8    3        0.0002468706
   10   10    9    3       -0.0008889060
   10   10    4    4        0.1977933524
   10   10    6    4        0.0066075153
   10   10    7    4        0.0002599067
   10   10   10    4       -0.0009197571
   10   10    5    5        0.2153119842
   10   10    8    5       -0.0011453476
   10   10    9    5        0.0008665343
   10   10    6    6        0.2008512857
   10   10    7    6        0.0004882062
   10   10   10    6       -0.0015689829
   10   10    7    7        0.1924569206
   10   10   10    7        0.0023552398
   10   10    8    8        0.1958929351
   10   10    9    8       -0.0020757936
   10   10    9    9        0.1928514859
   10   10   10   10        0.2138300079
   11   10    3    1       -0.0001138559
   11   10    5    1        0.0003060745
   11   10    8    1       -0.0008219712
   11   10    9    1        0.0008091884
   11   10   11    1       -0.0003699345
   11   10    3    2        0.0032414794
   11   10    5    2       -0.0074159769
   11   10    8    2       -0.0000166300
   11   10    9    2        0.0000577535
   11   10   11    2       -0.0000753652
   11   10    4    3        0.0008605344
   11   10    6    3       -0.0017945500
   11   10    7    3       -0.0017789745
   11   10   10    3        0.0000463061
   11   10    5    4        0.0022726916
   11   10    8    4       -0.0006468147
   11   10    9    4        0.0004230200
   11   10   11    4        0.0003264784
   11   10    6    5       -0.0007616118
   11   10    7    5        0.0000362936
   11   10   10    5       -0.0001427736
   11   10    8    6        0.0007502823
   11   10    9    6        0.0012399868
   11   10   11    6        0.0003160317
   11   10    8    7        0.0048633046
   11   10    9    7       -0.0037499729
   11   10   11    7        0.0005184072
   11   10   10    8        0.0009102763
   11   10   10    9        0.0003424994
   11   10   11   10        0.0061274027
   12   10    1    1       -0.0000392937
   12   10    2    1       -0.0000949913
   12   10    4    1       -0.0003227846
   12   10    6    1       -0.0001334564
   12   10    7    1        0.0020813415
   12   10   10    1       -0.0003012024
   12   10   12    1        0.0023642026
   12   10    2    2        0.0011314458
   12   10    4    2        0.0047571470
   12   10    6    2       -0.0034470195
   12   10    7    2       -0.0007946337
   12   10   10    2        0.0001360975
   12   10   12    2        0.0001337560
   12   10    3    3        0.0116606338
   12   10    5    3       -0.0051946567
   12   10    8    3       -0.0001607639
   12   10    9    3        0.0001185968
   12   10   11    3        0.0002014651
   12   10    4    4       -0.0072218731
   12   10    6    4       -0.0080457417
   12   10    7    4       -0.0006505703
   12   10   10    4        0.0001608776
   12   10   12    4        0.0001662213
   12   10    5    5       -0.0140901101
   12   10    8    5        0.0000714986
   12   10    9    5       -0.0007327405
   12   10   11    5       -0.0005455400
   12   10    6    6        0.0063061010
   12   10    7    6       -0.0002874894
   12   10   10    6        0.0005379178
   12   10   12    6        0.0009593345
   12   10    7    7        0.0071567378
   12   10   10    7        0.0023740128
   12   10   12    7        0.0031373959
   12   10    8    8       -0.0001238899
   12   10    9    8        0.0092362332
   12   10   11    8       -0.0025752104
   12   10    9    9        0.0015485756
   12   10   11    9        0.0086925334
   12   10   10   10       -0.0081319875
   12   10   12   10        0.0168602874
   12   10   11   11       -0.0008374394
   13   10    3    1        0.0003560833
   13   10    5    1        0.0006598889
   13   10    8    1       -0.0029613422
   13   10    9    1        0.0023096035
   13   10   11    1       -0.0002199868
   13   10   13    1        0.0005147742
   13   10    3    2       -0.0058625856
   13   10    5    2       -0.0141669789
   13   10    8    2        0.0012803428
   13   10    9    2       -0.0000178290
   13   10   11    2       -0.0001001772
   13   10   13    2        0.0001253390
   13   10    4    3       -0.0023827030
   13   10    6    3       -0.0069880061
   13   10    7    3        0.0004399072
   13   10   10    3        0.0011889067
   13   10   12    3        0.0001447984
   13   10    5    4        0.0026183296
   13   10    8    4       -0.0000912371
   13   10    9    4        0.0011781274
   13   10   11    4       -0.0005925675
   13   10   13    4       -0.0006932820
   13   10    6    5       -0.0023437297
   13   10    7    5       -0.0016143786
   13   10   10    5        0.0016217537
   13   10   12    5       -0.0002766794
   13   10    8    6       -0.0009227014
   13   10    9    6       -0.0002934003
   13   10   11    6       -0.0009875714
   13   10   13    6       -0.0009665106
   13   10    8    7        0.0085083108
   13   10    9    7       -0.0004907027
   13   10   11    7        0.0079645137
   13   10   13    7       -0.0003251098
   13   10   10    8       -0.0059935622
   13   10   12    8        0.0047063936
   13   10   10    9       -0.0023373912
   13   10   12    9       -0.0015665019
   13   10   11   10        0.0064374016
   13   10   13   10        0.0189488991
   13   10   12   11       -0.0062728022
   14   10    1    1        0.0000267805
   14   10    2    1       -0.0021750519
   14   10    4    1        0.0006325382
   14   10    6    1        0.0000416050
   14   10    7    1       -0.0002073968
   14   10   10    1       -0.0000803864
   14   10   12    1        0.0000150636
   14   10   14    1        0.0013868594
   14   10    2    2       -0.0001858065
   14   10    4    2       -0.0003661433
   14   10    6    2        0.0000647060
   14   10    7    2        0.0011199498
   14   10   10    2       -0.0006872448
   14   10   12    2        0.0012674303
   14   10   14    2        0.0000598905
   14   10    3    3       -0.0006589686
   14   10    5    3        0.0001741336
   14   10    8    3       -0.0031579854
   14   10    9    3        0.0023541806
   14   10   11    3        0.0046391354
   14   10   13    3        0.0037254861
   14   10    4    4        0.0001563067
   14   10    6    4        0.0005619957
   14   10    7    4       -0.0045580667
   14   10   10    4       -0.0057644509
   14   10   12    4        0.0023380280
   14   10   14    4       -0.0001774284
   14   10    5    5        0.0010645827
   14   10    8    5       -0.0097786497
   14   10    9    5        0.0017453713
   14   10   11    5       -0.0049939431
   14   10   13    5        0.0037911158
   14   10    6    6       -0.0004799225
   14   10    7    6       -0.0022392578
   14   10   10    6       -0.0050577295
   14   10   12    6        0.0073781122
   14   10   14    6       -0.0008605175
   14   10    7    7       -0.0004271571
   14   10   10    7       -0.0004353806
   14   10   12    7       -0.0002289191
   14   10   14    7       -0.0034607621
   14   10    8    8       -0.0004949991
   14   10    9    8       -0.0005500514
   14   10   11    8       -0.0000437611
   14   10   13    8        0.0003722450
   14   10    9    9       -0.0000304899
   14   10   11    9       -0.0002741728
   14   10   13    9       -0.0003444234
   14   10   10   10        0.0007573253
   14   10   12   10       -0.0007591418
   14   10   14   10        0.0077983944
   14   10   11   11       -0.0000169590
   14   10   13   11        0.0005513377
   14   10   12   12       -0.0006803813
   14   10   13   13        0.0015918924
   15   10    3    1       -0.0032334211
   15   10    5    1       -0.0018845049
   15   10    8    1        0.0000011146
   15   10    9    1        0.0002171186
   15   10   11    1        0.0003654815
   15   10   13    1       -0.0003086226
   15   10   15    1        0.0045940369
   15   10    3    2       -0.0005179472
   15   10    5    2        0.0002371297
   15   10    8    2       -0.0127271795
   15   10    9    2       -0.0005192259
   15   10   11    2       -0.0002839794
   15   10   13    2        0.0040465693
   15   10   15    2        0.0002153050
   15   10    4    3       -0.0001032696
   15   10    6    3        0.0006698197
   15   10    7    3       -0.0227495802
   15   10   10    3       -0.0112105987
   15   10   12    3       -0.0075017276
   15   10   14    3        0.0002188209
   15   10    5    4       -0.0001967385
   15   10    8    4       -0.0066753681
   15   10    9    4       -0.0090885475
   15   10   11    4        0.0080629378
   15   10   13    4        0.0026626240
   15   10   15    4        0.0001336321
   15   10    6    5       -0.0006916606
   15   10    7    5        0.0103005861
   15   10   10    5       -0.0133953787
   15   10   12    5       -0.0023779162
   15   10   14    5        0.0007070572
   15   10    8    6        0.0153864910
   15   10    9    6        0.0157414653
   15   10   11    6        0.0084749101
   15   10   13    6        0.0014020644
   15   10   15    6       -0.0008477065
   15   10    8    7        0.0005320671
   15   10    9    7        0.0007794494
   15   10   11    7        0.0009470198
   15   10   13    7        0.0001292545
   15   10   15    7        0.0046640137
   15   10   10    8       -0.0006454513
   15   10   12    8       -0.0002729178
   15   10   14    8        0.0057879421
   15   10   10    9        0.0006423214
   15   10   12    9        0.0013893137
   15   10   14    9        0.0151106981
   15   10   11   10        0.0006196681
   15   10   13   10       -0.0008240050
   15   10   15   10        0.0188881009
   15   10   12   11        0.0018364181
   15   10   14   11        0.0105891488
   15   10   13   12       -0.0010455486
   15   10   14   13       -0.0116173546
   16   10    3    1       -0.0020854969
   16   10    5    1       -0.0074109502
   16   10    8    1        0.0002297604
   16   10    9    1       -0.0001408777
   16   10   11    1        0.0001170414
   16   10   13    1        0.0003632337
   16   10   15    1       -0.0016980234
   16   10   16    1       -0.0028457832
   16   10    3    2       -0.0000640668
   16   10    5    2        0.0004866343
   16   10    8    2       -0.0153188594
   16   10    9    2       -0.0007750501
   16   10   11    2       -0.0070889218
   16   10   13    2       -0.0041534050
   16   10   15    2       -0.0000123654
   16   10   16    2       -0.0003826329
   16   10    4    3       -0.0004614096
   16   10    6    3       -0.0008485854
   16   10    7    3        0.0173791028
   16   10   10    3       -0.0115338229
   16   10   12    3        0.0050710390
   16   10   14    3        0.0001346890
   16   10    5    4       -0.0005143417
   16   10    8    4        0.0123539399
   16   10    9    4       -0.0186941267
   16   10   11    4        0.0084769863
   16   10   13    4        0.0041880997
   16   10   15    4        0.0004864457
   16   10   16    4        0.0003971552
   16   10    6    5       -0.0003111329
   16   10    7    5        0.0093612545
   16   10   10    5       -0.0112949119
   16   10   12    5        0.0141261870
   16   10   14    5       -0.0005100922
   16   10    8    6       -0.0113282893
   16   10    9    6       -0.0109079696
   16   10   11    6        0.0089904786
   16   10   13    6        0.0128099248
   16   10   15    6       -0.0001789467
   16   10   16    6        0.0005297485
   16   10    8    7       -0.0004963259
   16   10    9    7       -0.0003683457
   16   10   11    7        0.0012084986
   16   10   13    7        0.0001308294
   16   10   15    7        0.0115881237
   16   10   16    7        0.0046458192
   16   10   10    8       -0.0000755797
   16   10   12    8        0.0008972503
   16   10   14    8        0.0072960128
   16   10   10    9        0.0003807520
   16   10   12    9       -0.0007038051
   16   10   14    9       -0.0062913096
   16   10   11   10       -0.0006758870
   16   10   13   10       -0.0011849332
   16   10   15   10        0.0013900637
   16   10   16   10        0.0273346898
   16   10   12   11       -0.0017354109
   16   10   14   11       -0.0196341143
   16   10   13   12        0.0011223331
   16   10   15   12       -0.0144104389
   16   10   14   13       -0.0036392629
   16   10   15   14        0.0021043538
   17   10    1    1       -0.0005393757
   17   10    2    1       -0.0010494658
   17   10    4    1        0.0042236717
   17   10    6    1        0.0009275651
   17   10    7    1       -0.0004139485
   17   10   10    1       -0.0000889305
   17   10   12    1        0.0004257282
   17   10   14    1        0.0052243093
   17   10   17    1        0.0000244348
   17   10    2    2        0.0002330873
   17   10    4    2       -0.0000055775
   17   10    6    2       -0.0008944760
   17   10    7    2        0.0200516090
   17   10   10    2       -0.0026381154
   17   10   12    2        0.0029299446
   17   10   14    2        0.0003083630
   17   10   17    2       -0.0001801290
   17   10    3    3       -0.0004894056
   17   10    5    3        0.0003134953
   17   10    8    3       -0.0025625136
   17   10    9    3       -0.0029650543
   17   10   11    3       -0.0025461681
   17   10   13    3        0.0100284448
   17   10   15    3        0.0003174749
   17   10   16    3        0.0004931746
   17   10    4    4       -0.0008785189
   17   10    6    4       -0.0002182004
   17   10    7    4       -0.0042808126
   17   10   10    4       -0.0123185347
   17   10   12    4        0.0074168692
   17   10   14    4       -0.0005431338
   17   10   17    4        0.0002235730
   17   10    5    5        0.0011326953
   17   10    8    5       -0.0223298155
   17   10    9    5        0.0132264788
   17   10   11    5       -0.0051899084
   17   10   13    5        0.0078812729
   17   10   15    5        0.0002461959
   17   10   16    5        0.0001697918
   17   10    6    6       -0.0003830458
   17   10    7    6       -0.0013089160
   17   10   10    6       -0.0218336898
   17   10   12    6        0.0032340497
   17   10   14    6        0.0001082473
   17   10   17    6        0.0004562849
   17   10    7    7       -0.0006015715
   17   10   10    7       -0.0009667498
   17   10   12    7        0.0010725339
   17   10   14    7        0.0065263919
   17   10   17    7       -0.0045490530
   17   10    8    8       -0.0007432401
   17   10    9    8        0.0003154227
   17   10   11    8       -0.0004911064
   17   10   13    8        0.0004681771
   17   10   15    8       -0.0110443494
   17   10   16    8        0.0032595272
   17   10    9    9       -0.0004526186
   17   10   11    9       -0.0001813196
   17   10   13    9       -0.0007619364
   17   10   15    9       -0.0006932940
   17   10   16    9        0.0075397815
   17   10   10   10        0.0012771741
   17   10   12   10       -0.0000308669
   17   10   14   10        0.0088468901
   17   10   17   10        0.0216413227
   17   10   11   11       -0.0015482985
   17   10   13   11        0.0011031078
   17   10   15   11       -0.0160196006
   17   10   16   11       -0.0137903991
   17   10   12   12       -0.0010642139
   17   10   14   12       -0.0140502661
   17   10   13   13        0.0020013965
   17   10   15   13       -0.0082523121
   17   10   16   13       -0.0270912670
   17   10   14   14        0.0015516376
   17   10   15   15        0.0006332539
   17   10   16   15       -0.0013217089
   17   10   16   16       -0.0016412531
   11   11    1    1        0.2110613877
   11   11    2    1        0.0000441136
   11   11    4    1       -0.0006555447
   11   11    6    1       -0.0003357920
   11   11    7    1       -0.0002111754
   11   11   10    1       -0.0033475447
   11   11    2    2        0.1948967627
   11   11    4    2       -0.0086451247
   11   11    6    2        0.0054157708
   11   11    7    2       -0.0029197786
   11   11   10    2       -0.0003985889
   11   11    3    3        0.1924150559
   11   11    5    3       -0.0085777289
   11   11    8    3       -0.0005595261
   11   11    9    3        0.0013370749
   11   11   11    3        0.0013045467
   11   11    4    4        0.1954372500
   11   11    6    4       -0.0000877951
   11   11    7    4        0.0004259557
   11   11   10    4        0.0014114435
   11   11    5    5        0.1871396734
   11   11    8    5        0.0014823925
   11   11    9    5       -0.0013514242
   11   11   11    5        0.0007271988
   11   11    6    6        0.1900342665
   11   11    7    6       -0.0000648188
   11   11   10    6        0.0020724065
   11   11    7    7        0.1970269885
   11   11   10    7       -0.0001530680
   11   11    8    8        0.1934103769
   11   11    9    8       -0.0045044524
   11   11   11    8       -0.0055107668
   11   11    9    9        0.1880652835
   11   11   11    9        0.0012962357
   11   11   10   10        0.1816961163
   11   11   11   11        0.2044843113
   12   11    3    1       -0.0003296787
   12   11    5    1        0.0004321031
   12   11    8    1        0.0011065911
   12   11    9    1       -0.0011033219
   12   11   11    1        0.0001512322
   12   11    3    2        0.0100056952
   12   11    5    2        0.0007904029
   12   11    8    2        0.0002559129
   12   11    9    2        0.0007668155
   12   11   11    2        0.0011305257
   12   11    4    3        0.0045836977
   12   11    6    3        0.0041282735
   12   11    7    3       -0.0058155639
   12   11   10    3        0.0000217525
   12   11   12    3        0.0004786634
   12   11    5    4       -0.0028643051
   12   11    8    4       -0.0030334599
   12   11    9    4        0.0011502200
   12   11   11    4        0.0008005902
   12   11    6    5       -0.0051352983
   12   11    7    5        0.0014421185
   12   11   10    5       -0.0018899437
   12   11   12    5       -0.0014393968
   12   11    8    6        0.0032723385
   12   11    9    6        0.0036287239
   12   11   11    6        0.0002452809
   12   11    8    7       -0.0014582032
   12   11    9    7       -0.0057061618
   12   11   11    7       -0.0130730536
   12   11   10    8        0.0004680336
   12   11   12    8        0.0039587938
   12   11   10    9        0.0067266729
   12   11   12    9        0.0073406606
   12   11   11   10       -0.0000267891
   12   11   12   11        0.0099959701
   13   11    1    1        0.0056845312
   13   11    2    1        0.0001176933
   13   11    4    1        0.0003800206
   13   11    6    1        0.0004385462
   13   11    7    1       -0.0013572247
   13   11   10    1       -0.0012283871
   13   11   12    1       -0.0005806315
   13   11    2    2        0.0023429593
   13   11    4    2       -0.0079547866
   13   11    6    2       -0.0094908760
   13   11    7    2        0.0015319513
   13   11   10    2        0.0003716965
   13   11   12    2        0.0004674270
   13   11    3    3       -0.0020838379
   13   11    5    3        0.0013173759
   13   11    8    3        0.0001246742
   13   11    9    3       -0.0006730971
   13   11   11    3       -0.0007950657
   13   11   13    3        0.0005721931
   13   11    4    4       -0.0057137902
   13   11    6    4        0.0101872775
   13   11    7    4        0.0003675431
   13   11   10    4       -0.0008507103
   13   11   12    4        0.0002040639
   13   11    5    5        0.0083139119
   13   11    8    5       -0.0011831484
   13   11    9    5        0.0012812780
   13   11   11    5       -0.0002642422
   13   11   13    5       -0.0009232697
   13   11    6    6       -0.0027744511
   13   11    7    6       -0.0001059191
   13   11   10    6       -0.0018368133
   13   11   12    6       -0.0000993197
   13   11    7    7        0.0022619820
   13   11   10    7        0.0060394762
   13   11   12    7       -0.0016944391
   13   11    8    8       -0.0051169098
   13   11    9    8       -0.0040491229
   13   11   11    8        0.0149513473
   13   11   13    8        0.0010993239
   13   11    9    9       -0.0070604753
   13   11   11    9       -0.0036358802
   13   11   13    9       -0.0100717966
   13   11   10   10        0.0083485061
   13   11   12   10       -0.0060843732
   13   11   11   11       -0.0007950808
   13   11   13   11        0.0184287065
   13   11   12   12        0.0000651260
   14   11    3    1        0.0002842628
   14   11    5    1        0.0077993272
   14   11    8    1       -0.0006760069
   14   11    9    1        0.0001761468
   14   11   11    1        0.0003859727
   14   11   13    1       -0.0009722293
   14   11    3    2        0.0003161215
   14   11    5    2       -0.0006390948
   14   11    8    2        0.0176608478
   14   11    9    2        0.0127634297
   14   11   11    2        0.0092844865
   14   11   13    2        0.0150296530
   14   11    4    3        0.0008198911
   14   11    6    3        0.0018960603
   14   11    7    3       -0.0470755432
   14   11   10    3        0.0106555041
   14   11   12    3        0.0078725802
   14   11   14    3       -0.0011966278
   14   11    5    4        0.0004906905
   14   11    8    4       -0.0295741368
   14   11    9    4        0.0215909013
   14   11   11    4        0.0076450160
   14   11   13    4       -0.0071042137
   14   11    6    5       -0.0007444223
   14   11    7    5        0.0089957633
   14   11   10    5       -0.0075640486
   14   11   12    5       -0.0135027543
   14   11   14    5        0.0012739554
   14   11    8    6        0.0295659049
   14   11    9    6        0.0239756459
   14   11   11    6       -0.0114665993
   14   11   13    6       -0.0014660240
   14   11    8    7        0.0018180679
   14   11    9    7        0.0003184548
   14   11   11    7       -0.0018076080
   14   11   13    7        0.0012442363
   14   11   10    8       -0.0004700532
   14   11   12    8       -0.0022454872
   14   11   14    8       -0.0193461817
   14   11   10    9        0.0000942987
   14   11   12    9        0.0019859307
   14   11   14    9        0.0248146887
   14   11   11   10        0.0012331249
   14   11   13   10        0.0004764250
   14   11   12   11        0.0049846914
   14   11   14   11        0.0571548121
   14   11   13   12       -0.0031804293
   15   11    1    1        0.0004825378
   15   11    2    1       -0.0019359559
   15   11    4    1       -0.0075588104
   15   11    6    1       -0.0020799211
   15   11    7    1        0.0006688223
   15   11   10    1        0.0003910431
   15   11   12    1       -0.0005969609
   15   11   14    1       -0.0067355518
   15   11    2    2       -0.0005208561
   15   11    4    2        0.0000658138
   15   11    6    2       -0.0000592012
   15   11    7    2       -0.0364754299
   15   11   10    2       -0.0055744135
   15   11   12    2        0.0060694721
   15   11   14    2       -0.0009299611
   15   11    3    3        0.0013235910
   15   11    5    3        0.0000396481
   15   11    8    3       -0.0026144417
   15   11    9    3        0.0135852285
   15   11   11    3        0.0135421196
   15   11   13    3       -0.0090575140
   15   11   15    3       -0.0021028596
   15   11    4    4       -0.0000692211
   15   11    6    4        0.0009937298
   15   11    7    4        0.0054892104
   15   11   10    4        0.0165258343
   15   11   12    4       -0.0099825494
   15   11   14    4       -0.0003339670
   15   11    5    5       -0.0007366778
   15   11    8    5        0.0195515770
   15   11    9    5       -0.0207217427
   15   11   11    5        0.0070232240
   15   11   13    5        0.0076070133
   15   11   15    5        0.0004501601
   15   11    6    6        0.0004294056
   15   11    7    6        0.0012752266
   15   11   10    6        0.0264292529
   15   11   12    6        0.0060640857
   15   11   14    6        0.0009569429
   15   11    7    7        0.0016555388
   15   11   10    7        0.0014216485
   15   11   12    7       -0.0010060173
   15   11   14    7       -0.0242373702
   15   11    8    8       -0.0004614096
   15   11    9    8        0.0000406049
   15   11   11    8        0.0022255251
   15   11   13    8       -0.0017795134
   15   11   15    8        0.0201671761
   15   11    9    9        0.0000409148
   15   11   11    9        0.0006773918
   15   11   13    9       -0.0001239814
   15   11   15    9        0.0078855538
   15   11   10   10       -0.0002222860
   15   11   12   10        0.0006152747
   15   11   14   10       -0.0014953467
   15   11   11   11        0.0016929677
   15   11   13   11       -0.0003938731
   15   11   15   11        0.0360152362
   15   11   12   12        0.0036181411
   15   11   14   12        0.0248224330
   15   11   13   13       -0.0029519570
   15   11   14   14       -0.0053510107
   16   11    1    1        0.0014855301
   16   11    2    1        0.0012036819
   16   11    4    1       -0.0058102756
   16   11    6    1       -0.0016587941
   16   11    7    1        0.0003236614
   16   11   10    1        0.0000506413
   16   11   12    1       -0.0006034173
   16   11   14    1       -0.0047960783
   16   11    2    2       -0.0000091086
   16   11    4    2       -0.0010114396
   16   11    6    2        0.0006272106
   16   11    7    2       -0.0208945985
   16   11   10    2       -0.0058577979
   16   11   12    2        0.0042552953
   16   11   14    2        0.0000712697
   16   11    3    3        0.0002505165
   16   11    5    3       -0.0006406990
   16   11    8    3       -0.0001597471
   16   11    9    3        0.0058238369
   16   11   11    3        0.0027662510
   16   11   13    3       -0.0071939164
   16   11   15    3        0.0000942035
   16   11   16    3       -0.0009265625
   16   11    4    4        0.0007673673
   16   11    6    4        0.0008089623
   16   11    7    4        0.0082924829
   16   11   10    4        0.0144723514
   16   11   12    4       -0.0076321304
   16   11   14    4        0.0005006742
   16   11    5    5       -0.0007082387
   16   11    8    5        0.0173412782
   16   11    9    5       -0.0132125772
   16   11   11    5        0.0105148427
   16   11   13    5        0.0057769416
   16   11   15    5        0.0005669706
   16   11   16    5        0.0006971457
   16   11    6    6       -0.0003862715
   16   11    7    6        0.0040183858
   16   11   10    6        0.0178041777
   16   11   12    6       -0.0028719402
   16   11   14    6       -0.0001273312
   16   11    7    7        0.0013500640
   16   11   10    7        0.0008470730
   16   11   12    7       -0.0020039062
   16   11   14    7       -0.0108784286
   16   11    8    8        0.0001753825
   16   11    9    8       -0.0007526847
   16   11   11    8        0.0011449470
   16   11   13    8       -0.0000150320
   16   11   15    8        0.0135669722
   16   11   16    8        0.0072010295
   16   11    9    9       -0.0003407411
   16   11   11    9       -0.0000709854
   16   11   13    9        0.0003904500
   16   11   15    9       -0.0027367348
   16   11   16    9       -0.0112727874
   16   11   10   10       -0.0008961481
   16   11   12   10       -0.0006158229
   16   11   14   10       -0.0065378288
   16   11   11   11        0.0027442643
   16   11   13   11       -0.0000709946
   16   11   15   11        0.0221729794
   16   11   16   11        0.0205112796
   16   11   12   12        0.0001557903
   16   11   14   12        0.0117479333
   16   11   13   13       -0.0022369683
   16   11   15   13        0.0140626508
   16   11   14   14       -0.0016465236
   16   11   15   15       -0.0002650833
   17   11    3    1        0.0001087814
   17   11    5    1       -0.0034237703
   17   11    8    1        0.0003671376
   17   11    9    1       -0.0000731622
   17   11   11    1       -0.0003748965
   17   11   13    1        0.0003181905
   17   11   15    1       -0.0022628179
   17   11   16    1       -0.0017166892
   17   11    3    2       -0.0000746798
   17   11    5    2        0.0000289966
   17   11    8    2       -0.0097950316
   17   11    9    2       -0.0090762234
   17   11   11    2        0.0051745267
   17   11   13    2       -0.0056524934
   17   11   15    2       -0.0003755007
   17   11   16    2        0.0001889717
   17   11    4    3       -0.0001640559
   17   11    6    3       -0.0007665180
   17   11    7    3        0.0123533723
   17   11   10    3       -0.0052890954
   17   11   12    3       -0.0034377201
   17   11   14    3        0.0004908164
   17   11   17    3       -0.0000921919
   17   11    5    4       -0.0005355350
   17   11    8    4        0.0129129969
   17   11    9    4       -0.0184036667
   17   11   11    4       -0.0038556110
   17   11   13    4       -0.0053538815
   17   11   15    4        0.0003353778
   17   11   16    4       -0.0002395219
   17   11    6    5       -0.0000022502
   17   11    7    5       -0.0027312549
   17   11   10    5       -0.0032963140
   17   11   12    5        0.0061620652
   17   11   14    5       -0.0004567674
   17   11   17    5        0.0002131141
   17   11    8    6       -0.0151491070
   17   11    9    6       -0.0050780434
   17   11   11    6        0.0085169012
   17   11   13    6       -0.0046421553
   17   11   15    6       -0.0007818920
   17   11   16    6       -0.0002284774
   17   11    8    7       -0.0006371518
   17   11    9    7       -0.0000576183
   17   11   11    7        0.0005916313
   17   11   13    7       -0.0006806596
   17   11   15    7        0.0068821397
   17   11   16    7       -0.0013337810
   17   11   10    8        0.0000025933
   17   11   12    8        0.0017093786
   17   11   14    8        0.0153537574
   17   11   17    8       -0.0070211943
   17   11   10    9        0.0003784993
   17   11   12    9        0.0001338576
   17   11   14    9       -0.0048687224
   17   11   17    9       -0.0156191132
   17   11   11   10       -0.0004852286
   17   11   13   10        0.0000864432
   17   11   15   10       -0.0031917637
   17   11   16   10        0.0044585373
   17   11   12   11       -0.0015868548
   17   11   14   11       -0.0216372489
   17   11   17   11        0.0172928682
   17   11   13   12        0.0011181939
   17   11   15   12       -0.0049362085
   17   11   16   12       -0.0009656411
   17   11   14   13        0.0101329882
   17   11   15   14        0.0026218918
   17   11   16   14       -0.0000807534
   12   12    1    1        0.1913493129
   12   12    2    1       -0.0001005684
   12   12    4    1       -0.0007273538
   12   12    6    1        0.0000362844
   12   12    7    1        0.0011811363
   12   12   10    1        0.0016258123
   12   12   12    1        0.0017048948
   12   12    2    2        0.1921156121
   12   12    4    2        0.0064590614
   12   12    6    2       -0.0084923860
   12   12    7    2       -0.0028170721
   12   12   10    2       -0.0001041050
   12   12   12    2       -0.0001646601
   12   12    3    3        0.1993709514
   12   12    5    3        0.0044436460
   12   12    8    3       -0.0000604956
   12   12    9    3        0.0001130374
   12   12   11    3        0.0003828066
   12   12    4    4        0.1805597942
   12   12    6    4       -0.0047668972
   12   12    7    4       -0.0002120683
   12   12   10    4        0.0009533363
   12   12   12    4       -0.0011538409
   12   12    5    5        0.1884549849
   12   12    8    5        0.0015434705
   12   12    9    5       -0.0020736582
   12   12   11    5       -0.0000758083
   12   12    6    6        0.1986882709
   12   12    7    6        0.0003106932
   12   12   10    6        0.0023979260
   12   12   12    6        0.0014553598
   12   12    7    7        0.1926664242
   12   12   10    7        0.0038465166
   12   12   12    7        0.0132614668
   12   12    8    8        0.1891381377
   12   12    9    8        0.0097822424
   12   12   11    8        0.0036280686
   12   12    9    9        0.1871241727
   12   12   11    9        0.0056661636
   12   12   10   10        0.1929143434
   12   12   12   10        0.0115000341
   12   12   11   11        0.1758994770
   12   12   12   12        0.2081791279
   13   12    3    1        0.0001067311
   13   12    5    1       -0.0005139455
   13   12    8    1        0.0012239817
   13   12    9    1       -0.0011597783
   13   12   11    1       -0.0001550649
   13   12   13    1       -0.0010739951
   13   12    3    2       -0.0021415314
   13   12    5    2        0.0104803772
   13   12    8    2       -0.0004808778
   13   12    9    2       -0.0004125902
   13   12   11    2        0.0001877291
   13   12   13    2       -0.0011260595
   13   12    4    3       -0.0019763975
   13   12    6    3        0.0066687709
   13   12    7    3        0.0031192011
   13   12   10    3       -0.0002196978
   13   12   12    3       -0.0000291130
   13   12    5    4       -0.0007973812
   13   12    8    4        0.0018122969
   13   12    9    4       -0.0011929549
   13   12   11    4       -0.0003418154
   13   12   13    4        0.0000875683
   13   12    6    5        0.0053839782
   13   12    7    5        0.0000043563
   13   12   10    5        0.0003901726
   13   12   12    5        0.0008383364
   13   12    8    6       -0.0014749302
   13   12    9    6       -0.0021338649
   13   12   11    6        0.0001129841
   13   12   13    6        0.0004217464
   13   12    8    7       -0.0082774342
   13   12    9    7        0.0011972139
   13   12   11    7       -0.0014070707
   13   12   13    7        0.0019482278
   13   12   10    8        0.0029389463
   13   12   12    8       -0.0097066275
   13   12   10    9       -0.0035055780
   13   12   12    9       -0.0055975325
   13   12   11   10       -0.0058417915
   13   12   13   10       -0.0116727871
   13   12   12   11       -0.0000575025
   13   12   13   12        0.0124618164
   14   12    1    1        0.0013620700
   14   12    2    1       -0.0023381155
   14   12    4    1       -0.0049215343
   14   12    6    1       -0.0009060120
   14   12    7    1        0.0005351267
   14   12   10    1       -0.0000208918
   14   12   12    1       -0.0004481620
   14   12   14    1       -0.0048932532
   14   12    2    2       -0.0004749018
   14   12    4    2       -0.0003299821
   14   12    6    2        0.0021802904
   14   12    7    2       -0.0294739989
   14   12   10    2       -0.0006590394
   14   12   12    2       -0.0020489139
   14   12   14    2       -0.0003598850
   14   12    3    3        0.0008715746
   14   12    5    3       -0.0009851235
   14   12    8    3       -0.0033652817
   14   12    9    3        0.0080773970
   14   12   11    3        0.0114212312
   14   12   13    3       -0.0067692264
   14   12    4    4        0.0011176734
   14   12    6    4        0.0001171319
   14   12    7    4       -0.0004404834
   14   12   10    4        0.0092587721
   14   12   12    4       -0.0088727608
   14   12   14    4        0.0016956645
   14   12    5    5       -0.0011410604
   14   12    8    5        0.0151917930
   14   12    9    5       -0.0159702893
   14   12   11    5        0.0008700735
   14   12   13    5       -0.0009501693
   14   12    6    6        0.0002219913
   14   12    7    6        0.0004820373
   14   12   10    6        0.0236806859
   14   12   12    6        0.0104035688
   14   12   14    6       -0.0013512183
   14   12    7    7        0.0013139862
   14   12   10    7        0.0002254277
   14   12   12    7       -0.0023163345
   14   12   14    7       -0.0162699406
   14   12    8    8        0.0006486072
   14   12    9    8       -0.0006025178
   14   12   11    8       -0.0005071871
   14   12   13    8        0.0003698804
   14   12    9    9        0.0008616709
   14   12   11    9        0.0010736290
   14   12   13    9        0.0003829909
   14   12   10   10       -0.0016761464
   14   12   12   10        0.0001347068
   14   12   14   10        0.0005425581
   14   12   11   11        0.0032758872
   14   12   13   11       -0.0021928445
   14   12   12   12        0.0009289495
   14   12   14   12        0.0243100557
   14   12   13   13       -0.0016240872
   15   12    3    1       -0.0029265003
   15   12    5    1        0.0009935150
   15   12    8    1       -0.0000224971
   15   12    9    1        0.0002512379
   15   12   11    1        0.0002798233
   15   12   13    1       -0.0008704785
   15   12   15    1        0.0082642156
   15   12    3    2        0.0001250477
   15   12    5    2        0.0003434344
   15   12    8    2       -0.0100409919
   15   12    9    2       -0.0020390373
   15   12   11    2        0.0107362732
   15   12   13    2        0.0154532306
   15   12   15    2        0.0009007031
   15   12    4    3        0.0005295419
   15   12    6    3        0.0020678318
   15   12    7    3       -0.0462317422
   15   12   10    3       -0.0108979963
   15   12   12    3       -0.0120945092
   15   12   14    3        0.0007734146
   15   12    5    4       -0.0001673630
   15   12    8    4       -0.0209010923
   15   12    9    4       -0.0036231003
   15   12   11    4        0.0044200374
   15   12   13    4       -0.0037201277
   15   12   15    4       -0.0003700632
   15   12    6    5       -0.0010384330
   15   12    7    5        0.0111996332
   15   12   10    5       -0.0233328151
   15   12   12    5       -0.0061805897
   15   12   14    5        0.0004113222
   15   12    8    6        0.0260920258
   15   12    9    6        0.0328248022
   15   12   11    6        0.0057603518
   15   12   13    6       -0.0069475993
   15   12   15    6       -0.0008237830
   15   12    8    7        0.0006891128
   15   12    9    7        0.0008605365
   15   12   11    7       -0.0004767195
   15   12   13    7        0.0006186225
   15   12   15    7       -0.0051335525
   15   12   10    8       -0.0005920594
   15   12   12    8       -0.0008513975
   15   12   14    8        0.0085649970
   15   12   10    9        0.0011793461
   15   12   12    9        0.0032424629
   15   12   14    9        0.0280749499
   15   12   11   10        0.0011541803
   15   12   13   10       -0.0012826543
   15   12   15   10        0.0244934267
   15   12   12   11        0.0050512924
   15   12   14   11        0.0330707747
   15   12   13   12       -0.0020132192
   15   12   15   12        0.0525683114
   15   12   14   13       -0.0162840915
   16   12    3    1        0.0053142645
   16   12    5    1        0.0053603459
   16   12    8    1       -0.0001628534
   16   12    9    1       -0.0002891450
   16   12   11    1       -0.0004199433
   16   12   13    1        0.0003054235
   16   12   15    1       -0.0057365646
   16   12   16    1       -0.0027004408
   16   12    3    2        0.0002587542
   16   12    5    2        0.0000525469
   16   12    8    2        0.0249549977
   16   12    9    2        0.0068310537
   16   12   11    2        0.0007529517
   16   12   13    2       -0.0098699607
   16   12   15    2       -0.0001345776
   16   12   16    2       -0.0001886092
   16   12    4    3       -0.0000198518
   16   12    6    3        0.0000252090
   16   12    7    3        0.0216652265
   16   12   10    3        0.0230712185
   16   12   12    3        0.0140919226
   16   12   14    3       -0.0009674353
   16   12    5    4        0.0003637769
   16   12    8    4        0.0072204836
   16   12    9    4        0.0209240440
   16   12   11    4       -0.0098114295
   16   12   13    4       -0.0020957519
   16   12   15    4       -0.0003370481
   16   12   16    4       -0.0008161417
   16   12    6    5        0.0013723130
   16   12    7    5       -0.0143679155
   16   12   10    5        0.0283711750
   16   12   12    5       -0.0066490925
   16   12   14    5       -0.0002199095
   16   12    8    6       -0.0148755258
   16   12    9    6       -0.0203346975
   16   12   11    6       -0.0129481709
   16   12   13    6       -0.0034209561
   16   12   15    6        0.0004617312
   16   12   16    6       -0.0006770901
   16   12    8    7       -0.0008646835
   16   12    9    7       -0.0009955823
   16   12   11    7       -0.0017942764
   16   12   13    7       -0.0001512664
   16   12   15    7       -0.0136838395
   16   12   16    7        0.0157274079
   16   12   10    8        0.0007254316
   16   12   12    8       -0.0010162887
   16   12   14    8       -0.0160891969
   16   12   10    9       -0.0015529116
   16   12   12    9       -0.0026170066
   16   12   14    9       -0.0168014769
   16   12   11   10       -0.0010160132
   16   12   13   10        0.0010949906
   16   12   15   10       -0.0243569895
   16   12   16   10       -0.0090544882
   16   12   12   11       -0.0023074701
   16   12   14   11       -0.0049963670
   16   12   13   12        0.0017561361
   16   12   15   12       -0.0345079280
   16   12   16   12        0.0430569621
   16   12   14   13        0.0169387283
   16   12   15   14        0.0033115859
   17   12    1    1        0.0000746627
   17   12    2    1        0.0006762087
   17   12    4    1       -0.0028605423
   17   12    6    1       -0.0001588628
   17   12    7    1        0.0002904352
   17   12   10    1        0.0001827479
   17   12   12    1       -0.0001610938
   17   12   14    1       -0.0030637980
   17   12   17    1       -0.0002381009
   17   12    2    2       -0.0001823927
   17   12    4    2        0.0000082097
   17   12    6    2       -0.0003407990
   17   12    7    2       -0.0149934836
   17   12   10    2        0.0010171214
   17   12   12    2       -0.0059642104
   17   12   14    2        0.0002104073
   17   12   17    2       -0.0008189150
   17   12    3    3        0.0006180303
   17   12    5    3        0.0002833918
   17   12    8    3       -0.0005691099
   17   12    9    3       -0.0003862801
   17   12   11    3        0.0009370211
   17   12   13    3       -0.0056446263
   17   12   15    3       -0.0008961473
   17   12   16    3        0.0000288708
   17   12    4    4       -0.0006825672
   17   12    6    4        0.0005420044
   17   12    7    4        0.0012523507
   17   12   10    4        0.0068092890
   17   12   12    4       -0.0071597185
   17   12   14    4       -0.0003349031
   17   12   17    4       -0.0008683684
   17   12    5    5       -0.0002937806
   17   12    8    5        0.0146301336
   17   12    9    5       -0.0090577395
   17   12   11    5        0.0029943016
   17   12   13    5       -0.0064923700
   17   12   15    5       -0.0001793041
   17   12   16    5       -0.0001462953
   17   12    6    6        0.0003791842
   17   12    7    6        0.0028146901
   17   12   10    6        0.0169235331
   17   12   12    6        0.0024168731
   17   12   14    6        0.0004559622
   17   12   17    6       -0.0009013218
   17   12    7    7        0.0006173821
   17   12   10    7        0.0011730543
   17   12   12    7        0.0001972916
   17   12   14    7       -0.0025290966
   17   12   17    7        0.0043601249
   17   12    8    8       -0.0000820839
   17   12    9    8        0.0002254419
   17   12   11    8        0.0016293537
   17   12   13    8       -0.0011481714
   17   12   15    8        0.0104043230
   17   12   16    8       -0.0060223536
   17   12    9    9       -0.0001191557
   17   12   11    9        0.0005547663
   17   12   13    9       -0.0004663095
   17   12   15    9        0.0034676118
   17   12   16    9       -0.0070168736
   17   12   10   10       -0.0000581487
   17   12   12   10        0.0002899938
   17   12   14   10       -0.0049882061
   17   12   17   10       -0.0142690763
   17   12   11   11        0.0001511233
   17   12   13   11        0.0001614383
   17   12   15   11        0.0114045219
   17   12   16   11        0.0084878703
   17   12   12   12        0.0022836084
   17   12   14   12        0.0125810701
   17   12   17   12        0.0127638824
   17   12   13   13       -0.0015800017
   17   12   15   13        0.0036081682
   17   12   16   13        0.0205849382
   17   12   14   14       -0.0022277268
   17   12   15   15        0.0000768839
   17   12   16   15        0.0005717911
   17   12   16   16        0.0022760473
   13   13    1    1        0.1954526410
   13   13    2    1        0.0000227910
   13   13    4    1        0.0009157967
   13   13    6    1        0.0003290664
   13   13    7    1       -0.0022122024
   13   13   10    1        0.0002168961
   13   13   12    1       -0.0012674974
   13   13    2    2        0.1901617919
   13   13    4    2       -0.0013598569
   13   13    6    2        0.0005763803
   13   13    7    2        0.0032566565
   13   13   10    2        0.0003685769
   13   13   12    2       -0.0008060273
   13   13    3    3        0.1797853544
   13   13    5    3        0.0065742009
   13   13    8    3        0.0001209477
   13   13    9    3       -0.0009601974
   13   13   11    3       -0.0007679821
   13   13   13    3        0.0014381042
   13   13    4    4        0.2032042275
   13   13    6    4        0.0045304264
   13   13    7    4       -0.0004383316
   13   13   10    4       -0.0020423994
   13   13   12    4        0.0005261132
   13   13    5    5        0.2013686106
   13   13    8    5       -0.0025326084
   13   13    9    5        0.0022702696
   13   13   11    5       -0.0008680723
   13   13   13    5       -0.0004989362
   13   13    6    6        0.1885006320
   13   13    7    6        0.0000660650
   13   13   10    6       -0.0027499657
   13   13   12    6       -0.0003813109
   13   13    7    7        0.1812130048
   13   13   10    7        0.0003423380
   13   13   12    7        0.0025689012
   13   13    8    8        0.1914012966
   13   13    9    8       -0.0064411992
   13   13   11    8        0.0012712289
   13   13   13    8       -0.0014271498
   13   13    9    9        0.1924511125
   13   13   11    9       -0.0113272052
   13   13   13    9        0.0078810748
   13   13   10   10        0.1959781161
   13   13   12   10       -0.0120162122
   13   13   11   11        0.1854496972
   13   13   13   11        0.0024907510
   13   13   12   12        0.1796881271
   13   13   13   13        0.2011870894
   14   13    3    1        0.0024017525
   14   13    5    1        0.0000913948
   14   13    8    1        0.0000257645
   14   13    9    1        0.0000101651
   14   13   11    1       -0.0004769962
   14   13   13    1        0.0004250136
   14   13    3    2       -0.0004740746
   14   13    5    2       -0.0008208599
   14   13    8    2        0.0037512498
   14   13    9    2       -0.0032982707
   14   13   11    2        0.0026805365
   14   13   13    2       -0.0079166050
   14   13    4    3       -0.0003137111
   14   13    6    3       -0.0012308410
   14   13    7    3        0.0175983790
   14   13   10    3        0.0061108469
   14   13   12    3        0.0005373132
   14   13   14    3       -0.0003613009
   14   13    5    4        0.0003068012
   14   13    8    4        0.0115697040
   14   13    9    4        0.0003245779
   14   13   11    4       -0.0093488664
   14   13   13    4       -0.0010429579
   14   13    6    5        0.0007824227
   14   13    7    5       -0.0098249843
   14   13   10    5        0.0127141352
   14   13   12    5       -0.0005447967
   14   13   14    5        0.0000040547
   14   13    8    6       -0.0150824718
   14   13    9    6       -0.0111860208
   14   13   11    6        0.0002311723
   14   13   13    6       -0.0061477485
   14   13    8    7       -0.0000577268
   14   13    9    7       -0.0001006746
   14   13   11    7        0.0008424209
   14   13   13    7       -0.0004941488
   14   13   10    8        0.0002595364
   14   13   12    8        0.0009981228
   14   13   14    8        0.0040933629
   14   13   10    9       -0.0007605641
   14   13   12    9       -0.0010970519
   14   13   14    9       -0.0110658718
   14   13   11   10       -0.0000480566
   14   13   13   10        0.0018780682
   14   13   12   11       -0.0027451913
   14   13   14   11       -0.0177261661
   14   13   13   12        0.0005155610
   14   13   14   13        0.0151603029
   15   13    1    1       -0.0001942407
   15   13    2    1        0.0013561219
   15   13    4    1       -0.0036744510
   15   13    6    1       -0.0011297317
   15   13    7    1        0.0002727945
   15   13   10    1        0.0002884343
   15   13   12    1       -0.0004463756
   15   13   14    1       -0.0032781903
   15   13    2    2       -0.0002740725
   15   13    4    2        0.0003391894
   15   13    6    2        0.0010917419
   15   13    7    2       -0.0105884173
   15   13   10    2       -0.0045865675
   15   13   12    2        0.0048572845
   15   13   14    2       -0.0013254501
   15   13    3    3       -0.0000984269
   15   13    5    3        0.0000648235
   15   13    8    3        0.0009755302
   15   13    9    3        0.0036607060
   15   13   11    3        0.0001668758
   15   13   13    3       -0.0046609916
   15   13   15    3       -0.0002270903
   15   13    4    4        0.0010693473
   15   13    6    4       -0.0005856851
   15   13    7    4        0.0070500759
   15   13   10    4        0.0100491505
   15   13   12    4       -0.0038585535
   15   13   14    4        0.0008097184
   15   13    5    5       -0.0008050730
   15   13    8    5        0.0109066828
   15   13    9    5       -0.0074083657
   15   13   11    5        0.0084282506
   15   13   13    5        0.0053759072
   15   13   15    5       -0.0004100631
   15   13    6    6        0.0000848512
   15   13    7    6        0.0027702011
   15   13   10    6        0.0088884694
   15   13   12    6       -0.0053791063
   15   13   14    6       -0.0001581466
   15   13    7    7        0.0000311341
   15   13   10    7       -0.0001220176
   15   13   12    7       -0.0003833196
   15   13   14    7       -0.0061377869
   15   13    8    8        0.0008088350
   15   13    9    8       -0.0000020014
   15   13   11    8       -0.0007902215
   15   13   13    8       -0.0006899320
   15   13   15    8        0.0070033002
   15   13    9    9        0.0002014238
   15   13   11    9       -0.0001685424
   15   13   13    9        0.0016087905
   15   13   15    9       -0.0052258387
   15   13   10   10       -0.0008306325
   15   13   12   10       -0.0001957843
   15   13   14   10       -0.0055131344
   15   13   11   11        0.0010702306
   15   13   13   11       -0.0016656806
   15   13   15   11        0.0128377934
   15   13   12   12        0.0000954271
   15   13   14   12        0.0040581418
   15   13   13   13       -0.0013847994
   15   13   15   13        0.0114163561
   15   13   14   14       -0.0001596318
   16   13    1    1        0.0002587041
   16   13    2    1        0.0010986595
   16   13    4    1       -0.0083203234
   16   13    6    1       -0.0019359606
   16   13    7    1        0.0007894794
   16   13   10    1        0.0004461906
   16   13   12    1       -0.0006072499
   16   13   14    1       -0.0078232321
   16   13    2    2       -0.0006258536
   16   13    4    2        0.0004654055
   16   13    6    2        0.0013520242
   16   13    7    2       -0.0352347566
   16   13   10    2       -0.0036017311
   16   13   12    2       -0.0028577641
   16   13   14    2       -0.0010014540
   16   13    3    3        0.0010957075
   16   13    5    3       -0.0002349706
   16   13    8    3       -0.0009925255
   16   13    9    3        0.0054849537
   16   13   11    3        0.0047127734
   16   13   13    3       -0.0124531927
   16   13   15    3       -0.0009156325
   16   13   16    3       -0.0001980983
   16   13    4    4        0.0008130568
   16   13    6    4       -0.0001819562
   16   13    7    4        0.0076455603
   16   13   10    4        0.0194656444
   16   13   12    4       -0.0140356415
   16   13   14    4        0.0010217340
   16   13    5    5       -0.0020861176
   16   13    8    5        0.0301649908
   16   13    9    5       -0.0216053770
   16   13   11    5        0.0111756194
   16   13   13    5       -0.0019435770
   16   13   15    5       -0.0008190502
   16   13   16    5       -0.0006394364
   16   13    6    6        0.0006202336
   16   13    7    6        0.0058283024
   16   13   10    6        0.0339263763
   16   13   12    6        0.0013570246
   16   13   14    6        0.0001599875
   16   13    7    7        0.0012841437
   16   13   10    7        0.0012448758
   16   13   12    7       -0.0009289509
   16   13   14    7       -0.0133914755
   16   13    8    8        0.0007552108
   16   13    9    8        0.0002928423
   16   13   11    8        0.0007121358
   16   13   13    8       -0.0015997814
   16   13   15    8        0.0229954131
   16   13   16    8       -0.0009337603
   16   13    9    9        0.0007087273
   16   13   11    9        0.0009317085
   16   13   13    9        0.0012844979
   16   13   15    9        0.0029788008
   16   13   16    9       -0.0174836406
   16   13   10   10       -0.0018689504
   16   13   12   10        0.0007595834
   16   13   14   10       -0.0099288697
   16   13   11   11        0.0022702708
   16   13   13   11       -0.0024415694
   16   13   15   11        0.0318077294
   16   13   16   11        0.0255713778
   16   13   12   12        0.0029358552
   16   13   14   12        0.0249541269
   16   13   13   13       -0.0037939441
   16   13   15   13        0.0151899977
   16   13   16   13        0.0442520550
   16   13   14   14       -0.0031202231
   16   13   15   15       -0.0012818828
   17   13    3    1        0.0043551999
   17   13    5    1        0.0107226603
   17   13    8    1       -0.0005919444
   17   13    9    1        0.0000879638
   17   13   11    1        0.0000443256
   17   13   13    1       -0.0001644778
   17   13   15    1       -0.0001620165
   17   13   16    1        0.0007874822
   17   13    3    2        0.0002935638
   17   13    5    2       -0.0007921284
   17   13    8    2        0.0321098625
   17   13    9    2        0.0141429846
   17   13   11    2       -0.0020949229
   17   13   13    2        0.0021406508
   17   13   15    2        0.0000709295
   17   13   16    2        0.0003124452
   17   13    4    3        0.0005575798
   17   13    6    3        0.0008104889
   17   13    7    3       -0.0088717679
   17   13   10    3        0.0250611587
   17   13   12    3        0.0053820354
   17   13   14    3       -0.0008364655
   17   13   17    3        0.0001612684
   17   13    5    4        0.0011619114
   17   13    8    4       -0.0151427390
   17   13    9    4        0.0471391742
   17   13   11    4       -0.0110207405
   17   13   13    4        0.0081472443
   17   13   15    4       -0.0005352699
   17   13   16    4       -0.0000625874
   17   13    6    5        0.0006538723
   17   13    7    5       -0.0129820788
   17   13   10    5        0.0299265803
   17   13   12    5       -0.0203696792
   17   13   14    5        0.0008868943
   17   13   17    5        0.0004309617
   17   13    8    6        0.0135168828
   17   13    9    6       -0.0002709966
   17   13   11    6       -0.0203267595
   17   13   13    6       -0.0068291463
   17   13   15    6        0.0013511661
   17   13   16    6       -0.0004674265
   17   13    8    7        0.0008199160
   17   13    9    7       -0.0001894396
   17   13   11    7       -0.0021875957
   17   13   13    7        0.0001152034
   17   13   15    7       -0.0190125189
   17   13   16    7        0.0080105627
   17   13   10    8        0.0002179816
   17   13   12    8       -0.0020806613
   17   13   14    8       -0.0273844604
   17   13   17    8       -0.0112931337
   17   13   10    9       -0.0012810592
   17   13   12    9       -0.0011208894
   17   13   14    9       -0.0024982800
   17   13   17    9        0.0356573118
   17   13   11   10        0.0006272571
   17   13   13   10        0.0019247173
   17   13   15   10       -0.0110663059
   17   13   16   10       -0.0283792099
   17   13   12   11        0.0012275618
   17   13   14   11        0.0276100798
   17   13   17   11       -0.0214261880
   17   13   13   12       -0.0015194509
   17   13   15   12       -0.0053770739
   17   13   16   12        0.0310377681
   17   13   14   13        0.0034130274
   17   13   17   13        0.0637725910
   17   13   15   14       -0.0014986583
   17   13   16   14       -0.0010268076
   14   14    1    1        0.2063505372
   14   14    2    1        0.0006473144
   14   14    4    1        0.0005719931
   14   14    6    1       -0.0001591887
   14   14    7    1        0.0012166871
   14   14   10    1       -0.0019216801
   14   14   12    1        0.0002924278
   14   14   14    1        0.0009756315
   14   14    2    2        0.1946881872
   14   14    4    2       -0.0018426319
   14   14    6    2        0.0082992003
   14   14    7    2        0.0047314021
   14   14   10    2        0.0001560988
   14   14   12    2       -0.0003168030
   14   14   14    2        0.0019001710
   14   14    3    3        0.1994122913
   14   14    5    3       -0.0083441816
   14   14    8    3        0.0002723043
   14   14    9    3       -0.0014239892
   14   14   11    3       -0.0017669056
   14   14   13    3        0.0005133986
   14   14    4    4        0.1893548338
   14   14    6    4       -0.0073735260
   14   14    7    4       -0.0004227930
   14   14   10    4       -0.0011441142
   14   14   12    4        0.0020337572
   14   14   14    4        0.0108769830
   14   14    5    5        0.1831926113
   14   14    8    5       -0.0018723165
   14   14    9    5        0.0023081261
   14   14   11    5        0.0000128818
   14   14   13    5       -0.0002987915
   14   14    6    6        0.1937178364
   14   14    7    6       -0.0001599350
   14   14   10    6       -0.0030355395
   14   14   12    6       -0.0017365162
   14   14   14    6       -0.0018723331
   14   14    7    7        0.1990752929
   14   14   10    7       -0.0042577151
   14   14   12    7       -0.0079655908
   14   14   14    7        0.0035922151
   14   14    8    8        0.1951898781
   14   14    9    8        0.0019179746
   14   14   11    8       -0.0119625964
   14   14   13    8        0.0086475255
   14   14    9    9        0.1886218547
   14   14   11    9        0.0085862006
   14   14   13    9       -0.0028133141
   14   14   10   10        0.1796588781
   14   14   12   10        0.0059808949
   14   14   14   10       -0.0007756617
   14   14   11   11        0.1982240093
   14   14   13   11       -0.0090379027
   14   14   12   12        0.1829270918
   14   14   14   12       -0.0024013536
   14   14   13   13        0.1794376708
   14   14   14   14        0.2038189441
   15   14    3    1        0.0000598499
   15   14    5    1       -0.0006445103
   15   14    8    1        0.0014963880
   15   14    9    1       -0.0013475346
   15   14   11    1        0.0000500520
   15   14   13    1        0.0012007809
   15   14   15    1       -0.0012442827
   15   14    3    2        0.0158806616
   15   14    5    2       -0.0019916975
   15   14    8    2       -0.0006334909
   15   14    9    2       -0.0009480885
   15   14   11    2       -0.0010866226
   15   14   13    2       -0.0028869193
   15   14   15    2        0.0077387619
   15   14    4    3        0.0074906294
   15   14    6    3        0.0029004216
   15   14    7    3        0.0064083834
   15   14   10    3        0.0004260265
   15   14   12    3        0.0012566525
   15   14   14    3        0.0134830107
   15   14    5    4       -0.0034873862
   15   14    8    4        0.0039573499
   15   14    9    4       -0.0012010948
   15   14   11    4       -0.0014147861
   15   14   13    4        0.0009116292
   15   14   15    4       -0.0041938042
   15   14    6    5       -0.0086368923
   15   14    7    5       -0.0018018196
   15   14   10    5        0.0026110569
   15   14   12    5        0.0007647637
   15   14   14    5       -0.0067087517
   15   14    8    6       -0.0048425344
   15   14    9    6       -0.0036076313
   15   14   11    6        0.0014807505
   15   14   13    6        0.0001154843
   15   14   15    6        0.0103271304
   15   14    8    7        0.0004496595
   15   14    9    7       -0.0087752670
   15   14   11    7       -0.0175140032
   15   14   13    7       -0.0024835556
   15   14   15    7        0.0030783443
   15   14   10    8        0.0009649654
   15   14   12    8        0.0092729166
   15   14   14    8        0.0000664817
   15   14   10    9        0.0108128840
   15   14   12    9        0.0121147845
   15   14   14    9       -0.0048126867
   15   14   11   10        0.0017597069
   15   14   13   10       -0.0056598620
   15   14   15   10       -0.0033412953
   15   14   12   11        0.0122294643
   15   14   14   11       -0.0073221996
   15   14   13   12       -0.0028923448
   15   14   15   12       -0.0063099623
   15   14   14   13        0.0024612426
   15   14   15   14        0.0208537461
   16   14    3    1       -0.0001626288
   16   14    5    1       -0.0002697055
   16   14    8    1        0.0007433493
   16   14    9    1       -0.0006187965
   16   14   11    1        0.0000959052
   16   14   13    1       -0.0010990537
   16   14   15    1        0.0000384048
   16   14   16    1        0.0000410442
   16   14    3    2       -0.0017174360
   16   14    5    2        0.0084442975
   16   14    8    2       -0.0009144748
   16   14    9    2       -0.0000936581
   16   14   11    2        0.0005481499
   16   14   13    2        0.0002225673
   16   14   15    2        0.0064561679
   16   14   16    2       -0.0030590017
   16   14    4    3       -0.0016687464
   16   14    6    3        0.0060956000
   16   14    7    3       -0.0010646661
   16   14   10    3       -0.0008482054
   16   14   12    3       -0.0007230763
   16   14   14    3       -0.0007760613
   16   14    5    4       -0.0011099128
   16   14    8    4       -0.0003878115
   16   14    9    4       -0.0006863789
   16   14   11    4        0.0003266337
   16   14   13    4        0.0001702918
   16   14   15    4       -0.0010892363
   16   14   16    4       -0.0063986096
   16   14    6    5        0.0035914108
   16   14    7    5        0.0009789470
   16   14   10    5       -0.0011677997
   16   14   12    5        0.0000778642
   16   14   14    5       -0.0017691039
   16   14    8    6        0.0012345435
   16   14    9    6        0.0006839333
   16   14   11    6        0.0002635855
   16   14   13    6        0.0002314410
   16   14   15    6       -0.0076883134
   16   14   16    6       -0.0019107301
   16   14    8    7       -0.0071223458
   16   14    9    7        0.0006206352
   16   14   11    7       -0.0024099851
   16   14   13    7        0.0009366764
   16   14   15    7        0.0001497575
   16   14   16    7       -0.0009844671
   16   14   10    8        0.0014414988
   16   14   12    8       -0.0076231988
   16   14   14    8        0.0009106474
   16   14   10    9       -0.0024305990
   16   14   12    9       -0.0047066979
   16   14   14    9        0.0012610754
   16   14   11   10       -0.0050728361
   16   14   13   10       -0.0090463660
   16   14   15   10        0.0011419372
   16   14   16   10       -0.0000002375
   16   14   12   11        0.0009597136
   16   14   14   11        0.0003319623
   16   14   13   12        0.0094573761
   16   14   15   12        0.0021349945
   16   14   16   12       -0.0011501451
   16   14   14   13       -0.0012606226
   16   14   15   14       -0.0021862685
   16   14   16   14        0.0082106487
   17   14    1    1       -0.0045885135
   17   14    2    1       -0.0000127750
   17   14    4    1        0.0000369838
   17   14    6    1        0.0002964678
   17   14    7    1       -0.0007161075
   17   14   10    1        0.0015023905
   17   14   12    1       -0.0005434830
   17   14   14    1       -0.0001938754
   17   14   17    1        0.0001367336
   17   14    2    2       -0.0004654003
   17   14    4    2        0.0011129088
   17   14    6    2       -0.0076689561
   17   14    7    2        0.0001007736
   17   14   10    2        0.0000117534
   17   14   12    2        0.0004404070
   17   14   14    2        0.0009553795
   17   14   17    2       -0.0077047018
   17   14    3    3       -0.0009311214
   17   14    5    3        0.0062896874
   17   14    8    3        0.0002083859
   17   14    9    3       -0.0002457557
   17   14   11    3       -0.0002293164
   17   14   13    3        0.0002984857
   17   14   15    3       -0.0067967195
   17   14   16    3       -0.0003916330
   17   14    4    4       -0.0057862937
   17   14    6    4        0.0059988756
   17   14    7    4        0.0003440276
   17   14   10    4       -0.0001439503
   17   14   12    4       -0.0004779922
   17   14   14    4       -0.0090257492
   17   14   17    4       -0.0007117846
   17   14    5    5        0.0084250278
   17   14    8    5       -0.0000994570
   17   14    9    5        0.0000268627
   17   14   11    5       -0.0000386734
   17   14   13    5        0.0002222386
   17   14   15    5        0.0024683561
   17   14   16    5       -0.0032395030
   17   14    6    6       -0.0008598927
   17   14    7    6        0.0000757254
   17   14   10    6       -0.0003576066
   17   14   12    6        0.0002526061
   17   14   14    6        0.0052341044
   17   14   17    6       -0.0086331143
   17   14    7    7       -0.0016656044
   17   14   10    7        0.0026478087
   17   14   12    7        0.0060192449
   17   14   14    7       -0.0002319518
   17   14   17    7       -0.0004962598
   17   14    8    8       -0.0052310070
   17   14    9    8        0.0002909044
   17   14   11    8        0.0113831283
   17   14   13    8       -0.0089517974
   17   14   15    8       -0.0011913117
   17   14   16    8       -0.0000536580
   17   14    9    9       -0.0031000130
   17   14   11    9       -0.0020044645
   17   14   13    9       -0.0029753257
   17   14   15    9        0.0001624049
   17   14   16    9        0.0000125523
   17   14   10   10        0.0100119509
   17   14   12   10       -0.0036320791
   17   14   14   10        0.0002541024
   17   14   17   10        0.0004132726
   17   14   11   11       -0.0100499762
   17   14   13   11        0.0101027368
   17   14   15   11        0.0012158147
   17   14   16   11       -0.0001145172
   17   14   12   12        0.0070051298
   17   14   14   12       -0.0013378222
   17   14   17   12        0.0007869056
   17   14   13   13        0.0024547694
   17   14   15   13       -0.0006276174
   17   14   16   13       -0.0004706112
   17   14   14   14       -0.0110006160
   17   14   17   14        0.0121419492
   17   14   15   15        0.0030131775
   17   14   16   15       -0.0001079551
   17   14   16   16        0.0100618339
   15   15    1    1        0.2032404898
   15   15    2    1        0.0006383078
   15   15    4    1        0.0000691225
   15   15    6    1        0.0002026034
   15   15    7    1        0.0006822708
   15   15   10    1       -0.0011805099
   15   15   12    1        0.0019214974
   15   15   14    1        0.0000202731
   15   15    2    2        0.1954381509
   15   15    4    2       -0.0022001619
   15   15    6    2       -0.0083721864
   15   15    7    2        0.0023492337
   15   15   10    2        0.0001434942
   15   15   12    2        0.0002960499
   15   15   14    2        0.0047919501
   15   15    3    3        0.2002679589
   15   15    5    3       -0.0030347026
   15   15    8    3        0.0004239890
   15   15    9    3       -0.0014024031
   15   15   11    3       -0.0019966667
   15   15   13    3        0.0002769834
   15   15   15    3       -0.0037721884
   15   15    4    4        0.1820382061
   15   15    6    4       -0.0000252987
   15   15    7    4        0.0004866508
   15   15   10    4       -0.0002547188
   15   15   12    4        0.0005203452
   15   15   14    4       -0.0028553354
   15   15    5    5        0.1868532083
   15   15    8    5       -0.0004766574
   15   15    9    5        0.0010594518
   15   15   11    5        0.0003205054
   15   15   13    5       -0.0005050647
   15   15   15    5       -0.0009176224
   15   15    6    6        0.1951462519
   15   15    7    6        0.0002200274
   15   15   10    6       -0.0017215799
   15   15   12    6       -0.0009658695
   15   15   14    6        0.0085155659
   15   15    7    7        0.1993838443
   15   15   10    7        0.0056176770
   15   15   12    7        0.0011559628
   15   15   14    7        0.0023699338
   15   15    8    8        0.1875850477
   15   15    9    8        0.0046755610
   15   15   11    8        0.0067336157
   15   15   13    8        0.0018429457
   15   15   15    8       -0.0017764366
   15   15    9    9        0.1853912253
   15   15   11    9        0.0051561024
   15   15   13    9       -0.0106702702
   15   15   15    9       -0.0019712613
   15   15   10   10        0.1891678636
   15   15   12   10        0.0093564729
   15   15   14   10       -0.0012775046
   15   15   11   11        0.1871834101
   15   15   13   11        0.0065636706
   15   15   15   11       -0.0013320055
   15   15   12   12        0.1964917148
   15   15   14   12       -0.0030067209
   15   15   13   13        0.1785674395
   15   15   15   13       -0.0006188827
   15   15   14   14        0.1876409017
   15   15   15   15        0.1997574092
   16   15    1    1        0.0111246372
   16   15    2    1        0.0000104772
   16   15    4    1       -0.0002706410
   16   15    6    1        0.0000252866
   16   15    7    1       -0.0021870077
   16   15   10    1       -0.0026760043
   16   15   12    1       -0.0016742198
   16   15   14    1       -0.0006013908
   16   15    2    2        0.0016334683
   16   15    4    2       -0.0120455385
   16   15    6    2        0.0009026535
   16   15    7    2       -0.0021305397
   16   15   10    2       -0.0001408407
   16   15   12    2        0.0002056865
   16   15   14    2        0.0080951802
   16   15    3    3       -0.0082997740
   16   15    5    3       -0.0029870284
   16   15    8    3       -0.0004049441
   16   15    9    3        0.0008458978
   16   15   11    3        0.0007978652
   16   15   13    3       -0.0007057381
   16   15   15    3        0.0077880330
   16   15   16    3       -0.0105237768
   16   15    4    4        0.0069323098
   16   15    6    4        0.0106362419
   16   15    7    4        0.0008966534
   16   15   10    4        0.0008710681
   16   15   12    4       -0.0006772259
   16   15   14    4       -0.0007309139
   16   15    5    5        0.0083028624
   16   15    8    5        0.0012033556
   16   15    9    5       -0.0004925495
   16   15   11    5        0.0007154444
   16   15   13    5       -0.0009196343
   16   15   15    5        0.0109929714
   16   15   16    5        0.0081585513
   16   15    6    6       -0.0075617646
   16   15    7    6        0.0001115346
   16   15   10    6        0.0013296767
   16   15   12    6       -0.0000011564
   16   15   14    6       -0.0094017244
   16   15    7    7        0.0002756794
   16   15   10    7        0.0016863514
   16   15   12    7       -0.0125103732
   16   15   14    7       -0.0004665212
   16   15    8    8       -0.0015494770
   16   15    9    8       -0.0116460059
   16   15   11    8        0.0063690775
   16   15   13    8        0.0102695994
   16   15   15    8        0.0018302703
   16   15   16    8        0.0003077700
   16   15    9    9       -0.0028002151
   16   15   11    9       -0.0076746161
   16   15   13    9       -0.0024524378
   16   15   15    9        0.0001148486
   16   15   16    9       -0.0003294539
   16   15   10   10        0.0023195292
   16   15   12   10       -0.0136935884
   16   15   14   10        0.0006369341
   16   15   11   11        0.0112770907
   16   15   13   11        0.0117500517
   16   15   15   11        0.0015702816
   16   15   16   11        0.0027835736
   16   15   12   12       -0.0168048240
   16   15   14   12        0.0020939023
   16   15   13   13        0.0082073427
   16   15   15   13        0.0002295484
   16   15   16   13        0.0011523727
   16   15   14   14       -0.0021514038
   16   15   15   15       -0.0034030298
   16   15   16   15        0.0230460023
   17   15    3    1        0.0000773176
   17   15    5    1        0.0004561157
   17   15    8    1        0.0007174794
   17   15    9    1       -0.0000826868
   17   15   11    1        0.0002283064
   17   15   13    1        0.0002977109
   17   15   15    1        0.0002577987
   17   15   16    1        0.0001986479
   17   15    3    2        0.0016289124
   17   15    5    2        0.0012012326
   17   15    8    2        0.0013318048
   17   15    9    2        0.0006354694
   17   15   11    2       -0.0000465074
   17   15   13    2        0.0005664101
   17   15   15    2        0.0003106445
   17   15   16    2        0.0032470317
   17   15    4    3        0.0013645077
   17   15    6    3       -0.0010151054
   17   15    7    3       -0.0016669794
   17   15   10    3        0.0007875854
   17   15   12    3        0.0001099991
   17   15   14    3       -0.0007116184
   17   15   17    3       -0.0007469412
   17   15    5    4       -0.0010246583
   17   15    8    4       -0.0014999986
   17   15    9    4        0.0017869757
   17   15   11    4       -0.0000834935
   17   15   13    4        0.0001532546
   17   15   15    4       -0.0025614888
   17   15   16    4       -0.0011025206
   17   15    6    5       -0.0017116409
   17   15    7    5       -0.0001003992
   17   15   10    5        0.0004744860
   17   15   12    5       -0.0009508474
   17   15   14    5        0.0002905069
   17   15   17    5        0.0006510202
   17   15    8    6        0.0014917475
   17   15    9    6        0.0008885655
   17   15   11    6       -0.0008890059
   17   15   13    6       -0.0000430965
   17   15   15    6        0.0014398805
   17   15   16    6       -0.0034392106
   17   15    8    7        0.0002276547
   17   15    9    7        0.0010072348
   17   15   11    7       -0.0016715738
   17   15   13    7       -0.0018601790
   17   15   15    7       -0.0010979726
   17   15   16    7       -0.0003876348
   17   15   10    8        0.0000495367
   17   15   12    8        0.0029221402
   17   15   14    8       -0.0016376570
   17   15   17    8        0.0006251229
   17   15   10    9        0.0021200899
   17   15   12    9        0.0018498888
   17   15   14    9        0.0006281236
   17   15   17    9        0.0014890314
   17   15   11   10       -0.0012070565
   17   15   13   10       -0.0020559060
   17   15   15   10        0.0001192707
   17   15   16   10       -0.0013728056
   17   15   12   11        0.0020057221
   17   15   14   11        0.0025520689
   17   15   17   11       -0.0012714617
   17   15   13   12       -0.0005752989
   17   15   15   12        0.0010571482
   17   15   16   12        0.0003713946
   17   15   14   13       -0.0007577384
   17   15   17   13        0.0025158230
   17   15   15   14        0.0023681461
   17   15   16   14       -0.0002411325
   17   15   17   15        0.0020115131
   16   16    1    1        0.1987719612
   16   16    2    1        0.0002790128
   16   16    4    1       -0.0005749460
   16   16    6    1        0.0002056447
   16   16    7    1       -0.0015927390
   16   16   10    1       -0.0004742044
   16   16   12    1       -0.0004490035
   16   16   14    1       -0.0007018457
   16   16    2    2        0.1928349670
   16   16    4    2       -0.0044266119
   16   16    6    2       -0.0096211440
   16   16    7    2       -0.0022359807
   16   16   10    2       -0.0003414196
   16   16   12    2       -0.0000985382
   16   16   14    2       -0.0009484045
   16   16    3    3        0.1871038047
   16   16    5    3        0.0064228171
   16   16    8    3        0.0001323973
   16   16    9    3       -0.0002517652
   16   16   11    3       -0.0005114775
   16   16   13    3       -0.0004206286
   16   16   15    3       -0.0099937639
   16   16   16    3       -0.0011823511
   16   16    4    4        0.1890211997
   16   16    6    4        0.0067564547
   16   16    7    4        0.0012096872
   16   16   10    4        0.0012499814
   16   16   12    4       -0.0015017028
   16   16   14    4       -0.0082679545
   16   16    5    5        0.2008449277
   16   16    8    5        0.0019545100
   16   16    9    5       -0.0012496342
   16   16   11    5        0.0010937407
   16   16   13    5       -0.0004758448
   16   16   15    5        0.0071131765
   16   16   16    5        0.0019289172
   16   16    6    6        0.1920134905
   16   16    7    6        0.0009341055
   16   16   10    6        0.0019145723
   16   16   12    6       -0.0001133978
   16   16   14    6        0.0001425673
   16   16    7    7        0.1880187394
   16   16   10    7        0.0065501610
   16   16   12    7        0.0062847832
   16   16   14    7       -0.0009654861
   16   16    8    8        0.1883866747
   16   16    9    8       -0.0019849575
   16   16   11    8        0.0110382257
   16   16   13    8       -0.0029787775
   16   16   15    8        0.0010263334
   16   16   16    8        0.0000781761
   16   16    9    9        0.1842837005
   16   16   11    9       -0.0060504251
   16   16   13    9       -0.0061769279
   16   16   15    9        0.0002254497
   16   16   16    9       -0.0012963586
   16   16   10   10        0.2001283048
   16   16   12   10       -0.0053784380
   16   16   14   10       -0.0004235378
   16   16   11   11        0.1816254626
   16   16   13   11        0.0131906331
   16   16   15   11        0.0033992312
   16   16   16   11        0.0022302482
   16   16   12   12        0.1918650294
   16   16   14   12        0.0005486962
   16   16   13   13        0.1916067410
   16   16   15   13        0.0005041109
   16   16   16   13        0.0026291654
   16   16   14   14        0.1753473200
   16   16   15   15        0.1902916923
   16   16   16   15        0.0052313396
   16   16   16   16        0.2009699564
   17   16    3    1        0.0002182069
   17   16    5    1        0.0002001357
   17   16    8    1        0.0019005017
   17   16    9    1       -0.0016539230
   17   16   11    1       -0.0000253012
   17   16   13    1       -0.0009514667
   17   16   15    1       -0.0003041863
   17   16   16    1       -0.0001023024
   17   16    3    2        0.0007303563
   17   16    5    2        0.0118810925
   17   16    8    2        0.0013358962
   17   16    9    2        0.0005201636
   17   16   11    2        0.0006004040
   17   16   13    2       -0.0002692906
   17   16   15    2        0.0073608717
   17   16   16    2       -0.0043993886
   17   16    4    3       -0.0008299138
   17   16    6    3        0.0078035998
   17   16    7    3        0.0004768966
   17   16   10    3        0.0010233103
   17   16   12    3        0.0003611914
   17   16   14    3       -0.0008613462
   17   16   17    3       -0.0042354418
   17   16    5    4       -0.0009975213
   17   16    8    4       -0.0001480375
   17   16    9    4        0.0015271190
   17   16   11    4       -0.0005837510
   17   16   13    4        0.0001585064
   17   16   15    4       -0.0017851927
   17   16   16    4       -0.0077118797
   17   16    6    5        0.0049635219
   17   16    7    5       -0.0000414189
   17   16   10    5        0.0009337894
   17   16   12    5       -0.0006308354
   17   16   14    5       -0.0047256258
   17   16   17    5       -0.0119344772
   17   16    8    6        0.0004395560
   17   16    9    6       -0.0007738182
   17   16   11    6       -0.0009254458
   17   16   13    6       -0.0000662959
   17   16   15    6       -0.0068884859
   17   16   16    6       -0.0052661215
   17   16    8    7       -0.0088697445
   17   16    9    7        0.0002964641
   17   16   11    7       -0.0038544773
   17   16   13    7        0.0021980768
   17   16   15    7       -0.0009545150
   17   16   16    7        0.0000028213
   17   16   10    8        0.0044440960
   17   16   12    8       -0.0092677010
   17   16   14    8       -0.0006885306
   17   16   17    8       -0.0011012464
   17   16   10    9       -0.0020774826
   17   16   12    9       -0.0032175074
   17   16   14    9       -0.0001147665
   17   16   17    9        0.0010048092
   17   16   11   10       -0.0056803052
   17   16   13   10       -0.0144528806
   17   16   15   10       -0.0009741512
   17   16   16   10       -0.0009890282
   17   16   12   11        0.0022458765
   17   16   14   11        0.0002573310
   17   16   17   11       -0.0005457844
   17   16   13   12        0.0125797042
   17   16   15   12       -0.0003619008
   17   16   16   12        0.0024560121
   17   16   14   13       -0.0002636580
   17   16   17   13        0.0020066486
   17   16   15   14       -0.0003477951
   17   16   16   14        0.0095561673
   17   16   17   15        0.0001270685
   17   16   17   16        0.0143205881
   17   17    1    1        0.1874511499
   17   17    2    1        0.0001789733
   17   17    4    1        0.0000470647
   17   17    6    1       -0.0000906251
   17   17    7    1       -0.0017084796
   17   17   10    1        0.0020179819
   17   17   12    1       -0.0013499119
   17   17   14    1        0.0000972765
   17   17   17    1       -0.0000869325
   17   17    2    2        0.1871401740
   17   17    4    2        0.0068548754
   17   17    6    2        0.0075467360
   17   17    7    2       -0.0000192072
   17   17   10    2       -0.0004455117
   17   17   12    2       -0.0011203177
   17   17   14    2       -0.0119776312
   17   17   17    2        0.0035898493
   17   17    3    3        0.1776688842
   17   17    5    3        0.0088904364
   17   17    8    3        0.0002355304
   17   17    9    3       -0.0001861810
   17   17   11    3       -0.0003298572
   17   17   13    3        0.0001276017
   17   17   15    3       -0.0029294384
   17   17   16    3       -0.0063658495
   17   17    4    4        0.2123553645
   17   17    6    4       -0.0010635192
   17   17    7    4        0.0004802085
   17   17   10    4        0.0002519506
   17   17   12    4       -0.0009474597
   17   17   14    4        0.0000893058
   17   17   17    4        0.0191231347
   17   17    5    5        0.1992450648
   17   17    8    5        0.0008599048
   17   17    9    5       -0.0001172822
   17   17   11    5        0.0007265029
   17   17   13    5        0.0004594224
   17   17   15    5        0.0015312573
   17   17   16    5       -0.0122766451
   17   17    6    6        0.1895751140
   17   17    7    6        0.0008810092
   17   17   10    6        0.0008964715
   17   17   12    6       -0.0010134226
   17   17   14    6       -0.0108260432
   17   17   17    6       -0.0003604748
   17   17    7    7        0.1758742340
   17   17   10    7       -0.0046044098
   17   17   12    7        0.0057825938
   17   17   14    7       -0.0006564142
   17   17   17    7        0.0002433151
   17   17    8    8        0.1944835442
   17   17    9    8       -0.0048462472
   17   17   11    8       -0.0077197441
   17   17   13    8       -0.0058264545
   17   17   15    8        0.0011476637
   17   17   16    8       -0.0005816669
   17   17    9    9        0.2010611308
   17   17   11    9       -0.0125299782
   17   17   13    9        0.0198831224
   17   17   15    9        0.0005808246
   17   17   16    9        0.0002221644
   17   17   10   10        0.1930231760
   17   17   12   10       -0.0110056162
   17   17   14   10        0.0002027964
   17   17   17   10       -0.0009509244
   17   17   11   11        0.1821835738
   17   17   13   11       -0.0106045810
   17   17   15   11       -0.0002097151
   17   17   16   11        0.0001182611
   17   17   12   12        0.1784148609
   17   17   14   12        0.0010789181
   17   17   17   12       -0.0002886139
   17   17   13   13        0.2022475186
   17   17   15   13        0.0015879590
   17   17   16   13        0.0014009776
   17   17   14   14        0.1808095029
   17   17   17   14       -0.0024574833
   17   17   15   15        0.1705132500
   17   17   16   15        0.0004002578
   17   17   16   16        0.1829962915
   17   17   17   17        0.2162692500
 end_two_electron_integrals
 enrep_tce =    1433.19636565569     
  EHF(A)             =      1089.18446787
  EHF(total)         =      -756.60941820
  Shift (HFtot-HFA)  =     -1845.79388607
 Cpu & wall time / sec          256.3          269.2
 T1-number-of-tasks                    70
 
 t1 file size   =               70
 t1 file name   = ./c20_fullerene_ccpvdz_17_7_7.t1
 t1 file handle =       -998
 T2-number-of-boxes                  6440
 
 t2 file size   =             6440
 t2 file name   = ./c20_fullerene_ccpvdz_17_7_7.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0727323801684  -0.1113859807065    10.9    15.3     0.5
    2   0.0342002325694  -0.1282074007845    10.8    15.2     0.5
    3   0.0181877944738  -0.1345505910119    11.0    15.4     0.5
    4   0.0103398669199  -0.1375416533824    10.7    15.1     0.5
    5   0.0061545696929  -0.1390609410022    10.7    15.2     0.5
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0008205953878  -0.1410281253859    10.3    14.6     0.5
    7   0.0004469829799  -0.1409799720586    10.4    14.6     0.5
    8   0.0003064834636  -0.1409860904108    10.3    14.6     0.5
    9   0.0002204100149  -0.1409891293505    10.5    14.6     0.5
   10   0.0001625457478  -0.1409920507220    10.5    14.6     0.5
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0000373542003  -0.1409995869947    10.4    14.6     0.5
   12   0.0000240338040  -0.1410039928734    10.4    14.6     0.5
   13   0.0000181443069  -0.1410047471291    10.4    14.7     0.5
   14   0.0000140419592  -0.1410050440082    10.5    14.6     0.5
   15   0.0000110065698  -0.1410051776586    10.3    14.6     0.5
 MICROCYCLE DIIS UPDATE:                    15                     5
   16   0.0000020048538  -0.1410054235447    10.4    14.6     0.5
   17   0.0000011372754  -0.1410053977662    10.4    14.6     0.5
   18   0.0000007834687  -0.1410054604253    10.5    14.6     0.5
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.141005460425335
 CCSD total energy / hartree       =      -756.750423661705895

 Singles contributions

 Doubles contributions
    62a   (alpha)    62a   (beta ) ---    57a   (alpha)    57a   (beta )       -0.1079948264
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
  0.994219076548456      :(1a)+ (2a)+ (3a)+ (4a)+ (5a)+ (6a)+ (7a)+ (1b)+ (2b)+ 
 (3b)+ (4b)+ (5b)+ (6b)+ (7b)+ |0>

 Singles strings

 Doubles strings
 -0.107370516563610      :(9a)+ (9b)+ (4b)  (4a)  (1a)+ (2a)+ (3a)+ (4a)+ (5a)+ 
 (6a)+ (7a)+ (1b)+ (2b)+ (3b)+ (4b)+ (5b)+ (6b)+ (7b)+ |0>
 -------------------------------------

 Task  times  cpu:      489.0s     wall:      581.3s
 
 
                                NWChem Input Module
                                -------------------
 
 
 Summary of allocated global arrays
-----------------------------------
  No active global arrays



                         GA Statistics for process    0
                         ------------------------------

       create   destroy   get      put      acc     scatter   gather  read&inc
calls: 3000     3000     1.78e+06 7336     4.34e+04    0        0     8.45e+04 
number of processes/call 1.03e+00 2.53e+00 1.27e+00 0.00e+00 0.00e+00
bytes total:             1.78e+10 1.48e+08 8.37e+07 0.00e+00 0.00e+00 6.76e+05
bytes remote:            1.77e+10 1.36e+08 6.85e+07 0.00e+00 0.00e+00 0.00e+00
Max memory consumed for GA by this process: 118620936 bytes
 
MA_summarize_allocated_blocks: starting scan ...
MA_summarize_allocated_blocks: scan completed: 0 heap blocks, 0 stack blocks
MA usage statistics:

	allocation statistics:
					      heap	     stack
					      ----	     -----
	current number of blocks	         0	         0
	maximum number of blocks	        16	        33
	current total bytes		         0	         0
	maximum total bytes		     80120	  40632440
	maximum total K-bytes		        81	     40633
	maximum total M-bytes		         1	        41
 
 
                                     CITATION
                                     --------
                Please cite the following reference when publishing
                           results obtained with NWChem:
 
                 M. Valiev, E.J. Bylaska, N. Govind, K. Kowalski,
              T.P. Straatsma, H.J.J. van Dam, D. Wang, J. Nieplocha,
                        E. Apra, T.L. Windus, W.A. de Jong
                 "NWChem: a comprehensive and scalable open-source
                  solution for large scale molecular simulations"
                      Comput. Phys. Commun. 181, 1477 (2010)
                           doi:10.1016/j.cpc.2010.04.018
 
                                      AUTHORS
                                      -------
          E. Apra, E. J. Bylaska, W. A. de Jong, N. Govind, K. Kowalski,
       T. P. Straatsma, M. Valiev, H. J. J. van Dam, D. Wang, T. L. Windus,
        J. Hammond, J. Autschbach, K. Bhaskaran-Nair, J. Brabec, K. Lopata,
    S. A. Fischer, S. Krishnamoorthy, M. Jacquelin, W. Ma, M. Klemm, O. Villa,
      Y. Chen, V. Anisimov, F. Aquino, S. Hirata, M. T. Hackler, V. Konjkov,
            D. Mejia-Rodriguez, T. Risthaus, M. Malagoli, A. Marenich,
   A. Otero-de-la-Roza, J. Mullin, P. Nichols, R. Peverati, J. Pittner, Y. Zhao,
        P.-D. Fan, A. Fonari, M. J. Williamson, R. J. Harrison, J. R. Rehr,
      M. Dupuis, D. Silverstein, D. M. A. Smith, J. Nieplocha, V. Tipparaju,
    M. Krishnan, B. E. Van Kuiken, A. Vazquez-Mayagoitia, L. Jensen, M. Swart,
      Q. Wu, T. Van Voorhis, A. A. Auer, M. Nooijen, L. D. Crosby, E. Brown,
      G. Cisneros, G. I. Fann, H. Fruchtl, J. Garza, K. Hirao, R. A. Kendall,
      J. A. Nichols, K. Tsemekhman, K. Wolinski, J. Anchell, D. E. Bernholdt,
      P. Borowski, T. Clark, D. Clerc, H. Dachsel, M. J. O. Deegan, K. Dyall,
    D. Elwood, E. Glendening, M. Gutowski, A. C. Hess, J. Jaffe, B. G. Johnson,
     J. Ju, R. Kobayashi, R. Kutteh, Z. Lin, R. Littlefield, X. Long, B. Meng,
      T. Nakajima, S. Niu, L. Pollack, M. Rosing, K. Glaesemann, G. Sandrone,
      M. Stave, H. Taylor, G. Thomas, J. H. van Lenthe, A. T. Wong, Z. Zhang.

 Total times  cpu:      491.6s     wall:      613.4s


==> anc/src/examples/plots/C20/c20_fullerene_ccpvdz_17_7_7.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: cc-pvdz, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 1433.19636565569}
  energy_offset: {units: hartree, value: -1845.79388607}
  fci_energy: {lower: -756.8504236617059, units: hartree, upper: -756.6504236617059,
    value: -756.7504236617059}
  geometry:
    atoms:
    - coords: [1.0787331, -0.77831188, 3.54803447]
      name: c
    - coords: [-1.0787331, 0.77831188, 3.54803447]
      name: c
    - coords: [2.95120671, 0.55551697, 2.19504547]
      name: c
    - coords: [-2.95120671, -0.55551697, 2.19504547]
      name: c
    - coords: [-0.52373855, 3.279578, 2.26865536]
      name: c
    - coords: [0.52373855, -3.279578, 2.26865536]
      name: c
    - coords: [1.95345047, 2.98543099, 1.37647564]
      name: c
    - coords: [-1.95345047, -2.98543099, 1.37647564]
      name: c
    - coords: [3.57008904, -0.90111608, 0.0006258]
      name: c
    - coords: [-3.57008904, 0.90111608, 0.0006258]
      name: c
    - coords: [-2.07197268, 3.16709205, 0.01120852]
      name: c
    - coords: [2.07197268, -3.16709205, 0.01120852]
      name: c
    - coords: [1.93815651, 2.97689617, -1.40105711]
      name: c
    - coords: [-1.93815651, -2.97689617, -1.40105711]
      name: c
    - coords: [2.96199909, 0.5528067, -2.21399168]
      name: c
    - coords: [-2.96199909, -0.5528067, -2.21399168]
      name: c
    - coords: [-0.52879532, 3.22945138, -2.22747084]
      name: c
    - coords: [0.52879532, -3.22945138, -2.22747084]
      name: c
    - coords: [1.09322414, -0.76315255, -3.55752561]
      name: c
    - coords: [-1.09322414, 0.76315255, -3.55752561]
      name: c
    coordinate_system: cartesian
    symmetry: c1
    units: bohr
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -27.2880167012]
      - [2, 1, -0.0427566415]
      - [4, 1, 0.0146388188]
      - [6, 1, -0.0039080546]
      - [7, 1, 0.0655719521]
      - [10, 1, 0.1191290607]
      - [12, 1, -0.0085624448]
      - [14, 1, -0.0034413299]
      - [17, 1, -0.0033501737]
      - [2, 2, -25.7083174114]
      - [4, 2, 0.028659223]
      - [6, 2, 0.0597995719]
      - [7, 2, -0.047283454]
      - [10, 2, 0.0113615728]
      - [12, 2, 0.0426193724]
      - [14, 2, 0.302239279]
      - [17, 2, -0.0818518924]
      - [3, 3, -25.4743587075]
      - [5, 3, -0.1901605834]
      - [8, 3, -0.0096489201]
      - [9, 3, 0.0503401289]
      - [11, 3, 0.064131311]
      - [13, 3, -0.0172739132]
      - [15, 3, 0.2943715555]
      - [16, 3, 0.0466458464]
      - [4, 4, -25.8833844908]
      - [6, 4, 0.0307222704]
      - [7, 4, -0.0233153854]
      - [10, 4, -0.0009507748]
      - [12, 4, 0.0117919888]
      - [14, 4, -0.0056280181]
      - [17, 4, 0.043705716]
      - [5, 5, -25.7671236609]
      - [8, 5, -0.0128958687]
      - [9, 5, -0.0155616498]
      - [11, 5, -0.0337815811]
      - [13, 5, 0.0163254438]
      - [15, 5, -0.0966409074]
      - [16, 5, -0.0748585379]
      - [6, 6, -25.6977636615]
      - [7, 6, -0.0397371429]
      - [10, 6, 0.0038769191]
      - [12, 6, 0.0378861191]
      - [14, 6, 0.1559953719]
      - [17, 6, -0.0330002753]
      - [7, 7, -25.2626672544]
      - [10, 7, -0.1178100939]
      - [12, 7, -0.2346073372]
      - [14, 7, -0.0422144389]
      - [17, 7, -0.0043508773]
      - [8, 8, -25.3328527217]
      - [9, 8, 0.0317997008]
      - [11, 8, 0.0962441911]
      - [13, 8, -0.1119580243]
      - [15, 8, -0.0287900055]
      - [16, 8, -0.0036795588]
      - [9, 9, -25.1184913727]
      - [11, 9, 0.291324609]
      - [13, 9, 0.0445318798]
      - [15, 9, 0.0323102472]
      - [16, 9, 0.0017911962]
      - [10, 10, -25.228942051]
      - [12, 10, 0.0551736169]
      - [14, 10, 0.0208955377]
      - [17, 10, 0.0176964781]
      - [11, 11, -23.8838586676]
      - [13, 11, -0.0118189222]
      - [15, 11, 0.0028941294]
      - [16, 11, -0.0078385851]
      - [12, 12, -23.8660434672]
      - [14, 12, -0.0016383824]
      - [17, 12, -0.0047348621]
      - [13, 13, -23.9746018599]
      - [15, 13, -0.0101310681]
      - [16, 13, -0.0083560796]
      - [14, 14, -23.8697420354]
      - [17, 14, 0.0033525174]
      - [15, 15, -23.8742899292]
      - [16, 15, -0.0312625988]
      - [16, 16, -23.9495468589]
      - [17, 17, -24.0283014727]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 0.255503589]
      - [2, 1, 1, 1, 0.0004140985]
      - [2, 1, 2, 1, 0.003486174]
      - [3, 1, 3, 1, 0.0041097992]
      - [4, 1, 1, 1, -0.0006534712]
      - [4, 1, 2, 1, -0.000520119]
      - [4, 1, 4, 1, 0.0044304681]
      - [4, 1, 2, 2, -2.30613e-05]
      - [4, 1, 3, 3, -0.0007122104]
      - [5, 1, 3, 1, -0.000448255]
      - [5, 1, 5, 1, 0.0051927032]
      - [5, 1, 3, 2, 0.0001091575]
      - [5, 1, 4, 3, 0.0002036578]
      - [6, 1, 1, 1, -0.0001628504]
      - [6, 1, 2, 1, 0.0004793027]
      - [6, 1, 4, 1, 0.0014267414]
      - [6, 1, 6, 1, 0.0023993744]
      - [6, 1, 2, 2, 4.18178e-05]
      - [6, 1, 4, 2, -7.43449e-05]
      - [6, 1, 3, 3, -0.0001934252]
      - [6, 1, 5, 3, 0.0002115334]
      - [6, 1, 4, 4, -4.63857e-05]
      - [6, 1, 5, 5, 0.0002825529]
      - [7, 1, 1, 1, 9.85423e-05]
      - [7, 1, 2, 1, -0.0001095472]
      - [7, 1, 4, 1, -0.000238812]
      - [7, 1, 6, 1, -0.0001574739]
      - [7, 1, 7, 1, 0.0036763919]
      - [7, 1, 2, 2, 0.000295046]
      - [7, 1, 4, 2, 0.0010483949]
      - [7, 1, 6, 2, -0.0003389529]
      - [7, 1, 3, 3, 0.0012146216]
      - [7, 1, 5, 3, -0.0010318993]
      - [7, 1, 4, 4, -0.0017359978]
      - [7, 1, 6, 4, -9.3107e-05]
      - [7, 1, 5, 5, -0.0014649719]
      - [7, 1, 6, 6, -0.0002135579]
      - [8, 1, 3, 1, -0.0001425876]
      - [8, 1, 5, 1, -0.0001682913]
      - [8, 1, 8, 1, 0.0026706217]
      - [8, 1, 3, 2, 0.0026393541]
      - [8, 1, 5, 2, 0.0018906605]
      - [8, 1, 4, 3, 0.0011803828]
      - [8, 1, 6, 3, 0.0014365344]
      - [8, 1, 7, 3, 0.0001801535]
      - [8, 1, 5, 4, -0.0010597177]
      - [8, 1, 6, 5, -0.0009267413]
      - [8, 1, 7, 5, 0.0001513255]
      - [9, 1, 3, 1, 0.0001182266]
      - [9, 1, 5, 1, 2.3495e-05]
      - [9, 1, 8, 1, -0.001226567]
      - [9, 1, 9, 1, 0.0030566312]
      - [9, 1, 3, 2, -0.0016511942]
      - [9, 1, 5, 2, -0.0011087293]
      - [9, 1, 8, 2, -3.43062e-05]
      - [9, 1, 4, 3, -0.0008865722]
      - [9, 1, 6, 3, -0.002283581]
      - [9, 1, 7, 3, -0.0001078582]
      - [9, 1, 5, 4, 0.0017667969]
      - [9, 1, 8, 4, -0.0001992997]
      - [9, 1, 6, 5, 0.0014400279]
      - [9, 1, 7, 5, -0.0001149688]
      - [9, 1, 8, 6, 0.0002081101]
      - [9, 1, 8, 7, 0.0015589606]
      - [10, 1, 1, 1, -0.0073936157]
      - [10, 1, 2, 1, -2.16411e-05]
      - [10, 1, 4, 1, -2.49243e-05]
      - [10, 1, 6, 1, 1.66725e-05]
      - [10, 1, 7, 1, -0.000422235]
      - [10, 1, 10, 1, 0.0033498381]
      - [10, 1, 2, 2, -0.0018486252]
      - [10, 1, 4, 2, 0.0025896802]
      - [10, 1, 6, 2, -0.0001129666]
      - [10, 1, 7, 2, -0.0001773616]
      - [10, 1, 3, 3, -0.0017653147]
      - [10, 1, 5, 3, 0.0035701079]
      - [10, 1, 8, 3, 5.83872e-05]
      - [10, 1, 9, 3, -0.0001199918]
      - [10, 1, 4, 4, -0.0012889038]
      - [10, 1, 6, 4, -0.0016406858]
      - [10, 1, 7, 4, 0.000155817]
      - [10, 1, 5, 5, 0.0007737512]
      - [10, 1, 8, 5, 0.0002127159]
      - [10, 1, 9, 5, -0.0002868668]
      - [10, 1, 6, 6, 0.0003105901]
      - [10, 1, 7, 6, 0.0003356867]
      - [10, 1, 7, 7, -0.0035603375]
      - [10, 1, 8, 8, 1.72507e-05]
      - [10, 1, 9, 8, 0.0016047503]
      - [10, 1, 9, 9, -0.0005928224]
      - [11, 1, 3, 1, 1.0096e-05]
      - [11, 1, 5, 1, -2.88599e-05]
      - [11, 1, 8, 1, 0.0002174701]
      - [11, 1, 9, 1, 0.0002792881]
      - [11, 1, 11, 1, 0.0029658026]
      - [11, 1, 3, 2, -0.0001199693]
      - [11, 1, 5, 2, 0.0002544063]
      - [11, 1, 8, 2, -2.04099e-05]
      - [11, 1, 9, 2, 1.99978e-05]
      - [11, 1, 4, 3, -0.0001393927]
      - [11, 1, 6, 3, -0.0004598749]
      - [11, 1, 7, 3, -0.0003054127]
      - [11, 1, 10, 3, -0.0002136711]
      - [11, 1, 5, 4, -0.0003810081]
      - [11, 1, 8, 4, -0.0003804128]
      - [11, 1, 9, 4, -0.0001104172]
      - [11, 1, 6, 5, -0.0008307719]
      - [11, 1, 7, 5, 0.0001554457]
      - [11, 1, 10, 5, -6.3796e-05]
      - [11, 1, 8, 6, 0.0006607608]
      - [11, 1, 9, 6, 0.0001831609]
      - [11, 1, 8, 7, -2.01127e-05]
      - [11, 1, 9, 7, 0.0005475803]
      - [11, 1, 10, 8, -0.0003621055]
      - [11, 1, 10, 9, 0.0004273786]
      - [12, 1, 1, 1, -0.0004030802]
      - [12, 1, 2, 1, 8.76032e-05]
      - [12, 1, 4, 1, 0.0002680118]
      - [12, 1, 6, 1, 0.0001573517]
      - [12, 1, 7, 1, -0.001204749]
      - [12, 1, 10, 1, 0.0001077809]
      - [12, 1, 12, 1, 0.0026086675]
      - [12, 1, 2, 2, -8.59367e-05]
      - [12, 1, 4, 2, 0.0004396814]
      - [12, 1, 6, 2, -0.0011106266]
      - [12, 1, 7, 2, 0.0007240931]
      - [12, 1, 10, 2, 0.0001212334]
      - [12, 1, 3, 3, 0.0015664657]
      - [12, 1, 5, 3, -0.0004877458]
      - [12, 1, 8, 3, -3.27396e-05]
      - [12, 1, 9, 3, -0.0004483249]
      - [12, 1, 11, 3, -0.0003139665]
      - [12, 1, 4, 4, 0.0002565934]
      - [12, 1, 6, 4, -0.0013947721]
      - [12, 1, 7, 4, -0.0002586143]
      - [12, 1, 10, 4, -0.0004974697]
      - [12, 1, 5, 5, -0.0029664221]
      - [12, 1, 8, 5, -0.0005738987]
      - [12, 1, 9, 5, 0.0004323162]
      - [12, 1, 11, 5, -0.0002791872]
      - [12, 1, 6, 6, 0.0011903821]
      - [12, 1, 7, 6, 4.28097e-05]
      - [12, 1, 10, 6, -0.0005349302]
      - [12, 1, 7, 7, 0.0005725809]
      - [12, 1, 10, 7, 0.0011326138]
      - [12, 1, 8, 8, 0.0004351007]
      - [12, 1, 9, 8, 0.0014172828]
      - [12, 1, 11, 8, -0.0003969107]
      - [12, 1, 9, 9, 0.0003046017]
      - [12, 1, 11, 9, 0.0006668683]
      - [12, 1, 10, 10, -0.0011588189]
      - [12, 1, 11, 11, -6.43146e-05]
      - [13, 1, 3, 1, -8.95569e-05]
      - [13, 1, 5, 1, -0.0001816785]
      - [13, 1, 8, 1, 0.0015297997]
      - [13, 1, 9, 1, -0.0015472822]
      - [13, 1, 11, 1, 0.0003688621]
      - [13, 1, 13, 1, 0.0035406853]
      - [13, 1, 3, 2, 0.0020960743]
      - [13, 1, 5, 2, -0.0009141509]
      - [13, 1, 8, 2, -0.0001755531]
      - [13, 1, 9, 2, -3.38398e-05]
      - [13, 1, 11, 2, -0.0001863475]
      - [13, 1, 4, 3, 0.0011197697]
      - [13, 1, 6, 3, 4.94352e-05]
      - [13, 1, 7, 3, 0.0008419382]
      - [13, 1, 10, 3, 0.0001224607]
      - [13, 1, 12, 3, 0.0001712195]
      - [13, 1, 5, 4, -0.0016866677]
      - [13, 1, 8, 4, 0.0006537238]
      - [13, 1, 9, 4, -0.0001353804]
      - [13, 1, 11, 4, -0.0001690723]
      - [13, 1, 6, 5, -0.0021712677]
      - [13, 1, 7, 5, -0.0002561338]
      - [13, 1, 10, 5, 0.0006442486]
      - [13, 1, 12, 5, -1.4641e-06]
      - [13, 1, 8, 6, -0.0006890241]
      - [13, 1, 9, 6, -0.0005542582]
      - [13, 1, 11, 6, 0.0003291969]
      - [13, 1, 8, 7, 0.0002965742]
      - [13, 1, 9, 7, -0.0009919109]
      - [13, 1, 11, 7, -0.0018741705]
      - [13, 1, 10, 8, -0.0014673989]
      - [13, 1, 12, 8, 0.0016163381]
      - [13, 1, 10, 9, 0.0020037099]
      - [13, 1, 12, 9, 0.000673282]
      - [13, 1, 11, 10, -5.12342e-05]
      - [13, 1, 12, 11, 0.0005606943]
      - [14, 1, 1, 1, -0.0003995772]
      - [14, 1, 2, 1, 0.0012427865]
      - [14, 1, 4, 1, 0.0028872108]
      - [14, 1, 6, 1, 0.0009578383]
      - [14, 1, 7, 1, -0.0001437312]
      - [14, 1, 10, 1, -1.79051e-05]
      - [14, 1, 12, 1, 0.0002703381]
      - [14, 1, 14, 1, 0.0051354682]
      - [14, 1, 2, 2, 0.0001804306]
      - [14, 1, 4, 2, 4.58909e-05]
      - [14, 1, 6, 2, -8.10495e-05]
      - [14, 1, 7, 2, 0.0092323529]
      - [14, 1, 10, 2, 0.000561573]
      - [14, 1, 12, 2, -0.0013633772]
      - [14, 1, 3, 3, -0.0004180648]
      - [14, 1, 5, 3, 0.0001956983]
      - [14, 1, 8, 3, 1.13825e-05]
      - [14, 1, 9, 3, -0.0033260993]
      - [14, 1, 11, 3, -0.0021843869]
      - [14, 1, 13, 3, 0.0030314079]
      - [14, 1, 4, 4, -0.0001130685]
      - [14, 1, 6, 4, -0.0003205657]
      - [14, 1, 7, 4, -0.0017304411]
      - [14, 1, 10, 4, -0.0049483743]
      - [14, 1, 12, 4, 0.0021833302]
      - [14, 1, 5, 5, 0.0004233576]
      - [14, 1, 8, 5, -0.0065984449]
      - [14, 1, 9, 5, 0.0055478623]
      - [14, 1, 11, 5, -0.0019123235]
      - [14, 1, 13, 5, -0.0009243204]
      - [14, 1, 6, 6, -1.39278e-05]
      - [14, 1, 7, 6, -0.0001199111]
      - [14, 1, 10, 6, -0.0070575473]
      - [14, 1, 12, 6, -6.26248e-05]
      - [14, 1, 7, 7, -0.0005144784]
      - [14, 1, 10, 7, -0.0003666006]
      - [14, 1, 12, 7, 0.000513189]
      - [14, 1, 8, 8, 0.0001385223]
      - [14, 1, 9, 8, 9.07614e-05]
      - [14, 1, 11, 8, -0.0005890645]
      - [14, 1, 13, 8, 0.0002697865]
      - [14, 1, 9, 9, 1.45095e-05]
      - [14, 1, 11, 9, -0.0001184139]
      - [14, 1, 13, 9, -4.68218e-05]
      - [14, 1, 10, 10, 0.0002763662]
      - [14, 1, 12, 10, -8.38614e-05]
      - [14, 1, 11, 11, -0.0004847161]
      - [14, 1, 13, 11, -3.59471e-05]
      - [14, 1, 12, 12, -0.0005414895]
      - [14, 1, 13, 13, 0.0007566446]
      - [15, 1, 3, 1, 0.000498068]
      - [15, 1, 5, 1, 0.0005119652]
      - [15, 1, 8, 1, 6.9906e-06]
      - [15, 1, 9, 1, 3.71873e-05]
      - [15, 1, 11, 1, 0.0001721641]
      - [15, 1, 13, 1, -0.000150918]
      - [15, 1, 15, 1, 0.004694406]
      - [15, 1, 3, 2, 0.000140323]
      - [15, 1, 5, 2, -0.0001558577]
      - [15, 1, 8, 2, -0.000898944]
      - [15, 1, 9, 2, -3.96151e-05]
      - [15, 1, 11, 2, 5.74794e-05]
      - [15, 1, 13, 2, 0.003509351]
      - [15, 1, 4, 3, 0.000149897]
      - [15, 1, 6, 3, 0.0002319687]
      - [15, 1, 7, 3, -0.0090883214]
      - [15, 1, 10, 3, -0.0024188948]
      - [15, 1, 12, 3, -0.0016737969]
      - [15, 1, 14, 3, 4.21156e-05]
      - [15, 1, 5, 4, 4.15841e-05]
      - [15, 1, 8, 4, -0.005822425]
      - [15, 1, 9, 4, -8.83826e-05]
      - [15, 1, 11, 4, 0.0021476672]
      - [15, 1, 13, 4, -0.0009022857]
      - [15, 1, 6, 5, -0.0002842066]
      - [15, 1, 7, 5, 0.0026590746]
      - [15, 1, 10, 5, -0.0050135158]
      - [15, 1, 12, 5, -0.0008083565]
      - [15, 1, 14, 5, 0.0001248508]
      - [15, 1, 8, 6, 0.0068256033]
      - [15, 1, 9, 6, 0.0061137956]
      - [15, 1, 11, 6, -0.0003333497]
      - [15, 1, 13, 6, 0.0003100981]
      - [15, 1, 8, 7, 0.000441344]
      - [15, 1, 9, 7, 0.000170434]
      - [15, 1, 11, 7, 0.000103367]
      - [15, 1, 13, 7, 0.0001923903]
      - [15, 1, 10, 8, -0.0001242253]
      - [15, 1, 12, 8, -0.0001485485]
      - [15, 1, 14, 8, -0.0007434842]
      - [15, 1, 10, 9, 0.0002797347]
      - [15, 1, 12, 9, 0.0006324882]
      - [15, 1, 14, 9, 0.0047965059]
      - [15, 1, 11, 10, 0.0003683638]
      - [15, 1, 13, 10, -3.5923e-05]
      - [15, 1, 12, 11, 0.0007893]
      - [15, 1, 14, 11, 0.0064217759]
      - [15, 1, 13, 12, -0.000681656]
      - [15, 1, 14, 13, -0.0041686536]
      - [16, 1, 3, 1, -0.0006094905]
      - [16, 1, 5, 1, 0.0026643697]
      - [16, 1, 8, 1, -3.57399e-05]
      - [16, 1, 9, 1, 2.33631e-05]
      - [16, 1, 11, 1, 5.4236e-05]
      - [16, 1, 13, 1, -0.000240758]
      - [16, 1, 15, 1, 0.0024465599]
      - [16, 1, 16, 1, 0.0057450058]
      - [16, 1, 3, 2, 7.19159e-05]
      - [16, 1, 5, 2, -0.0002081887]
      - [16, 1, 8, 2, 0.0015783907]
      - [16, 1, 9, 2, 0.0014600026]
      - [16, 1, 11, 2, 0.0037587569]
      - [16, 1, 13, 2, 0.0039287354]
      - [16, 1, 15, 2, -8.45505e-05]
      - [16, 1, 4, 3, 0.0001663705]
      - [16, 1, 6, 3, 0.0004523272]
      - [16, 1, 7, 3, -0.0100593499]
      - [16, 1, 10, 3, 0.0006370597]
      - [16, 1, 12, 3, 0.0018163064]
      - [16, 1, 14, 3, -0.0001232465]
      - [16, 1, 5, 4, 6.27857e-05]
      - [16, 1, 8, 4, -0.0056707727]
      - [16, 1, 9, 4, 0.0028003597]
      - [16, 1, 11, 4, 0.0003074825]
      - [16, 1, 13, 4, -0.0027659798]
      - [16, 1, 15, 4, -9.97096e-05]
      - [16, 1, 6, 5, -0.0001004309]
      - [16, 1, 7, 5, 0.0026439474]
      - [16, 1, 10, 5, -0.006353567]
      - [16, 1, 12, 5, -0.000372189]
      - [16, 1, 14, 5, 8.41607e-05]
      - [16, 1, 8, 6, 0.0030554296]
      - [16, 1, 9, 6, 0.0062474746]
      - [16, 1, 11, 6, -0.0009516158]
      - [16, 1, 13, 6, -0.00096197]
      - [16, 1, 15, 6, 0.0001356115]
      - [16, 1, 8, 7, 0.0002825219]
      - [16, 1, 9, 7, -1.18861e-05]
      - [16, 1, 11, 7, -0.0002027161]
      - [16, 1, 13, 7, 0.0003833057]
      - [16, 1, 15, 7, -0.0052946893]
      - [16, 1, 10, 8, -9.56811e-05]
      - [16, 1, 12, 8, -0.0002938466]
      - [16, 1, 14, 8, -0.0006420181]
      - [16, 1, 10, 9, 2.0836e-06]
      - [16, 1, 12, 9, 0.0004127668]
      - [16, 1, 14, 9, 0.0049417096]
      - [16, 1, 11, 10, 0.0002516886]
      - [16, 1, 13, 10, 0.0001682665]
      - [16, 1, 15, 10, 0.0018442041]
      - [16, 1, 12, 11, 0.0006798172]
      - [16, 1, 14, 11, 0.0077815658]
      - [16, 1, 13, 12, -0.000500961]
      - [16, 1, 15, 12, 0.0061654499]
      - [16, 1, 14, 13, -0.0031464338]
      - [16, 1, 15, 14, -0.0012661315]
      - [17, 1, 1, 1, 0.0001903139]
      - [17, 1, 2, 1, -0.0001470335]
      - [17, 1, 4, 1, -0.001997183]
      - [17, 1, 6, 1, -0.0004985672]
      - [17, 1, 7, 1, 8.52654e-05]
      - [17, 1, 10, 1, 9.4007e-06]
      - [17, 1, 12, 1, -9.49066e-05]
      - [17, 1, 14, 1, -0.001437587]
      - [17, 1, 17, 1, 0.0022334368]
      - [17, 1, 2, 2, -1.08574e-05]
      - [17, 1, 4, 2, 0.0001824903]
      - [17, 1, 6, 2, 3.86666e-05]
      - [17, 1, 7, 2, -0.0038825271]
      - [17, 1, 10, 2, -0.0010171303]
      - [17, 1, 12, 2, 0.0017542159]
      - [17, 1, 14, 2, -7.8207e-05]
      - [17, 1, 3, 3, 0.0004506283]
      - [17, 1, 5, 3, -0.0001093346]
      - [17, 1, 8, 3, -0.0004422103]
      - [17, 1, 9, 3, 0.0026286981]
      - [17, 1, 11, 3, 0.0019219054]
      - [17, 1, 13, 3, -0.0003316821]
      - [17, 1, 15, 3, -0.0001222508]
      - [17, 1, 16, 3, 0.000100644]
      - [17, 1, 4, 4, -9.159e-07]
      - [17, 1, 6, 4, 8.40029e-05]
      - [17, 1, 7, 4, 0.0004765397]
      - [17, 1, 10, 4, 0.0017040518]
      - [17, 1, 12, 4, -0.0005173216]
      - [17, 1, 14, 4, -3.25869e-05]
      - [17, 1, 5, 5, -0.0001244939]
      - [17, 1, 8, 5, 0.0006701611]
      - [17, 1, 9, 5, -0.001992623]
      - [17, 1, 11, 5, 0.0003981577]
      - [17, 1, 13, 5, 0.0026157155]
      - [17, 1, 15, 5, -2.47086e-05]
      - [17, 1, 16, 5, -2.0665e-05]
      - [17, 1, 6, 6, 4.77318e-05]
      - [17, 1, 7, 6, -0.0006291001]
      - [17, 1, 10, 6, 0.0016386944]
      - [17, 1, 12, 6, 0.0009279356]
      - [17, 1, 14, 6, 0.0003171562]
      - [17, 1, 7, 7, 0.000374422]
      - [17, 1, 10, 7, -4.29161e-05]
      - [17, 1, 12, 7, -0.0001320316]
      - [17, 1, 14, 7, -0.003265392]
      - [17, 1, 8, 8, -0.0002149611]
      - [17, 1, 9, 8, 8.81927e-05]
      - [17, 1, 11, 8, 0.000195434]
      - [17, 1, 13, 8, -0.0002721563]
      - [17, 1, 15, 8, 0.0017241461]
      - [17, 1, 16, 8, 0.0017147204]
      - [17, 1, 9, 9, 0.0001074372]
      - [17, 1, 11, 9, 0.0001752771]
      - [17, 1, 13, 9, 2.48131e-05]
      - [17, 1, 15, 9, 0.0008054995]
      - [17, 1, 16, 9, -0.0017258386]
      - [17, 1, 10, 10, -1.84382e-05]
      - [17, 1, 12, 10, 0.0002082259]
      - [17, 1, 14, 10, 0.0009338123]
      - [17, 1, 11, 11, 4.45878e-05]
      - [17, 1, 13, 11, -7.71998e-05]
      - [17, 1, 15, 11, 0.0028838401]
      - [17, 1, 16, 11, 0.0015654744]
      - [17, 1, 12, 12, 0.000355066]
      - [17, 1, 14, 12, 0.0013741766]
      - [17, 1, 13, 13, -0.0002699171]
      - [17, 1, 15, 13, 0.0010762719]
      - [17, 1, 16, 13, 0.0013229153]
      - [17, 1, 14, 14, -0.0003987949]
      - [17, 1, 15, 15, -3.26234e-05]
      - [17, 1, 16, 15, -5.59671e-05]
      - [17, 1, 16, 16, 0.0001155001]
      - [2, 2, 1, 1, 0.2157353883]
      - [2, 2, 2, 1, 0.0003461602]
      - [2, 2, 2, 2, 0.2079540784]
      - [3, 2, 3, 1, -0.0001959769]
      - [3, 2, 3, 2, 0.0197735055]
      - [4, 2, 1, 1, -0.0115986233]
      - [4, 2, 2, 1, -4.65949e-05]
      - [4, 2, 4, 1, -2.3537e-06]
      - [4, 2, 2, 2, -0.0033766891]
      - [4, 2, 4, 2, 0.0144612511]
      - [4, 2, 3, 3, 0.00418461]
      - [5, 2, 3, 1, -8.41388e-05]
      - [5, 2, 5, 1, -0.0004760318]
      - [5, 2, 3, 2, -0.0018181386]
      - [5, 2, 5, 2, 0.0174878444]
      - [5, 2, 4, 3, -0.0006424963]
      - [6, 2, 1, 1, 0.0015741961]
      - [6, 2, 2, 1, -7.48558e-05]
      - [6, 2, 4, 1, -0.000328864]
      - [6, 2, 6, 1, -0.0003697142]
      - [6, 2, 2, 2, -0.0014358764]
      - [6, 2, 4, 2, 0.00172793]
      - [6, 2, 6, 2, 0.0155415147]
      - [6, 2, 3, 3, 0.0002458455]
      - [6, 2, 5, 3, -0.0031502017]
      - [6, 2, 4, 4, 0.0033930435]
      - [6, 2, 5, 5, -0.0001756046]
      - [7, 2, 1, 1, -0.0011265857]
      - [7, 2, 2, 1, 0.002852482]
      - [7, 2, 4, 1, 0.0094791132]
      - [7, 2, 6, 1, 0.0023910678]
      - [7, 2, 7, 1, -0.0008592356]
      - [7, 2, 2, 2, 0.000974394]
      - [7, 2, 4, 2, 0.000219982]
      - [7, 2, 6, 2, -0.0012704464]
      - [7, 2, 7, 2, 0.04700488]
      - [7, 2, 3, 3, -0.0014883687]
      - [7, 2, 5, 3, 0.0008451356]
      - [7, 2, 4, 4, -0.0002564036]
      - [7, 2, 6, 4, -0.0007513193]
      - [7, 2, 5, 5, 0.0019187023]
      - [7, 2, 6, 6, -0.000285278]
      - [8, 2, 3, 1, 0.0040309472]
      - [8, 2, 5, 1, 0.0078723067]
      - [8, 2, 8, 1, -0.0004699494]
      - [8, 2, 3, 2, 0.0002414698]
      - [8, 2, 5, 2, -0.0004426743]
      - [8, 2, 8, 2, 0.0286337182]
      - [8, 2, 4, 3, 0.0003432719]
      - [8, 2, 6, 3, 0.0001896036]
      - [8, 2, 7, 3, -0.000662577]
      - [8, 2, 5, 4, 0.0006564259]
      - [8, 2, 6, 5, 0.0007033773]
      - [8, 2, 7, 5, -0.0098736695]
      - [9, 2, 3, 1, 0.0005409961]
      - [9, 2, 5, 1, 0.0026628394]
      - [9, 2, 8, 1, -0.0001503307]
      - [9, 2, 9, 1, -9.32046e-05]
      - [9, 2, 3, 2, 0.0002382598]
      - [9, 2, 5, 2, -9.961e-06]
      - [9, 2, 8, 2, 0.0077723099]
      - [9, 2, 9, 2, 0.0130969375]
      - [9, 2, 4, 3, 0.000280466]
      - [9, 2, 6, 3, 0.0007962931]
      - [9, 2, 7, 3, -0.0102463575]
      - [9, 2, 5, 4, 7.31083e-05]
      - [9, 2, 8, 4, -0.0024194497]
      - [9, 2, 6, 5, -0.0002039449]
      - [9, 2, 7, 5, 0.0053186146]
      - [9, 2, 8, 6, 0.0032410968]
      - [9, 2, 8, 7, 0.0002954053]
      - [10, 2, 1, 1, 9.10651e-05]
      - [10, 2, 2, 1, -2.76308e-05]
      - [10, 2, 4, 1, 0.0025532982]
      - [10, 2, 6, 1, 0.0005157065]
      - [10, 2, 7, 1, -7.12438e-05]
      - [10, 2, 10, 1, -0.0002721567]
      - [10, 2, 2, 2, 7.98266e-05]
      - [10, 2, 4, 2, -4.40953e-05]
      - [10, 2, 6, 2, -0.0003549701]
      - [10, 2, 7, 2, 0.0037730299]
      - [10, 2, 10, 2, 0.0109062215]
      - [10, 2, 3, 3, 0.000176542]
      - [10, 2, 5, 3, -0.0002419511]
      - [10, 2, 8, 3, 0.0050119144]
      - [10, 2, 9, 3, 0.0020135423]
      - [10, 2, 4, 4, -0.0003370344]
      - [10, 2, 6, 4, 0.0002361518]
      - [10, 2, 7, 4, -0.0046252985]
      - [10, 2, 5, 5, -0.0001023943]
      - [10, 2, 8, 5, 0.0009894198]
      - [10, 2, 9, 5, 0.0025852083]
      - [10, 2, 6, 6, 0.0003856463]
      - [10, 2, 7, 6, -0.0076126051]
      - [10, 2, 7, 7, -0.000472281]
      - [10, 2, 8, 8, 2.22282e-05]
      - [10, 2, 9, 8, -0.000210021]
      - [10, 2, 9, 9, -0.0001745424]
      - [11, 2, 3, 1, 0.0004286027]
      - [11, 2, 5, 1, 0.0015827287]
      - [11, 2, 8, 1, 8.17998e-05]
      - [11, 2, 9, 1, -0.0001645278]
      - [11, 2, 11, 1, -0.0004109949]
      - [11, 2, 3, 2, 0.0002613757]
      - [11, 2, 5, 2, 8.95979e-05]
      - [11, 2, 8, 2, 0.0014515508]
      - [11, 2, 9, 2, 0.0003363239]
      - [11, 2, 11, 2, 0.0148123619]
      - [11, 2, 4, 3, 0.0002641436]
      - [11, 2, 6, 3, 0.0012763257]
      - [11, 2, 7, 3, -0.0143077372]
      - [11, 2, 10, 3, 0.0035819112]
      - [11, 2, 5, 4, -0.0002912907]
      - [11, 2, 8, 4, -0.00223952]
      - [11, 2, 9, 4, -5.2627e-05]
      - [11, 2, 6, 5, 5.4746e-06]
      - [11, 2, 7, 5, 0.0015208372]
      - [11, 2, 10, 5, -0.0075236715]
      - [11, 2, 8, 6, -0.0041738775]
      - [11, 2, 9, 6, 0.0074497166]
      - [11, 2, 8, 7, -0.0004945337]
      - [11, 2, 9, 7, -0.0004645364]
      - [11, 2, 10, 8, -8.28386e-05]
      - [11, 2, 10, 9, 5.18152e-05]
      - [12, 2, 1, 1, 0.0003713863]
      - [12, 2, 2, 1, -0.0007306595]
      - [12, 2, 4, 1, -0.0010774563]
      - [12, 2, 6, 1, -0.0012973763]
      - [12, 2, 7, 1, 0.0001321999]
      - [12, 2, 10, 1, -6.10595e-05]
      - [12, 2, 12, 1, -0.0002740289]
      - [12, 2, 2, 2, -2.26496e-05]
      - [12, 2, 4, 2, -3.78324e-05]
      - [12, 2, 6, 2, -0.000203551]
      - [12, 2, 7, 2, -0.0023202308]
      - [12, 2, 10, 2, -0.0017231429]
      - [12, 2, 12, 2, 0.0119667422]
      - [12, 2, 3, 3, 0.0007904531]
      - [12, 2, 5, 3, -0.0005652375]
      - [12, 2, 8, 3, 0.0026090893]
      - [12, 2, 9, 3, 0.0091431265]
      - [12, 2, 11, 3, 0.0057102102]
      - [12, 2, 4, 4, -0.0007773569]
      - [12, 2, 6, 4, 0.0003801722]
      - [12, 2, 7, 4, 0.0035578904]
      - [12, 2, 10, 4, 0.0035545461]
      - [12, 2, 5, 5, -0.0002157867]
      - [12, 2, 8, 5, -0.0024041935]
      - [12, 2, 9, 5, -0.001589835]
      - [12, 2, 11, 5, 0.0013101853]
      - [12, 2, 6, 6, -0.0004285908]
      - [12, 2, 7, 6, -0.0045178278]
      - [12, 2, 10, 6, -0.0045072689]
      - [12, 2, 7, 7, 0.0008160009]
      - [12, 2, 10, 7, -0.0003921813]
      - [12, 2, 8, 8, -0.0009041645]
      - [12, 2, 9, 8, -0.0001819556]
      - [12, 2, 11, 8, 0.000228376]
      - [12, 2, 9, 9, -0.0008400647]
      - [12, 2, 11, 9, 0.0002556262]
      - [12, 2, 10, 10, -7.18115e-05]
      - [12, 2, 11, 11, 0.0003709653]
      - [13, 2, 3, 1, -0.0002504404]
      - [13, 2, 5, 1, 0.0006501223]
      - [13, 2, 8, 1, -0.0002579618]
      - [13, 2, 9, 1, 0.0002702813]
      - [13, 2, 11, 1, 0.0001111008]
      - [13, 2, 13, 1, -0.0005295729]
      - [13, 2, 3, 2, -0.0002318923]
      - [13, 2, 5, 2, -0.0001827721]
      - [13, 2, 8, 2, 0.0008014862]
      - [13, 2, 9, 2, -0.0004359837]
      - [13, 2, 11, 2, 0.0029772674]
      - [13, 2, 13, 2, 0.0127503248]
      - [13, 2, 4, 3, 2.6913e-05]
      - [13, 2, 6, 3, 0.0001462743]
      - [13, 2, 7, 3, -0.01203131]
      - [13, 2, 10, 3, -0.0043235477]
      - [13, 2, 12, 3, -0.002484885]
      - [13, 2, 5, 4, 0.0005192729]
      - [13, 2, 8, 4, -0.0132762699]
      - [13, 2, 9, 4, 0.0060204224]
      - [13, 2, 11, 4, -0.0007963774]
      - [13, 2, 6, 5, 0.0001366226]
      - [13, 2, 7, 5, 0.002494403]
      - [13, 2, 10, 5, -0.0135842884]
      - [13, 2, 12, 5, 0.0025105164]
      - [13, 2, 8, 6, 0.0090829391]
      - [13, 2, 9, 6, 0.0117040958]
      - [13, 2, 11, 6, -0.004667831]
      - [13, 2, 8, 7, 0.0005746209]
      - [13, 2, 9, 7, 0.0006041447]
      - [13, 2, 11, 7, 0.0003989492]
      - [13, 2, 10, 8, 0.0001026816]
      - [13, 2, 12, 8, -0.0005704125]
      - [13, 2, 10, 9, -0.0001316047]
      - [13, 2, 12, 9, 0.0006071435]
      - [13, 2, 11, 10, 0.0004951439]
      - [13, 2, 12, 11, 0.0014199912]
      - [14, 2, 1, 1, 0.0095005791]
      - [14, 2, 2, 1, 0.0002264483]
      - [14, 2, 4, 1, 0.0001164028]
      - [14, 2, 6, 1, 0.0001646181]
      - [14, 2, 7, 1, 0.0012706384]
      - [14, 2, 10, 1, -0.002993939]
      - [14, 2, 12, 1, -0.0006973983]
      - [14, 2, 14, 1, 7.58145e-05]
      - [14, 2, 2, 2, 0.0014000889]
      - [14, 2, 4, 2, -0.0043139721]
      - [14, 2, 6, 2, -0.0010743933]
      - [14, 2, 7, 2, 0.0007182558]
      - [14, 2, 10, 2, 0.0003429245]
      - [14, 2, 12, 2, -1.28993e-05]
      - [14, 2, 14, 2, 0.0145486398]
      - [14, 2, 3, 3, 0.0064438356]
      - [14, 2, 5, 3, -0.0086412521]
      - [14, 2, 8, 3, -0.0005513723]
      - [14, 2, 9, 3, -0.0004562845]
      - [14, 2, 11, 3, -1.70918e-05]
      - [14, 2, 13, 3, -0.0001427123]
      - [14, 2, 4, 4, -0.0066002227]
      - [14, 2, 6, 4, 0.0072756299]
      - [14, 2, 7, 4, -0.0002683422]
      - [14, 2, 10, 4, -0.0005908104]
      - [14, 2, 12, 4, 0.0001753347]
      - [14, 2, 5, 5, -0.0026127901]
      - [14, 2, 8, 5, -0.0004072007]
      - [14, 2, 9, 5, 0.0007555763]
      - [14, 2, 11, 5, -0.0004934843]
      - [14, 2, 13, 5, -0.0010144088]
      - [14, 2, 6, 6, -0.0070777165]
      - [14, 2, 7, 6, -0.0004416429]
      - [14, 2, 10, 6, -0.000479047]
      - [14, 2, 12, 6, 0.0009420304]
      - [14, 2, 7, 7, 0.0107818842]
      - [14, 2, 10, 7, -0.00015516]
      - [14, 2, 12, 7, -0.0115185588]
      - [14, 2, 8, 8, -0.0098971038]
      - [14, 2, 9, 8, -0.0032962197]
      - [14, 2, 11, 8, 0.0077532237]
      - [14, 2, 13, 8, 0.0045376439]
      - [14, 2, 9, 9, -0.00295292]
      - [14, 2, 11, 9, 0.0044790724]
      - [14, 2, 13, 9, -0.0063291217]
      - [14, 2, 10, 10, -0.0038536003]
      - [14, 2, 12, 10, 0.0003953495]
      - [14, 2, 11, 11, 0.0053357194]
      - [14, 2, 13, 11, 0.0072866417]
      - [14, 2, 12, 12, -0.0048148469]
      - [14, 2, 13, 13, -0.0049902355]
      - [15, 2, 3, 1, -0.0001321252]
      - [15, 2, 5, 1, -0.0001453028]
      - [15, 2, 8, 1, 0.0015306395]
      - [15, 2, 9, 1, -0.0027274682]
      - [15, 2, 11, 1, -0.0002750573]
      - [15, 2, 13, 1, 0.0011759012]
      - [15, 2, 15, 1, 7.22054e-05]
      - [15, 2, 3, 2, 0.0052229801]
      - [15, 2, 5, 2, 0.0045584393]
      - [15, 2, 8, 2, -0.0003004673]
      - [15, 2, 9, 2, -3.75125e-05]
      - [15, 2, 11, 2, 0.0001468411]
      - [15, 2, 13, 2, -0.0001443462]
      - [15, 2, 15, 2, 0.0152425482]
      - [15, 2, 4, 3, 0.0012784594]
      - [15, 2, 6, 3, 0.0115077395]
      - [15, 2, 7, 3, -0.000228713]
      - [15, 2, 10, 3, -0.0003749642]
      - [15, 2, 12, 3, 0.0001417106]
      - [15, 2, 14, 3, 0.0105899574]
      - [15, 2, 5, 4, -0.0051071356]
      - [15, 2, 8, 4, -0.0007469397]
      - [15, 2, 9, 4, 0.0001791037]
      - [15, 2, 11, 4, 0.0002444332]
      - [15, 2, 13, 4, 0.0002930714]
      - [15, 2, 6, 5, -0.003576919]
      - [15, 2, 7, 5, 0.00029827]
      - [15, 2, 10, 5, -0.0002916104]
      - [15, 2, 12, 5, -7.8076e-05]
      - [15, 2, 14, 5, -0.0037826882]
      - [15, 2, 8, 6, 0.0010343907]
      - [15, 2, 9, 6, 0.0003375161]
      - [15, 2, 11, 6, -0.00021389]
      - [15, 2, 13, 6, 0.0005346062]
      - [15, 2, 8, 7, -0.0088076674]
      - [15, 2, 9, 7, -0.0071911439]
      - [15, 2, 11, 7, -0.0140841139]
      - [15, 2, 13, 7, -0.0008230738]
      - [15, 2, 10, 8, -0.0028289456]
      - [15, 2, 12, 8, -0.003894656]
      - [15, 2, 14, 8, -0.0004010834]
      - [15, 2, 10, 9, 0.0033226144]
      - [15, 2, 12, 9, -0.00042949]
      - [15, 2, 14, 9, -1.1327e-06]
      - [15, 2, 11, 10, -0.0037615712]
      - [15, 2, 13, 10, -0.0083482426]
      - [15, 2, 12, 11, 0.0074290711]
      - [15, 2, 14, 11, -0.0001113014]
      - [15, 2, 13, 12, 0.0064311226]
      - [15, 2, 14, 13, -0.001341971]
      - [16, 2, 3, 1, -3.777e-07]
      - [16, 2, 5, 1, 5.58888e-05]
      - [16, 2, 8, 1, 0.0006802412]
      - [16, 2, 9, 1, -0.0003770562]
      - [16, 2, 11, 1, 0.0009594272]
      - [16, 2, 13, 1, 0.0019335372]
      - [16, 2, 15, 1, 6.97895e-05]
      - [16, 2, 16, 1, 6.94856e-05]
      - [16, 2, 3, 2, 0.0034369329]
      - [16, 2, 5, 2, -0.0011047412]
      - [16, 2, 8, 2, 0.0002911928]
      - [16, 2, 9, 2, 0.0001660809]
      - [16, 2, 11, 2, 0.000137486]
      - [16, 2, 13, 2, -0.0001153214]
      - [16, 2, 15, 2, 0.001337556]
      - [16, 2, 16, 2, 0.0117890196]
      - [16, 2, 4, 3, 0.0039077622]
      - [16, 2, 6, 3, -0.0047166793]
      - [16, 2, 7, 3, -0.0008299535]
      - [16, 2, 10, 3, 0.0002699479]
      - [16, 2, 12, 3, 0.0003086273]
      - [16, 2, 14, 3, 0.0014130316]
      - [16, 2, 5, 4, -0.0048118837]
      - [16, 2, 8, 4, -0.000511558]
      - [16, 2, 9, 4, 0.0003131292]
      - [16, 2, 11, 4, -0.0004457262]
      - [16, 2, 13, 4, 0.0001950217]
      - [16, 2, 15, 4, -0.0063267009]
      - [16, 2, 6, 5, -0.008874537]
      - [16, 2, 7, 5, -0.0003394013]
      - [16, 2, 10, 5, 0.0001475248]
      - [16, 2, 12, 5, -0.0002387088]
      - [16, 2, 14, 5, 0.0030091823]
      - [16, 2, 8, 6, -0.0001001086]
      - [16, 2, 9, 6, 0.0006296871]
      - [16, 2, 11, 6, 0.0001866485]
      - [16, 2, 13, 6, 0.0001173494]
      - [16, 2, 15, 6, 0.0039481292]
      - [16, 2, 8, 7, 0.0025431722]
      - [16, 2, 9, 7, 0.0019725308]
      - [16, 2, 11, 7, -0.0062171512]
      - [16, 2, 13, 7, -0.006471866]
      - [16, 2, 15, 7, -0.0005288833]
      - [16, 2, 10, 8, -0.0046195282]
      - [16, 2, 12, 8, 0.0101384379]
      - [16, 2, 14, 8, -0.0007069177]
      - [16, 2, 10, 9, 0.0074474011]
      - [16, 2, 12, 9, 0.0047489438]
      - [16, 2, 14, 9, 8.57619e-05]
      - [16, 2, 11, 10, -0.0017173801]
      - [16, 2, 13, 10, 0.0001844827]
      - [16, 2, 15, 10, -5.636e-05]
      - [16, 2, 12, 11, 0.0048605926]
      - [16, 2, 14, 11, 0.0006913918]
      - [16, 2, 13, 12, -0.0048882257]
      - [16, 2, 15, 12, 0.0003350665]
      - [16, 2, 14, 13, -0.0002405829]
      - [16, 2, 15, 14, 0.0078778433]
      - [17, 2, 1, 1, 0.0050754401]
      - [17, 2, 2, 1, 2.6619e-05]
      - [17, 2, 4, 1, 8.26747e-05]
      - [17, 2, 6, 1, -9.36466e-05]
      - [17, 2, 7, 1, -0.0005096289]
      - [17, 2, 10, 1, -0.0016428653]
      - [17, 2, 12, 1, 0.0006047074]
      - [17, 2, 14, 1, 3.3615e-05]
      - [17, 2, 17, 1, -8.22199e-05]
      - [17, 2, 2, 2, 0.0007685243]
      - [17, 2, 4, 2, -0.0034481685]
      - [17, 2, 6, 2, 0.0029289517]
      - [17, 2, 7, 2, -6.12556e-05]
      - [17, 2, 10, 2, 2.02714e-05]
      - [17, 2, 12, 2, -5.94131e-05]
      - [17, 2, 14, 2, 0.000552829]
      - [17, 2, 17, 2, 0.0090913905]
      - [17, 2, 3, 3, -0.0033526175]
      - [17, 2, 5, 3, -0.0048442539]
      - [17, 2, 8, 3, -0.0001238109]
      - [17, 2, 9, 3, 0.0003379352]
      - [17, 2, 11, 3, 0.0001161389]
      - [17, 2, 13, 3, -0.0001210236]
      - [17, 2, 15, 3, 0.0037671392]
      - [17, 2, 16, 3, -0.0010196012]
      - [17, 2, 4, 4, 0.0109115145]
      - [17, 2, 6, 4, -0.0009048153]
      - [17, 2, 7, 4, 0.0001234492]
      - [17, 2, 10, 4, 1.19395e-05]
      - [17, 2, 12, 4, 0.0002218329]
      - [17, 2, 14, 4, 0.0039784169]
      - [17, 2, 5, 5, -0.0059368182]
      - [17, 2, 8, 5, -0.0001697978]
      - [17, 2, 9, 5, 0.0003027473]
      - [17, 2, 11, 5, 6.16573e-05]
      - [17, 2, 13, 5, -0.0002903979]
      - [17, 2, 15, 5, 0.0020676602]
      - [17, 2, 16, 5, 0.0067438771]
      - [17, 2, 6, 6, -0.0003036382]
      - [17, 2, 7, 6, -1.84989e-05]
      - [17, 2, 10, 6, -0.0001589153]
      - [17, 2, 12, 6, -0.0003994941]
      - [17, 2, 14, 6, -0.0055584933]
      - [17, 2, 7, 7, -0.0005040368]
      - [17, 2, 10, 7, 0.0013882447]
      - [17, 2, 12, 7, -0.0057783244]
      - [17, 2, 14, 7, 5.19885e-05]
      - [17, 2, 8, 8, 0.0030312656]
      - [17, 2, 9, 8, -0.0027993239]
      - [17, 2, 11, 8, -0.0044553668]
      - [17, 2, 13, 8, 0.0090375362]
      - [17, 2, 15, 8, 0.0007642285]
      - [17, 2, 16, 8, 0.0004312631]
      - [17, 2, 9, 9, 0.0049888022]
      - [17, 2, 11, 9, -0.0034226416]
      - [17, 2, 13, 9, 0.0031229785]
      - [17, 2, 15, 9, -0.000121987]
      - [17, 2, 16, 9, 0.0001775044]
      - [17, 2, 10, 10, -0.0066511727]
      - [17, 2, 12, 10, 0.000256848]
      - [17, 2, 14, 10, 7.28468e-05]
      - [17, 2, 11, 11, 0.0085034233]
      - [17, 2, 13, 11, -0.0034581609]
      - [17, 2, 15, 11, -0.0006000428]
      - [17, 2, 16, 11, 0.0005020254]
      - [17, 2, 12, 12, -0.0079437112]
      - [17, 2, 14, 12, 0.0007299051]
      - [17, 2, 13, 13, 0.0017087186]
      - [17, 2, 15, 13, 0.000354288]
      - [17, 2, 16, 13, -5.67775e-05]
      - [17, 2, 14, 14, 0.0045549188]
      - [17, 2, 15, 15, -0.0019629206]
      - [17, 2, 16, 15, 0.0054158197]
      - [17, 2, 16, 16, -0.0044846068]
      - [3, 3, 1, 1, 0.2159822773]
      - [3, 3, 2, 1, 0.0001573335]
      - [3, 3, 2, 2, 0.2060337197]
      - [3, 3, 3, 3, 0.2224547616]
      - [4, 3, 3, 1, -0.0001152892]
      - [4, 3, 3, 2, 0.0079922042]
      - [4, 3, 4, 3, 0.005116864]
      - [5, 3, 1, 1, -0.0110682355]
      - [5, 3, 2, 1, -4.42033e-05]
      - [5, 3, 4, 1, 0.0002766225]
      - [5, 3, 2, 2, -0.0019045956]
      - [5, 3, 4, 2, 0.0029891445]
      - [5, 3, 3, 3, -0.0074716751]
      - [5, 3, 5, 3, 0.0121474214]
      - [5, 3, 4, 4, 0.0023100136]
      - [6, 3, 3, 1, -0.000123493]
      - [6, 3, 5, 1, 0.0003171748]
      - [6, 3, 3, 2, 0.0038135033]
      - [6, 3, 5, 2, 0.0029790119]
      - [6, 3, 4, 3, -0.0004993595]
      - [6, 3, 6, 3, 0.013962202]
      - [6, 3, 5, 4, -0.0017905837]
      - [7, 3, 3, 1, 0.0017914032]
      - [7, 3, 5, 1, -0.0055883549]
      - [7, 3, 3, 2, -0.0011929272]
      - [7, 3, 5, 2, 0.0006607189]
      - [7, 3, 4, 3, -0.0012952527]
      - [7, 3, 6, 3, -0.002813569]
      - [7, 3, 7, 3, 0.0645613873]
      - [7, 3, 5, 4, 8.84153e-05]
      - [7, 3, 6, 5, 0.0017140689]
      - [8, 3, 1, 1, -0.0004982409]
      - [8, 3, 2, 1, 0.0011285728]
      - [8, 3, 4, 1, 0.0010622271]
      - [8, 3, 6, 1, 4.8391e-06]
      - [8, 3, 7, 1, -6.816e-05]
      - [8, 3, 2, 2, 9.55209e-05]
      - [8, 3, 4, 2, 0.0002192902]
      - [8, 3, 6, 2, -0.0003258543]
      - [8, 3, 7, 2, 0.0039043119]
      - [8, 3, 3, 3, -0.0001931192]
      - [8, 3, 5, 3, 0.0003535328]
      - [8, 3, 8, 3, 0.0056704851]
      - [8, 3, 4, 4, 3.27481e-05]
      - [8, 3, 6, 4, -0.0001435212]
      - [8, 3, 7, 4, 0.001597488]
      - [8, 3, 5, 5, 0.0001219665]
      - [8, 3, 6, 6, 0.0004095992]
      - [8, 3, 7, 6, -0.0044984835]
      - [8, 3, 7, 7, -0.0007136671]
      - [9, 3, 1, 1, 0.0006534801]
      - [9, 3, 2, 1, -0.0019083318]
      - [9, 3, 4, 1, -0.0028854643]
      - [9, 3, 6, 1, -0.0015859368]
      - [9, 3, 7, 1, 0.0002625725]
      - [9, 3, 2, 2, -0.0004205999]
      - [9, 3, 4, 2, 2.09091e-05]
      - [9, 3, 6, 2, 0.0009573872]
      - [9, 3, 7, 2, -0.0150015933]
      - [9, 3, 3, 3, 0.0007831936]
      - [9, 3, 5, 3, -0.0008663142]
      - [9, 3, 8, 3, 0.0020713399]
      - [9, 3, 9, 3, 0.0147726749]
      - [9, 3, 4, 4, 7.66114e-05]
      - [9, 3, 6, 4, 0.0003921529]
      - [9, 3, 7, 4, 0.0004223372]
      - [9, 3, 5, 5, -0.0006599239]
      - [9, 3, 8, 5, 0.0039335403]
      - [9, 3, 6, 6, -0.0001485343]
      - [9, 3, 7, 6, -0.0076912161]
      - [9, 3, 7, 7, 0.000612856]
      - [9, 3, 8, 8, -0.0004162888]
      - [10, 3, 3, 1, 0.003182937]
      - [10, 3, 5, 1, 0.006362442]
      - [10, 3, 8, 1, -0.0001946635]
      - [10, 3, 9, 1, -0.0001969402]
      - [10, 3, 3, 2, 0.000596518]
      - [10, 3, 5, 2, -0.0006139219]
      - [10, 3, 8, 2, 0.0198519816]
      - [10, 3, 9, 2, 0.0094171479]
      - [10, 3, 4, 3, 0.0004674785]
      - [10, 3, 6, 3, 0.0005333383]
      - [10, 3, 7, 3, -0.0022289396]
      - [10, 3, 10, 3, 0.0204351784]
      - [10, 3, 5, 4, 0.0002948563]
      - [10, 3, 8, 4, -0.0011329009]
      - [10, 3, 9, 4, 0.0193416753]
      - [10, 3, 6, 5, 0.0003049293]
      - [10, 3, 7, 5, -0.0054389133]
      - [10, 3, 8, 6, -0.0018640356]
      - [10, 3, 9, 6, -0.0059393706]
      - [10, 3, 8, 7, 0.0003116717]
      - [10, 3, 9, 7, -0.0008244306]
      - [11, 3, 1, 1, 0.0005349186]
      - [11, 3, 2, 1, -0.0024933272]
      - [11, 3, 4, 1, -0.0021537174]
      - [11, 3, 6, 1, -0.000921156]
      - [11, 3, 7, 1, 0.0002565229]
      - [11, 3, 10, 1, -0.0001226767]
      - [11, 3, 2, 2, -0.0005360943]
      - [11, 3, 4, 2, 8.97693e-05]
      - [11, 3, 6, 2, 0.0012431198]
      - [11, 3, 7, 2, -0.0161336117]
      - [11, 3, 10, 2, 0.0020716222]
      - [11, 3, 3, 3, 0.0010057669]
      - [11, 3, 5, 3, -0.0008995789]
      - [11, 3, 8, 3, -0.0005568746]
      - [11, 3, 9, 3, 0.011758319]
      - [11, 3, 11, 3, 0.0139497523]
      - [11, 3, 4, 4, -0.0003961291]
      - [11, 3, 6, 4, 0.0004520375]
      - [11, 3, 7, 4, -0.0026895364]
      - [11, 3, 10, 4, 0.0029316522]
      - [11, 3, 5, 5, -0.0004890405]
      - [11, 3, 8, 5, 0.0023417193]
      - [11, 3, 9, 5, -0.0076452078]
      - [11, 3, 6, 6, -0.0003265064]
      - [11, 3, 7, 6, -0.0059255458]
      - [11, 3, 10, 6, 0.0062794064]
      - [11, 3, 7, 7, 0.0009175009]
      - [11, 3, 10, 7, -0.0006192311]
      - [11, 3, 8, 8, -0.0006950907]
      - [11, 3, 9, 8, -0.0004579516]
      - [11, 3, 9, 9, -5.80741e-05]
      - [11, 3, 10, 10, -0.0008356007]
      - [12, 3, 3, 1, 0.0016010407]
      - [12, 3, 5, 1, 0.0018024648]
      - [12, 3, 8, 1, -6.05194e-05]
      - [12, 3, 9, 1, -0.0003655898]
      - [12, 3, 11, 1, -0.0001872087]
      - [12, 3, 3, 2, 0.0014665437]
      - [12, 3, 5, 2, -0.0006736102]
      - [12, 3, 8, 2, 0.0095799618]
      - [12, 3, 9, 2, 0.0101391841]
      - [12, 3, 11, 2, 0.0047089943]
      - [12, 3, 4, 3, 0.000619139]
      - [12, 3, 6, 3, 0.0009101895]
      - [12, 3, 7, 3, -0.0010463948]
      - [12, 3, 10, 3, 0.0113906007]
      - [12, 3, 12, 3, 0.0182073989]
      - [12, 3, 5, 4, -0.0002493442]
      - [12, 3, 8, 4, 0.0017495132]
      - [12, 3, 9, 4, 0.0075383415]
      - [12, 3, 11, 4, 0.0021141789]
      - [12, 3, 6, 5, -0.000477618]
      - [12, 3, 7, 5, 0.0045702025]
      - [12, 3, 10, 5, 0.0019043195]
      - [12, 3, 8, 6, -0.0069752073]
      - [12, 3, 9, 6, -0.006115939]
      - [12, 3, 11, 6, -0.0020321344]
      - [12, 3, 8, 7, 0.0001385427]
      - [12, 3, 9, 7, -0.0018373139]
      - [12, 3, 11, 7, -0.0023647339]
      - [12, 3, 10, 8, -1.97108e-05]
      - [12, 3, 10, 9, 0.0001156138]
      - [12, 3, 11, 10, -3.71149e-05]
      - [13, 3, 1, 1, -0.0006298397]
      - [13, 3, 2, 1, -1.71565e-05]
      - [13, 3, 4, 1, 0.0022058012]
      - [13, 3, 6, 1, 0.0006716476]
      - [13, 3, 7, 1, -0.0002261206]
      - [13, 3, 10, 1, 8.13172e-05]
      - [13, 3, 12, 1, 0.0002647413]
      - [13, 3, 2, 2, 0.0001178628]
      - [13, 3, 4, 2, 6.08269e-05]
      - [13, 3, 6, 2, -0.0006723793]
      - [13, 3, 7, 2, 0.0104032662]
      - [13, 3, 10, 2, -0.0018026804]
      - [13, 3, 12, 2, -0.0010290129]
      - [13, 3, 3, 3, -0.0007408317]
      - [13, 3, 5, 3, 0.0006630118]
      - [13, 3, 8, 3, -0.0018147553]
      - [13, 3, 9, 3, -0.0042469881]
      - [13, 3, 11, 3, -0.0031359135]
      - [13, 3, 13, 3, 0.0059444179]
      - [13, 3, 4, 4, 6.22268e-05]
      - [13, 3, 6, 4, -0.0001449461]
      - [13, 3, 7, 4, -0.0020707896]
      - [13, 3, 10, 4, -0.0066200473]
      - [13, 3, 12, 4, 0.0025673448]
      - [13, 3, 5, 5, 0.0009064526]
      - [13, 3, 8, 5, -0.010453597]
      - [13, 3, 9, 5, 0.007024896]
      - [13, 3, 11, 5, -0.0021216768]
      - [13, 3, 6, 6, 1.07991e-05]
      - [13, 3, 7, 6, 0.0011681656]
      - [13, 3, 10, 6, -0.0097744708]
      - [13, 3, 12, 6, 0.0024220824]
      - [13, 3, 7, 7, -0.0007909992]
      - [13, 3, 10, 7, -0.0001924226]
      - [13, 3, 12, 7, 0.0012282516]
      - [13, 3, 8, 8, -7.18228e-05]
      - [13, 3, 9, 8, 0.0001938202]
      - [13, 3, 11, 8, -0.0001051996]
      - [13, 3, 9, 9, 0.0001023925]
      - [13, 3, 11, 9, -0.0005106969]
      - [13, 3, 10, 10, 0.0010509318]
      - [13, 3, 12, 10, -0.0002075947]
      - [13, 3, 11, 11, -0.0010765958]
      - [13, 3, 12, 12, -0.0003730842]
      - [14, 3, 3, 1, -0.0003439465]
      - [14, 3, 5, 1, -0.0001320273]
      - [14, 3, 8, 1, 0.0009305685]
      - [14, 3, 9, 1, -0.0019579959]
      - [14, 3, 11, 1, -0.0002001079]
      - [14, 3, 13, 1, 0.001896921]
      - [14, 3, 3, 2, 0.0124608144]
      - [14, 3, 5, 2, -0.0070531943]
      - [14, 3, 8, 2, -0.0012456693]
      - [14, 3, 9, 2, -0.0005716107]
      - [14, 3, 11, 2, 0.0001492814]
      - [14, 3, 13, 2, -0.0003964121]
      - [14, 3, 4, 3, 0.0043910658]
      - [14, 3, 6, 3, 0.0090307761]
      - [14, 3, 7, 3, -0.0004405889]
      - [14, 3, 10, 3, -0.0006025686]
      - [14, 3, 12, 3, 0.0003518213]
      - [14, 3, 14, 3, 0.0186342303]
      - [14, 3, 5, 4, -0.0027100278]
      - [14, 3, 8, 4, 0.0001195126]
      - [14, 3, 9, 4, -0.000637186]
      - [14, 3, 11, 4, 0.0002010237]
      - [14, 3, 13, 4, 7.24613e-05]
      - [14, 3, 6, 5, -0.006572105]
      - [14, 3, 7, 5, -2.37549e-05]
      - [14, 3, 10, 5, -0.000335819]
      - [14, 3, 12, 5, -0.0002717795]
      - [14, 3, 8, 6, -0.0002080516]
      - [14, 3, 9, 6, 0.0007961059]
      - [14, 3, 11, 6, 0.0011032889]
      - [14, 3, 13, 6, -0.0003733143]
      - [14, 3, 8, 7, -0.0007383356]
      - [14, 3, 9, 7, -0.0139390926]
      - [14, 3, 11, 7, -0.0162813405]
      - [14, 3, 13, 7, 0.0013042128]
      - [14, 3, 10, 8, -0.0025187907]
      - [14, 3, 12, 8, 0.001865736]
      - [14, 3, 10, 9, 0.0062161644]
      - [14, 3, 12, 9, 0.0066817651]
      - [14, 3, 11, 10, 0.0038693913]
      - [14, 3, 13, 10, -0.0001190283]
      - [14, 3, 12, 11, 0.0090839734]
      - [14, 3, 13, 12, -0.0020936514]
      - [15, 3, 1, 1, 0.0091583425]
      - [15, 3, 2, 1, 0.0001917523]
      - [15, 3, 4, 1, 9.59217e-05]
      - [15, 3, 6, 1, -0.0001362828]
      - [15, 3, 7, 1, -0.0002025053]
      - [15, 3, 10, 1, -0.0026541078]
      - [15, 3, 12, 1, -0.001038286]
      - [15, 3, 14, 1, 0.0002365753]
      - [15, 3, 2, 2, 0.0004222562]
      - [15, 3, 4, 2, -0.0025435435]
      - [15, 3, 6, 2, 0.0115571877]
      - [15, 3, 7, 2, 0.0009856518]
      - [15, 3, 10, 2, -0.0001054306]
      - [15, 3, 12, 2, -3.13051e-05]
      - [15, 3, 14, 2, 0.0102418086]
      - [15, 3, 3, 3, 0.004532055]
      - [15, 3, 5, 3, -0.0103514316]
      - [15, 3, 8, 3, -0.0005958769]
      - [15, 3, 9, 3, 7.23407e-05]
      - [15, 3, 11, 3, 0.0004963595]
      - [15, 3, 13, 3, -0.0002950097]
      - [15, 3, 15, 3, 0.0193619066]
      - [15, 3, 4, 4, -0.0015125727]
      - [15, 3, 6, 4, 0.001774794]
      - [15, 3, 7, 4, -0.0003881628]
      - [15, 3, 10, 4, -0.0003746196]
      - [15, 3, 12, 4, 0.0007095783]
      - [15, 3, 14, 4, 0.0076144164]
      - [15, 3, 5, 5, -0.0031988303]
      - [15, 3, 8, 5, -0.0004584801]
      - [15, 3, 9, 5, 0.000724979]
      - [15, 3, 11, 5, -0.0001052444]
      - [15, 3, 13, 5, -0.0002013249]
      - [15, 3, 6, 6, -0.007828589]
      - [15, 3, 7, 6, -0.0005263737]
      - [15, 3, 10, 6, -0.0003441074]
      - [15, 3, 12, 6, 0.0003241916]
      - [15, 3, 14, 6, -0.0016985023]
      - [15, 3, 7, 7, 0.0085759317]
      - [15, 3, 10, 7, -0.0084138923]
      - [15, 3, 12, 7, -0.0160218369]
      - [15, 3, 14, 7, 0.0018064975]
      - [15, 3, 8, 8, -0.0037378161]
      - [15, 3, 9, 8, -0.0044375575]
      - [15, 3, 11, 8, -0.0043691915]
      - [15, 3, 13, 8, 0.0065459754]
      - [15, 3, 9, 9, -0.0002649342]
      - [15, 3, 11, 9, 0.0059284442]
      - [15, 3, 13, 9, 0.0005320185]
      - [15, 3, 10, 10, -0.0094083337]
      - [15, 3, 12, 10, -0.0028735985]
      - [15, 3, 14, 10, 0.0001858191]
      - [15, 3, 11, 11, 0.0101739539]
      - [15, 3, 13, 11, -0.0030675033]
      - [15, 3, 12, 12, -0.0124629503]
      - [15, 3, 14, 12, 0.0005783572]
      - [15, 3, 13, 13, -0.0033954465]
      - [15, 3, 14, 14, 0.0102492494]
      - [16, 3, 1, 1, -0.0029261916]
      - [16, 3, 2, 1, -5.52002e-05]
      - [16, 3, 4, 1, 7.5468e-06]
      - [16, 3, 6, 1, 5.69367e-05]
      - [16, 3, 7, 1, 0.0005581029]
      - [16, 3, 10, 1, 0.0004931834]
      - [16, 3, 12, 1, 0.0021462987]
      - [16, 3, 14, 1, 9.01786e-05]
      - [16, 3, 2, 2, 0.0006769447]
      - [16, 3, 4, 2, 0.0038103628]
      - [16, 3, 6, 2, -0.0052028529]
      - [16, 3, 7, 2, 0.0002076714]
      - [16, 3, 10, 2, 0.0001526611]
      - [16, 3, 12, 2, 7.48689e-05]
      - [16, 3, 14, 2, -0.001812562]
      - [16, 3, 3, 3, 0.0066440128]
      - [16, 3, 5, 3, -0.0010921778]
      - [16, 3, 8, 3, 6.88829e-05]
      - [16, 3, 9, 3, -0.0002940191]
      - [16, 3, 11, 3, -0.0002858261]
      - [16, 3, 13, 3, 0.0002302572]
      - [16, 3, 15, 3, -0.0058561478]
      - [16, 3, 16, 3, 0.0094036687]
      - [16, 3, 4, 4, -0.0053092738]
      - [16, 3, 6, 4, -0.0058015888]
      - [16, 3, 7, 4, -0.000440723]
      - [16, 3, 10, 4, -0.0002655705]
      - [16, 3, 12, 4, 0.0001835743]
      - [16, 3, 14, 4, -0.0006301983]
      - [16, 3, 5, 5, -0.0093171386]
      - [16, 3, 8, 5, -0.0005012047]
      - [16, 3, 9, 5, -5.21477e-05]
      - [16, 3, 11, 5, -0.0004729899]
      - [16, 3, 13, 5, 0.0002071866]
      - [16, 3, 15, 5, -0.0044876774]
      - [16, 3, 6, 6, 0.0050484073]
      - [16, 3, 7, 6, -0.0001026862]
      - [16, 3, 10, 6, -0.0003668522]
      - [16, 3, 12, 6, 0.000430784]
      - [16, 3, 14, 6, 0.0068980819]
      - [16, 3, 7, 7, 0.0032878825]
      - [16, 3, 10, 7, 0.0036952852]
      - [16, 3, 12, 7, 0.0058658823]
      - [16, 3, 14, 7, -6.27209e-05]
      - [16, 3, 8, 8, 0.0003711071]
      - [16, 3, 9, 8, 0.007396413]
      - [16, 3, 11, 8, -0.0005873047]
      - [16, 3, 13, 8, -0.0015994358]
      - [16, 3, 15, 8, -0.0006315764]
      - [16, 3, 9, 9, -1.57606e-05]
      - [16, 3, 11, 9, 0.0044587538]
      - [16, 3, 13, 9, -0.0028281677]
      - [16, 3, 15, 9, 0.0002222324]
      - [16, 3, 10, 10, -0.0040611173]
      - [16, 3, 12, 10, 0.0110661375]
      - [16, 3, 14, 10, -0.0003929796]
      - [16, 3, 11, 11, -0.0031080749]
      - [16, 3, 13, 11, -0.0029319176]
      - [16, 3, 15, 11, 5.96321e-05]
      - [16, 3, 12, 12, 0.0101952328]
      - [16, 3, 14, 12, -0.0007152165]
      - [16, 3, 13, 13, -0.0068106696]
      - [16, 3, 15, 13, -0.0003671715]
      - [16, 3, 14, 14, 0.0014014106]
      - [16, 3, 15, 15, 0.0066791234]
      - [17, 3, 3, 1, 0.0001120174]
      - [17, 3, 5, 1, 2.03835e-05]
      - [17, 3, 8, 1, -0.0009329922]
      - [17, 3, 9, 1, 0.0007898851]
      - [17, 3, 11, 1, 0.0002492949]
      - [17, 3, 13, 1, 0.0002851695]
      - [17, 3, 15, 1, -9.659e-06]
      - [17, 3, 16, 1, 3.00895e-05]
      - [17, 3, 3, 2, -0.0045346956]
      - [17, 3, 5, 2, -0.0042376349]
      - [17, 3, 8, 2, 2.14394e-05]
      - [17, 3, 9, 2, 0.0001693864]
      - [17, 3, 11, 2, -0.0001611262]
      - [17, 3, 13, 2, 1.5835e-05]
      - [17, 3, 15, 2, -0.0013964424]
      - [17, 3, 16, 2, 0.0003248636]
      - [17, 3, 4, 3, -0.002007726]
      - [17, 3, 6, 3, -0.001413315]
      - [17, 3, 7, 3, 0.0002633377]
      - [17, 3, 10, 3, 4.63027e-05]
      - [17, 3, 12, 3, 7.93928e-05]
      - [17, 3, 14, 3, -0.0007238062]
      - [17, 3, 17, 3, 0.0033914472]
      - [17, 3, 5, 4, 6.33929e-05]
      - [17, 3, 8, 4, 4.299e-06]
      - [17, 3, 9, 4, 0.0001994832]
      - [17, 3, 11, 4, 3.30866e-05]
      - [17, 3, 13, 4, 6.09056e-05]
      - [17, 3, 15, 4, 0.0014514928]
      - [17, 3, 16, 4, 0.0015011068]
      - [17, 3, 6, 5, -0.0012669663]
      - [17, 3, 7, 5, -0.0002161383]
      - [17, 3, 10, 5, 0.0002145478]
      - [17, 3, 12, 5, 0.0002511037]
      - [17, 3, 14, 5, 0.0037273812]
      - [17, 3, 8, 6, -0.0002200278]
      - [17, 3, 9, 6, -0.0002211986]
      - [17, 3, 11, 6, -0.0002992473]
      - [17, 3, 13, 6, 0.000162965]
      - [17, 3, 15, 6, -0.0015750502]
      - [17, 3, 16, 6, 0.0048606957]
      - [17, 3, 8, 7, 0.0012684882]
      - [17, 3, 9, 7, 0.0004163265]
      - [17, 3, 11, 7, 0.0031608977]
      - [17, 3, 13, 7, -0.0008491828]
      - [17, 3, 15, 7, -0.0001740966]
      - [17, 3, 16, 7, 0.0003930209]
      - [17, 3, 10, 8, -0.0039444471]
      - [17, 3, 12, 8, 0.0004997099]
      - [17, 3, 14, 8, 6.44257e-05]
      - [17, 3, 10, 9, -0.0013456482]
      - [17, 3, 12, 9, -0.0027250788]
      - [17, 3, 14, 9, -7.98674e-05]
      - [17, 3, 11, 10, 0.0007637417]
      - [17, 3, 13, 10, 0.0065104603]
      - [17, 3, 15, 10, 4.78797e-05]
      - [17, 3, 16, 10, 0.0002095741]
      - [17, 3, 12, 11, -0.0027471433]
      - [17, 3, 14, 11, 4.75255e-05]
      - [17, 3, 13, 12, -0.0028277551]
      - [17, 3, 15, 12, -0.0004402382]
      - [17, 3, 16, 12, 1.77344e-05]
      - [17, 3, 14, 13, 0.0002609014]
      - [17, 3, 15, 14, -0.0034660094]
      - [17, 3, 16, 14, -0.0019172316]
      - [4, 4, 1, 1, 0.2068588696]
      - [4, 4, 2, 1, 0.0002519801]
      - [4, 4, 4, 1, 8.28722e-05]
      - [4, 4, 2, 2, 0.2011702869]
      - [4, 4, 4, 2, 0.0018189985]
      - [4, 4, 3, 3, 0.1886912935]
      - [4, 4, 4, 4, 0.2347703016]
      - [5, 4, 3, 1, 0.0001481144]
      - [5, 4, 5, 1, 0.000260652]
      - [5, 4, 3, 2, -0.000806421]
      - [5, 4, 5, 2, -0.0016482725]
      - [5, 4, 4, 3, -0.0011009499]
      - [5, 4, 5, 4, 0.0053651509]
      - [6, 4, 1, 1, 0.0041542894]
      - [6, 4, 2, 1, -1.32399e-05]
      - [6, 4, 4, 1, -3.54661e-05]
      - [6, 4, 6, 1, 0.0001673635]
      - [6, 4, 2, 2, 0.0003423338]
      - [6, 4, 4, 2, -0.0038946013]
      - [6, 4, 6, 2, -0.0040013782]
      - [6, 4, 3, 3, -0.0039020406]
      - [6, 4, 5, 3, 0.0004260069]
      - [6, 4, 4, 4, 0.0015974187]
      - [6, 4, 6, 4, 0.0126044698]
      - [6, 4, 5, 5, 0.0085797005]
      - [7, 4, 1, 1, 0.0001019293]
      - [7, 4, 2, 1, 0.001483067]
      - [7, 4, 4, 1, -0.0021271158]
      - [7, 4, 6, 1, -0.0009184261]
      - [7, 4, 7, 1, 2.90287e-05]
      - [7, 4, 2, 2, 0.000121814]
      - [7, 4, 4, 2, -0.0003197181]
      - [7, 4, 6, 2, -0.0003152604]
      - [7, 4, 7, 2, -0.0030947507]
      - [7, 4, 3, 3, -0.000555444]
      - [7, 4, 5, 3, 0.0002658984]
      - [7, 4, 4, 4, 0.0008181054]
      - [7, 4, 6, 4, 0.0004550997]
      - [7, 4, 7, 4, 0.0072961996]
      - [7, 4, 5, 5, 0.0001615225]
      - [7, 4, 6, 6, -0.0002726734]
      - [8, 4, 3, 1, -3.83643e-05]
      - [8, 4, 5, 1, -0.0045101715]
      - [8, 4, 8, 1, 0.0004261878]
      - [8, 4, 3, 2, -7.99949e-05]
      - [8, 4, 5, 2, 0.0003125029]
      - [8, 4, 8, 2, -0.010107149]
      - [8, 4, 4, 3, -0.0004123959]
      - [8, 4, 6, 3, -0.0011010885]
      - [8, 4, 7, 3, 0.0243575526]
      - [8, 4, 5, 4, -0.0002716934]
      - [8, 4, 8, 4, 0.0244222243]
      - [8, 4, 6, 5, 0.0005727174]
      - [8, 4, 7, 5, -0.0021863199]
      - [9, 4, 3, 1, 0.0029964018]
      - [9, 4, 5, 1, 0.0080753021]
      - [9, 4, 8, 1, -0.0004396381]
      - [9, 4, 9, 1, 0.0001120123]
      - [9, 4, 3, 2, 0.0004042998]
      - [9, 4, 5, 2, -0.0005266995]
      - [9, 4, 8, 2, 0.0238953462]
      - [9, 4, 9, 2, 0.0160855267]
      - [9, 4, 4, 3, 0.0005961462]
      - [9, 4, 6, 3, 0.0008991851]
      - [9, 4, 7, 3, -0.0078916104]
      - [9, 4, 5, 4, 0.0010779705]
      - [9, 4, 8, 4, -0.0138327137]
      - [9, 4, 9, 4, 0.0508965749]
      - [9, 4, 6, 5, 0.0005154488]
      - [9, 4, 7, 5, -0.0079219271]
      - [9, 4, 8, 6, 0.0066797151]
      - [9, 4, 8, 7, 0.0004258885]
      - [10, 4, 1, 1, 0.000533351]
      - [10, 4, 2, 1, 0.0006435849]
      - [10, 4, 4, 1, -0.0050648695]
      - [10, 4, 6, 1, -0.001919072]
      - [10, 4, 7, 1, 0.0004016229]
      - [10, 4, 10, 1, 0.0001920957]
      - [10, 4, 2, 2, -0.0001662457]
      - [10, 4, 4, 2, -7.9248e-05]
      - [10, 4, 6, 2, 0.0007080019]
      - [10, 4, 7, 2, -0.0177201376]
      - [10, 4, 10, 2, -0.00310563]
      - [10, 4, 3, 3, 0.0006964306]
      - [10, 4, 5, 3, -0.0003115678]
      - [10, 4, 8, 3, 0.0010997668]
      - [10, 4, 9, 3, 0.0064239625]
      - [10, 4, 4, 4, 0.0002120698]
      - [10, 4, 6, 4, 1.26599e-05]
      - [10, 4, 7, 4, 0.0067495385]
      - [10, 4, 10, 4, 0.013676416]
      - [10, 4, 5, 5, -0.0009616336]
      - [10, 4, 8, 5, 0.0155859604]
      - [10, 4, 9, 5, -0.0107958637]
      - [10, 4, 6, 6, 0.0001876428]
      - [10, 4, 7, 6, 0.0018553125]
      - [10, 4, 7, 7, 0.000936462]
      - [10, 4, 8, 8, 0.0004364414]
      - [10, 4, 9, 8, -4.02683e-05]
      - [10, 4, 9, 9, -0.0002563]
      - [11, 4, 3, 1, -0.0017875534]
      - [11, 4, 5, 1, -0.0010885741]
      - [11, 4, 8, 1, -0.0001114143]
      - [11, 4, 9, 1, -5.40859e-05]
      - [11, 4, 11, 1, 0.0003910408]
      - [11, 4, 3, 2, 0.0001295865]
      - [11, 4, 5, 2, -8.88731e-05]
      - [11, 4, 8, 2, -0.0035906041]
      - [11, 4, 9, 2, 0.0009719099]
      - [11, 4, 11, 2, -0.0042492196]
      - [11, 4, 4, 3, -0.0001125749]
      - [11, 4, 6, 3, 0.000515795]
      - [11, 4, 7, 3, -0.0082483284]
      - [11, 4, 10, 3, -0.0041372958]
      - [11, 4, 5, 4, -0.0001752498]
      - [11, 4, 8, 4, -0.0036181894]
      - [11, 4, 9, 4, -0.0129477427]
      - [11, 4, 11, 4, 0.0146730865]
      - [11, 4, 6, 5, -0.0004631391]
      - [11, 4, 7, 5, 0.0090792391]
      - [11, 4, 10, 5, -0.006257267]
      - [11, 4, 8, 6, 0.0094177885]
      - [11, 4, 9, 6, 0.0019572359]
      - [11, 4, 8, 7, 0.0004687251]
      - [11, 4, 9, 7, -0.0004059873]
      - [11, 4, 10, 8, -0.0002224551]
      - [11, 4, 10, 9, 0.0003417209]
      - [12, 4, 1, 1, 0.0003998278]
      - [12, 4, 2, 1, -0.000124575]
      - [12, 4, 4, 1, 0.0029841295]
      - [12, 4, 6, 1, 0.0002120713]
      - [12, 4, 7, 1, -0.0001913617]
      - [12, 4, 10, 1, -0.0002815306]
      - [12, 4, 12, 1, 0.0001481542]
      - [12, 4, 2, 2, 0.0003563989]
      - [12, 4, 4, 2, -0.0003294952]
      - [12, 4, 6, 2, 0.0001078616]
      - [12, 4, 7, 2, 0.0122991784]
      - [12, 4, 10, 2, 0.0031267909]
      - [12, 4, 12, 2, 0.0033632527]
      - [12, 4, 3, 3, 0.000205685]
      - [12, 4, 5, 3, -0.0004798896]
      - [12, 4, 8, 3, 0.0024698053]
      - [12, 4, 9, 3, 0.0006006444]
      - [12, 4, 11, 3, -0.0001790764]
      - [12, 4, 4, 4, -0.0007665987]
      - [12, 4, 6, 4, -0.0005637093]
      - [12, 4, 7, 4, -0.0020026611]
      - [12, 4, 10, 4, -0.0057993295]
      - [12, 4, 12, 4, 0.0067142951]
      - [12, 4, 5, 5, 3.71608e-05]
      - [12, 4, 8, 5, -0.008801033]
      - [12, 4, 9, 5, 0.0066186768]
      - [12, 4, 11, 5, -0.003781749]
      - [12, 4, 6, 6, 7.7897e-05]
      - [12, 4, 7, 6, -0.004355472]
      - [12, 4, 10, 6, -0.0127227165]
      - [12, 4, 7, 7, -6.76439e-05]
      - [12, 4, 10, 7, -0.0007537535]
      - [12, 4, 8, 8, 0.0002928529]
      - [12, 4, 9, 8, -3.66165e-05]
      - [12, 4, 11, 8, -0.0012127153]
      - [12, 4, 9, 9, -0.0007484338]
      - [12, 4, 11, 9, 0.0002515117]
      - [12, 4, 10, 10, -8.83908e-05]
      - [12, 4, 11, 11, -0.000184974]
      - [13, 4, 3, 1, -0.0004407441]
      - [13, 4, 5, 1, -0.0018805772]
      - [13, 4, 8, 1, 0.0001843485]
      - [13, 4, 9, 1, 1.37441e-05]
      - [13, 4, 11, 1, 7.86024e-05]
      - [13, 4, 13, 1, 0.0003382104]
      - [13, 4, 3, 2, -1.63511e-05]
      - [13, 4, 5, 2, 0.0005647636]
      - [13, 4, 8, 2, -0.0052991056]
      - [13, 4, 9, 2, 0.004889493]
      - [13, 4, 11, 2, -0.0068257009]
      - [13, 4, 13, 2, -0.0017354268]
      - [13, 4, 4, 3, 4.59132e-05]
      - [13, 4, 6, 3, -0.0002259752]
      - [13, 4, 7, 3, 0.0040798616]
      - [13, 4, 10, 3, -0.0018167957]
      - [13, 4, 12, 3, -0.0021576537]
      - [13, 4, 5, 4, 4.72316e-05]
      - [13, 4, 8, 4, 0.0037891569]
      - [13, 4, 9, 4, 0.0116651406]
      - [13, 4, 11, 4, -0.0042390199]
      - [13, 4, 13, 4, 0.0166398461]
      - [13, 4, 6, 5, -0.0001970443]
      - [13, 4, 7, 5, 0.0005542006]
      - [13, 4, 10, 5, 0.005826182]
      - [13, 4, 12, 5, -0.0012797274]
      - [13, 4, 8, 6, 0.0001683838]
      - [13, 4, 9, 6, -0.0025776802]
      - [13, 4, 11, 6, 0.003540545]
      - [13, 4, 8, 7, -0.0002258595]
      - [13, 4, 9, 7, 0.0003498572]
      - [13, 4, 11, 7, 0.000244005]
      - [13, 4, 10, 8, -5.20265e-05]
      - [13, 4, 12, 8, 0.0003818919]
      - [13, 4, 10, 9, 0.0001575041]
      - [13, 4, 12, 9, -0.0005878857]
      - [13, 4, 11, 10, -0.0001747955]
      - [13, 4, 12, 11, -0.0002901127]
      - [14, 4, 1, 1, 0.0053461648]
      - [14, 4, 2, 1, -3.45311e-05]
      - [14, 4, 4, 1, -0.0002832296]
      - [14, 4, 6, 1, -0.0003368718]
      - [14, 4, 7, 1, 0.0002745472]
      - [14, 4, 10, 1, -0.0011839805]
      - [14, 4, 12, 1, 0.0001319431]
      - [14, 4, 14, 1, 2.57455e-05]
      - [14, 4, 2, 2, 0.0006009007]
      - [14, 4, 4, 2, -0.002116989]
      - [14, 4, 6, 2, 0.0090027511]
      - [14, 4, 7, 2, -0.0008564498]
      - [14, 4, 10, 2, -0.000295578]
      - [14, 4, 12, 2, -0.0002395041]
      - [14, 4, 14, 2, -0.0008566609]
      - [14, 4, 3, 3, 0.0027556626]
      - [14, 4, 5, 3, -0.0052896481]
      - [14, 4, 8, 3, -0.0003351611]
      - [14, 4, 9, 3, 0.0004521903]
      - [14, 4, 11, 3, 0.0005911079]
      - [14, 4, 13, 3, -0.0004613067]
      - [14, 4, 4, 4, 0.00083596]
      - [14, 4, 6, 4, -0.0066069531]
      - [14, 4, 7, 4, -0.0003168027]
      - [14, 4, 10, 4, 0.0005462984]
      - [14, 4, 12, 4, 0.000389728]
      - [14, 4, 14, 4, 0.0103626343]
      - [14, 4, 5, 5, -0.0052714124]
      - [14, 4, 8, 5, 0.0004700126]
      - [14, 4, 9, 5, -0.000583939]
      - [14, 4, 11, 5, 0.0002910646]
      - [14, 4, 13, 5, 0.0002002017]
      - [14, 4, 6, 6, 0.0011176084]
      - [14, 4, 7, 6, -1.53347e-05]
      - [14, 4, 10, 6, 0.0009910602]
      - [14, 4, 12, 6, 2.26672e-05]
      - [14, 4, 7, 7, 0.00281425]
      - [14, 4, 10, 7, -0.0043829663]
      - [14, 4, 12, 7, -0.0054343964]
      - [14, 4, 8, 8, 0.006364477]
      - [14, 4, 9, 8, -0.0006823137]
      - [14, 4, 11, 8, -0.0111329692]
      - [14, 4, 13, 8, 0.0063820255]
      - [14, 4, 9, 9, -0.0006647199]
      - [14, 4, 11, 9, 0.0047529863]
      - [14, 4, 13, 9, 0.0004749159]
      - [14, 4, 10, 10, -0.0077755424]
      - [14, 4, 12, 10, 0.0022039935]
      - [14, 4, 11, 11, 0.0078446855]
      - [14, 4, 13, 11, -0.0082727445]
      - [14, 4, 12, 12, -0.0047932612]
      - [14, 4, 13, 13, -0.0032527764]
      - [15, 4, 3, 1, -2.20033e-05]
      - [15, 4, 5, 1, -0.000152133]
      - [15, 4, 8, 1, -0.0013510046]
      - [15, 4, 9, 1, 0.0007187226]
      - [15, 4, 11, 1, -0.0004835128]
      - [15, 4, 13, 1, -0.0008374733]
      - [15, 4, 15, 1, -0.0001387733]
      - [15, 4, 3, 2, -0.0021042083]
      - [15, 4, 5, 2, -0.0047886185]
      - [15, 4, 8, 2, -0.0009377226]
      - [15, 4, 9, 2, -0.0001826397]
      - [15, 4, 11, 2, -3.98594e-05]
      - [15, 4, 13, 2, -6.0854e-05]
      - [15, 4, 15, 2, -0.0022822086]
      - [15, 4, 4, 3, -0.0023530926]
      - [15, 4, 6, 3, 0.0015758218]
      - [15, 4, 7, 3, 0.0006899031]
      - [15, 4, 10, 3, -0.0003999696]
      - [15, 4, 12, 3, -0.0001951635]
      - [15, 4, 14, 3, 0.0017074489]
      - [15, 4, 5, 4, 0.0031018886]
      - [15, 4, 8, 4, 0.0009705484]
      - [15, 4, 9, 4, -0.0003065105]
      - [15, 4, 11, 4, -0.0001841059]
      - [15, 4, 13, 4, 0.0003606618]
      - [15, 4, 15, 4, 0.0057745333]
      - [15, 4, 6, 5, 0.0036346852]
      - [15, 4, 7, 5, 2.5071e-06]
      - [15, 4, 10, 5, -2.67281e-05]
      - [15, 4, 12, 5, 0.0003111591]
      - [15, 4, 14, 5, -0.0006022882]
      - [15, 4, 8, 6, -0.0007756184]
      - [15, 4, 9, 6, -0.0003126696]
      - [15, 4, 11, 6, 0.0005345438]
      - [15, 4, 13, 6, -0.0003735501]
      - [15, 4, 8, 7, 0.0014618748]
      - [15, 4, 9, 7, -0.0030590001]
      - [15, 4, 11, 7, 0.003842595]
      - [15, 4, 13, 7, 0.0037229849]
      - [15, 4, 10, 8, 0.0004541612]
      - [15, 4, 12, 8, -0.0040624035]
      - [15, 4, 14, 8, 0.0013196882]
      - [15, 4, 10, 9, -0.0043320055]
      - [15, 4, 12, 9, -0.0021113226]
      - [15, 4, 14, 9, -0.0003749216]
      - [15, 4, 11, 10, 0.0035937801]
      - [15, 4, 13, 10, 0.0052291928]
      - [15, 4, 12, 11, -0.0033983855]
      - [15, 4, 14, 11, -0.0013119014]
      - [15, 4, 13, 12, -0.0009533621]
      - [15, 4, 14, 13, 0.0007216933]
      - [16, 4, 3, 1, -1.56737e-05]
      - [16, 4, 5, 1, 4.5689e-05]
      - [16, 4, 8, 1, -0.0017960909]
      - [16, 4, 9, 1, 0.002382989]
      - [16, 4, 11, 1, -0.0004405766]
      - [16, 4, 13, 1, -0.0010098074]
      - [16, 4, 15, 1, 0.0001398859]
      - [16, 4, 16, 1, -1.8045e-06]
      - [16, 4, 3, 2, -0.0002720582]
      - [16, 4, 5, 2, -0.0081199985]
      - [16, 4, 8, 2, -0.0003053015]
      - [16, 4, 9, 2, -2.76561e-05]
      - [16, 4, 11, 2, -0.0007743985]
      - [16, 4, 13, 2, 0.0003436571]
      - [16, 4, 15, 2, -0.0091828008]
      - [16, 4, 16, 2, -0.0021449618]
      - [16, 4, 4, 3, -0.000621454]
      - [16, 4, 6, 3, -0.0062250685]
      - [16, 4, 7, 3, 5.571e-06]
      - [16, 4, 10, 3, -0.000231936]
      - [16, 4, 12, 3, -0.0001750942]
      - [16, 4, 14, 3, -0.0017712003]
      - [16, 4, 5, 4, 0.0041068318]
      - [16, 4, 8, 4, 0.0002082698]
      - [16, 4, 9, 4, 4.46164e-05]
      - [16, 4, 11, 4, 0.0002496438]
      - [16, 4, 13, 4, 0.0001969875]
      - [16, 4, 15, 4, 0.004015079]
      - [16, 4, 16, 4, 0.009271096]
      - [16, 4, 6, 5, 0.0014330119]
      - [16, 4, 7, 5, -9.50679e-05]
      - [16, 4, 10, 5, -2.43909e-05]
      - [16, 4, 12, 5, 9.13656e-05]
      - [16, 4, 14, 5, 0.0010740241]
      - [16, 4, 8, 6, -0.0002143374]
      - [16, 4, 9, 6, 0.000137972]
      - [16, 4, 11, 6, 0.0003162971]
      - [16, 4, 13, 6, -0.0002020514]
      - [16, 4, 15, 6, 0.0063225732]
      - [16, 4, 8, 7, 0.0073584404]
      - [16, 4, 9, 7, 0.0002041539]
      - [16, 4, 11, 7, 0.0068162203]
      - [16, 4, 13, 7, 0.0019528351]
      - [16, 4, 15, 7, 0.0005453724]
      - [16, 4, 10, 8, 0.0016864698]
      - [16, 4, 12, 8, 0.0033900027]
      - [16, 4, 14, 8, 7.95758e-05]
      - [16, 4, 10, 9, -0.0022785725]
      - [16, 4, 12, 9, 0.0027392605]
      - [16, 4, 14, 9, -0.000254831]
      - [16, 4, 11, 10, 0.0060323715]
      - [16, 4, 13, 10, 0.0092015816]
      - [16, 4, 15, 10, 0.0002763747]
      - [16, 4, 12, 11, -0.0037090497]
      - [16, 4, 14, 11, -2.51729e-05]
      - [16, 4, 13, 12, -0.0070837646]
      - [16, 4, 15, 12, -0.0004079906]
      - [16, 4, 14, 13, 0.0004800417]
      - [16, 4, 15, 14, -0.0024845295]
      - [17, 4, 1, 1, -0.0110087447]
      - [17, 4, 2, 1, 4.89339e-05]
      - [17, 4, 4, 1, 0.0003244722]
      - [17, 4, 6, 1, 4.49928e-05]
      - [17, 4, 7, 1, -0.0002044009]
      - [17, 4, 10, 1, 0.0015078561]
      - [17, 4, 12, 1, -0.0004171586]
      - [17, 4, 14, 1, 0.0001442651]
      - [17, 4, 17, 1, 6.78211e-05]
      - [17, 4, 2, 2, -0.0053207033]
      - [17, 4, 4, 2, 0.0108561786]
      - [17, 4, 6, 2, 0.0027248185]
      - [17, 4, 7, 2, 0.0008389105]
      - [17, 4, 10, 2, -0.0001615903]
      - [17, 4, 12, 2, -0.0002151053]
      - [17, 4, 14, 2, -0.00307242]
      - [17, 4, 17, 2, 0.0038913318]
      - [17, 4, 3, 3, -0.0074721305]
      - [17, 4, 5, 3, 0.0030448882]
      - [17, 4, 8, 3, 8.37691e-05]
      - [17, 4, 9, 3, 2.3255e-06]
      - [17, 4, 11, 3, -0.0001185971]
      - [17, 4, 13, 3, 0.0003593993]
      - [17, 4, 15, 3, -0.0003006087]
      - [17, 4, 16, 3, -0.0021963135]
      - [17, 4, 4, 4, 0.0188455321]
      - [17, 4, 6, 4, 0.0020586048]
      - [17, 4, 7, 4, 0.000186835]
      - [17, 4, 10, 4, -0.0005258498]
      - [17, 4, 12, 4, -0.0005661864]
      - [17, 4, 14, 4, -0.0036981688]
      - [17, 4, 17, 4, 0.0243173376]
      - [17, 4, 5, 5, -0.0003624134]
      - [17, 4, 8, 5, -0.0003502108]
      - [17, 4, 9, 5, 0.0006658878]
      - [17, 4, 11, 5, -0.0001757201]
      - [17, 4, 13, 5, 0.0005974832]
      - [17, 4, 15, 5, -0.0008461867]
      - [17, 4, 16, 5, -0.0053793689]
      - [17, 4, 6, 6, -0.0055165302]
      - [17, 4, 7, 6, 8.56342e-05]
      - [17, 4, 10, 6, -0.0004440474]
      - [17, 4, 12, 6, -0.0001610216]
      - [17, 4, 14, 6, -0.0002206693]
      - [17, 4, 7, 7, -0.0089839617]
      - [17, 4, 10, 7, -0.0032227724]
      - [17, 4, 12, 7, 0.0021403852]
      - [17, 4, 14, 7, 7.03892e-05]
      - [17, 4, 8, 8, -0.0054168078]
      - [17, 4, 9, 8, -0.002752036]
      - [17, 4, 11, 8, 0.0003498077]
      - [17, 4, 13, 8, -0.0062541965]
      - [17, 4, 15, 8, -0.0005326274]
      - [17, 4, 16, 8, -0.0001936223]
      - [17, 4, 9, 9, 0.0162698964]
      - [17, 4, 11, 9, -0.0088000167]
      - [17, 4, 13, 9, 0.0172096863]
      - [17, 4, 15, 9, 0.0003614391]
      - [17, 4, 16, 9, 0.0007087979]
      - [17, 4, 10, 10, -0.0020578291]
      - [17, 4, 12, 10, -0.0029764478]
      - [17, 4, 14, 10, 0.0002259377]
      - [17, 4, 11, 11, -0.0056870809]
      - [17, 4, 13, 11, -0.0072622055]
      - [17, 4, 15, 11, -0.0006921683]
      - [17, 4, 16, 11, -0.0007327284]
      - [17, 4, 12, 12, -0.0048420437]
      - [17, 4, 14, 12, -0.0004165879]
      - [17, 4, 13, 13, 0.0080580423]
      - [17, 4, 15, 13, 0.0003640442]
      - [17, 4, 16, 13, -0.0003633126]
      - [17, 4, 14, 14, -0.0067504043]
      - [17, 4, 15, 15, -0.0086026922]
      - [17, 4, 16, 15, -0.0016371562]
      - [17, 4, 16, 16, -0.0048453206]
      - [5, 5, 1, 1, 0.2078275378]
      - [5, 5, 2, 1, 0.0001223521]
      - [5, 5, 4, 1, 0.0004111661]
      - [5, 5, 2, 2, 0.2030335341]
      - [5, 5, 4, 2, -0.0030127709]
      - [5, 5, 3, 3, 0.1939827904]
      - [5, 5, 5, 3, 0.0102850144]
      - [5, 5, 4, 4, 0.2037523725]
      - [5, 5, 5, 5, 0.2253974314]
      - [6, 5, 3, 1, 0.0002593479]
      - [6, 5, 5, 1, 9.5549e-05]
      - [6, 5, 3, 2, -0.0054630591]
      - [6, 5, 5, 2, 0.0049231345]
      - [6, 5, 4, 3, -0.0040127357]
      - [6, 5, 6, 3, 0.0014339489]
      - [6, 5, 5, 4, 0.0046136817]
      - [6, 5, 6, 5, 0.0111280134]
      - [7, 5, 3, 1, -0.0023570424]
      - [7, 5, 5, 1, -0.0021014596]
      - [7, 5, 3, 2, 0.0003763529]
      - [7, 5, 5, 2, 0.0008263021]
      - [7, 5, 4, 3, 0.0001124359]
      - [7, 5, 6, 3, 0.0011357309]
      - [7, 5, 7, 3, -0.0165916489]
      - [7, 5, 5, 4, -0.0003169645]
      - [7, 5, 6, 5, -0.0004190521]
      - [7, 5, 7, 5, 0.0150768034]
      - [8, 5, 1, 1, 0.0003775257]
      - [8, 5, 2, 1, 0.0014852078]
      - [8, 5, 4, 1, -0.0055137896]
      - [8, 5, 6, 1, -0.0014398693]
      - [8, 5, 7, 1, 0.0005516239]
      - [8, 5, 2, 2, -0.000338608]
      - [8, 5, 4, 2, 0.000195337]
      - [8, 5, 6, 2, 0.0009726779]
      - [8, 5, 7, 2, -0.0241790036]
      - [8, 5, 3, 3, 0.000754215]
      - [8, 5, 5, 3, -0.0001992026]
      - [8, 5, 8, 3, 0.002256567]
      - [8, 5, 4, 4, 0.0005382306]
      - [8, 5, 6, 4, 0.0002955489]
      - [8, 5, 7, 4, 0.0063612247]
      - [8, 5, 5, 5, -0.0012279204]
      - [8, 5, 8, 5, 0.0269461364]
      - [8, 5, 6, 6, 0.0003139171]
      - [8, 5, 7, 6, 0.0028112987]
      - [8, 5, 7, 7, 0.0008573516]
      - [9, 5, 1, 1, -0.0002494454]
      - [9, 5, 2, 1, 0.0011136025]
      - [9, 5, 4, 1, 0.0057864627]
      - [9, 5, 6, 1, 0.0017312548]
      - [9, 5, 7, 1, -0.0005385219]
      - [9, 5, 2, 2, 0.000489103]
      - [9, 5, 4, 2, -0.0002949593]
      - [9, 5, 6, 2, -0.0008866218]
      - [9, 5, 7, 2, 0.0252312772]
      - [9, 5, 3, 3, -0.0012250265]
      - [9, 5, 5, 3, 0.0002387568]
      - [9, 5, 8, 3, 0.0015422425]
      - [9, 5, 9, 3, -0.0077590892]
      - [9, 5, 4, 4, 0.0003302707]
      - [9, 5, 6, 4, 6.86995e-05]
      - [9, 5, 7, 4, -0.0033427193]
      - [9, 5, 5, 5, 0.0012135248]
      - [9, 5, 8, 5, -0.0157445297]
      - [9, 5, 9, 5, 0.0157864241]
      - [9, 5, 6, 6, -0.0005195571]
      - [9, 5, 7, 6, -0.0010763214]
      - [9, 5, 7, 7, -0.0011325343]
      - [9, 5, 8, 8, -0.0001733985]
      - [10, 5, 3, 1, 0.004044669]
      - [10, 5, 5, 1, 0.0046660281]
      - [10, 5, 8, 1, -0.0001052165]
      - [10, 5, 9, 1, -0.0001680136]
      - [10, 5, 3, 2, -0.0001357188]
      - [10, 5, 5, 2, -0.0005756422]
      - [10, 5, 8, 2, 0.0179809641]
      - [10, 5, 9, 2, 0.0051302824]
      - [10, 5, 4, 3, -2.91297e-05]
      - [10, 5, 6, 3, -0.0005481289]
      - [10, 5, 7, 3, 0.0161513615]
      - [10, 5, 10, 3, 0.0190515453]
      - [10, 5, 5, 4, 0.0003177227]
      - [10, 5, 8, 4, 0.0088254436]
      - [10, 5, 9, 4, 0.0169159524]
      - [10, 5, 6, 5, 0.0005725074]
      - [10, 5, 7, 5, -0.0149419584]
      - [10, 5, 10, 5, 0.039591174]
      - [10, 5, 8, 6, -0.0023866159]
      - [10, 5, 9, 6, -0.0172484229]
      - [10, 5, 8, 7, 6.60836e-05]
      - [10, 5, 9, 7, -0.0003768505]
      - [11, 5, 1, 1, 0.0002161045]
      - [11, 5, 2, 1, 0.0014838355]
      - [11, 5, 4, 1, -0.0027508789]
      - [11, 5, 6, 1, -0.001080952]
      - [11, 5, 7, 1, 8.08246e-05]
      - [11, 5, 10, 1, 0.0002243245]
      - [11, 5, 2, 2, 0.0001120586]
      - [11, 5, 4, 2, -0.0002901855]
      - [11, 5, 6, 2, 0.0003110563]
      - [11, 5, 7, 2, -0.0052764197]
      - [11, 5, 10, 2, -0.0059584147]
      - [11, 5, 3, 3, -0.0003653473]
      - [11, 5, 5, 3, 0.0002531069]
      - [11, 5, 8, 3, -0.0002263769]
      - [11, 5, 9, 3, -0.0012093958]
      - [11, 5, 11, 3, -0.0040625464]
      - [11, 5, 4, 4, 0.0006479569]
      - [11, 5, 6, 4, -9.28853e-05]
      - [11, 5, 7, 4, 0.0068187577]
      - [11, 5, 10, 4, 0.0070197632]
      - [11, 5, 5, 5, 3.8697e-06]
      - [11, 5, 8, 5, 0.0084086961]
      - [11, 5, 9, 5, -0.0047094537]
      - [11, 5, 11, 5, 0.0092393245]
      - [11, 5, 6, 6, -9.35755e-05]
      - [11, 5, 7, 6, 0.00540754]
      - [11, 5, 10, 6, 0.0060777658]
      - [11, 5, 7, 7, 0.0001999019]
      - [11, 5, 10, 7, 0.0002097561]
      - [11, 5, 8, 8, 0.0006691936]
      - [11, 5, 9, 8, -0.0001374958]
      - [11, 5, 9, 9, -0.0001618356]
      - [11, 5, 10, 10, -2.34267e-05]
      - [12, 5, 3, 1, -0.0009380477]
      - [12, 5, 5, 1, -0.0049155522]
      - [12, 5, 8, 1, 1.46091e-05]
      - [12, 5, 9, 1, 5.9913e-05]
      - [12, 5, 11, 1, -5.64586e-05]
      - [12, 5, 3, 2, -0.0008189144]
      - [12, 5, 5, 2, 0.0003083913]
      - [12, 5, 8, 2, -0.0098875892]
      - [12, 5, 9, 2, -0.0050843115]
      - [12, 5, 11, 2, -0.0011776919]
      - [12, 5, 4, 3, -0.0006178425]
      - [12, 5, 6, 3, -0.0008649092]
      - [12, 5, 7, 3, 0.0139152762]
      - [12, 5, 10, 3, -0.0095687612]
      - [12, 5, 12, 3, 6.90404e-05]
      - [12, 5, 5, 4, -0.0002478286]
      - [12, 5, 8, 4, 0.005246108]
      - [12, 5, 9, 4, -0.0121653208]
      - [12, 5, 11, 4, 0.0008572208]
      - [12, 5, 6, 5, 0.0001734583]
      - [12, 5, 7, 5, 0.0028646921]
      - [12, 5, 10, 5, -0.0130870234]
      - [12, 5, 12, 5, 0.0134350716]
      - [12, 5, 8, 6, -0.0101459611]
      - [12, 5, 9, 6, -0.0049114571]
      - [12, 5, 11, 6, 0.0028794365]
      - [12, 5, 8, 7, -0.0005876552]
      - [12, 5, 9, 7, 0.0003237452]
      - [12, 5, 11, 7, 0.0013311418]
      - [12, 5, 10, 8, -0.0001511791]
      - [12, 5, 10, 9, -0.0001936246]
      - [12, 5, 11, 10, -0.0006807947]
      - [13, 5, 1, 1, -0.0008460338]
      - [13, 5, 2, 1, -0.000941201]
      - [13, 5, 4, 1, -0.0027460459]
      - [13, 5, 6, 1, -0.0012764542]
      - [13, 5, 7, 1, 0.0001208659]
      - [13, 5, 10, 1, 0.0004712641]
      - [13, 5, 12, 1, -0.0002120017]
      - [13, 5, 2, 2, -0.0003562141]
      - [13, 5, 4, 2, 0.0008511303]
      - [13, 5, 6, 2, 0.0005171152]
      - [13, 5, 7, 2, -0.0037198483]
      - [13, 5, 10, 2, -0.0096221859]
      - [13, 5, 12, 2, 0.00811508]
      - [13, 5, 3, 3, 0.0003749797]
      - [13, 5, 5, 3, 0.000344698]
      - [13, 5, 8, 3, -0.003599764]
      - [13, 5, 9, 3, 0.0046334244]
      - [13, 5, 11, 3, 0.0020993642]
      - [13, 5, 13, 3, 0.0025296752]
      - [13, 5, 4, 4, -0.0001092484]
      - [13, 5, 6, 4, -0.0005533334]
      - [13, 5, 7, 4, 0.0039720588]
      - [13, 5, 10, 4, 0.0032639445]
      - [13, 5, 12, 4, -0.000279027]
      - [13, 5, 5, 5, -5.87712e-05]
      - [13, 5, 8, 5, -0.0045628847]
      - [13, 5, 9, 5, -0.0020304259]
      - [13, 5, 11, 5, 0.0048954912]
      - [13, 5, 13, 5, 0.0158961134]
      - [13, 5, 6, 6, -0.0002285399]
      - [13, 5, 7, 6, 0.0026845039]
      - [13, 5, 10, 6, -0.0021277534]
      - [13, 5, 12, 6, 0.0020362795]
      - [13, 5, 7, 7, 0.0003125076]
      - [13, 5, 10, 7, -0.0009523207]
      - [13, 5, 12, 7, 0.0002836432]
      - [13, 5, 8, 8, -0.0004265711]
      - [13, 5, 9, 8, 0.0005896284]
      - [13, 5, 11, 8, -0.0005250998]
      - [13, 5, 9, 9, 4.58401e-05]
      - [13, 5, 11, 9, 0.0003738788]
      - [13, 5, 10, 10, 0.0002967311]
      - [13, 5, 12, 10, 0.000245288]
      - [13, 5, 11, 11, -0.0001412726]
      - [13, 5, 12, 12, 0.0004445908]
      - [14, 5, 3, 1, 0.0001248013]
      - [14, 5, 5, 1, 0.0002442469]
      - [14, 5, 8, 1, -0.0016846769]
      - [14, 5, 9, 1, 0.0012382721]
      - [14, 5, 11, 1, 0.0004304618]
      - [14, 5, 13, 1, -8.16635e-05]
      - [14, 5, 3, 2, -0.0090529841]
      - [14, 5, 5, 2, -0.0022148508]
      - [14, 5, 8, 2, 0.0004262898]
      - [14, 5, 9, 2, 0.0004414788]
      - [14, 5, 11, 2, -0.0002640668]
      - [14, 5, 13, 2, -1.5333e-06]
      - [14, 5, 4, 3, -0.0029203536]
      - [14, 5, 6, 3, -0.0050636647]
      - [14, 5, 7, 3, -0.0008302431]
      - [14, 5, 10, 3, 0.0002528114]
      - [14, 5, 12, 3, -0.0004472031]
      - [14, 5, 14, 3, -0.0063758112]
      - [14, 5, 5, 4, -0.0009814722]
      - [14, 5, 8, 4, -0.0005805641]
      - [14, 5, 9, 4, 0.0004058172]
      - [14, 5, 11, 4, 0.0001816396]
      - [14, 5, 13, 4, 0.0001000204]
      - [14, 5, 6, 5, -0.0011135788]
      - [14, 5, 7, 5, -0.0001530176]
      - [14, 5, 10, 5, 0.0005987669]
      - [14, 5, 12, 5, -0.0002973128]
      - [14, 5, 14, 5, 0.0076021172]
      - [14, 5, 8, 6, 0.0008000838]
      - [14, 5, 9, 6, 0.0001964641]
      - [14, 5, 11, 6, -0.0005968481]
      - [14, 5, 13, 6, 0.0001949096]
      - [14, 5, 8, 7, 0.0019192851]
      - [14, 5, 9, 7, 0.0058044142]
      - [14, 5, 11, 7, 0.0067200402]
      - [14, 5, 13, 7, -0.00308962]
      - [14, 5, 10, 8, -0.0054800304]
      - [14, 5, 12, 8, 0.0018334196]
      - [14, 5, 10, 9, -0.0024719284]
      - [14, 5, 12, 9, -0.0049652553]
      - [14, 5, 11, 10, -0.0014921365]
      - [14, 5, 13, 10, 0.0065175018]
      - [14, 5, 12, 11, -0.0046412015]
      - [14, 5, 13, 12, -0.002807716]
      - [15, 5, 1, 1, 0.0040313649]
      - [15, 5, 2, 1, -0.0001168224]
      - [15, 5, 4, 1, 0.0001228984]
      - [15, 5, 6, 1, 0.0001349128]
      - [15, 5, 7, 1, -0.0012066176]
      - [15, 5, 10, 1, -0.0012977009]
      - [15, 5, 12, 1, -0.0007761761]
      - [15, 5, 14, 1, -0.0001151287]
      - [15, 5, 2, 2, 0.0012070774]
      - [15, 5, 4, 2, -0.007416819]
      - [15, 5, 6, 2, -0.0037513906]
      - [15, 5, 7, 2, -0.0002564972]
      - [15, 5, 10, 2, 8.22932e-05]
      - [15, 5, 12, 2, 0.0002183487]
      - [15, 5, 14, 2, 0.000975272]
      - [15, 5, 3, 3, -0.00837806]
      - [15, 5, 5, 3, 0.001604781]
      - [15, 5, 8, 3, -5.14642e-05]
      - [15, 5, 9, 3, 0.0003074272]
      - [15, 5, 11, 3, 0.000133588]
      - [15, 5, 13, 3, 0.000201231]
      - [15, 5, 15, 3, -0.0020380516]
      - [15, 5, 4, 4, 0.0053417609]
      - [15, 5, 6, 4, 0.006301848]
      - [15, 5, 7, 4, 0.0003752231]
      - [15, 5, 10, 4, -0.0001498719]
      - [15, 5, 12, 4, -8.33459e-05]
      - [15, 5, 14, 4, -0.0029889932]
      - [15, 5, 5, 5, 0.0068236452]
      - [15, 5, 8, 5, -0.0003982636]
      - [15, 5, 9, 5, 0.0003684126]
      - [15, 5, 11, 5, 3.83531e-05]
      - [15, 5, 13, 5, -0.0004495361]
      - [15, 5, 15, 5, 0.0090952077]
      - [15, 5, 6, 6, -0.0027185557]
      - [15, 5, 7, 6, 3.8542e-06]
      - [15, 5, 10, 6, -0.0004019123]
      - [15, 5, 12, 6, -0.0001470767]
      - [15, 5, 14, 6, -0.0058895708]
      - [15, 5, 7, 7, -0.0034069041]
      - [15, 5, 10, 7, 0.0041248561]
      - [15, 5, 12, 7, -0.0014529588]
      - [15, 5, 14, 7, -0.0004502401]
      - [15, 5, 8, 8, 0.0011997886]
      - [15, 5, 9, 8, -0.006498512]
      - [15, 5, 11, 8, 0.0056645541]
      - [15, 5, 13, 8, 0.0042202732]
      - [15, 5, 9, 9, -0.0019516986]
      - [15, 5, 11, 9, -0.0075802854]
      - [15, 5, 13, 9, -0.0019003768]
      - [15, 5, 10, 10, 0.0037782614]
      - [15, 5, 12, 10, -0.0078029101]
      - [15, 5, 14, 10, 0.0008296361]
      - [15, 5, 11, 11, 0.0028261508]
      - [15, 5, 13, 11, 0.0083469967]
      - [15, 5, 12, 12, -0.0054912865]
      - [15, 5, 14, 12, 4.16453e-05]
      - [15, 5, 13, 13, 0.0066503619]
      - [15, 5, 14, 14, -0.0052774268]
      - [16, 5, 1, 1, 0.0130847047]
      - [16, 5, 2, 1, 2.29639e-05]
      - [16, 5, 4, 1, -1.24142e-05]
      - [16, 5, 6, 1, 9.61991e-05]
      - [16, 5, 7, 1, 0.0005821357]
      - [16, 5, 10, 1, -0.0042063179]
      - [16, 5, 12, 1, 0.0011649841]
      - [16, 5, 14, 1, -0.0001488475]
      - [16, 5, 2, 2, 0.0040084162]
      - [16, 5, 4, 2, -0.0089153403]
      - [16, 5, 6, 2, -0.006624229]
      - [16, 5, 7, 2, -0.0003594393]
      - [16, 5, 10, 2, 0.0003019232]
      - [16, 5, 12, 2, 0.0002639385]
      - [16, 5, 14, 2, 0.0081770254]
      - [16, 5, 3, 3, 0.0025811568]
      - [16, 5, 5, 3, -0.0087267198]
      - [16, 5, 8, 3, -0.0003531977]
      - [16, 5, 9, 3, 5.98192e-05]
      - [16, 5, 11, 3, -0.0001054191]
      - [16, 5, 13, 3, -6.69324e-05]
      - [16, 5, 15, 3, 0.0014899254]
      - [16, 5, 16, 3, 0.0024556968]
      - [16, 5, 4, 4, 0.0013490715]
      - [16, 5, 6, 4, 0.0031733038]
      - [16, 5, 7, 4, 6.85926e-05]
      - [16, 5, 10, 4, -0.0001609405]
      - [16, 5, 12, 4, 0.0002304689]
      - [16, 5, 14, 4, 0.0001882478]
      - [16, 5, 5, 5, -0.0070456953]
      - [16, 5, 8, 5, -0.0004608136]
      - [16, 5, 9, 5, 0.0004215933]
      - [16, 5, 11, 5, -0.0002705565]
      - [16, 5, 13, 5, -0.0010153624]
      - [16, 5, 15, 5, 0.0049971457]
      - [16, 5, 16, 5, 0.017376824]
      - [16, 5, 6, 6, 0.0004939208]
      - [16, 5, 7, 6, -0.0001993239]
      - [16, 5, 10, 6, -0.0004086868]
      - [16, 5, 12, 6, 0.0004792433]
      - [16, 5, 14, 6, 0.0013077765]
      - [16, 5, 7, 7, 0.0074219111]
      - [16, 5, 10, 7, 0.0075497361]
      - [16, 5, 12, 7, -0.0072796539]
      - [16, 5, 14, 7, 0.0006003799]
      - [16, 5, 8, 8, -0.0008137785]
      - [16, 5, 9, 8, -0.0021932485]
      - [16, 5, 11, 8, 0.0055397306]
      - [16, 5, 13, 8, 0.0120462949]
      - [16, 5, 15, 8, 0.0002436901]
      - [16, 5, 9, 9, -0.0006057959]
      - [16, 5, 11, 9, -0.0004527157]
      - [16, 5, 13, 9, -0.0088793154]
      - [16, 5, 15, 9, -0.0001576152]
      - [16, 5, 10, 10, -0.005752254]
      - [16, 5, 12, 10, 0.0051983327]
      - [16, 5, 14, 10, 7.5085e-06]
      - [16, 5, 11, 11, 0.0096335364]
      - [16, 5, 13, 11, 0.0070717566]
      - [16, 5, 15, 11, 0.000111394]
      - [16, 5, 12, 12, -0.0028293866]
      - [16, 5, 14, 12, 4.95377e-05]
      - [16, 5, 13, 13, -0.0039336197]
      - [16, 5, 15, 13, -0.0008402868]
      - [16, 5, 14, 14, 0.002731861]
      - [16, 5, 15, 15, 0.008457812]
      - [17, 5, 3, 1, 1.58445e-05]
      - [17, 5, 5, 1, 0.0001173802]
      - [17, 5, 8, 1, -0.0010479736]
      - [17, 5, 9, 1, 0.0002714022]
      - [17, 5, 11, 1, 0.0002725935]
      - [17, 5, 13, 1, 0.0024267235]
      - [17, 5, 15, 1, 5.68e-05]
      - [17, 5, 16, 1, -1.8381e-06]
      - [17, 5, 3, 2, -0.0013490215]
      - [17, 5, 5, 2, -0.011611124]
      - [17, 5, 8, 2, -0.0001009387]
      - [17, 5, 9, 2, 0.0001732611]
      - [17, 5, 11, 2, -0.0002735793]
      - [17, 5, 13, 2, -0.0002479295]
      - [17, 5, 15, 2, -0.0015626088]
      - [17, 5, 16, 2, 0.0083908164]
      - [17, 5, 4, 3, 0.0014233846]
      - [17, 5, 6, 3, -0.0052246151]
      - [17, 5, 7, 3, -0.0002050626]
      - [17, 5, 10, 3, 0.0002332853]
      - [17, 5, 12, 3, 0.0003273232]
      - [17, 5, 14, 3, 0.0041270502]
      - [17, 5, 17, 3, 0.0050250712]
      - [17, 5, 5, 4, -0.0027253511]
      - [17, 5, 8, 4, -6.17552e-05]
      - [17, 5, 9, 4, 0.0003840889]
      - [17, 5, 11, 4, -0.0002827085]
      - [17, 5, 13, 4, 0.0002998883]
      - [17, 5, 15, 4, -0.0005823246]
      - [17, 5, 16, 4, 0.0027503795]
      - [17, 5, 6, 5, -0.009534294]
      - [17, 5, 7, 5, -0.0007589104]
      - [17, 5, 10, 5, 0.0006905692]
      - [17, 5, 12, 5, -1.41387e-05]
      - [17, 5, 14, 5, 0.0061168978]
      - [17, 5, 17, 5, 0.016331435]
      - [17, 5, 8, 6, -0.0007359558]
      - [17, 5, 9, 6, 0.0002356781]
      - [17, 5, 11, 6, 0.0001056649]
      - [17, 5, 13, 6, -1.2412e-05]
      - [17, 5, 15, 6, 0.0033305441]
      - [17, 5, 16, 6, 0.0037819519]
      - [17, 5, 8, 7, 0.0066156456]
      - [17, 5, 9, 7, -0.0015657557]
      - [17, 5, 11, 7, -0.0015918331]
      - [17, 5, 13, 7, -0.0047738669]
      - [17, 5, 15, 7, 1.56856e-05]
      - [17, 5, 16, 7, 0.0002903634]
      - [17, 5, 10, 8, -0.0096960318]
      - [17, 5, 12, 8, 0.009417873]
      - [17, 5, 14, 8, -0.0002043699]
      - [17, 5, 10, 9, 0.0048869401]
      - [17, 5, 12, 9, 0.0013941667]
      - [17, 5, 14, 9, -0.0003507841]
      - [17, 5, 11, 10, 0.0025606965]
      - [17, 5, 13, 10, 0.0123944415]
      - [17, 5, 15, 10, 1.82147e-05]
      - [17, 5, 16, 10, -1.2553e-05]
      - [17, 5, 12, 11, 0.0003852814]
      - [17, 5, 14, 11, 5.42568e-05]
      - [17, 5, 13, 12, -0.0103488711]
      - [17, 5, 15, 12, -0.0004604742]
      - [17, 5, 16, 12, -0.0003348702]
      - [17, 5, 14, 13, 0.0005699743]
      - [17, 5, 15, 14, 0.0028925507]
      - [17, 5, 16, 14, -0.007225192]
      - [6, 6, 1, 1, 0.2079420021]
      - [6, 6, 2, 1, 9.29719e-05]
      - [6, 6, 4, 1, -0.0001641169]
      - [6, 6, 6, 1, 5.5842e-06]
      - [6, 6, 2, 2, 0.204315944]
      - [6, 6, 4, 2, 0.0007363794]
      - [6, 6, 6, 2, -0.0029364543]
      - [6, 6, 3, 3, 0.2049056924]
      - [6, 6, 5, 3, 0.0025985897]
      - [6, 6, 4, 4, 0.2004272707]
      - [6, 6, 6, 4, -0.0067922816]
      - [6, 6, 5, 5, 0.1992396296]
      - [6, 6, 6, 6, 0.212590243]
      - [7, 6, 1, 1, -0.0005069993]
      - [7, 6, 2, 1, 0.0009298357]
      - [7, 6, 4, 1, -0.0011924305]
      - [7, 6, 6, 1, 9.78005e-05]
      - [7, 6, 7, 1, -3.0924e-05]
      - [7, 6, 2, 2, -3.14521e-05]
      - [7, 6, 4, 2, -0.0001698328]
      - [7, 6, 6, 2, -0.0002264065]
      - [7, 6, 7, 2, -0.0008094252]
      - [7, 6, 3, 3, -0.0009770487]
      - [7, 6, 5, 3, 0.0008319535]
      - [7, 6, 4, 4, 0.0007699329]
      - [7, 6, 6, 4, -0.0002737803]
      - [7, 6, 7, 4, 0.0031703563]
      - [7, 6, 5, 5, 0.0002501051]
      - [7, 6, 6, 6, 0.0001395393]
      - [7, 6, 7, 6, 0.0095065152]
      - [8, 6, 3, 1, -0.0007436966]
      - [8, 6, 5, 1, 0.0032283618]
      - [8, 6, 8, 1, -0.000318952]
      - [8, 6, 3, 2, -0.000208668]
      - [8, 6, 5, 2, 0.0005854413]
      - [8, 6, 8, 2, 0.0044928928]
      - [8, 6, 4, 3, 0.0001287076]
      - [8, 6, 6, 3, 0.0015816927]
      - [8, 6, 7, 3, -0.0304958457]
      - [8, 6, 5, 4, 0.0003259644]
      - [8, 6, 8, 4, -0.0220107568]
      - [8, 6, 6, 5, -0.0003448539]
      - [8, 6, 7, 5, 0.0055455622]
      - [8, 6, 8, 6, 0.0325450724]
      - [9, 6, 3, 1, -0.0019250724]
      - [9, 6, 5, 1, 0.0019744481]
      - [9, 6, 8, 1, -2.75982e-05]
      - [9, 6, 9, 1, 0.000210505]
      - [9, 6, 3, 2, 0.0007955702]
      - [9, 6, 5, 2, -0.0005060153]
      - [9, 6, 8, 2, -0.0044918396]
      - [9, 6, 9, 2, -6.15954e-05]
      - [9, 6, 4, 3, 0.0008007986]
      - [9, 6, 6, 3, 0.0012160703]
      - [9, 6, 7, 3, -0.0340632111]
      - [9, 6, 5, 4, 3.28512e-05]
      - [9, 6, 8, 4, -0.0165061802]
      - [9, 6, 9, 4, 0.0016119744]
      - [9, 6, 6, 5, -0.0011711325]
      - [9, 6, 7, 5, 0.0075616457]
      - [9, 6, 8, 6, 0.019101545]
      - [9, 6, 9, 6, 0.0253907526]
      - [9, 6, 8, 7, 0.0011113535]
      - [10, 6, 1, 1, 0.0005772816]
      - [10, 6, 2, 1, -0.0007810232]
      - [10, 6, 4, 1, -0.0072978803]
      - [10, 6, 6, 1, -0.0012290787]
      - [10, 6, 7, 1, 0.0007076293]
      - [10, 6, 10, 1, 0.0002825881]
      - [10, 6, 2, 2, -0.0006906539]
      - [10, 6, 4, 2, 0.0002685557]
      - [10, 6, 6, 2, 0.0015522808]
      - [10, 6, 7, 2, -0.0344586436]
      - [10, 6, 10, 2, -0.0028705917]
      - [10, 6, 3, 3, 0.0011209436]
      - [10, 6, 5, 3, -0.0003708057]
      - [10, 6, 8, 3, -0.0033132143]
      - [10, 6, 9, 3, 0.0045997445]
      - [10, 6, 4, 4, 0.0004983422]
      - [10, 6, 6, 4, 0.0001921732]
      - [10, 6, 7, 4, 0.0034951511]
      - [10, 6, 10, 4, 0.015155993]
      - [10, 6, 5, 5, -0.0014500305]
      - [10, 6, 8, 5, 0.0243731553]
      - [10, 6, 9, 5, -0.0203652515]
      - [10, 6, 6, 6, 0.0003717126]
      - [10, 6, 7, 6, 0.0051324744]
      - [10, 6, 10, 6, 0.033796805]
      - [10, 6, 7, 7, 0.0013854458]
      - [10, 6, 8, 8, 0.0003854291]
      - [10, 6, 9, 8, 5.3049e-06]
      - [10, 6, 9, 9, 0.0007868151]
      - [11, 6, 3, 1, -0.0021616178]
      - [11, 6, 5, 1, -0.0042304002]
      - [11, 6, 8, 1, 0.0004905269]
      - [11, 6, 9, 1, -9.42401e-05]
      - [11, 6, 11, 1, -0.0001442666]
      - [11, 6, 3, 2, 0.0010130155]
      - [11, 6, 5, 2, 8.98404e-05]
      - [11, 6, 8, 2, -0.0164119905]
      - [11, 6, 9, 2, -0.0023414794]
      - [11, 6, 11, 2, 0.0027936862]
      - [11, 6, 4, 3, 0.0004031544]
      - [11, 6, 6, 3, -6.88163e-05]
      - [11, 6, 7, 3, -0.0031991844]
      - [11, 6, 10, 3, -0.0082734104]
      - [11, 6, 5, 4, -0.0005139333]
      - [11, 6, 8, 4, 0.0099463469]
      - [11, 6, 9, 4, -0.0152870885]
      - [11, 6, 11, 4, 0.0018351867]
      - [11, 6, 6, 5, -0.0007774425]
      - [11, 6, 7, 5, 0.0069157298]
      - [11, 6, 10, 5, -0.0077463039]
      - [11, 6, 8, 6, -0.005572345]
      - [11, 6, 9, 6, 0.0023834854]
      - [11, 6, 11, 6, 0.0148161949]
      - [11, 6, 8, 7, 2.72886e-05]
      - [11, 6, 9, 7, -0.0004199383]
      - [11, 6, 10, 8, 0.000111406]
      - [11, 6, 10, 9, 0.0012148996]
      - [12, 6, 1, 1, 0.000292517]
      - [12, 6, 2, 1, -0.0025949535]
      - [12, 6, 4, 1, -0.0012543764]
      - [12, 6, 6, 1, 0.0004451349]
      - [12, 6, 7, 1, 0.0002472152]
      - [12, 6, 10, 1, -7.66103e-05]
      - [12, 6, 12, 1, 0.0001533131]
      - [12, 6, 2, 2, -0.0003821431]
      - [12, 6, 4, 2, 0.0002427078]
      - [12, 6, 6, 2, 1.17666e-05]
      - [12, 6, 7, 2, -0.010199428]
      - [12, 6, 10, 2, -0.0025656037]
      - [12, 6, 12, 2, -0.0047667054]
      - [12, 6, 3, 3, 0.0010471341]
      - [12, 6, 5, 3, -0.0004643242]
      - [12, 6, 8, 3, -0.0066217245]
      - [12, 6, 9, 3, 0.0002412813]
      - [12, 6, 11, 3, 0.0052675502]
      - [12, 6, 4, 4, -0.0009321145]
      - [12, 6, 6, 4, 0.0004223596]
      - [12, 6, 7, 4, -0.005221953]
      - [12, 6, 10, 4, -0.0034075078]
      - [12, 6, 12, 4, -0.0037161401]
      - [12, 6, 5, 5, -0.0003408727]
      - [12, 6, 8, 5, -0.0033396239]
      - [12, 6, 9, 5, -0.0041406303]
      - [12, 6, 11, 5, -0.0038062531]
      - [12, 6, 6, 6, -0.0001512595]
      - [12, 6, 7, 6, 0.0018004768]
      - [12, 6, 10, 6, 0.0073368867]
      - [12, 6, 12, 6, 0.0154402734]
      - [12, 6, 7, 7, 0.0011129215]
      - [12, 6, 10, 7, 8.17188e-05]
      - [12, 6, 8, 8, -0.0012498192]
      - [12, 6, 9, 8, 0.0003692174]
      - [12, 6, 11, 8, 0.0009179951]
      - [12, 6, 9, 9, 0.0005969896]
      - [12, 6, 11, 9, 0.0013040988]
      - [12, 6, 10, 10, -0.0001598298]
      - [12, 6, 11, 11, 0.0002387824]
      - [13, 6, 3, 1, -0.0009334389]
      - [13, 6, 5, 1, -0.002227145]
      - [13, 6, 8, 1, -3.16945e-05]
      - [13, 6, 9, 1, -0.0001185038]
      - [13, 6, 11, 1, 0.0003152838]
      - [13, 6, 13, 1, 7.14941e-05]
      - [13, 6, 3, 2, -0.0003025869]
      - [13, 6, 5, 2, 0.0006386978]
      - [13, 6, 8, 2, -0.0023584537]
      - [13, 6, 9, 2, 0.0030111663]
      - [13, 6, 11, 2, -0.0068864096]
      - [13, 6, 13, 2, 8.6679e-06]
      - [13, 6, 4, 3, -0.0002379302]
      - [13, 6, 6, 3, -0.0001517239]
      - [13, 6, 7, 3, 0.005479215]
      - [13, 6, 10, 3, -0.0040528221]
      - [13, 6, 12, 3, 0.0039767107]
      - [13, 6, 5, 4, -0.0003769601]
      - [13, 6, 8, 4, 0.0007919517]
      - [13, 6, 9, 4, -0.0037397347]
      - [13, 6, 11, 4, 0.0072945438]
      - [13, 6, 13, 4, 0.0024704028]
      - [13, 6, 6, 5, -0.0003218285]
      - [13, 6, 7, 5, 0.0054597283]
      - [13, 6, 10, 5, -0.00419171]
      - [13, 6, 12, 5, 0.0051881235]
      - [13, 6, 8, 6, 0.0008388124]
      - [13, 6, 9, 6, -0.0045404148]
      - [13, 6, 11, 6, -0.0002905721]
      - [13, 6, 13, 6, 0.0099795979]
      - [13, 6, 8, 7, -0.0002662038]
      - [13, 6, 9, 7, 0.0001273707]
      - [13, 6, 11, 7, 0.0002302455]
      - [13, 6, 10, 8, -0.0003463749]
      - [13, 6, 12, 8, -0.0003051043]
      - [13, 6, 10, 9, 0.0001226202]
      - [13, 6, 12, 9, -0.0007487757]
      - [13, 6, 11, 10, -0.0006401509]
      - [13, 6, 12, 11, -0.0002426439]
      - [14, 6, 1, 1, -0.0021595278]
      - [14, 6, 2, 1, 0.0001258968]
      - [14, 6, 4, 1, -0.0002610906]
      - [14, 6, 6, 1, 1.04966e-05]
      - [14, 6, 7, 1, 0.0015656129]
      - [14, 6, 10, 1, -5.5368e-06]
      - [14, 6, 12, 1, 0.0010172588]
      - [14, 6, 14, 1, -0.0002734661]
      - [14, 6, 2, 2, 0.0001435734]
      - [14, 6, 4, 2, 0.0067296379]
      - [14, 6, 6, 2, -0.0064742764]
      - [14, 6, 7, 2, -4.3884e-05]
      - [14, 6, 10, 2, 9.96083e-05]
      - [14, 6, 12, 2, 0.00115365]
      - [14, 6, 14, 2, 0.0050630173]
      - [14, 6, 3, 3, 0.0110976144]
      - [14, 6, 5, 3, -0.0024033159]
      - [14, 6, 8, 3, 0.0002584563]
      - [14, 6, 9, 3, 0.0002671157]
      - [14, 6, 11, 3, 0.0001157715]
      - [14, 6, 13, 3, -0.0002840435]
      - [14, 6, 4, 4, -0.0107074549]
      - [14, 6, 6, 4, -4.038e-05]
      - [14, 6, 7, 4, 0.0001078991]
      - [14, 6, 10, 4, 0.0003422716]
      - [14, 6, 12, 4, 1.74926e-05]
      - [14, 6, 14, 4, -0.0048940567]
      - [14, 6, 5, 5, -0.0056432326]
      - [14, 6, 8, 5, 0.000222445]
      - [14, 6, 9, 5, -0.0003109985]
      - [14, 6, 11, 5, -0.0002375041]
      - [14, 6, 13, 5, 0.0005533163]
      - [14, 6, 6, 6, 0.0012388772]
      - [14, 6, 7, 6, -0.0005627033]
      - [14, 6, 10, 6, -0.0002849048]
      - [14, 6, 12, 6, 0.000202019]
      - [14, 6, 14, 6, 0.0144598571]
      - [14, 6, 7, 7, 0.0074429096]
      - [14, 6, 10, 7, 0.000849813]
      - [14, 6, 12, 7, 0.0026009977]
      - [14, 6, 8, 8, -0.0081852134]
      - [14, 6, 9, 8, 0.0071167029]
      - [14, 6, 11, 8, 0.0072160843]
      - [14, 6, 13, 8, -0.0065738874]
      - [14, 6, 9, 9, 0.0009195473]
      - [14, 6, 11, 9, 0.0072402492]
      - [14, 6, 13, 9, -0.0044636083]
      - [14, 6, 10, 10, -0.0012431129]
      - [14, 6, 12, 10, 0.0100235615]
      - [14, 6, 11, 11, -0.0069839916]
      - [14, 6, 13, 11, 0.0018341259]
      - [14, 6, 12, 12, 0.0110043566]
      - [14, 6, 13, 13, -0.0087541595]
      - [15, 6, 3, 1, 2.91e-07]
      - [15, 6, 5, 1, 0.0004108267]
      - [15, 6, 8, 1, 0.0008069661]
      - [15, 6, 9, 1, 0.0007301215]
      - [15, 6, 11, 1, 6.0034e-06]
      - [15, 6, 13, 1, 0.0009397635]
      - [15, 6, 15, 1, 0.0002407902]
      - [15, 6, 3, 2, 0.012030345]
      - [15, 6, 5, 2, -0.0069132349]
      - [15, 6, 8, 2, 0.0013490552]
      - [15, 6, 9, 2, 0.0004246354]
      - [15, 6, 11, 2, -0.000580477]
      - [15, 6, 13, 2, 0.0003439117]
      - [15, 6, 15, 2, -0.004908549]
      - [15, 6, 4, 3, 0.0057591116]
      - [15, 6, 6, 3, -0.0053099794]
      - [15, 6, 7, 3, -0.0007455646]
      - [15, 6, 10, 3, 0.000953915]
      - [15, 6, 12, 3, 0.0012797026]
      - [15, 6, 14, 3, 0.0050073611]
      - [15, 6, 5, 4, 0.0019403587]
      - [15, 6, 8, 4, -0.0006617085]
      - [15, 6, 9, 4, 0.0010496004]
      - [15, 6, 11, 4, 0.0003439729]
      - [15, 6, 13, 4, -0.0003225207]
      - [15, 6, 15, 4, -0.0006894943]
      - [15, 6, 6, 5, -0.0050702963]
      - [15, 6, 7, 5, -0.0002663974]
      - [15, 6, 10, 5, 0.0004079651]
      - [15, 6, 12, 5, -0.0006650915]
      - [15, 6, 14, 5, -0.0041429913]
      - [15, 6, 8, 6, -2.11116e-05]
      - [15, 6, 9, 6, 0.0004598534]
      - [15, 6, 11, 6, -5.42781e-05]
      - [15, 6, 13, 6, -0.0001034297]
      - [15, 6, 15, 6, 0.0153302338]
      - [15, 6, 8, 7, 0.0074903986]
      - [15, 6, 9, 7, -0.0040969026]
      - [15, 6, 11, 7, -0.0041153416]
      - [15, 6, 13, 7, 1.48374e-05]
      - [15, 6, 10, 8, 0.0041776682]
      - [15, 6, 12, 8, 0.0102750003]
      - [15, 6, 14, 8, -0.0021858989]
      - [15, 6, 10, 9, 0.0072879395]
      - [15, 6, 12, 9, 0.0119909204]
      - [15, 6, 14, 9, -0.0007684253]
      - [15, 6, 11, 10, 0.0064409874]
      - [15, 6, 13, 10, 0.0031129029]
      - [15, 6, 12, 11, 0.0047496276]
      - [15, 6, 14, 11, 0.0013983205]
      - [15, 6, 13, 12, -0.0086905424]
      - [15, 6, 14, 13, -5.86354e-05]
      - [16, 6, 3, 1, 6.03759e-05]
      - [16, 6, 5, 1, 2.87294e-05]
      - [16, 6, 8, 1, -0.0025298334]
      - [16, 6, 9, 1, 0.0017703849]
      - [16, 6, 11, 1, -0.0004313106]
      - [16, 6, 13, 1, -0.000909549]
      - [16, 6, 15, 1, 9.0707e-05]
      - [16, 6, 16, 1, 0.0002009505]
      - [16, 6, 3, 2, -0.008819027]
      - [16, 6, 5, 2, -0.0077822043]
      - [16, 6, 8, 2, -0.0004622145]
      - [16, 6, 9, 2, 3.52325e-05]
      - [16, 6, 11, 2, -9.77197e-05]
      - [16, 6, 13, 2, 0.0004611776]
      - [16, 6, 15, 2, -0.0033671159]
      - [16, 6, 16, 2, -0.0062537088]
      - [16, 6, 4, 3, -0.0053213341]
      - [16, 6, 6, 3, 9.5384e-05]
      - [16, 6, 7, 3, 9.48525e-05]
      - [16, 6, 10, 3, -0.0004071821]
      - [16, 6, 12, 3, -0.0001160476]
      - [16, 6, 14, 3, -0.0004836995]
      - [16, 6, 5, 4, 0.0027504465]
      - [16, 6, 8, 4, -4.43314e-05]
      - [16, 6, 9, 4, -0.0002317862]
      - [16, 6, 11, 4, 0.0004960204]
      - [16, 6, 13, 4, -0.0003100745]
      - [16, 6, 15, 4, 0.0068185026]
      - [16, 6, 16, 4, 0.0050573319]
      - [16, 6, 6, 5, 0.0034682061]
      - [16, 6, 7, 5, 0.0001231169]
      - [16, 6, 10, 5, -0.0004727154]
      - [16, 6, 12, 5, 0.0006654963]
      - [16, 6, 14, 5, 0.0040740478]
      - [16, 6, 8, 6, -5.31764e-05]
      - [16, 6, 9, 6, -0.0001407013]
      - [16, 6, 11, 6, -0.0004052584]
      - [16, 6, 13, 6, 0.0001143076]
      - [16, 6, 15, 6, -0.0047313707]
      - [16, 6, 16, 6, 0.0128703157]
      - [16, 6, 8, 7, 0.0019836441]
      - [16, 6, 9, 7, -0.0011371912]
      - [16, 6, 11, 7, 0.0078228838]
      - [16, 6, 13, 7, 0.0028020684]
      - [16, 6, 15, 7, 4.83027e-05]
      - [16, 6, 10, 8, -0.0040335964]
      - [16, 6, 12, 8, -0.004926903]
      - [16, 6, 14, 8, 0.000836187]
      - [16, 6, 10, 9, -0.0074018428]
      - [16, 6, 12, 9, -0.0067940436]
      - [16, 6, 14, 9, 0.0002766574]
      - [16, 6, 11, 10, 0.0034955144]
      - [16, 6, 13, 10, 0.0115278927]
      - [16, 6, 15, 10, 0.0005205194]
      - [16, 6, 12, 11, -0.0069618285]
      - [16, 6, 14, 11, 0.0001155651]
      - [16, 6, 13, 12, -0.0026168508]
      - [16, 6, 15, 12, -2.9937e-06]
      - [16, 6, 14, 13, 0.0002756778]
      - [16, 6, 15, 14, -0.0097022575]
      - [17, 6, 1, 1, 0.0007184433]
      - [17, 6, 2, 1, -6.25741e-05]
      - [17, 6, 4, 1, 4.32105e-05]
      - [17, 6, 6, 1, -0.0001632938]
      - [17, 6, 7, 1, 0.0001398262]
      - [17, 6, 10, 1, -0.0002523715]
      - [17, 6, 12, 1, 0.001495746]
      - [17, 6, 14, 1, 0.0003121425]
      - [17, 6, 17, 1, -4.68262e-05]
      - [17, 6, 2, 2, 0.0008484304]
      - [17, 6, 4, 2, 0.0017051746]
      - [17, 6, 6, 2, 0.0034614351]
      - [17, 6, 7, 2, 0.0004831927]
      - [17, 6, 10, 2, -0.0001744314]
      - [17, 6, 12, 2, -0.0003025897]
      - [17, 6, 14, 2, -0.0040159308]
      - [17, 6, 17, 2, 0.0050975851]
      - [17, 6, 3, 3, 0.0032645057]
      - [17, 6, 5, 3, -0.0043781186]
      - [17, 6, 8, 3, -0.0001516374]
      - [17, 6, 9, 3, -6.44772e-05]
      - [17, 6, 11, 3, -0.0001440316]
      - [17, 6, 13, 3, 0.0001681539]
      - [17, 6, 15, 3, 0.0007950679]
      - [17, 6, 16, 3, 0.0053848257]
      - [17, 6, 4, 4, 0.0023366069]
      - [17, 6, 6, 4, -0.0091296431]
      - [17, 6, 7, 4, -0.0005002021]
      - [17, 6, 10, 4, -0.0002161842]
      - [17, 6, 12, 4, 0.00058358]
      - [17, 6, 14, 4, 0.0065697838]
      - [17, 6, 17, 4, -0.0006660703]
      - [17, 6, 5, 5, -0.0112520505]
      - [17, 6, 8, 5, -0.0006808166]
      - [17, 6, 9, 5, 0.0001624193]
      - [17, 6, 11, 5, -0.000173367]
      - [17, 6, 13, 5, 0.0003491475]
      - [17, 6, 15, 5, -0.004176654]
      - [17, 6, 16, 5, 0.0024945145]
      - [17, 6, 6, 6, 0.0049156331]
      - [17, 6, 7, 6, 4.96764e-05]
      - [17, 6, 10, 6, -0.0003515458]
      - [17, 6, 12, 6, 1.53763e-05]
      - [17, 6, 14, 6, -0.0006795215]
      - [17, 6, 17, 6, 0.0107971538]
      - [17, 6, 7, 7, 0.0014399281]
      - [17, 6, 10, 7, -0.0002680194]
      - [17, 6, 12, 7, 0.0002621214]
      - [17, 6, 14, 7, 0.000134755]
      - [17, 6, 8, 8, 0.0065037666]
      - [17, 6, 9, 8, 0.00488384]
      - [17, 6, 11, 8, -0.0097264158]
      - [17, 6, 13, 8, 0.0050501469]
      - [17, 6, 15, 8, 0.000398042]
      - [17, 6, 16, 8, 0.0002320616]
      - [17, 6, 9, 9, 0.0028056963]
      - [17, 6, 11, 9, 0.00322397]
      - [17, 6, 13, 9, 0.0011540304]
      - [17, 6, 15, 9, -2.75538e-05]
      - [17, 6, 16, 9, -0.0001403622]
      - [17, 6, 10, 10, -0.0098103873]
      - [17, 6, 12, 10, 0.0084746885]
      - [17, 6, 14, 10, -0.000207676]
      - [17, 6, 11, 11, 0.0046153753]
      - [17, 6, 13, 11, -0.009460669]
      - [17, 6, 15, 11, -0.0010755722]
      - [17, 6, 16, 11, -0.0007010586]
      - [17, 6, 12, 12, 0.0012577812]
      - [17, 6, 14, 12, 0.0002508364]
      - [17, 6, 13, 13, -0.0047685914]
      - [17, 6, 15, 13, 0.0002649986]
      - [17, 6, 16, 13, -0.0002451856]
      - [17, 6, 14, 14, 0.008518018]
      - [17, 6, 15, 15, 0.0008258692]
      - [17, 6, 16, 15, -0.0066882548]
      - [17, 6, 16, 16, -0.007602229]
      - [7, 7, 1, 1, 0.2205389221]
      - [7, 7, 2, 1, 0.0001682134]
      - [7, 7, 4, 1, -0.0008045807]
      - [7, 7, 6, 1, -0.0001850339]
      - [7, 7, 7, 1, 0.0011838953]
      - [7, 7, 2, 2, 0.2071678833]
      - [7, 7, 4, 2, -0.0022432673]
      - [7, 7, 6, 2, -1.78865e-05]
      - [7, 7, 7, 2, -0.0019239067]
      - [7, 7, 3, 3, 0.2172918746]
      - [7, 7, 5, 3, -0.0101015466]
      - [7, 7, 4, 4, 0.1904568777]
      - [7, 7, 6, 4, 0.0006526709]
      - [7, 7, 7, 4, 3.35631e-05]
      - [7, 7, 5, 5, 0.1950954446]
      - [7, 7, 6, 6, 0.2003831965]
      - [7, 7, 7, 6, -0.000387659]
      - [7, 7, 7, 7, 0.2180222231]
      - [8, 7, 3, 1, 7.6778e-06]
      - [8, 7, 5, 1, 0.0003864378]
      - [8, 7, 8, 1, -0.0012847382]
      - [8, 7, 3, 2, 0.0013753842]
      - [8, 7, 5, 2, -0.0091152462]
      - [8, 7, 8, 2, 0.0004641221]
      - [8, 7, 4, 3, 0.0021395842]
      - [8, 7, 6, 3, -0.0082749301]
      - [8, 7, 7, 3, -0.0018256829]
      - [8, 7, 5, 4, 0.0023343933]
      - [8, 7, 8, 4, -0.0008711531]
      - [8, 7, 6, 5, -0.0021915696]
      - [8, 7, 7, 5, -1.82991e-05]
      - [8, 7, 8, 6, 0.0007671677]
      - [8, 7, 8, 7, 0.009668411]
      - [9, 7, 3, 1, 5.97446e-05]
      - [9, 7, 5, 1, -0.0001881516]
      - [9, 7, 8, 1, -0.0007444623]
      - [9, 7, 9, 1, 0.0013255005]
      - [9, 7, 3, 2, -0.0097952118]
      - [9, 7, 5, 2, 0.006703333]
      - [9, 7, 8, 2, -0.000210739]
      - [9, 7, 9, 2, -0.0003901795]
      - [9, 7, 4, 3, -0.0026894493]
      - [9, 7, 6, 3, -0.0085668057]
      - [9, 7, 7, 3, 4.31389e-05]
      - [9, 7, 5, 4, 0.0001055312]
      - [9, 7, 8, 4, -0.0004199087]
      - [9, 7, 9, 4, -0.0002286758]
      - [9, 7, 6, 5, 0.0029942446]
      - [9, 7, 7, 5, -0.0001920645]
      - [9, 7, 8, 6, 0.0008601817]
      - [9, 7, 9, 6, 0.0003040005]
      - [9, 7, 8, 7, 0.0006152561]
      - [9, 7, 9, 7, 0.0124564364]
      - [10, 7, 1, 1, 0.0014922064]
      - [10, 7, 2, 1, 1.81198e-05]
      - [10, 7, 4, 1, -0.0001303932]
      - [10, 7, 6, 1, 0.0002031936]
      - [10, 7, 7, 1, -0.0001287787]
      - [10, 7, 10, 1, -0.0005042519]
      - [10, 7, 2, 2, 0.0019458715]
      - [10, 7, 4, 2, -0.0045977367]
      - [10, 7, 6, 2, -0.0100965691]
      - [10, 7, 7, 2, -0.0013053277]
      - [10, 7, 10, 2, 0.0002787437]
      - [10, 7, 3, 3, -0.0019186601]
      - [10, 7, 5, 3, 0.0012103616]
      - [10, 7, 8, 3, 0.0001131281]
      - [10, 7, 9, 3, -0.0004164181]
      - [10, 7, 4, 4, 0.0011772046]
      - [10, 7, 6, 4, 0.0018199551]
      - [10, 7, 7, 4, 0.0004601445]
      - [10, 7, 10, 4, 0.0004801189]
      - [10, 7, 5, 5, -0.0020829118]
      - [10, 7, 8, 5, 0.0009411087]
      - [10, 7, 9, 5, -0.0005300757]
      - [10, 7, 6, 6, 0.0033446375]
      - [10, 7, 7, 6, 0.0005393721]
      - [10, 7, 10, 6, 0.0009783943]
      - [10, 7, 7, 7, -0.0004370611]
      - [10, 7, 10, 7, 0.0091810858]
      - [10, 7, 8, 8, 0.0006799197]
      - [10, 7, 9, 8, 0.0005880372]
      - [10, 7, 9, 9, -0.0014819378]
      - [11, 7, 3, 1, -3.11226e-05]
      - [11, 7, 5, 1, -0.0005168135]
      - [11, 7, 8, 1, -0.0018839941]
      - [11, 7, 9, 1, 0.002568445]
      - [11, 7, 11, 1, -3.31601e-05]
      - [11, 7, 3, 2, -0.0144018262]
      - [11, 7, 5, 2, -0.0005737223]
      - [11, 7, 8, 2, -0.0015747983]
      - [11, 7, 9, 2, -0.0010524669]
      - [11, 7, 11, 2, -0.0012654863]
      - [11, 7, 4, 3, -0.0061991897]
      - [11, 7, 6, 3, -0.0086469642]
      - [11, 7, 7, 3, 0.0020455014]
      - [11, 7, 10, 3, -0.0017690637]
      - [11, 7, 5, 4, 0.0054979216]
      - [11, 7, 8, 4, 0.0010367456]
      - [11, 7, 9, 4, -0.0019869389]
      - [11, 7, 11, 4, 0.0002281318]
      - [11, 7, 6, 5, 0.0080794895]
      - [11, 7, 7, 5, -8.99414e-05]
      - [11, 7, 10, 5, -0.0006570044]
      - [11, 7, 8, 6, -0.0002930843]
      - [11, 7, 9, 6, -0.0007979211]
      - [11, 7, 11, 6, 8.83677e-05]
      - [11, 7, 8, 7, 0.0039094833]
      - [11, 7, 9, 7, 0.0104901815]
      - [11, 7, 11, 7, 0.0210534647]
      - [11, 7, 10, 8, 0.0014140655]
      - [11, 7, 10, 9, -0.0090717062]
      - [12, 7, 1, 1, -0.0118904812]
      - [12, 7, 2, 1, 7.53701e-05]
      - [12, 7, 4, 1, 0.0004070978]
      - [12, 7, 6, 1, 0.0002819]
      - [12, 7, 7, 1, -9.80002e-05]
      - [12, 7, 10, 1, 0.0032467421]
      - [12, 7, 12, 1, 0.0010008857]
      - [12, 7, 2, 2, -0.0012720164]
      - [12, 7, 4, 2, 0.0068150697]
      - [12, 7, 6, 2, -0.0068575353]
      - [12, 7, 7, 2, 0.0022082313]
      - [12, 7, 10, 2, -0.0002305256]
      - [12, 7, 12, 2, -0.0011531878]
      - [12, 7, 3, 3, -0.00213183]
      - [12, 7, 5, 3, 0.0103162575]
      - [12, 7, 8, 3, 0.000343963]
      - [12, 7, 9, 3, -0.0019824163]
      - [12, 7, 11, 3, -0.0021008788]
      - [12, 7, 4, 4, -0.0003281172]
      - [12, 7, 6, 4, -0.0042695092]
      - [12, 7, 7, 4, -0.0001086203]
      - [12, 7, 10, 4, -0.0009758295]
      - [12, 7, 12, 4, -0.000302355]
      - [12, 7, 5, 5, 0.0032198386]
      - [12, 7, 8, 5, -0.000966674]
      - [12, 7, 9, 5, 0.000819712]
      - [12, 7, 11, 5, 3.37151e-05]
      - [12, 7, 6, 6, 0.0068618353]
      - [12, 7, 7, 6, 0.0011250677]
      - [12, 7, 10, 6, -0.0011204235]
      - [12, 7, 12, 6, -0.0002470741]
      - [12, 7, 7, 7, -0.0079317395]
      - [12, 7, 10, 7, 0.003582154]
      - [12, 7, 12, 7, 0.0169373851]
      - [12, 7, 8, 8, 0.003826627]
      - [12, 7, 9, 8, 0.0059034397]
      - [12, 7, 11, 8, 0.0005947987]
      - [12, 7, 9, 9, 0.0011760465]
      - [12, 7, 11, 9, -0.0032382007]
      - [12, 7, 10, 10, 0.00766828]
      - [12, 7, 11, 11, -0.0127547294]
      - [13, 7, 3, 1, -1.366e-06]
      - [13, 7, 5, 1, 0.000138446]
      - [13, 7, 8, 1, -0.0001871643]
      - [13, 7, 9, 1, 6.49805e-05]
      - [13, 7, 11, 1, -0.0005634305]
      - [13, 7, 13, 1, -0.001027717]
      - [13, 7, 3, 2, 0.0005534829]
      - [13, 7, 5, 2, -0.0003847269]
      - [13, 7, 8, 2, 0.0002697497]
      - [13, 7, 9, 2, 0.0004235241]
      - [13, 7, 11, 2, 0.0004585603]
      - [13, 7, 13, 2, 0.0007432318]
      - [13, 7, 4, 3, -0.0009901596]
      - [13, 7, 6, 3, 0.0027578653]
      - [13, 7, 7, 3, -0.0010505226]
      - [13, 7, 10, 3, 0.0001243379]
      - [13, 7, 12, 3, 0.0007123437]
      - [13, 7, 5, 4, 0.0026854435]
      - [13, 7, 8, 4, -0.0005670235]
      - [13, 7, 9, 4, 0.0004823388]
      - [13, 7, 11, 4, 0.0004686105]
      - [13, 7, 13, 4, -0.0003899561]
      - [13, 7, 6, 5, 0.0041741544]
      - [13, 7, 7, 5, 0.0007372223]
      - [13, 7, 10, 5, -0.0010025898]
      - [13, 7, 12, 5, 5.76237e-05]
      - [13, 7, 8, 6, 0.0004277578]
      - [13, 7, 9, 6, 0.0004674008]
      - [13, 7, 11, 6, -0.0001807539]
      - [13, 7, 13, 6, 1.60834e-05]
      - [13, 7, 8, 7, -0.000427058]
      - [13, 7, 9, 7, -0.0025665782]
      - [13, 7, 11, 7, 0.0017015756]
      - [13, 7, 13, 7, 0.0044582455]
      - [13, 7, 10, 8, 0.0032505028]
      - [13, 7, 12, 8, -0.004862181]
      - [13, 7, 10, 9, -0.0030360293]
      - [13, 7, 12, 9, -0.0005595236]
      - [13, 7, 11, 10, 0.002159923]
      - [13, 7, 12, 11, -0.0014232624]
      - [14, 7, 1, 1, 0.0003457505]
      - [14, 7, 2, 1, 0.0032377754]
      - [14, 7, 4, 1, 0.0048038465]
      - [14, 7, 6, 1, 0.0019160217]
      - [14, 7, 7, 1, -0.0004349921]
      - [14, 7, 10, 1, -0.0003251106]
      - [14, 7, 12, 1, 0.000530322]
      - [14, 7, 14, 1, 0.0050706639]
      - [14, 7, 2, 2, 0.0008767957]
      - [14, 7, 4, 2, -0.0003584782]
      - [14, 7, 6, 2, -0.000734044]
      - [14, 7, 7, 2, 0.0262372063]
      - [14, 7, 10, 2, 0.0010957015]
      - [14, 7, 12, 2, -0.0102773411]
      - [14, 7, 14, 2, 0.0019804013]
      - [14, 7, 3, 3, -0.0004654759]
      - [14, 7, 5, 3, -0.0001477265]
      - [14, 7, 8, 3, 0.0006157073]
      - [14, 7, 9, 3, -0.0171143738]
      - [14, 7, 11, 3, -0.0168878211]
      - [14, 7, 13, 3, 0.0060003646]
      - [14, 7, 4, 4, -0.000298956]
      - [14, 7, 6, 4, -0.0001266432]
      - [14, 7, 7, 4, -0.0009904637]
      - [14, 7, 10, 4, -0.0094708315]
      - [14, 7, 12, 4, 0.0025101865]
      - [14, 7, 14, 4, -0.0002764601]
      - [14, 7, 5, 5, 0.0005526491]
      - [14, 7, 8, 5, -0.0077345982]
      - [14, 7, 9, 5, 0.0138374445]
      - [14, 7, 11, 5, 0.0002681241]
      - [14, 7, 13, 5, -0.0071195026]
      - [14, 7, 6, 6, -0.0004658362]
      - [14, 7, 7, 6, 0.0055722915]
      - [14, 7, 10, 6, -0.0128335767]
      - [14, 7, 12, 6, -0.0044483882]
      - [14, 7, 14, 6, -3.75134e-05]
      - [14, 7, 7, 7, -0.000121257]
      - [14, 7, 10, 7, -0.0002264925]
      - [14, 7, 12, 7, 0.0009468194]
      - [14, 7, 14, 7, 0.0250162601]
      - [14, 7, 8, 8, -3.32124e-05]
      - [14, 7, 9, 8, 0.0001650887]
      - [14, 7, 11, 8, 0.0001568105]
      - [14, 7, 13, 8, 0.0008632057]
      - [14, 7, 9, 9, 0.000113219]
      - [14, 7, 11, 9, -0.0003401956]
      - [14, 7, 13, 9, -0.0003864256]
      - [14, 7, 10, 10, 0.0003379814]
      - [14, 7, 12, 10, -0.0003338041]
      - [14, 7, 11, 11, -0.0011611209]
      - [14, 7, 13, 11, 0.0012653748]
      - [14, 7, 12, 12, -0.0019190717]
      - [14, 7, 13, 13, 0.0011664891]
      - [15, 7, 3, 1, -0.0025580752]
      - [15, 7, 5, 1, -0.0059686263]
      - [15, 7, 8, 1, 0.0003876062]
      - [15, 7, 9, 1, 6.78759e-05]
      - [15, 7, 11, 1, 0.0002119571]
      - [15, 7, 13, 1, 0.0004110823]
      - [15, 7, 15, 1, -0.0007000855]
      - [15, 7, 3, 2, 0.0003233401]
      - [15, 7, 5, 2, 5.74542e-05]
      - [15, 7, 8, 2, -0.0177306194]
      - [15, 7, 9, 2, -0.010944815]
      - [15, 7, 11, 2, -0.0128028351]
      - [15, 7, 13, 2, -0.0039471532]
      - [15, 7, 15, 2, 0.0007342768]
      - [15, 7, 4, 3, -0.0003006619]
      - [15, 7, 6, 3, -0.00096487]
      - [15, 7, 7, 3, 0.0205816367]
      - [15, 7, 10, 3, -0.0162835974]
      - [15, 7, 12, 3, -0.0153501169]
      - [15, 7, 14, 3, 0.0019154762]
      - [15, 7, 5, 4, -0.0001266493]
      - [15, 7, 8, 4, 0.0100013416]
      - [15, 7, 9, 4, -0.0172667647]
      - [15, 7, 11, 4, 0.0016456177]
      - [15, 7, 13, 4, 0.0066019049]
      - [15, 7, 15, 4, 0.0007992638]
      - [15, 7, 6, 5, -0.0002242763]
      - [15, 7, 7, 5, -0.0021621808]
      - [15, 7, 10, 5, -0.0013915341]
      - [15, 7, 12, 5, 0.0076013559]
      - [15, 7, 14, 5, -0.0008830003]
      - [15, 7, 8, 6, -0.0030248156]
      - [15, 7, 9, 6, -0.0060393024]
      - [15, 7, 11, 6, 0.006551925]
      - [15, 7, 13, 6, 0.0036542437]
      - [15, 7, 15, 6, -0.0002491894]
      - [15, 7, 8, 7, -0.0003928758]
      - [15, 7, 9, 7, -0.0001288435]
      - [15, 7, 11, 7, 0.0013618303]
      - [15, 7, 13, 7, -0.0006586862]
      - [15, 7, 15, 7, 0.0260481449]
      - [15, 7, 10, 8, 0.0001833098]
      - [15, 7, 12, 8, 0.0012360436]
      - [15, 7, 14, 8, 0.0104444246]
      - [15, 7, 10, 9, 0.0007616862]
      - [15, 7, 12, 9, 0.0002071438]
      - [15, 7, 14, 9, -0.0092137734]
      - [15, 7, 11, 10, 0.0001673839]
      - [15, 7, 13, 10, -0.0007205026]
      - [15, 7, 12, 11, -0.0012598555]
      - [15, 7, 14, 11, -0.0268994029]
      - [15, 7, 13, 12, 0.0006831158]
      - [15, 7, 14, 13, 0.0007266421]
      - [16, 7, 3, 1, 0.0008859596]
      - [16, 7, 5, 1, 0.000847091]
      - [16, 7, 8, 1, -0.0001148757]
      - [16, 7, 9, 1, -6.64542e-05]
      - [16, 7, 11, 1, -6.05705e-05]
      - [16, 7, 13, 1, 0.0003873772]
      - [16, 7, 15, 1, -0.0037209668]
      - [16, 7, 16, 1, -0.0035935164]
      - [16, 7, 3, 2, -0.0003961073]
      - [16, 7, 5, 2, -0.000557424]
      - [16, 7, 8, 2, 0.0063567948]
      - [16, 7, 9, 2, 0.0052874013]
      - [16, 7, 11, 2, -0.0062491428]
      - [16, 7, 13, 2, -0.0100734919]
      - [16, 7, 15, 2, -0.0008770976]
      - [16, 7, 16, 2, -0.0006252741]
      - [16, 7, 4, 3, -0.0003891264]
      - [16, 7, 6, 3, -0.0006711021]
      - [16, 7, 7, 3, 0.0146710102]
      - [16, 7, 10, 3, 0.0086502049]
      - [16, 7, 12, 3, 0.0071837927]
      - [16, 7, 14, 3, -0.0006281238]
      - [16, 7, 5, 4, 0.0003145742]
      - [16, 7, 8, 4, 0.0093232138]
      - [16, 7, 9, 4, 0.0045464659]
      - [16, 7, 11, 4, 0.0008458542]
      - [16, 7, 13, 4, 0.0040147444]
      - [16, 7, 15, 4, 0.0005374657]
      - [16, 7, 16, 4, 0.0006444358]
      - [16, 7, 6, 5, 0.0005985874]
      - [16, 7, 7, 5, -0.0028330769]
      - [16, 7, 10, 5, 0.0160639823]
      - [16, 7, 12, 5, -0.0027023076]
      - [16, 7, 14, 5, 0.0003419814]
      - [16, 7, 8, 6, -0.0069692651]
      - [16, 7, 9, 6, -0.013826628]
      - [16, 7, 11, 6, -0.001281096]
      - [16, 7, 13, 6, 0.0033792181]
      - [16, 7, 15, 6, 0.0002898746]
      - [16, 7, 16, 6, 0.0005747677]
      - [16, 7, 8, 7, 0.00017531]
      - [16, 7, 9, 7, -0.0004810434]
      - [16, 7, 11, 7, 0.0006005477]
      - [16, 7, 13, 7, -4.60879e-05]
      - [16, 7, 15, 7, 2.3139e-05]
      - [16, 7, 16, 7, 0.013217184]
      - [16, 7, 10, 8, 0.0001180918]
      - [16, 7, 12, 8, -0.0002780743]
      - [16, 7, 14, 8, -0.0077034236]
      - [16, 7, 10, 9, -0.0009446313]
      - [16, 7, 12, 9, -0.0015570964]
      - [16, 7, 14, 9, -0.0086917247]
      - [16, 7, 11, 10, -4.87154e-05]
      - [16, 7, 13, 10, 0.0010831355]
      - [16, 7, 15, 10, -0.0076400212]
      - [16, 7, 12, 11, -0.0022653937]
      - [16, 7, 14, 11, -0.0093267572]
      - [16, 7, 13, 12, 0.0004751735]
      - [16, 7, 15, 12, -0.0210980893]
      - [16, 7, 14, 13, 0.0055677787]
      - [16, 7, 15, 14, 0.0015254409]
      - [17, 7, 1, 1, -3.67e-06]
      - [17, 7, 2, 1, -0.0005240905]
      - [17, 7, 4, 1, -0.0001637374]
      - [17, 7, 6, 1, 2.14425e-05]
      - [17, 7, 7, 1, 0.0001470945]
      - [17, 7, 10, 1, -5.61705e-05]
      - [17, 7, 12, 1, 7.74142e-05]
      - [17, 7, 14, 1, -0.0007945501]
      - [17, 7, 17, 1, -0.0004343861]
      - [17, 7, 2, 2, -0.0001040007]
      - [17, 7, 4, 2, 0.0003117873]
      - [17, 7, 6, 2, 0.0003610508]
      - [17, 7, 7, 2, -0.0048959819]
      - [17, 7, 10, 2, 0.0031044543]
      - [17, 7, 12, 2, -0.0038785033]
      - [17, 7, 14, 2, -0.0001165625]
      - [17, 7, 17, 2, 0.0001516132]
      - [17, 7, 3, 3, 0.0003731358]
      - [17, 7, 5, 3, -0.0002370687]
      - [17, 7, 8, 3, -0.0005158167]
      - [17, 7, 9, 3, -0.0001792095]
      - [17, 7, 11, 3, 0.0019470364]
      - [17, 7, 13, 3, -0.0018109414]
      - [17, 7, 15, 3, -9.98828e-05]
      - [17, 7, 16, 3, 0.0002945171]
      - [17, 7, 4, 4, 0.000246013]
      - [17, 7, 6, 4, -0.0003396752]
      - [17, 7, 7, 4, -0.0025005942]
      - [17, 7, 10, 4, -4.85271e-05]
      - [17, 7, 12, 4, -0.0016303976]
      - [17, 7, 14, 4, 0.0003731481]
      - [17, 7, 17, 4, 7.71779e-05]
      - [17, 7, 5, 5, -0.0007305725]
      - [17, 7, 8, 5, 0.0041912671]
      - [17, 7, 9, 5, -0.002588685]
      - [17, 7, 11, 5, -0.0019180033]
      - [17, 7, 13, 5, -0.005055698]
      - [17, 7, 15, 5, -0.0003464131]
      - [17, 7, 16, 5, 1.44576e-05]
      - [17, 7, 6, 6, 0.0004357056]
      - [17, 7, 7, 6, -0.00051341]
      - [17, 7, 10, 6, 0.0052918562]
      - [17, 7, 12, 6, 0.0026331065]
      - [17, 7, 14, 6, -0.0001357101]
      - [17, 7, 17, 6, 0.0004122368]
      - [17, 7, 7, 7, 9.30029e-05]
      - [17, 7, 10, 7, 0.0002076023]
      - [17, 7, 12, 7, -5.1536e-06]
      - [17, 7, 14, 7, -0.0008755936]
      - [17, 7, 17, 7, 0.0034191695]
      - [17, 7, 8, 8, 0.0003711012]
      - [17, 7, 9, 8, 0.0002366663]
      - [17, 7, 11, 8, -0.0003317763]
      - [17, 7, 13, 8, 8.49011e-05]
      - [17, 7, 15, 8, 0.0023900655]
      - [17, 7, 16, 8, -0.0053372722]
      - [17, 7, 9, 9, 0.0005723768]
      - [17, 7, 11, 9, 0.000378473]
      - [17, 7, 13, 9, 5.77891e-05]
      - [17, 7, 15, 9, 0.0037517851]
      - [17, 7, 16, 9, -0.0011099348]
      - [17, 7, 10, 10, -0.0006903499]
      - [17, 7, 12, 10, 0.0006440423]
      - [17, 7, 14, 10, -0.0002150018]
      - [17, 7, 11, 11, 0.0002391742]
      - [17, 7, 13, 11, -0.0008394683]
      - [17, 7, 15, 11, 0.0019974846]
      - [17, 7, 16, 11, -0.0004840896]
      - [17, 7, 12, 12, 0.0006889481]
      - [17, 7, 14, 12, 0.0051984181]
      - [17, 7, 13, 13, -0.0003803219]
      - [17, 7, 15, 13, -0.0017526397]
      - [17, 7, 16, 13, 0.0047575577]
      - [17, 7, 14, 14, -0.0002696772]
      - [17, 7, 15, 15, -0.0004452651]
      - [17, 7, 16, 15, -0.0003499165]
      - [17, 7, 16, 16, -0.0002026019]
      - [8, 8, 1, 1, 0.2074714931]
      - [8, 8, 2, 1, 0.0001894314]
      - [8, 8, 4, 1, -2.39796e-05]
      - [8, 8, 6, 1, -0.0001362699]
      - [8, 8, 7, 1, -0.0014066861]
      - [8, 8, 2, 2, 0.2022839055]
      - [8, 8, 4, 2, -0.003809653]
      - [8, 8, 6, 2, 0.0035718825]
      - [8, 8, 7, 2, 0.0002386931]
      - [8, 8, 3, 3, 0.1955099721]
      - [8, 8, 5, 3, 0.0026427955]
      - [8, 8, 8, 3, 0.0003741108]
      - [8, 8, 4, 4, 0.204578465]
      - [8, 8, 6, 4, -0.0083226615]
      - [8, 8, 7, 4, 8.70821e-05]
      - [8, 8, 5, 5, 0.2004781396]
      - [8, 8, 8, 5, 0.0006191573]
      - [8, 8, 6, 6, 0.206684698]
      - [8, 8, 7, 6, 0.0006253896]
      - [8, 8, 7, 7, 0.1944939535]
      - [8, 8, 8, 8, 0.2115099529]
      - [9, 8, 1, 1, -0.0048873433]
      - [9, 8, 2, 1, -1.74424e-05]
      - [9, 8, 4, 1, -0.0001233326]
      - [9, 8, 6, 1, 6.9382e-06]
      - [9, 8, 7, 1, 0.0007186612]
      - [9, 8, 2, 2, 0.0004636687]
      - [9, 8, 4, 2, 0.0060937208]
      - [9, 8, 6, 2, -0.0022739585]
      - [9, 8, 7, 2, 0.0002659575]
      - [9, 8, 3, 3, 0.0070684791]
      - [9, 8, 5, 3, 0.000399575]
      - [9, 8, 8, 3, -3.442e-07]
      - [9, 8, 9, 3, -0.0005143311]
      - [9, 8, 4, 4, -0.0077763078]
      - [9, 8, 6, 4, -0.0064443833]
      - [9, 8, 7, 4, -0.000336854]
      - [9, 8, 5, 5, -0.0074122334]
      - [9, 8, 8, 5, -0.0001464411]
      - [9, 8, 9, 5, -0.0002821812]
      - [9, 8, 6, 6, 0.0062859971]
      - [9, 8, 7, 6, 0.0002772531]
      - [9, 8, 7, 7, 0.0023016224]
      - [9, 8, 8, 8, 0.0006572223]
      - [9, 8, 9, 8, 0.0095759664]
      - [10, 8, 3, 1, 3.69025e-05]
      - [10, 8, 5, 1, 9.2193e-06]
      - [10, 8, 8, 1, 0.0007531036]
      - [10, 8, 9, 1, 0.0007017379]
      - [10, 8, 3, 2, 0.0053740139]
      - [10, 8, 5, 2, 0.005245264]
      - [10, 8, 8, 2, 0.0004149074]
      - [10, 8, 9, 2, -0.0001807741]
      - [10, 8, 4, 3, 0.0012172159]
      - [10, 8, 6, 3, -0.0001281617]
      - [10, 8, 7, 3, 0.0007140727]
      - [10, 8, 10, 3, 0.000232504]
      - [10, 8, 5, 4, 0.0040703524]
      - [10, 8, 8, 4, 0.0004566168]
      - [10, 8, 9, 4, 0.0001905024]
      - [10, 8, 6, 5, 0.005679273]
      - [10, 8, 7, 5, 1.84971e-05]
      - [10, 8, 10, 5, 0.0001064949]
      - [10, 8, 8, 6, -0.0002239661]
      - [10, 8, 9, 6, -0.0003990176]
      - [10, 8, 8, 7, -0.0005302753]
      - [10, 8, 9, 7, 0.0004353308]
      - [10, 8, 10, 8, 0.0094686237]
      - [11, 8, 1, 1, 0.0008402758]
      - [11, 8, 2, 1, 8.52398e-05]
      - [11, 8, 4, 1, -0.0002578174]
      - [11, 8, 6, 1, 0.0003532642]
      - [11, 8, 7, 1, -0.0002132967]
      - [11, 8, 10, 1, -0.0006465712]
      - [11, 8, 2, 2, 0.0005050679]
      - [11, 8, 4, 2, -0.0023364325]
      - [11, 8, 6, 2, -0.0113059495]
      - [11, 8, 7, 2, -0.0013045196]
      - [11, 8, 10, 2, -3.79353e-05]
      - [11, 8, 3, 3, -0.0006615757]
      - [11, 8, 5, 3, 0.0018574498]
      - [11, 8, 8, 3, -0.0001907835]
      - [11, 8, 9, 3, -0.0002933925]
      - [11, 8, 11, 3, -0.0002709832]
      - [11, 8, 4, 4, -0.0045993221]
      - [11, 8, 6, 4, 0.0107575873]
      - [11, 8, 7, 4, 0.0007216891]
      - [11, 8, 10, 4, 0.0003062222]
      - [11, 8, 5, 5, 0.0061922321]
      - [11, 8, 8, 5, 0.0008372759]
      - [11, 8, 9, 5, -0.0004051027]
      - [11, 8, 11, 5, 0.0002260836]
      - [11, 8, 6, 6, -0.0041303302]
      - [11, 8, 7, 6, 0.0003029699]
      - [11, 8, 10, 6, 0.0007861112]
      - [11, 8, 7, 7, 0.0019740374]
      - [11, 8, 10, 7, 0.0057110632]
      - [11, 8, 8, 8, -0.0098561712]
      - [11, 8, 9, 8, -0.0022423607]
      - [11, 8, 11, 8, 0.0175157524]
      - [11, 8, 9, 9, -0.0020846459]
      - [11, 8, 10, 10, 0.0071865918]
      - [12, 8, 3, 1, -0.0001599025]
      - [12, 8, 5, 1, -0.0004640192]
      - [12, 8, 8, 1, 0.0002728571]
      - [12, 8, 9, 1, 0.0005617388]
      - [12, 8, 11, 1, 0.0003707666]
      - [12, 8, 3, 2, 0.0062580321]
      - [12, 8, 5, 2, -0.0063735773]
      - [12, 8, 8, 2, -0.0014394729]
      - [12, 8, 9, 2, -0.0008445291]
      - [12, 8, 11, 2, -0.0001930063]
      - [12, 8, 4, 3, 0.0047215967]
      - [12, 8, 6, 3, -0.0075502216]
      - [12, 8, 7, 3, 0.0010436119]
      - [12, 8, 10, 3, -0.0007243552]
      - [12, 8, 12, 3, -0.0001523683]
      - [12, 8, 5, 4, -0.0017179671]
      - [12, 8, 8, 4, 0.001376487]
      - [12, 8, 9, 4, -0.0015469564]
      - [12, 8, 11, 4, -0.0007620851]
      - [12, 8, 6, 5, -0.0083094336]
      - [12, 8, 7, 5, -0.0005729773]
      - [12, 8, 10, 5, -0.0002843121]
      - [12, 8, 12, 5, 0.0006127923]
      - [12, 8, 8, 6, -0.0021218476]
      - [12, 8, 9, 6, 2.51337e-05]
      - [12, 8, 11, 6, 0.001650039]
      - [12, 8, 8, 7, 0.0069295737]
      - [12, 8, 9, 7, 0.0002210274]
      - [12, 8, 11, 7, -0.0034002786]
      - [12, 8, 10, 8, -0.0020254088]
      - [12, 8, 12, 8, 0.0138064755]
      - [12, 8, 10, 9, 0.0077805777]
      - [12, 8, 11, 10, 0.0025506906]
      - [13, 8, 1, 1, 0.0130519339]
      - [13, 8, 2, 1, -1.16149e-05]
      - [13, 8, 4, 1, 0.0003245108]
      - [13, 8, 6, 1, -4.71395e-05]
      - [13, 8, 7, 1, -0.0002481292]
      - [13, 8, 10, 1, -0.0033887318]
      - [13, 8, 12, 1, 0.0004567973]
      - [13, 8, 2, 2, 0.0035276761]
      - [13, 8, 4, 2, -0.0099250902]
      - [13, 8, 6, 2, 0.0024365264]
      - [13, 8, 7, 2, 0.0008737975]
      - [13, 8, 10, 2, 0.000517309]
      - [13, 8, 12, 2, -7.94952e-05]
      - [13, 8, 3, 3, -0.0003433052]
      - [13, 8, 5, 3, -0.0081607863]
      - [13, 8, 8, 3, -0.0001874133]
      - [13, 8, 9, 3, 0.0001431677]
      - [13, 8, 11, 3, 9.88003e-05]
      - [13, 8, 13, 3, 3.72683e-05]
      - [13, 8, 4, 4, 0.004258721]
      - [13, 8, 6, 4, -6.05419e-05]
      - [13, 8, 7, 4, -0.0003714468]
      - [13, 8, 10, 4, -0.0005858891]
      - [13, 8, 12, 4, 0.0010350276]
      - [13, 8, 5, 5, -0.0050072666]
      - [13, 8, 8, 5, -0.0010510883]
      - [13, 8, 9, 5, 0.0009967125]
      - [13, 8, 11, 5, -0.0004592485]
      - [13, 8, 13, 5, -0.0011518833]
      - [13, 8, 6, 6, 0.0001177535]
      - [13, 8, 7, 6, -0.000453962]
      - [13, 8, 10, 6, -0.0011338035]
      - [13, 8, 12, 6, -0.0002852828]
      - [13, 8, 7, 7, 0.0047146616]
      - [13, 8, 10, 7, 0.0024865335]
      - [13, 8, 12, 7, -0.0100638612]
      - [13, 8, 8, 8, 0.0046923182]
      - [13, 8, 9, 8, -0.0040533212]
      - [13, 8, 11, 8, -0.0037825708]
      - [13, 8, 13, 8, 0.0150920924]
      - [13, 8, 9, 9, -0.0015702314]
      - [13, 8, 11, 9, -0.0003763332]
      - [13, 8, 10, 10, -0.0069433172]
      - [13, 8, 12, 10, 0.0004795384]
      - [13, 8, 11, 11, 0.0143878349]
      - [13, 8, 12, 12, -0.0096336348]
      - [14, 8, 3, 1, -0.0019496451]
      - [14, 8, 5, 1, -0.0059020527]
      - [14, 8, 8, 1, 0.0003553838]
      - [14, 8, 9, 1, 7.77931e-05]
      - [14, 8, 11, 1, -0.0003977703]
      - [14, 8, 13, 1, 8.76163e-05]
      - [14, 8, 3, 2, -0.0011484811]
      - [14, 8, 5, 2, 0.0004081594]
      - [14, 8, 8, 2, -0.0210147717]
      - [14, 8, 9, 2, -0.0094858839]
      - [14, 8, 11, 2, 0.006441092]
      - [14, 8, 13, 2, -0.0003012818]
      - [14, 8, 4, 3, -0.0006795971]
      - [14, 8, 6, 3, -0.0003041249]
      - [14, 8, 7, 3, 0.0032035515]
      - [14, 8, 10, 3, -0.0137258214]
      - [14, 8, 12, 3, -0.0078837785]
      - [14, 8, 14, 3, 0.0003492245]
      - [14, 8, 5, 4, -0.0003249955]
      - [14, 8, 8, 4, 0.0110700624]
      - [14, 8, 9, 4, -0.0192642878]
      - [14, 8, 11, 4, -0.0051734952]
      - [14, 8, 13, 4, 0.0013913061]
      - [14, 8, 6, 5, 0.0003941358]
      - [14, 8, 7, 5, 0.0027129313]
      - [14, 8, 10, 5, -0.0145110136]
      - [14, 8, 12, 5, 0.0085851323]
      - [14, 8, 14, 5, -0.0003573955]
      - [14, 8, 8, 6, -0.0115435347]
      - [14, 8, 9, 6, 0.0041664548]
      - [14, 8, 11, 6, 0.0146524569]
      - [14, 8, 13, 6, -0.0043165884]
      - [14, 8, 8, 7, -0.0008286949]
      - [14, 8, 9, 7, 0.0005811743]
      - [14, 8, 11, 7, 0.0019779016]
      - [14, 8, 13, 7, -7.02539e-05]
      - [14, 8, 10, 8, -0.0002031366]
      - [14, 8, 12, 8, 0.000986045]
      - [14, 8, 14, 8, 0.0244845536]
      - [14, 8, 10, 9, -6.41931e-05]
      - [14, 8, 12, 9, -0.0001043429]
      - [14, 8, 11, 10, -0.0002500196]
      - [14, 8, 13, 10, -0.0003784103]
      - [14, 8, 12, 11, -0.0013848553]
      - [14, 8, 13, 12, 0.001121192]
      - [15, 8, 1, 1, 0.0012189946]
      - [15, 8, 2, 1, -0.0006962001]
      - [15, 8, 4, 1, -0.0055280841]
      - [15, 8, 6, 1, -0.0007247725]
      - [15, 8, 7, 1, 0.0004165297]
      - [15, 8, 10, 1, 7.52784e-05]
      - [15, 8, 12, 1, -0.0003768086]
      - [15, 8, 14, 1, -0.0044047515]
      - [15, 8, 2, 2, -0.0002452059]
      - [15, 8, 4, 2, -0.0006922369]
      - [15, 8, 6, 2, 0.0016285036]
      - [15, 8, 7, 2, -0.0239933848]
      - [15, 8, 10, 2, -0.0057279816]
      - [15, 8, 12, 2, -0.002614141]
      - [15, 8, 14, 2, -0.0006194439]
      - [15, 8, 3, 3, 0.0001033005]
      - [15, 8, 5, 3, -0.0005051798]
      - [15, 8, 8, 3, -0.0042830619]
      - [15, 8, 9, 3, 0.0028390438]
      - [15, 8, 11, 3, 0.0040049271]
      - [15, 8, 13, 3, -0.0045199377]
      - [15, 8, 15, 3, 0.0002255182]
      - [15, 8, 4, 4, 0.0014475492]
      - [15, 8, 6, 4, -0.0001554398]
      - [15, 8, 7, 4, 0.0032873438]
      - [15, 8, 10, 4, 0.0095954254]
      - [15, 8, 12, 4, -0.0095619043]
      - [15, 8, 14, 4, 0.001563489]
      - [15, 8, 5, 5, -0.0009009044]
      - [15, 8, 8, 5, 0.0142343824]
      - [15, 8, 9, 5, -0.0136190894]
      - [15, 8, 11, 5, 0.0062703218]
      - [15, 8, 13, 5, 0.0033784996]
      - [15, 8, 15, 5, 0.0001983633]
      - [15, 8, 6, 6, 0.0002299351]
      - [15, 8, 7, 6, 0.0054269649]
      - [15, 8, 10, 6, 0.0211022672]
      - [15, 8, 12, 6, 0.0077738793]
      - [15, 8, 14, 6, -0.0015322982]
      - [15, 8, 7, 7, 0.000911479]
      - [15, 8, 10, 7, 0.000549387]
      - [15, 8, 12, 7, -0.001215149]
      - [15, 8, 14, 7, -0.0091252412]
      - [15, 8, 8, 8, 0.0011135062]
      - [15, 8, 9, 8, -0.0004665841]
      - [15, 8, 11, 8, -0.0002821811]
      - [15, 8, 13, 8, 0.0002796403]
      - [15, 8, 15, 8, 0.0173543293]
      - [15, 8, 9, 9, 0.0006140419]
      - [15, 8, 11, 9, 0.0004106597]
      - [15, 8, 13, 9, 0.0005569746]
      - [15, 8, 10, 10, -0.0012396254]
      - [15, 8, 12, 10, -6.20108e-05]
      - [15, 8, 14, 10, -0.0016079733]
      - [15, 8, 11, 11, 0.0027965863]
      - [15, 8, 13, 11, -0.0017006738]
      - [15, 8, 12, 12, 0.0006218764]
      - [15, 8, 14, 12, 0.0169365449]
      - [15, 8, 13, 13, -0.0015101273]
      - [15, 8, 14, 14, -0.0014897392]
      - [16, 8, 1, 1, 0.000555606]
      - [16, 8, 2, 1, 0.0005338215]
      - [16, 8, 4, 1, -0.0019393203]
      - [16, 8, 6, 1, -0.0014605946]
      - [16, 8, 7, 1, 5.87338e-05]
      - [16, 8, 10, 1, 1.05842e-05]
      - [16, 8, 12, 1, -0.0002233573]
      - [16, 8, 14, 1, -0.0010854328]
      - [16, 8, 2, 2, 0.0002868722]
      - [16, 8, 4, 2, -0.0003670617]
      - [16, 8, 6, 2, -0.000193213]
      - [16, 8, 7, 2, 0.000424854]
      - [16, 8, 10, 2, -0.0060265567]
      - [16, 8, 12, 2, 0.0101188198]
      - [16, 8, 14, 2, -0.0003645573]
      - [16, 8, 3, 3, 0.0002029089]
      - [16, 8, 5, 3, -0.0004004696]
      - [16, 8, 8, 3, 0.0011844295]
      - [16, 8, 9, 3, 0.0049681359]
      - [16, 8, 11, 3, 0.000227772]
      - [16, 8, 13, 3, -0.0001522072]
      - [16, 8, 15, 3, -0.0001018096]
      - [16, 8, 16, 3, 3.84528e-05]
      - [16, 8, 4, 4, 0.0001451775]
      - [16, 8, 6, 4, -0.0001147983]
      - [16, 8, 7, 4, 0.0064583866]
      - [16, 8, 10, 4, 0.0050683291]
      - [16, 8, 12, 4, 0.0018238542]
      - [16, 8, 14, 4, 8.86219e-05]
      - [16, 8, 5, 5, -0.0004062521]
      - [16, 8, 8, 5, -0.0008046427]
      - [16, 8, 9, 5, -0.0011111243]
      - [16, 8, 11, 5, 0.0060579647]
      - [16, 8, 13, 5, 0.0112040255]
      - [16, 8, 15, 5, 0.0002619594]
      - [16, 8, 16, 5, 0.0005392596]
      - [16, 8, 6, 6, -0.0001872689]
      - [16, 8, 7, 6, 0.0003213796]
      - [16, 8, 10, 6, -0.0043780988]
      - [16, 8, 12, 6, -0.0064129883]
      - [16, 8, 14, 6, 0.0006276397]
      - [16, 8, 7, 7, 0.0006123412]
      - [16, 8, 10, 7, -0.0001382903]
      - [16, 8, 12, 7, -0.0006474006]
      - [16, 8, 14, 7, -0.0052427818]
      - [16, 8, 8, 8, 1.19843e-05]
      - [16, 8, 9, 8, -5.11737e-05]
      - [16, 8, 11, 8, -0.0001030255]
      - [16, 8, 13, 8, 0.0002630827]
      - [16, 8, 15, 8, -0.0008049341]
      - [16, 8, 16, 8, 0.012962682]
      - [16, 8, 9, 9, -0.00058746]
      - [16, 8, 11, 9, -0.0002610852]
      - [16, 8, 13, 9, 0.000192158]
      - [16, 8, 15, 9, -0.007456211]
      - [16, 8, 10, 10, -0.0001637784]
      - [16, 8, 12, 10, 8.16647e-05]
      - [16, 8, 14, 10, -0.0007950405]
      - [16, 8, 11, 11, 0.0007944188]
      - [16, 8, 13, 11, 0.0002065634]
      - [16, 8, 15, 11, 0.0048921753]
      - [16, 8, 12, 12, -0.0005869799]
      - [16, 8, 14, 12, -0.0050249304]
      - [16, 8, 13, 13, -0.0008233774]
      - [16, 8, 15, 13, 0.0077551868]
      - [16, 8, 14, 14, 0.0006273171]
      - [16, 8, 15, 15, 0.000866798]
      - [17, 8, 3, 1, -0.0021576828]
      - [17, 8, 5, 1, -0.0008167244]
      - [17, 8, 8, 1, -0.0002363324]
      - [17, 8, 9, 1, 0.0001529723]
      - [17, 8, 11, 1, 0.0004638517]
      - [17, 8, 13, 1, -0.0005653866]
      - [17, 8, 15, 1, 0.0056497344]
      - [17, 8, 16, 1, 0.0048274964]
      - [17, 8, 3, 2, 7.40327e-05]
      - [17, 8, 5, 2, -0.0002096483]
      - [17, 8, 8, 2, -0.0050253535]
      - [17, 8, 9, 2, -0.0004397801]
      - [17, 8, 11, 2, 0.0004285225]
      - [17, 8, 13, 2, 0.0129101216]
      - [17, 8, 15, 2, 0.0006104138]
      - [17, 8, 16, 2, 0.0005737491]
      - [17, 8, 4, 3, 0.000224803]
      - [17, 8, 6, 3, 0.0004979538]
      - [17, 8, 7, 3, -0.0197104526]
      - [17, 8, 10, 3, -0.0099892656]
      - [17, 8, 12, 3, -0.0019412469]
      - [17, 8, 14, 3, 0.0002263356]
      - [17, 8, 17, 3, 8.72803e-05]
      - [17, 8, 5, 4, -0.0002602457]
      - [17, 8, 8, 4, -0.0155697084]
      - [17, 8, 9, 4, -0.0070103996]
      - [17, 8, 11, 4, 0.0102251354]
      - [17, 8, 13, 4, -0.0057361111]
      - [17, 8, 15, 4, -0.0007127471]
      - [17, 8, 16, 4, 6.88558e-05]
      - [17, 8, 6, 5, -0.0011802588]
      - [17, 8, 7, 5, 0.0110609553]
      - [17, 8, 10, 5, -0.0224202192]
      - [17, 8, 12, 5, 0.0048842357]
      - [17, 8, 14, 5, 0.0003285658]
      - [17, 8, 17, 5, 0.0002828484]
      - [17, 8, 8, 6, 0.0160777814]
      - [17, 8, 9, 6, 0.0154538725]
      - [17, 8, 11, 6, -0.0017835158]
      - [17, 8, 13, 6, 0.0057106875]
      - [17, 8, 15, 6, 0.0005158686]
      - [17, 8, 16, 6, 0.0003827846]
      - [17, 8, 8, 7, 0.0008468997]
      - [17, 8, 9, 7, 0.0003776115]
      - [17, 8, 11, 7, -0.0001145176]
      - [17, 8, 13, 7, 0.0005307338]
      - [17, 8, 15, 7, -0.0014256536]
      - [17, 8, 16, 7, -0.0113050458]
      - [17, 8, 10, 8, -0.0007195398]
      - [17, 8, 12, 8, -0.0002680685]
      - [17, 8, 14, 8, -0.0012223038]
      - [17, 8, 17, 8, 0.0231981401]
      - [17, 8, 10, 9, 0.0009257979]
      - [17, 8, 12, 9, 0.0015675681]
      - [17, 8, 14, 9, 0.0125660386]
      - [17, 8, 11, 10, 0.0004630861]
      - [17, 8, 13, 10, -0.0005874893]
      - [17, 8, 15, 10, 0.0117264037]
      - [17, 8, 16, 10, 0.0034872649]
      - [17, 8, 12, 11, 0.0026997749]
      - [17, 8, 14, 11, 0.0199706935]
      - [17, 8, 13, 12, -0.0016070442]
      - [17, 8, 15, 12, 0.0215878665]
      - [17, 8, 16, 12, -0.0211409519]
      - [17, 8, 14, 13, -0.0158949309]
      - [17, 8, 15, 14, -0.0032946858]
      - [17, 8, 16, 14, 0.0005522886]
      - [9, 9, 1, 1, 0.2015942435]
      - [9, 9, 2, 1, 0.0001609106]
      - [9, 9, 4, 1, -3.2893e-05]
      - [9, 9, 6, 1, 2.82786e-05]
      - [9, 9, 7, 1, 5.22649e-05]
      - [9, 9, 2, 2, 0.1973661732]
      - [9, 9, 4, 2, 0.0085243098]
      - [9, 9, 6, 2, 0.001811168]
      - [9, 9, 7, 2, -0.0002762748]
      - [9, 9, 3, 3, 0.1968539032]
      - [9, 9, 5, 3, -0.0001876705]
      - [9, 9, 8, 3, -0.000295768]
      - [9, 9, 9, 3, -0.0002390446]
      - [9, 9, 4, 4, 0.2163888504]
      - [9, 9, 6, 4, -0.000611044]
      - [9, 9, 7, 4, -9.92673e-05]
      - [9, 9, 5, 5, 0.1959173183]
      - [9, 9, 8, 5, 0.000242222]
      - [9, 9, 9, 5, -1.64678e-05]
      - [9, 9, 6, 6, 0.1985956022]
      - [9, 9, 7, 6, 0.0003948206]
      - [9, 9, 7, 7, 0.1943795006]
      - [9, 9, 8, 8, 0.1952892164]
      - [9, 9, 9, 8, -0.0003355478]
      - [9, 9, 9, 9, 0.2118558104]
      - [10, 9, 3, 1, -0.0003342001]
      - [10, 9, 5, 1, -0.0002568551]
      - [10, 9, 8, 1, 0.001796778]
      - [10, 9, 9, 1, -0.0015561151]
      - [10, 9, 3, 2, 0.0093095053]
      - [10, 9, 5, 2, -0.0010468193]
      - [10, 9, 8, 2, -0.0009888131]
      - [10, 9, 9, 2, -0.0003004591]
      - [10, 9, 4, 3, 0.0059716682]
      - [10, 9, 6, 3, -0.0007573126]
      - [10, 9, 7, 3, -0.0013397162]
      - [10, 9, 10, 3, -0.0006932952]
      - [10, 9, 5, 4, -0.0027797823]
      - [10, 9, 8, 4, -0.0002083732]
      - [10, 9, 9, 4, -0.001113131]
      - [10, 9, 6, 5, -0.0084853013]
      - [10, 9, 7, 5, 0.0004396682]
      - [10, 9, 10, 5, -0.0009228665]
      - [10, 9, 8, 6, 0.0001858487]
      - [10, 9, 9, 6, 0.0012081041]
      - [10, 9, 8, 7, 0.0016075535]
      - [10, 9, 9, 7, -0.0032612112]
      - [10, 9, 10, 8, -0.000890893]
      - [10, 9, 10, 9, 0.0098985129]
      - [11, 9, 1, 1, 0.0021185448]
      - [11, 9, 2, 1, -0.0001351281]
      - [11, 9, 4, 1, -0.0004172915]
      - [11, 9, 6, 1, -0.0001728067]
      - [11, 9, 7, 1, 0.0016506795]
      - [11, 9, 10, 1, -0.0002234117]
      - [11, 9, 2, 2, 0.000520429]
      - [11, 9, 4, 2, 0.001673944]
      - [11, 9, 6, 2, 0.0025220224]
      - [11, 9, 7, 2, -0.0012794661]
      - [11, 9, 10, 2, -3.5506e-06]
      - [11, 9, 3, 3, 0.0115083508]
      - [11, 9, 5, 3, -0.0055845133]
      - [11, 9, 8, 3, -0.0004327686]
      - [11, 9, 9, 3, 0.0004806326]
      - [11, 9, 11, 3, 0.0009987376]
      - [11, 9, 4, 4, -0.014387785]
      - [11, 9, 6, 4, -0.0050711901]
      - [11, 9, 7, 4, -0.0007812597]
      - [11, 9, 10, 4, 0.0003731773]
      - [11, 9, 5, 5, -0.0078552575]
      - [11, 9, 8, 5, 0.0003675548]
      - [11, 9, 9, 5, -0.0010244743]
      - [11, 9, 11, 5, -0.0004100783]
      - [11, 9, 6, 6, 0.0012628418]
      - [11, 9, 7, 6, -0.0005121876]
      - [11, 9, 10, 6, 0.0011197927]
      - [11, 9, 7, 7, 0.0090499202]
      - [11, 9, 10, 7, -0.0032733366]
      - [11, 9, 8, 8, -0.0021456598]
      - [11, 9, 9, 8, 0.0056468255]
      - [11, 9, 11, 8, -0.0033530778]
      - [11, 9, 9, 9, -0.005397163]
      - [11, 9, 11, 9, 0.012615783]
      - [11, 9, 10, 10, -0.005843491]
      - [12, 9, 3, 1, -0.0004231235]
      - [12, 9, 5, 1, 9.5136e-05]
      - [12, 9, 8, 1, 0.0011066007]
      - [12, 9, 9, 1, -0.000330182]
      - [12, 9, 11, 1, 9.05778e-05]
      - [12, 9, 3, 2, 0.0121109784]
      - [12, 9, 5, 2, -0.0034257528]
      - [12, 9, 8, 2, -0.0008837555]
      - [12, 9, 9, 2, -0.0003615456]
      - [12, 9, 11, 2, 0.0006706981]
      - [12, 9, 4, 3, 0.0058012152]
      - [12, 9, 6, 3, -0.001782856]
      - [12, 9, 7, 3, -0.0038122386]
      - [12, 9, 10, 3, -0.0005810033]
      - [12, 9, 12, 3, 1.08743e-05]
      - [12, 9, 5, 4, -0.0004181405]
      - [12, 9, 8, 4, -0.0011384223]
      - [12, 9, 9, 4, -0.001060083]
      - [12, 9, 11, 4, 0.0006726932]
      - [12, 9, 6, 5, -0.0053485692]
      - [12, 9, 7, 5, 0.0009155198]
      - [12, 9, 10, 5, -0.0017574081]
      - [12, 9, 12, 5, -0.0008768815]
      - [12, 9, 8, 6, 0.001247356]
      - [12, 9, 9, 6, 0.0027639085]
      - [12, 9, 11, 6, 0.0015671721]
      - [12, 9, 8, 7, 0.0041559879]
      - [12, 9, 9, 7, -0.0044758416]
      - [12, 9, 11, 7, -0.0079489374]
      - [12, 9, 10, 8, 0.003305174]
      - [12, 9, 12, 8, 0.0085399581]
      - [12, 9, 10, 9, 0.0074898804]
      - [12, 9, 12, 9, 0.0118514131]
      - [12, 9, 11, 10, 0.0041308516]
      - [13, 9, 1, 1, -0.0101837659]
      - [13, 9, 2, 1, 0.0001215722]
      - [13, 9, 4, 1, -3.59167e-05]
      - [13, 9, 6, 1, -0.0001838094]
      - [13, 9, 7, 1, -0.000592281]
      - [13, 9, 10, 1, 0.0020956456]
      - [13, 9, 12, 1, -0.0006888055]
      - [13, 9, 2, 2, -0.0046069339]
      - [13, 9, 4, 2, 0.0079775477]
      - [13, 9, 6, 2, 0.0066751277]
      - [13, 9, 7, 2, 1.317e-07]
      - [13, 9, 10, 2, -0.0005093651]
      - [13, 9, 12, 2, -0.0002601204]
      - [13, 9, 3, 3, -0.0075131179]
      - [13, 9, 5, 3, 0.0041866967]
      - [13, 9, 8, 3, 0.0002525596]
      - [13, 9, 9, 3, 0.000134397]
      - [13, 9, 11, 3, -0.0002141007]
      - [13, 9, 13, 3, -0.0001595135]
      - [13, 9, 4, 4, 0.0139404429]
      - [13, 9, 6, 4, -0.0018747977]
      - [13, 9, 7, 4, 0.0005892766]
      - [13, 9, 10, 4, 0.0005567496]
      - [13, 9, 12, 4, -0.0006225752]
      - [13, 9, 5, 5, 0.0006024783]
      - [13, 9, 8, 5, 0.0008948241]
      - [13, 9, 9, 5, -0.0002005973]
      - [13, 9, 11, 5, 0.0007513396]
      - [13, 9, 13, 5, 0.0009014277]
      - [13, 9, 6, 6, -0.0030576857]
      - [13, 9, 7, 6, 0.0004875083]
      - [13, 9, 10, 6, 0.0006169443]
      - [13, 9, 12, 6, -0.0010140211]
      - [13, 9, 7, 7, -0.0093104219]
      - [13, 9, 10, 7, -0.0047643385]
      - [13, 9, 12, 7, 0.0024608335]
      - [13, 9, 8, 8, 6.65883e-05]
      - [13, 9, 9, 8, -0.001845708]
      - [13, 9, 11, 8, -0.0057231448]
      - [13, 9, 13, 8, -0.0050206336]
      - [13, 9, 9, 9, 0.0102598776]
      - [13, 9, 11, 9, -0.0064129148]
      - [13, 9, 13, 9, 0.0161666373]
      - [13, 9, 10, 10, -0.0015552807]
      - [13, 9, 12, 10, -0.0044311652]
      - [13, 9, 11, 11, -0.0037746618]
      - [13, 9, 12, 12, -0.0055345341]
      - [14, 9, 3, 1, -0.0018899848]
      - [14, 9, 5, 1, 0.0018223066]
      - [14, 9, 8, 1, -0.000116857]
      - [14, 9, 9, 1, 0.0001125062]
      - [14, 9, 11, 1, 0.0001962699]
      - [14, 9, 13, 1, -0.0005637024]
      - [14, 9, 3, 2, -0.0004807057]
      - [14, 9, 5, 2, 0.0004037877]
      - [14, 9, 8, 2, -0.003720743]
      - [14, 9, 9, 2, 0.0031010157]
      - [14, 9, 11, 2, 0.0078914866]
      - [14, 9, 13, 2, 0.0061759354]
      - [14, 9, 4, 3, 0.0001350141]
      - [14, 9, 6, 3, 0.0013759605]
      - [14, 9, 7, 3, -0.0335338239]
      - [14, 9, 10, 3, -0.0020485441]
      - [14, 9, 12, 3, -8.993e-06]
      - [14, 9, 14, 3, -0.0005989367]
      - [14, 9, 5, 4, -0.0001646678]
      - [14, 9, 8, 4, -0.0126092431]
      - [14, 9, 9, 4, -0.0023091245]
      - [14, 9, 11, 4, 0.0073082239]
      - [14, 9, 13, 4, -0.0034847254]
      - [14, 9, 6, 5, -0.0004856199]
      - [14, 9, 7, 5, 0.0108786472]
      - [14, 9, 10, 5, -0.0128498668]
      - [14, 9, 12, 5, -0.0060385671]
      - [14, 9, 14, 5, 0.0008618682]
      - [14, 9, 8, 6, 0.016508244]
      - [14, 9, 9, 6, 0.0191576305]
      - [14, 9, 11, 6, 0.0047695727]
      - [14, 9, 13, 6, -0.002305932]
      - [14, 9, 8, 7, 0.0005656591]
      - [14, 9, 9, 7, 0.0007061178]
      - [14, 9, 11, 7, -1.89045e-05]
      - [14, 9, 13, 7, 0.0005476855]
      - [14, 9, 10, 8, -0.0005222534]
      - [14, 9, 12, 8, -0.0010597149]
      - [14, 9, 14, 8, 0.0011518048]
      - [14, 9, 10, 9, 0.0002946734]
      - [14, 9, 12, 9, 0.0015049614]
      - [14, 9, 14, 9, 0.0209686684]
      - [14, 9, 11, 10, 0.0004787578]
      - [14, 9, 13, 10, -0.0006987811]
      - [14, 9, 12, 11, 0.0026646383]
      - [14, 9, 13, 12, -0.0010790468]
      - [15, 9, 1, 1, -0.0004935392]
      - [15, 9, 2, 1, -0.0028520581]
      - [15, 9, 4, 1, -0.0008776942]
      - [15, 9, 6, 1, 0.0005120737]
      - [15, 9, 7, 1, 0.0001238102]
      - [15, 9, 10, 1, 0.0001070978]
      - [15, 9, 12, 1, 7.44574e-05]
      - [15, 9, 14, 1, -0.0005982746]
      - [15, 9, 2, 2, -0.000672261]
      - [15, 9, 4, 2, 0.0003158916]
      - [15, 9, 6, 2, 0.0002215074]
      - [15, 9, 7, 2, -0.0126172514]
      - [15, 9, 10, 2, 0.0018553157]
      - [15, 9, 12, 2, -0.0028936921]
      - [15, 9, 14, 2, -0.0004551493]
      - [15, 9, 3, 3, -2.24706e-05]
      - [15, 9, 5, 3, 0.000297527]
      - [15, 9, 8, 3, -0.0037631879]
      - [15, 9, 9, 3, 0.0041046278]
      - [15, 9, 11, 3, 0.0089392106]
      - [15, 9, 13, 3, -0.000202529]
      - [15, 9, 15, 3, -0.0008434231]
      - [15, 9, 4, 4, 8.61174e-05]
      - [15, 9, 6, 4, 0.0002939668]
      - [15, 9, 7, 4, -0.0061781347]
      - [15, 9, 10, 4, -0.0020977326]
      - [15, 9, 12, 4, -0.0025532156]
      - [15, 9, 14, 4, -9.79108e-05]
      - [15, 9, 5, 5, 2.84319e-05]
      - [15, 9, 8, 5, -0.0009541616]
      - [15, 9, 9, 5, -0.0052050749]
      - [15, 9, 11, 5, -0.0062391928]
      - [15, 9, 13, 5, -0.0018333604]
      - [15, 9, 15, 5, 0.0003114079]
      - [15, 9, 6, 6, 0.0002247104]
      - [15, 9, 7, 6, -0.002321533]
      - [15, 9, 10, 6, 0.0083982537]
      - [15, 9, 12, 6, 0.0122540288]
      - [15, 9, 14, 6, -0.0006416762]
      - [15, 9, 7, 7, -0.0003143008]
      - [15, 9, 10, 7, 0.0003358126]
      - [15, 9, 12, 7, 0.0001404358]
      - [15, 9, 14, 7, -0.008617456]
      - [15, 9, 8, 8, -0.000419442]
      - [15, 9, 9, 8, 7.55e-08]
      - [15, 9, 11, 8, 0.000261701]
      - [15, 9, 13, 8, -0.0003300474]
      - [15, 9, 15, 8, 0.0058497069]
      - [15, 9, 9, 9, 0.0006279501]
      - [15, 9, 11, 9, 0.0003039096]
      - [15, 9, 13, 9, -0.0001893444]
      - [15, 9, 15, 9, 0.0134148744]
      - [15, 9, 10, 10, 5.63713e-05]
      - [15, 9, 12, 10, 0.0003339866]
      - [15, 9, 14, 10, 0.0063516491]
      - [15, 9, 11, 11, 6.44418e-05]
      - [15, 9, 13, 11, -0.0005329975]
      - [15, 9, 12, 12, 0.0013978049]
      - [15, 9, 14, 12, 0.012324422]
      - [15, 9, 13, 13, 0.0005439231]
      - [15, 9, 14, 14, -0.0026451591]
      - [16, 9, 1, 1, -0.0003717603]
      - [16, 9, 2, 1, 0.0008112374]
      - [16, 9, 4, 1, 0.0049317244]
      - [16, 9, 6, 1, 0.0013359623]
      - [16, 9, 7, 1, -0.0004295217]
      - [16, 9, 10, 1, -0.0002204]
      - [16, 9, 12, 1, 0.0002115291]
      - [16, 9, 14, 1, 0.0038770775]
      - [16, 9, 2, 2, 0.0002449761]
      - [16, 9, 4, 2, -2.23026e-05]
      - [16, 9, 6, 2, -0.0002664063]
      - [16, 9, 7, 2, 0.0188181517]
      - [16, 9, 10, 2, 0.0055847246]
      - [16, 9, 12, 2, 0.0008138685]
      - [16, 9, 14, 2, 0.000428183]
      - [16, 9, 3, 3, -0.0008795706]
      - [16, 9, 5, 3, 0.0001654909]
      - [16, 9, 8, 3, 0.0038942283]
      - [16, 9, 9, 3, -0.0032740102]
      - [16, 9, 11, 3, -0.0031901879]
      - [16, 9, 13, 3, 0.0034209126]
      - [16, 9, 15, 3, 0.0007200568]
      - [16, 9, 16, 3, -0.0003208083]
      - [16, 9, 4, 4, 0.0001618779]
      - [16, 9, 6, 4, 0.0001296219]
      - [16, 9, 7, 4, -0.0029187364]
      - [16, 9, 10, 4, -0.0087008289]
      - [16, 9, 12, 4, 0.0074625491]
      - [16, 9, 14, 4, -0.0004626001]
      - [16, 9, 5, 5, 0.0010732348]
      - [16, 9, 8, 5, -0.0105573356]
      - [16, 9, 9, 5, 0.0108350031]
      - [16, 9, 11, 5, -0.005385445]
      - [16, 9, 13, 5, -0.0050229554]
      - [16, 9, 15, 5, 0.0002150637]
      - [16, 9, 16, 5, -0.0001640559]
      - [16, 9, 6, 6, -0.0004414289]
      - [16, 9, 7, 6, -0.0045002353]
      - [16, 9, 10, 6, -0.0162884357]
      - [16, 9, 12, 6, -0.0060363005]
      - [16, 9, 14, 6, -0.0001901286]
      - [16, 9, 7, 7, -0.0011107209]
      - [16, 9, 10, 7, -0.0007680471]
      - [16, 9, 12, 7, 0.000145093]
      - [16, 9, 14, 7, 0.0080722679]
      - [16, 9, 8, 8, -0.0001567956]
      - [16, 9, 9, 8, -0.0004802842]
      - [16, 9, 11, 8, -0.0006313546]
      - [16, 9, 13, 8, 0.0007018171]
      - [16, 9, 15, 8, -0.0131881796]
      - [16, 9, 16, 8, -0.0011524615]
      - [16, 9, 9, 9, -0.0001235853]
      - [16, 9, 11, 9, -0.0008313361]
      - [16, 9, 13, 9, 0.0001029817]
      - [16, 9, 15, 9, -0.0040408623]
      - [16, 9, 16, 9, 0.0115383179]
      - [16, 9, 10, 10, 0.0006650973]
      - [16, 9, 12, 10, -0.0008749809]
      - [16, 9, 14, 10, 0.0008343972]
      - [16, 9, 11, 11, -0.0011381977]
      - [16, 9, 13, 11, 0.0008534792]
      - [16, 9, 15, 11, -0.0165257775]
      - [16, 9, 12, 12, -0.0020034713]
      - [16, 9, 14, 12, -0.0126170591]
      - [16, 9, 13, 13, 0.0019263092]
      - [16, 9, 15, 13, -0.0060788902]
      - [16, 9, 14, 14, 0.0017894551]
      - [16, 9, 15, 15, 0.000416619]
      - [17, 9, 3, 1, 0.0017831905]
      - [17, 9, 5, 1, 0.0041220237]
      - [17, 9, 8, 1, -0.0001930759]
      - [17, 9, 9, 1, 0.0001684832]
      - [17, 9, 11, 1, 0.0001327406]
      - [17, 9, 13, 1, -4.99957e-05]
      - [17, 9, 15, 1, 0.0007732188]
      - [17, 9, 16, 1, -0.0002529712]
      - [17, 9, 3, 2, 0.0003037202]
      - [17, 9, 5, 2, 5.39899e-05]
      - [17, 9, 8, 2, 0.011698316]
      - [17, 9, 9, 2, 0.0099529601]
      - [17, 9, 11, 2, -0.0053975592]
      - [17, 9, 13, 2, 0.0038600195]
      - [17, 9, 15, 2, 0.0002267258]
      - [17, 9, 16, 2, 0.000231005]
      - [17, 9, 4, 3, 0.0004081259]
      - [17, 9, 6, 3, 0.0003555593]
      - [17, 9, 7, 3, -0.006271814]
      - [17, 9, 10, 3, 0.0089690556]
      - [17, 9, 12, 3, -0.000971228]
      - [17, 9, 14, 3, -0.0003386375]
      - [17, 9, 17, 3, -3.23197e-05]
      - [17, 9, 5, 4, 0.0008128227]
      - [17, 9, 8, 4, -0.0094381493]
      - [17, 9, 9, 4, 0.0332027227]
      - [17, 9, 11, 4, -0.0084626084]
      - [17, 9, 13, 4, 0.015149378]
      - [17, 9, 15, 4, -6.03086e-05]
      - [17, 9, 16, 4, 0.0002877227]
      - [17, 9, 6, 5, 0.0002620883]
      - [17, 9, 7, 5, -0.005299344]
      - [17, 9, 10, 5, 0.0148722704]
      - [17, 9, 12, 5, -0.0103865404]
      - [17, 9, 14, 5, 0.0003247746]
      - [17, 9, 17, 5, 0.0001018565]
      - [17, 9, 8, 6, 0.0113060101]
      - [17, 9, 9, 6, 0.0028638285]
      - [17, 9, 11, 6, -0.0084195332]
      - [17, 9, 13, 6, -0.0017570995]
      - [17, 9, 15, 6, 0.0006977858]
      - [17, 9, 16, 6, -0.0005004177]
      - [17, 9, 8, 7, 0.0004650713]
      - [17, 9, 9, 7, 0.0003577795]
      - [17, 9, 11, 7, -0.000821995]
      - [17, 9, 13, 7, 3.58973e-05]
      - [17, 9, 15, 7, -0.0048225565]
      - [17, 9, 16, 7, 0.003074427]
      - [17, 9, 10, 8, 0.0003080962]
      - [17, 9, 12, 8, -0.0008562484]
      - [17, 9, 14, 8, -0.011916661]
      - [17, 9, 17, 8, -0.0049884948]
      - [17, 9, 10, 9, -0.0004727556]
      - [17, 9, 12, 9, -0.0004269503]
      - [17, 9, 14, 9, -0.0011444117]
      - [17, 9, 17, 9, 0.0295833038]
      - [17, 9, 11, 10, 0.0004584123]
      - [17, 9, 13, 10, 0.0002169717]
      - [17, 9, 15, 10, -0.0010988751]
      - [17, 9, 16, 10, -0.0124287024]
      - [17, 9, 12, 11, 0.001045603]
      - [17, 9, 14, 11, 0.0126645174]
      - [17, 9, 13, 12, -0.0010432917]
      - [17, 9, 15, 12, 0.0011755584]
      - [17, 9, 16, 12, 0.0084513835]
      - [17, 9, 14, 13, -0.0020192339]
      - [17, 9, 15, 14, -0.0008558541]
      - [17, 9, 16, 14, -0.0002351423]
      - [10, 10, 1, 1, 0.2018692192]
      - [10, 10, 2, 1, 0.0001251625]
      - [10, 10, 4, 1, 0.0003204205]
      - [10, 10, 6, 1, 0.0003299581]
      - [10, 10, 7, 1, -0.000885638]
      - [10, 10, 10, 1, 0.0014774787]
      - [10, 10, 2, 2, 0.19944765]
      - [10, 10, 4, 2, -0.0009986775]
      - [10, 10, 6, 2, -0.0055636185]
      - [10, 10, 7, 2, 0.0017128214]
      - [10, 10, 10, 2, -0.000138728]
      - [10, 10, 3, 3, 0.1942277548]
      - [10, 10, 5, 3, 0.0112816435]
      - [10, 10, 8, 3, 0.0002468706]
      - [10, 10, 9, 3, -0.000888906]
      - [10, 10, 4, 4, 0.1977933524]
      - [10, 10, 6, 4, 0.0066075153]
      - [10, 10, 7, 4, 0.0002599067]
      - [10, 10, 10, 4, -0.0009197571]
      - [10, 10, 5, 5, 0.2153119842]
      - [10, 10, 8, 5, -0.0011453476]
      - [10, 10, 9, 5, 0.0008665343]
      - [10, 10, 6, 6, 0.2008512857]
      - [10, 10, 7, 6, 0.0004882062]
      - [10, 10, 10, 6, -0.0015689829]
      - [10, 10, 7, 7, 0.1924569206]
      - [10, 10, 10, 7, 0.0023552398]
      - [10, 10, 8, 8, 0.1958929351]
      - [10, 10, 9, 8, -0.0020757936]
      - [10, 10, 9, 9, 0.1928514859]
      - [10, 10, 10, 10, 0.2138300079]
      - [11, 10, 3, 1, -0.0001138559]
      - [11, 10, 5, 1, 0.0003060745]
      - [11, 10, 8, 1, -0.0008219712]
      - [11, 10, 9, 1, 0.0008091884]
      - [11, 10, 11, 1, -0.0003699345]
      - [11, 10, 3, 2, 0.0032414794]
      - [11, 10, 5, 2, -0.0074159769]
      - [11, 10, 8, 2, -1.663e-05]
      - [11, 10, 9, 2, 5.77535e-05]
      - [11, 10, 11, 2, -7.53652e-05]
      - [11, 10, 4, 3, 0.0008605344]
      - [11, 10, 6, 3, -0.00179455]
      - [11, 10, 7, 3, -0.0017789745]
      - [11, 10, 10, 3, 4.63061e-05]
      - [11, 10, 5, 4, 0.0022726916]
      - [11, 10, 8, 4, -0.0006468147]
      - [11, 10, 9, 4, 0.00042302]
      - [11, 10, 11, 4, 0.0003264784]
      - [11, 10, 6, 5, -0.0007616118]
      - [11, 10, 7, 5, 3.62936e-05]
      - [11, 10, 10, 5, -0.0001427736]
      - [11, 10, 8, 6, 0.0007502823]
      - [11, 10, 9, 6, 0.0012399868]
      - [11, 10, 11, 6, 0.0003160317]
      - [11, 10, 8, 7, 0.0048633046]
      - [11, 10, 9, 7, -0.0037499729]
      - [11, 10, 11, 7, 0.0005184072]
      - [11, 10, 10, 8, 0.0009102763]
      - [11, 10, 10, 9, 0.0003424994]
      - [11, 10, 11, 10, 0.0061274027]
      - [12, 10, 1, 1, -3.92937e-05]
      - [12, 10, 2, 1, -9.49913e-05]
      - [12, 10, 4, 1, -0.0003227846]
      - [12, 10, 6, 1, -0.0001334564]
      - [12, 10, 7, 1, 0.0020813415]
      - [12, 10, 10, 1, -0.0003012024]
      - [12, 10, 12, 1, 0.0023642026]
      - [12, 10, 2, 2, 0.0011314458]
      - [12, 10, 4, 2, 0.004757147]
      - [12, 10, 6, 2, -0.0034470195]
      - [12, 10, 7, 2, -0.0007946337]
      - [12, 10, 10, 2, 0.0001360975]
      - [12, 10, 12, 2, 0.000133756]
      - [12, 10, 3, 3, 0.0116606338]
      - [12, 10, 5, 3, -0.0051946567]
      - [12, 10, 8, 3, -0.0001607639]
      - [12, 10, 9, 3, 0.0001185968]
      - [12, 10, 11, 3, 0.0002014651]
      - [12, 10, 4, 4, -0.0072218731]
      - [12, 10, 6, 4, -0.0080457417]
      - [12, 10, 7, 4, -0.0006505703]
      - [12, 10, 10, 4, 0.0001608776]
      - [12, 10, 12, 4, 0.0001662213]
      - [12, 10, 5, 5, -0.0140901101]
      - [12, 10, 8, 5, 7.14986e-05]
      - [12, 10, 9, 5, -0.0007327405]
      - [12, 10, 11, 5, -0.00054554]
      - [12, 10, 6, 6, 0.006306101]
      - [12, 10, 7, 6, -0.0002874894]
      - [12, 10, 10, 6, 0.0005379178]
      - [12, 10, 12, 6, 0.0009593345]
      - [12, 10, 7, 7, 0.0071567378]
      - [12, 10, 10, 7, 0.0023740128]
      - [12, 10, 12, 7, 0.0031373959]
      - [12, 10, 8, 8, -0.0001238899]
      - [12, 10, 9, 8, 0.0092362332]
      - [12, 10, 11, 8, -0.0025752104]
      - [12, 10, 9, 9, 0.0015485756]
      - [12, 10, 11, 9, 0.0086925334]
      - [12, 10, 10, 10, -0.0081319875]
      - [12, 10, 12, 10, 0.0168602874]
      - [12, 10, 11, 11, -0.0008374394]
      - [13, 10, 3, 1, 0.0003560833]
      - [13, 10, 5, 1, 0.0006598889]
      - [13, 10, 8, 1, -0.0029613422]
      - [13, 10, 9, 1, 0.0023096035]
      - [13, 10, 11, 1, -0.0002199868]
      - [13, 10, 13, 1, 0.0005147742]
      - [13, 10, 3, 2, -0.0058625856]
      - [13, 10, 5, 2, -0.0141669789]
      - [13, 10, 8, 2, 0.0012803428]
      - [13, 10, 9, 2, -1.7829e-05]
      - [13, 10, 11, 2, -0.0001001772]
      - [13, 10, 13, 2, 0.000125339]
      - [13, 10, 4, 3, -0.002382703]
      - [13, 10, 6, 3, -0.0069880061]
      - [13, 10, 7, 3, 0.0004399072]
      - [13, 10, 10, 3, 0.0011889067]
      - [13, 10, 12, 3, 0.0001447984]
      - [13, 10, 5, 4, 0.0026183296]
      - [13, 10, 8, 4, -9.12371e-05]
      - [13, 10, 9, 4, 0.0011781274]
      - [13, 10, 11, 4, -0.0005925675]
      - [13, 10, 13, 4, -0.000693282]
      - [13, 10, 6, 5, -0.0023437297]
      - [13, 10, 7, 5, -0.0016143786]
      - [13, 10, 10, 5, 0.0016217537]
      - [13, 10, 12, 5, -0.0002766794]
      - [13, 10, 8, 6, -0.0009227014]
      - [13, 10, 9, 6, -0.0002934003]
      - [13, 10, 11, 6, -0.0009875714]
      - [13, 10, 13, 6, -0.0009665106]
      - [13, 10, 8, 7, 0.0085083108]
      - [13, 10, 9, 7, -0.0004907027]
      - [13, 10, 11, 7, 0.0079645137]
      - [13, 10, 13, 7, -0.0003251098]
      - [13, 10, 10, 8, -0.0059935622]
      - [13, 10, 12, 8, 0.0047063936]
      - [13, 10, 10, 9, -0.0023373912]
      - [13, 10, 12, 9, -0.0015665019]
      - [13, 10, 11, 10, 0.0064374016]
      - [13, 10, 13, 10, 0.0189488991]
      - [13, 10, 12, 11, -0.0062728022]
      - [14, 10, 1, 1, 2.67805e-05]
      - [14, 10, 2, 1, -0.0021750519]
      - [14, 10, 4, 1, 0.0006325382]
      - [14, 10, 6, 1, 4.1605e-05]
      - [14, 10, 7, 1, -0.0002073968]
      - [14, 10, 10, 1, -8.03864e-05]
      - [14, 10, 12, 1, 1.50636e-05]
      - [14, 10, 14, 1, 0.0013868594]
      - [14, 10, 2, 2, -0.0001858065]
      - [14, 10, 4, 2, -0.0003661433]
      - [14, 10, 6, 2, 6.4706e-05]
      - [14, 10, 7, 2, 0.0011199498]
      - [14, 10, 10, 2, -0.0006872448]
      - [14, 10, 12, 2, 0.0012674303]
      - [14, 10, 14, 2, 5.98905e-05]
      - [14, 10, 3, 3, -0.0006589686]
      - [14, 10, 5, 3, 0.0001741336]
      - [14, 10, 8, 3, -0.0031579854]
      - [14, 10, 9, 3, 0.0023541806]
      - [14, 10, 11, 3, 0.0046391354]
      - [14, 10, 13, 3, 0.0037254861]
      - [14, 10, 4, 4, 0.0001563067]
      - [14, 10, 6, 4, 0.0005619957]
      - [14, 10, 7, 4, -0.0045580667]
      - [14, 10, 10, 4, -0.0057644509]
      - [14, 10, 12, 4, 0.002338028]
      - [14, 10, 14, 4, -0.0001774284]
      - [14, 10, 5, 5, 0.0010645827]
      - [14, 10, 8, 5, -0.0097786497]
      - [14, 10, 9, 5, 0.0017453713]
      - [14, 10, 11, 5, -0.0049939431]
      - [14, 10, 13, 5, 0.0037911158]
      - [14, 10, 6, 6, -0.0004799225]
      - [14, 10, 7, 6, -0.0022392578]
      - [14, 10, 10, 6, -0.0050577295]
      - [14, 10, 12, 6, 0.0073781122]
      - [14, 10, 14, 6, -0.0008605175]
      - [14, 10, 7, 7, -0.0004271571]
      - [14, 10, 10, 7, -0.0004353806]
      - [14, 10, 12, 7, -0.0002289191]
      - [14, 10, 14, 7, -0.0034607621]
      - [14, 10, 8, 8, -0.0004949991]
      - [14, 10, 9, 8, -0.0005500514]
      - [14, 10, 11, 8, -4.37611e-05]
      - [14, 10, 13, 8, 0.000372245]
      - [14, 10, 9, 9, -3.04899e-05]
      - [14, 10, 11, 9, -0.0002741728]
      - [14, 10, 13, 9, -0.0003444234]
      - [14, 10, 10, 10, 0.0007573253]
      - [14, 10, 12, 10, -0.0007591418]
      - [14, 10, 14, 10, 0.0077983944]
      - [14, 10, 11, 11, -1.6959e-05]
      - [14, 10, 13, 11, 0.0005513377]
      - [14, 10, 12, 12, -0.0006803813]
      - [14, 10, 13, 13, 0.0015918924]
      - [15, 10, 3, 1, -0.0032334211]
      - [15, 10, 5, 1, -0.0018845049]
      - [15, 10, 8, 1, 1.1146e-06]
      - [15, 10, 9, 1, 0.0002171186]
      - [15, 10, 11, 1, 0.0003654815]
      - [15, 10, 13, 1, -0.0003086226]
      - [15, 10, 15, 1, 0.0045940369]
      - [15, 10, 3, 2, -0.0005179472]
      - [15, 10, 5, 2, 0.0002371297]
      - [15, 10, 8, 2, -0.0127271795]
      - [15, 10, 9, 2, -0.0005192259]
      - [15, 10, 11, 2, -0.0002839794]
      - [15, 10, 13, 2, 0.0040465693]
      - [15, 10, 15, 2, 0.000215305]
      - [15, 10, 4, 3, -0.0001032696]
      - [15, 10, 6, 3, 0.0006698197]
      - [15, 10, 7, 3, -0.0227495802]
      - [15, 10, 10, 3, -0.0112105987]
      - [15, 10, 12, 3, -0.0075017276]
      - [15, 10, 14, 3, 0.0002188209]
      - [15, 10, 5, 4, -0.0001967385]
      - [15, 10, 8, 4, -0.0066753681]
      - [15, 10, 9, 4, -0.0090885475]
      - [15, 10, 11, 4, 0.0080629378]
      - [15, 10, 13, 4, 0.002662624]
      - [15, 10, 15, 4, 0.0001336321]
      - [15, 10, 6, 5, -0.0006916606]
      - [15, 10, 7, 5, 0.0103005861]
      - [15, 10, 10, 5, -0.0133953787]
      - [15, 10, 12, 5, -0.0023779162]
      - [15, 10, 14, 5, 0.0007070572]
      - [15, 10, 8, 6, 0.015386491]
      - [15, 10, 9, 6, 0.0157414653]
      - [15, 10, 11, 6, 0.0084749101]
      - [15, 10, 13, 6, 0.0014020644]
      - [15, 10, 15, 6, -0.0008477065]
      - [15, 10, 8, 7, 0.0005320671]
      - [15, 10, 9, 7, 0.0007794494]
      - [15, 10, 11, 7, 0.0009470198]
      - [15, 10, 13, 7, 0.0001292545]
      - [15, 10, 15, 7, 0.0046640137]
      - [15, 10, 10, 8, -0.0006454513]
      - [15, 10, 12, 8, -0.0002729178]
      - [15, 10, 14, 8, 0.0057879421]
      - [15, 10, 10, 9, 0.0006423214]
      - [15, 10, 12, 9, 0.0013893137]
      - [15, 10, 14, 9, 0.0151106981]
      - [15, 10, 11, 10, 0.0006196681]
      - [15, 10, 13, 10, -0.000824005]
      - [15, 10, 15, 10, 0.0188881009]
      - [15, 10, 12, 11, 0.0018364181]
      - [15, 10, 14, 11, 0.0105891488]
      - [15, 10, 13, 12, -0.0010455486]
      - [15, 10, 14, 13, -0.0116173546]
      - [16, 10, 3, 1, -0.0020854969]
      - [16, 10, 5, 1, -0.0074109502]
      - [16, 10, 8, 1, 0.0002297604]
      - [16, 10, 9, 1, -0.0001408777]
      - [16, 10, 11, 1, 0.0001170414]
      - [16, 10, 13, 1, 0.0003632337]
      - [16, 10, 15, 1, -0.0016980234]
      - [16, 10, 16, 1, -0.0028457832]
      - [16, 10, 3, 2, -6.40668e-05]
      - [16, 10, 5, 2, 0.0004866343]
      - [16, 10, 8, 2, -0.0153188594]
      - [16, 10, 9, 2, -0.0007750501]
      - [16, 10, 11, 2, -0.0070889218]
      - [16, 10, 13, 2, -0.004153405]
      - [16, 10, 15, 2, -1.23654e-05]
      - [16, 10, 16, 2, -0.0003826329]
      - [16, 10, 4, 3, -0.0004614096]
      - [16, 10, 6, 3, -0.0008485854]
      - [16, 10, 7, 3, 0.0173791028]
      - [16, 10, 10, 3, -0.0115338229]
      - [16, 10, 12, 3, 0.005071039]
      - [16, 10, 14, 3, 0.000134689]
      - [16, 10, 5, 4, -0.0005143417]
      - [16, 10, 8, 4, 0.0123539399]
      - [16, 10, 9, 4, -0.0186941267]
      - [16, 10, 11, 4, 0.0084769863]
      - [16, 10, 13, 4, 0.0041880997]
      - [16, 10, 15, 4, 0.0004864457]
      - [16, 10, 16, 4, 0.0003971552]
      - [16, 10, 6, 5, -0.0003111329]
      - [16, 10, 7, 5, 0.0093612545]
      - [16, 10, 10, 5, -0.0112949119]
      - [16, 10, 12, 5, 0.014126187]
      - [16, 10, 14, 5, -0.0005100922]
      - [16, 10, 8, 6, -0.0113282893]
      - [16, 10, 9, 6, -0.0109079696]
      - [16, 10, 11, 6, 0.0089904786]
      - [16, 10, 13, 6, 0.0128099248]
      - [16, 10, 15, 6, -0.0001789467]
      - [16, 10, 16, 6, 0.0005297485]
      - [16, 10, 8, 7, -0.0004963259]
      - [16, 10, 9, 7, -0.0003683457]
      - [16, 10, 11, 7, 0.0012084986]
      - [16, 10, 13, 7, 0.0001308294]
      - [16, 10, 15, 7, 0.0115881237]
      - [16, 10, 16, 7, 0.0046458192]
      - [16, 10, 10, 8, -7.55797e-05]
      - [16, 10, 12, 8, 0.0008972503]
      - [16, 10, 14, 8, 0.0072960128]
      - [16, 10, 10, 9, 0.000380752]
      - [16, 10, 12, 9, -0.0007038051]
      - [16, 10, 14, 9, -0.0062913096]
      - [16, 10, 11, 10, -0.000675887]
      - [16, 10, 13, 10, -0.0011849332]
      - [16, 10, 15, 10, 0.0013900637]
      - [16, 10, 16, 10, 0.0273346898]
      - [16, 10, 12, 11, -0.0017354109]
      - [16, 10, 14, 11, -0.0196341143]
      - [16, 10, 13, 12, 0.0011223331]
      - [16, 10, 15, 12, -0.0144104389]
      - [16, 10, 14, 13, -0.0036392629]
      - [16, 10, 15, 14, 0.0021043538]
      - [17, 10, 1, 1, -0.0005393757]
      - [17, 10, 2, 1, -0.0010494658]
      - [17, 10, 4, 1, 0.0042236717]
      - [17, 10, 6, 1, 0.0009275651]
      - [17, 10, 7, 1, -0.0004139485]
      - [17, 10, 10, 1, -8.89305e-05]
      - [17, 10, 12, 1, 0.0004257282]
      - [17, 10, 14, 1, 0.0052243093]
      - [17, 10, 17, 1, 2.44348e-05]
      - [17, 10, 2, 2, 0.0002330873]
      - [17, 10, 4, 2, -5.5775e-06]
      - [17, 10, 6, 2, -0.000894476]
      - [17, 10, 7, 2, 0.020051609]
      - [17, 10, 10, 2, -0.0026381154]
      - [17, 10, 12, 2, 0.0029299446]
      - [17, 10, 14, 2, 0.000308363]
      - [17, 10, 17, 2, -0.000180129]
      - [17, 10, 3, 3, -0.0004894056]
      - [17, 10, 5, 3, 0.0003134953]
      - [17, 10, 8, 3, -0.0025625136]
      - [17, 10, 9, 3, -0.0029650543]
      - [17, 10, 11, 3, -0.0025461681]
      - [17, 10, 13, 3, 0.0100284448]
      - [17, 10, 15, 3, 0.0003174749]
      - [17, 10, 16, 3, 0.0004931746]
      - [17, 10, 4, 4, -0.0008785189]
      - [17, 10, 6, 4, -0.0002182004]
      - [17, 10, 7, 4, -0.0042808126]
      - [17, 10, 10, 4, -0.0123185347]
      - [17, 10, 12, 4, 0.0074168692]
      - [17, 10, 14, 4, -0.0005431338]
      - [17, 10, 17, 4, 0.000223573]
      - [17, 10, 5, 5, 0.0011326953]
      - [17, 10, 8, 5, -0.0223298155]
      - [17, 10, 9, 5, 0.0132264788]
      - [17, 10, 11, 5, -0.0051899084]
      - [17, 10, 13, 5, 0.0078812729]
      - [17, 10, 15, 5, 0.0002461959]
      - [17, 10, 16, 5, 0.0001697918]
      - [17, 10, 6, 6, -0.0003830458]
      - [17, 10, 7, 6, -0.001308916]
      - [17, 10, 10, 6, -0.0218336898]
      - [17, 10, 12, 6, 0.0032340497]
      - [17, 10, 14, 6, 0.0001082473]
      - [17, 10, 17, 6, 0.0004562849]
      - [17, 10, 7, 7, -0.0006015715]
      - [17, 10, 10, 7, -0.0009667498]
      - [17, 10, 12, 7, 0.0010725339]
      - [17, 10, 14, 7, 0.0065263919]
      - [17, 10, 17, 7, -0.004549053]
      - [17, 10, 8, 8, -0.0007432401]
      - [17, 10, 9, 8, 0.0003154227]
      - [17, 10, 11, 8, -0.0004911064]
      - [17, 10, 13, 8, 0.0004681771]
      - [17, 10, 15, 8, -0.0110443494]
      - [17, 10, 16, 8, 0.0032595272]
      - [17, 10, 9, 9, -0.0004526186]
      - [17, 10, 11, 9, -0.0001813196]
      - [17, 10, 13, 9, -0.0007619364]
      - [17, 10, 15, 9, -0.000693294]
      - [17, 10, 16, 9, 0.0075397815]
      - [17, 10, 10, 10, 0.0012771741]
      - [17, 10, 12, 10, -3.08669e-05]
      - [17, 10, 14, 10, 0.0088468901]
      - [17, 10, 17, 10, 0.0216413227]
      - [17, 10, 11, 11, -0.0015482985]
      - [17, 10, 13, 11, 0.0011031078]
      - [17, 10, 15, 11, -0.0160196006]
      - [17, 10, 16, 11, -0.0137903991]
      - [17, 10, 12, 12, -0.0010642139]
      - [17, 10, 14, 12, -0.0140502661]
      - [17, 10, 13, 13, 0.0020013965]
      - [17, 10, 15, 13, -0.0082523121]
      - [17, 10, 16, 13, -0.027091267]
      - [17, 10, 14, 14, 0.0015516376]
      - [17, 10, 15, 15, 0.0006332539]
      - [17, 10, 16, 15, -0.0013217089]
      - [17, 10, 16, 16, -0.0016412531]
      - [11, 11, 1, 1, 0.2110613877]
      - [11, 11, 2, 1, 4.41136e-05]
      - [11, 11, 4, 1, -0.0006555447]
      - [11, 11, 6, 1, -0.000335792]
      - [11, 11, 7, 1, -0.0002111754]
      - [11, 11, 10, 1, -0.0033475447]
      - [11, 11, 2, 2, 0.1948967627]
      - [11, 11, 4, 2, -0.0086451247]
      - [11, 11, 6, 2, 0.0054157708]
      - [11, 11, 7, 2, -0.0029197786]
      - [11, 11, 10, 2, -0.0003985889]
      - [11, 11, 3, 3, 0.1924150559]
      - [11, 11, 5, 3, -0.0085777289]
      - [11, 11, 8, 3, -0.0005595261]
      - [11, 11, 9, 3, 0.0013370749]
      - [11, 11, 11, 3, 0.0013045467]
      - [11, 11, 4, 4, 0.19543725]
      - [11, 11, 6, 4, -8.77951e-05]
      - [11, 11, 7, 4, 0.0004259557]
      - [11, 11, 10, 4, 0.0014114435]
      - [11, 11, 5, 5, 0.1871396734]
      - [11, 11, 8, 5, 0.0014823925]
      - [11, 11, 9, 5, -0.0013514242]
      - [11, 11, 11, 5, 0.0007271988]
      - [11, 11, 6, 6, 0.1900342665]
      - [11, 11, 7, 6, -6.48188e-05]
      - [11, 11, 10, 6, 0.0020724065]
      - [11, 11, 7, 7, 0.1970269885]
      - [11, 11, 10, 7, -0.000153068]
      - [11, 11, 8, 8, 0.1934103769]
      - [11, 11, 9, 8, -0.0045044524]
      - [11, 11, 11, 8, -0.0055107668]
      - [11, 11, 9, 9, 0.1880652835]
      - [11, 11, 11, 9, 0.0012962357]
      - [11, 11, 10, 10, 0.1816961163]
      - [11, 11, 11, 11, 0.2044843113]
      - [12, 11, 3, 1, -0.0003296787]
      - [12, 11, 5, 1, 0.0004321031]
      - [12, 11, 8, 1, 0.0011065911]
      - [12, 11, 9, 1, -0.0011033219]
      - [12, 11, 11, 1, 0.0001512322]
      - [12, 11, 3, 2, 0.0100056952]
      - [12, 11, 5, 2, 0.0007904029]
      - [12, 11, 8, 2, 0.0002559129]
      - [12, 11, 9, 2, 0.0007668155]
      - [12, 11, 11, 2, 0.0011305257]
      - [12, 11, 4, 3, 0.0045836977]
      - [12, 11, 6, 3, 0.0041282735]
      - [12, 11, 7, 3, -0.0058155639]
      - [12, 11, 10, 3, 2.17525e-05]
      - [12, 11, 12, 3, 0.0004786634]
      - [12, 11, 5, 4, -0.0028643051]
      - [12, 11, 8, 4, -0.0030334599]
      - [12, 11, 9, 4, 0.00115022]
      - [12, 11, 11, 4, 0.0008005902]
      - [12, 11, 6, 5, -0.0051352983]
      - [12, 11, 7, 5, 0.0014421185]
      - [12, 11, 10, 5, -0.0018899437]
      - [12, 11, 12, 5, -0.0014393968]
      - [12, 11, 8, 6, 0.0032723385]
      - [12, 11, 9, 6, 0.0036287239]
      - [12, 11, 11, 6, 0.0002452809]
      - [12, 11, 8, 7, -0.0014582032]
      - [12, 11, 9, 7, -0.0057061618]
      - [12, 11, 11, 7, -0.0130730536]
      - [12, 11, 10, 8, 0.0004680336]
      - [12, 11, 12, 8, 0.0039587938]
      - [12, 11, 10, 9, 0.0067266729]
      - [12, 11, 12, 9, 0.0073406606]
      - [12, 11, 11, 10, -2.67891e-05]
      - [12, 11, 12, 11, 0.0099959701]
      - [13, 11, 1, 1, 0.0056845312]
      - [13, 11, 2, 1, 0.0001176933]
      - [13, 11, 4, 1, 0.0003800206]
      - [13, 11, 6, 1, 0.0004385462]
      - [13, 11, 7, 1, -0.0013572247]
      - [13, 11, 10, 1, -0.0012283871]
      - [13, 11, 12, 1, -0.0005806315]
      - [13, 11, 2, 2, 0.0023429593]
      - [13, 11, 4, 2, -0.0079547866]
      - [13, 11, 6, 2, -0.009490876]
      - [13, 11, 7, 2, 0.0015319513]
      - [13, 11, 10, 2, 0.0003716965]
      - [13, 11, 12, 2, 0.000467427]
      - [13, 11, 3, 3, -0.0020838379]
      - [13, 11, 5, 3, 0.0013173759]
      - [13, 11, 8, 3, 0.0001246742]
      - [13, 11, 9, 3, -0.0006730971]
      - [13, 11, 11, 3, -0.0007950657]
      - [13, 11, 13, 3, 0.0005721931]
      - [13, 11, 4, 4, -0.0057137902]
      - [13, 11, 6, 4, 0.0101872775]
      - [13, 11, 7, 4, 0.0003675431]
      - [13, 11, 10, 4, -0.0008507103]
      - [13, 11, 12, 4, 0.0002040639]
      - [13, 11, 5, 5, 0.0083139119]
      - [13, 11, 8, 5, -0.0011831484]
      - [13, 11, 9, 5, 0.001281278]
      - [13, 11, 11, 5, -0.0002642422]
      - [13, 11, 13, 5, -0.0009232697]
      - [13, 11, 6, 6, -0.0027744511]
      - [13, 11, 7, 6, -0.0001059191]
      - [13, 11, 10, 6, -0.0018368133]
      - [13, 11, 12, 6, -9.93197e-05]
      - [13, 11, 7, 7, 0.002261982]
      - [13, 11, 10, 7, 0.0060394762]
      - [13, 11, 12, 7, -0.0016944391]
      - [13, 11, 8, 8, -0.0051169098]
      - [13, 11, 9, 8, -0.0040491229]
      - [13, 11, 11, 8, 0.0149513473]
      - [13, 11, 13, 8, 0.0010993239]
      - [13, 11, 9, 9, -0.0070604753]
      - [13, 11, 11, 9, -0.0036358802]
      - [13, 11, 13, 9, -0.0100717966]
      - [13, 11, 10, 10, 0.0083485061]
      - [13, 11, 12, 10, -0.0060843732]
      - [13, 11, 11, 11, -0.0007950808]
      - [13, 11, 13, 11, 0.0184287065]
      - [13, 11, 12, 12, 6.5126e-05]
      - [14, 11, 3, 1, 0.0002842628]
      - [14, 11, 5, 1, 0.0077993272]
      - [14, 11, 8, 1, -0.0006760069]
      - [14, 11, 9, 1, 0.0001761468]
      - [14, 11, 11, 1, 0.0003859727]
      - [14, 11, 13, 1, -0.0009722293]
      - [14, 11, 3, 2, 0.0003161215]
      - [14, 11, 5, 2, -0.0006390948]
      - [14, 11, 8, 2, 0.0176608478]
      - [14, 11, 9, 2, 0.0127634297]
      - [14, 11, 11, 2, 0.0092844865]
      - [14, 11, 13, 2, 0.015029653]
      - [14, 11, 4, 3, 0.0008198911]
      - [14, 11, 6, 3, 0.0018960603]
      - [14, 11, 7, 3, -0.0470755432]
      - [14, 11, 10, 3, 0.0106555041]
      - [14, 11, 12, 3, 0.0078725802]
      - [14, 11, 14, 3, -0.0011966278]
      - [14, 11, 5, 4, 0.0004906905]
      - [14, 11, 8, 4, -0.0295741368]
      - [14, 11, 9, 4, 0.0215909013]
      - [14, 11, 11, 4, 0.007645016]
      - [14, 11, 13, 4, -0.0071042137]
      - [14, 11, 6, 5, -0.0007444223]
      - [14, 11, 7, 5, 0.0089957633]
      - [14, 11, 10, 5, -0.0075640486]
      - [14, 11, 12, 5, -0.0135027543]
      - [14, 11, 14, 5, 0.0012739554]
      - [14, 11, 8, 6, 0.0295659049]
      - [14, 11, 9, 6, 0.0239756459]
      - [14, 11, 11, 6, -0.0114665993]
      - [14, 11, 13, 6, -0.001466024]
      - [14, 11, 8, 7, 0.0018180679]
      - [14, 11, 9, 7, 0.0003184548]
      - [14, 11, 11, 7, -0.001807608]
      - [14, 11, 13, 7, 0.0012442363]
      - [14, 11, 10, 8, -0.0004700532]
      - [14, 11, 12, 8, -0.0022454872]
      - [14, 11, 14, 8, -0.0193461817]
      - [14, 11, 10, 9, 9.42987e-05]
      - [14, 11, 12, 9, 0.0019859307]
      - [14, 11, 14, 9, 0.0248146887]
      - [14, 11, 11, 10, 0.0012331249]
      - [14, 11, 13, 10, 0.000476425]
      - [14, 11, 12, 11, 0.0049846914]
      - [14, 11, 14, 11, 0.0571548121]
      - [14, 11, 13, 12, -0.0031804293]
      - [15, 11, 1, 1, 0.0004825378]
      - [15, 11, 2, 1, -0.0019359559]
      - [15, 11, 4, 1, -0.0075588104]
      - [15, 11, 6, 1, -0.0020799211]
      - [15, 11, 7, 1, 0.0006688223]
      - [15, 11, 10, 1, 0.0003910431]
      - [15, 11, 12, 1, -0.0005969609]
      - [15, 11, 14, 1, -0.0067355518]
      - [15, 11, 2, 2, -0.0005208561]
      - [15, 11, 4, 2, 6.58138e-05]
      - [15, 11, 6, 2, -5.92012e-05]
      - [15, 11, 7, 2, -0.0364754299]
      - [15, 11, 10, 2, -0.0055744135]
      - [15, 11, 12, 2, 0.0060694721]
      - [15, 11, 14, 2, -0.0009299611]
      - [15, 11, 3, 3, 0.001323591]
      - [15, 11, 5, 3, 3.96481e-05]
      - [15, 11, 8, 3, -0.0026144417]
      - [15, 11, 9, 3, 0.0135852285]
      - [15, 11, 11, 3, 0.0135421196]
      - [15, 11, 13, 3, -0.009057514]
      - [15, 11, 15, 3, -0.0021028596]
      - [15, 11, 4, 4, -6.92211e-05]
      - [15, 11, 6, 4, 0.0009937298]
      - [15, 11, 7, 4, 0.0054892104]
      - [15, 11, 10, 4, 0.0165258343]
      - [15, 11, 12, 4, -0.0099825494]
      - [15, 11, 14, 4, -0.000333967]
      - [15, 11, 5, 5, -0.0007366778]
      - [15, 11, 8, 5, 0.019551577]
      - [15, 11, 9, 5, -0.0207217427]
      - [15, 11, 11, 5, 0.007023224]
      - [15, 11, 13, 5, 0.0076070133]
      - [15, 11, 15, 5, 0.0004501601]
      - [15, 11, 6, 6, 0.0004294056]
      - [15, 11, 7, 6, 0.0012752266]
      - [15, 11, 10, 6, 0.0264292529]
      - [15, 11, 12, 6, 0.0060640857]
      - [15, 11, 14, 6, 0.0009569429]
      - [15, 11, 7, 7, 0.0016555388]
      - [15, 11, 10, 7, 0.0014216485]
      - [15, 11, 12, 7, -0.0010060173]
      - [15, 11, 14, 7, -0.0242373702]
      - [15, 11, 8, 8, -0.0004614096]
      - [15, 11, 9, 8, 4.06049e-05]
      - [15, 11, 11, 8, 0.0022255251]
      - [15, 11, 13, 8, -0.0017795134]
      - [15, 11, 15, 8, 0.0201671761]
      - [15, 11, 9, 9, 4.09148e-05]
      - [15, 11, 11, 9, 0.0006773918]
      - [15, 11, 13, 9, -0.0001239814]
      - [15, 11, 15, 9, 0.0078855538]
      - [15, 11, 10, 10, -0.000222286]
      - [15, 11, 12, 10, 0.0006152747]
      - [15, 11, 14, 10, -0.0014953467]
      - [15, 11, 11, 11, 0.0016929677]
      - [15, 11, 13, 11, -0.0003938731]
      - [15, 11, 15, 11, 0.0360152362]
      - [15, 11, 12, 12, 0.0036181411]
      - [15, 11, 14, 12, 0.024822433]
      - [15, 11, 13, 13, -0.002951957]
      - [15, 11, 14, 14, -0.0053510107]
      - [16, 11, 1, 1, 0.0014855301]
      - [16, 11, 2, 1, 0.0012036819]
      - [16, 11, 4, 1, -0.0058102756]
      - [16, 11, 6, 1, -0.0016587941]
      - [16, 11, 7, 1, 0.0003236614]
      - [16, 11, 10, 1, 5.06413e-05]
      - [16, 11, 12, 1, -0.0006034173]
      - [16, 11, 14, 1, -0.0047960783]
      - [16, 11, 2, 2, -9.1086e-06]
      - [16, 11, 4, 2, -0.0010114396]
      - [16, 11, 6, 2, 0.0006272106]
      - [16, 11, 7, 2, -0.0208945985]
      - [16, 11, 10, 2, -0.0058577979]
      - [16, 11, 12, 2, 0.0042552953]
      - [16, 11, 14, 2, 7.12697e-05]
      - [16, 11, 3, 3, 0.0002505165]
      - [16, 11, 5, 3, -0.000640699]
      - [16, 11, 8, 3, -0.0001597471]
      - [16, 11, 9, 3, 0.0058238369]
      - [16, 11, 11, 3, 0.002766251]
      - [16, 11, 13, 3, -0.0071939164]
      - [16, 11, 15, 3, 9.42035e-05]
      - [16, 11, 16, 3, -0.0009265625]
      - [16, 11, 4, 4, 0.0007673673]
      - [16, 11, 6, 4, 0.0008089623]
      - [16, 11, 7, 4, 0.0082924829]
      - [16, 11, 10, 4, 0.0144723514]
      - [16, 11, 12, 4, -0.0076321304]
      - [16, 11, 14, 4, 0.0005006742]
      - [16, 11, 5, 5, -0.0007082387]
      - [16, 11, 8, 5, 0.0173412782]
      - [16, 11, 9, 5, -0.0132125772]
      - [16, 11, 11, 5, 0.0105148427]
      - [16, 11, 13, 5, 0.0057769416]
      - [16, 11, 15, 5, 0.0005669706]
      - [16, 11, 16, 5, 0.0006971457]
      - [16, 11, 6, 6, -0.0003862715]
      - [16, 11, 7, 6, 0.0040183858]
      - [16, 11, 10, 6, 0.0178041777]
      - [16, 11, 12, 6, -0.0028719402]
      - [16, 11, 14, 6, -0.0001273312]
      - [16, 11, 7, 7, 0.001350064]
      - [16, 11, 10, 7, 0.000847073]
      - [16, 11, 12, 7, -0.0020039062]
      - [16, 11, 14, 7, -0.0108784286]
      - [16, 11, 8, 8, 0.0001753825]
      - [16, 11, 9, 8, -0.0007526847]
      - [16, 11, 11, 8, 0.001144947]
      - [16, 11, 13, 8, -1.5032e-05]
      - [16, 11, 15, 8, 0.0135669722]
      - [16, 11, 16, 8, 0.0072010295]
      - [16, 11, 9, 9, -0.0003407411]
      - [16, 11, 11, 9, -7.09854e-05]
      - [16, 11, 13, 9, 0.00039045]
      - [16, 11, 15, 9, -0.0027367348]
      - [16, 11, 16, 9, -0.0112727874]
      - [16, 11, 10, 10, -0.0008961481]
      - [16, 11, 12, 10, -0.0006158229]
      - [16, 11, 14, 10, -0.0065378288]
      - [16, 11, 11, 11, 0.0027442643]
      - [16, 11, 13, 11, -7.09946e-05]
      - [16, 11, 15, 11, 0.0221729794]
      - [16, 11, 16, 11, 0.0205112796]
      - [16, 11, 12, 12, 0.0001557903]
      - [16, 11, 14, 12, 0.0117479333]
      - [16, 11, 13, 13, -0.0022369683]
      - [16, 11, 15, 13, 0.0140626508]
      - [16, 11, 14, 14, -0.0016465236]
      - [16, 11, 15, 15, -0.0002650833]
      - [17, 11, 3, 1, 0.0001087814]
      - [17, 11, 5, 1, -0.0034237703]
      - [17, 11, 8, 1, 0.0003671376]
      - [17, 11, 9, 1, -7.31622e-05]
      - [17, 11, 11, 1, -0.0003748965]
      - [17, 11, 13, 1, 0.0003181905]
      - [17, 11, 15, 1, -0.0022628179]
      - [17, 11, 16, 1, -0.0017166892]
      - [17, 11, 3, 2, -7.46798e-05]
      - [17, 11, 5, 2, 2.89966e-05]
      - [17, 11, 8, 2, -0.0097950316]
      - [17, 11, 9, 2, -0.0090762234]
      - [17, 11, 11, 2, 0.0051745267]
      - [17, 11, 13, 2, -0.0056524934]
      - [17, 11, 15, 2, -0.0003755007]
      - [17, 11, 16, 2, 0.0001889717]
      - [17, 11, 4, 3, -0.0001640559]
      - [17, 11, 6, 3, -0.000766518]
      - [17, 11, 7, 3, 0.0123533723]
      - [17, 11, 10, 3, -0.0052890954]
      - [17, 11, 12, 3, -0.0034377201]
      - [17, 11, 14, 3, 0.0004908164]
      - [17, 11, 17, 3, -9.21919e-05]
      - [17, 11, 5, 4, -0.000535535]
      - [17, 11, 8, 4, 0.0129129969]
      - [17, 11, 9, 4, -0.0184036667]
      - [17, 11, 11, 4, -0.003855611]
      - [17, 11, 13, 4, -0.0053538815]
      - [17, 11, 15, 4, 0.0003353778]
      - [17, 11, 16, 4, -0.0002395219]
      - [17, 11, 6, 5, -2.2502e-06]
      - [17, 11, 7, 5, -0.0027312549]
      - [17, 11, 10, 5, -0.003296314]
      - [17, 11, 12, 5, 0.0061620652]
      - [17, 11, 14, 5, -0.0004567674]
      - [17, 11, 17, 5, 0.0002131141]
      - [17, 11, 8, 6, -0.015149107]
      - [17, 11, 9, 6, -0.0050780434]
      - [17, 11, 11, 6, 0.0085169012]
      - [17, 11, 13, 6, -0.0046421553]
      - [17, 11, 15, 6, -0.000781892]
      - [17, 11, 16, 6, -0.0002284774]
      - [17, 11, 8, 7, -0.0006371518]
      - [17, 11, 9, 7, -5.76183e-05]
      - [17, 11, 11, 7, 0.0005916313]
      - [17, 11, 13, 7, -0.0006806596]
      - [17, 11, 15, 7, 0.0068821397]
      - [17, 11, 16, 7, -0.001333781]
      - [17, 11, 10, 8, 2.5933e-06]
      - [17, 11, 12, 8, 0.0017093786]
      - [17, 11, 14, 8, 0.0153537574]
      - [17, 11, 17, 8, -0.0070211943]
      - [17, 11, 10, 9, 0.0003784993]
      - [17, 11, 12, 9, 0.0001338576]
      - [17, 11, 14, 9, -0.0048687224]
      - [17, 11, 17, 9, -0.0156191132]
      - [17, 11, 11, 10, -0.0004852286]
      - [17, 11, 13, 10, 8.64432e-05]
      - [17, 11, 15, 10, -0.0031917637]
      - [17, 11, 16, 10, 0.0044585373]
      - [17, 11, 12, 11, -0.0015868548]
      - [17, 11, 14, 11, -0.0216372489]
      - [17, 11, 17, 11, 0.0172928682]
      - [17, 11, 13, 12, 0.0011181939]
      - [17, 11, 15, 12, -0.0049362085]
      - [17, 11, 16, 12, -0.0009656411]
      - [17, 11, 14, 13, 0.0101329882]
      - [17, 11, 15, 14, 0.0026218918]
      - [17, 11, 16, 14, -8.07534e-05]
      - [12, 12, 1, 1, 0.1913493129]
      - [12, 12, 2, 1, -0.0001005684]
      - [12, 12, 4, 1, -0.0007273538]
      - [12, 12, 6, 1, 3.62844e-05]
      - [12, 12, 7, 1, 0.0011811363]
      - [12, 12, 10, 1, 0.0016258123]
      - [12, 12, 12, 1, 0.0017048948]
      - [12, 12, 2, 2, 0.1921156121]
      - [12, 12, 4, 2, 0.0064590614]
      - [12, 12, 6, 2, -0.008492386]
      - [12, 12, 7, 2, -0.0028170721]
      - [12, 12, 10, 2, -0.000104105]
      - [12, 12, 12, 2, -0.0001646601]
      - [12, 12, 3, 3, 0.1993709514]
      - [12, 12, 5, 3, 0.004443646]
      - [12, 12, 8, 3, -6.04956e-05]
      - [12, 12, 9, 3, 0.0001130374]
      - [12, 12, 11, 3, 0.0003828066]
      - [12, 12, 4, 4, 0.1805597942]
      - [12, 12, 6, 4, -0.0047668972]
      - [12, 12, 7, 4, -0.0002120683]
      - [12, 12, 10, 4, 0.0009533363]
      - [12, 12, 12, 4, -0.0011538409]
      - [12, 12, 5, 5, 0.1884549849]
      - [12, 12, 8, 5, 0.0015434705]
      - [12, 12, 9, 5, -0.0020736582]
      - [12, 12, 11, 5, -7.58083e-05]
      - [12, 12, 6, 6, 0.1986882709]
      - [12, 12, 7, 6, 0.0003106932]
      - [12, 12, 10, 6, 0.002397926]
      - [12, 12, 12, 6, 0.0014553598]
      - [12, 12, 7, 7, 0.1926664242]
      - [12, 12, 10, 7, 0.0038465166]
      - [12, 12, 12, 7, 0.0132614668]
      - [12, 12, 8, 8, 0.1891381377]
      - [12, 12, 9, 8, 0.0097822424]
      - [12, 12, 11, 8, 0.0036280686]
      - [12, 12, 9, 9, 0.1871241727]
      - [12, 12, 11, 9, 0.0056661636]
      - [12, 12, 10, 10, 0.1929143434]
      - [12, 12, 12, 10, 0.0115000341]
      - [12, 12, 11, 11, 0.175899477]
      - [12, 12, 12, 12, 0.2081791279]
      - [13, 12, 3, 1, 0.0001067311]
      - [13, 12, 5, 1, -0.0005139455]
      - [13, 12, 8, 1, 0.0012239817]
      - [13, 12, 9, 1, -0.0011597783]
      - [13, 12, 11, 1, -0.0001550649]
      - [13, 12, 13, 1, -0.0010739951]
      - [13, 12, 3, 2, -0.0021415314]
      - [13, 12, 5, 2, 0.0104803772]
      - [13, 12, 8, 2, -0.0004808778]
      - [13, 12, 9, 2, -0.0004125902]
      - [13, 12, 11, 2, 0.0001877291]
      - [13, 12, 13, 2, -0.0011260595]
      - [13, 12, 4, 3, -0.0019763975]
      - [13, 12, 6, 3, 0.0066687709]
      - [13, 12, 7, 3, 0.0031192011]
      - [13, 12, 10, 3, -0.0002196978]
      - [13, 12, 12, 3, -2.9113e-05]
      - [13, 12, 5, 4, -0.0007973812]
      - [13, 12, 8, 4, 0.0018122969]
      - [13, 12, 9, 4, -0.0011929549]
      - [13, 12, 11, 4, -0.0003418154]
      - [13, 12, 13, 4, 8.75683e-05]
      - [13, 12, 6, 5, 0.0053839782]
      - [13, 12, 7, 5, 4.3563e-06]
      - [13, 12, 10, 5, 0.0003901726]
      - [13, 12, 12, 5, 0.0008383364]
      - [13, 12, 8, 6, -0.0014749302]
      - [13, 12, 9, 6, -0.0021338649]
      - [13, 12, 11, 6, 0.0001129841]
      - [13, 12, 13, 6, 0.0004217464]
      - [13, 12, 8, 7, -0.0082774342]
      - [13, 12, 9, 7, 0.0011972139]
      - [13, 12, 11, 7, -0.0014070707]
      - [13, 12, 13, 7, 0.0019482278]
      - [13, 12, 10, 8, 0.0029389463]
      - [13, 12, 12, 8, -0.0097066275]
      - [13, 12, 10, 9, -0.003505578]
      - [13, 12, 12, 9, -0.0055975325]
      - [13, 12, 11, 10, -0.0058417915]
      - [13, 12, 13, 10, -0.0116727871]
      - [13, 12, 12, 11, -5.75025e-05]
      - [13, 12, 13, 12, 0.0124618164]
      - [14, 12, 1, 1, 0.00136207]
      - [14, 12, 2, 1, -0.0023381155]
      - [14, 12, 4, 1, -0.0049215343]
      - [14, 12, 6, 1, -0.000906012]
      - [14, 12, 7, 1, 0.0005351267]
      - [14, 12, 10, 1, -2.08918e-05]
      - [14, 12, 12, 1, -0.000448162]
      - [14, 12, 14, 1, -0.0048932532]
      - [14, 12, 2, 2, -0.0004749018]
      - [14, 12, 4, 2, -0.0003299821]
      - [14, 12, 6, 2, 0.0021802904]
      - [14, 12, 7, 2, -0.0294739989]
      - [14, 12, 10, 2, -0.0006590394]
      - [14, 12, 12, 2, -0.0020489139]
      - [14, 12, 14, 2, -0.000359885]
      - [14, 12, 3, 3, 0.0008715746]
      - [14, 12, 5, 3, -0.0009851235]
      - [14, 12, 8, 3, -0.0033652817]
      - [14, 12, 9, 3, 0.008077397]
      - [14, 12, 11, 3, 0.0114212312]
      - [14, 12, 13, 3, -0.0067692264]
      - [14, 12, 4, 4, 0.0011176734]
      - [14, 12, 6, 4, 0.0001171319]
      - [14, 12, 7, 4, -0.0004404834]
      - [14, 12, 10, 4, 0.0092587721]
      - [14, 12, 12, 4, -0.0088727608]
      - [14, 12, 14, 4, 0.0016956645]
      - [14, 12, 5, 5, -0.0011410604]
      - [14, 12, 8, 5, 0.015191793]
      - [14, 12, 9, 5, -0.0159702893]
      - [14, 12, 11, 5, 0.0008700735]
      - [14, 12, 13, 5, -0.0009501693]
      - [14, 12, 6, 6, 0.0002219913]
      - [14, 12, 7, 6, 0.0004820373]
      - [14, 12, 10, 6, 0.0236806859]
      - [14, 12, 12, 6, 0.0104035688]
      - [14, 12, 14, 6, -0.0013512183]
      - [14, 12, 7, 7, 0.0013139862]
      - [14, 12, 10, 7, 0.0002254277]
      - [14, 12, 12, 7, -0.0023163345]
      - [14, 12, 14, 7, -0.0162699406]
      - [14, 12, 8, 8, 0.0006486072]
      - [14, 12, 9, 8, -0.0006025178]
      - [14, 12, 11, 8, -0.0005071871]
      - [14, 12, 13, 8, 0.0003698804]
      - [14, 12, 9, 9, 0.0008616709]
      - [14, 12, 11, 9, 0.001073629]
      - [14, 12, 13, 9, 0.0003829909]
      - [14, 12, 10, 10, -0.0016761464]
      - [14, 12, 12, 10, 0.0001347068]
      - [14, 12, 14, 10, 0.0005425581]
      - [14, 12, 11, 11, 0.0032758872]
      - [14, 12, 13, 11, -0.0021928445]
      - [14, 12, 12, 12, 0.0009289495]
      - [14, 12, 14, 12, 0.0243100557]
      - [14, 12, 13, 13, -0.0016240872]
      - [15, 12, 3, 1, -0.0029265003]
      - [15, 12, 5, 1, 0.000993515]
      - [15, 12, 8, 1, -2.24971e-05]
      - [15, 12, 9, 1, 0.0002512379]
      - [15, 12, 11, 1, 0.0002798233]
      - [15, 12, 13, 1, -0.0008704785]
      - [15, 12, 15, 1, 0.0082642156]
      - [15, 12, 3, 2, 0.0001250477]
      - [15, 12, 5, 2, 0.0003434344]
      - [15, 12, 8, 2, -0.0100409919]
      - [15, 12, 9, 2, -0.0020390373]
      - [15, 12, 11, 2, 0.0107362732]
      - [15, 12, 13, 2, 0.0154532306]
      - [15, 12, 15, 2, 0.0009007031]
      - [15, 12, 4, 3, 0.0005295419]
      - [15, 12, 6, 3, 0.0020678318]
      - [15, 12, 7, 3, -0.0462317422]
      - [15, 12, 10, 3, -0.0108979963]
      - [15, 12, 12, 3, -0.0120945092]
      - [15, 12, 14, 3, 0.0007734146]
      - [15, 12, 5, 4, -0.000167363]
      - [15, 12, 8, 4, -0.0209010923]
      - [15, 12, 9, 4, -0.0036231003]
      - [15, 12, 11, 4, 0.0044200374]
      - [15, 12, 13, 4, -0.0037201277]
      - [15, 12, 15, 4, -0.0003700632]
      - [15, 12, 6, 5, -0.001038433]
      - [15, 12, 7, 5, 0.0111996332]
      - [15, 12, 10, 5, -0.0233328151]
      - [15, 12, 12, 5, -0.0061805897]
      - [15, 12, 14, 5, 0.0004113222]
      - [15, 12, 8, 6, 0.0260920258]
      - [15, 12, 9, 6, 0.0328248022]
      - [15, 12, 11, 6, 0.0057603518]
      - [15, 12, 13, 6, -0.0069475993]
      - [15, 12, 15, 6, -0.000823783]
      - [15, 12, 8, 7, 0.0006891128]
      - [15, 12, 9, 7, 0.0008605365]
      - [15, 12, 11, 7, -0.0004767195]
      - [15, 12, 13, 7, 0.0006186225]
      - [15, 12, 15, 7, -0.0051335525]
      - [15, 12, 10, 8, -0.0005920594]
      - [15, 12, 12, 8, -0.0008513975]
      - [15, 12, 14, 8, 0.008564997]
      - [15, 12, 10, 9, 0.0011793461]
      - [15, 12, 12, 9, 0.0032424629]
      - [15, 12, 14, 9, 0.0280749499]
      - [15, 12, 11, 10, 0.0011541803]
      - [15, 12, 13, 10, -0.0012826543]
      - [15, 12, 15, 10, 0.0244934267]
      - [15, 12, 12, 11, 0.0050512924]
      - [15, 12, 14, 11, 0.0330707747]
      - [15, 12, 13, 12, -0.0020132192]
      - [15, 12, 15, 12, 0.0525683114]
      - [15, 12, 14, 13, -0.0162840915]
      - [16, 12, 3, 1, 0.0053142645]
      - [16, 12, 5, 1, 0.0053603459]
      - [16, 12, 8, 1, -0.0001628534]
      - [16, 12, 9, 1, -0.000289145]
      - [16, 12, 11, 1, -0.0004199433]
      - [16, 12, 13, 1, 0.0003054235]
      - [16, 12, 15, 1, -0.0057365646]
      - [16, 12, 16, 1, -0.0027004408]
      - [16, 12, 3, 2, 0.0002587542]
      - [16, 12, 5, 2, 5.25469e-05]
      - [16, 12, 8, 2, 0.0249549977]
      - [16, 12, 9, 2, 0.0068310537]
      - [16, 12, 11, 2, 0.0007529517]
      - [16, 12, 13, 2, -0.0098699607]
      - [16, 12, 15, 2, -0.0001345776]
      - [16, 12, 16, 2, -0.0001886092]
      - [16, 12, 4, 3, -1.98518e-05]
      - [16, 12, 6, 3, 2.5209e-05]
      - [16, 12, 7, 3, 0.0216652265]
      - [16, 12, 10, 3, 0.0230712185]
      - [16, 12, 12, 3, 0.0140919226]
      - [16, 12, 14, 3, -0.0009674353]
      - [16, 12, 5, 4, 0.0003637769]
      - [16, 12, 8, 4, 0.0072204836]
      - [16, 12, 9, 4, 0.020924044]
      - [16, 12, 11, 4, -0.0098114295]
      - [16, 12, 13, 4, -0.0020957519]
      - [16, 12, 15, 4, -0.0003370481]
      - [16, 12, 16, 4, -0.0008161417]
      - [16, 12, 6, 5, 0.001372313]
      - [16, 12, 7, 5, -0.0143679155]
      - [16, 12, 10, 5, 0.028371175]
      - [16, 12, 12, 5, -0.0066490925]
      - [16, 12, 14, 5, -0.0002199095]
      - [16, 12, 8, 6, -0.0148755258]
      - [16, 12, 9, 6, -0.0203346975]
      - [16, 12, 11, 6, -0.0129481709]
      - [16, 12, 13, 6, -0.0034209561]
      - [16, 12, 15, 6, 0.0004617312]
      - [16, 12, 16, 6, -0.0006770901]
      - [16, 12, 8, 7, -0.0008646835]
      - [16, 12, 9, 7, -0.0009955823]
      - [16, 12, 11, 7, -0.0017942764]
      - [16, 12, 13, 7, -0.0001512664]
      - [16, 12, 15, 7, -0.0136838395]
      - [16, 12, 16, 7, 0.0157274079]
      - [16, 12, 10, 8, 0.0007254316]
      - [16, 12, 12, 8, -0.0010162887]
      - [16, 12, 14, 8, -0.0160891969]
      - [16, 12, 10, 9, -0.0015529116]
      - [16, 12, 12, 9, -0.0026170066]
      - [16, 12, 14, 9, -0.0168014769]
      - [16, 12, 11, 10, -0.0010160132]
      - [16, 12, 13, 10, 0.0010949906]
      - [16, 12, 15, 10, -0.0243569895]
      - [16, 12, 16, 10, -0.0090544882]
      - [16, 12, 12, 11, -0.0023074701]
      - [16, 12, 14, 11, -0.004996367]
      - [16, 12, 13, 12, 0.0017561361]
      - [16, 12, 15, 12, -0.034507928]
      - [16, 12, 16, 12, 0.0430569621]
      - [16, 12, 14, 13, 0.0169387283]
      - [16, 12, 15, 14, 0.0033115859]
      - [17, 12, 1, 1, 7.46627e-05]
      - [17, 12, 2, 1, 0.0006762087]
      - [17, 12, 4, 1, -0.0028605423]
      - [17, 12, 6, 1, -0.0001588628]
      - [17, 12, 7, 1, 0.0002904352]
      - [17, 12, 10, 1, 0.0001827479]
      - [17, 12, 12, 1, -0.0001610938]
      - [17, 12, 14, 1, -0.003063798]
      - [17, 12, 17, 1, -0.0002381009]
      - [17, 12, 2, 2, -0.0001823927]
      - [17, 12, 4, 2, 8.2097e-06]
      - [17, 12, 6, 2, -0.000340799]
      - [17, 12, 7, 2, -0.0149934836]
      - [17, 12, 10, 2, 0.0010171214]
      - [17, 12, 12, 2, -0.0059642104]
      - [17, 12, 14, 2, 0.0002104073]
      - [17, 12, 17, 2, -0.000818915]
      - [17, 12, 3, 3, 0.0006180303]
      - [17, 12, 5, 3, 0.0002833918]
      - [17, 12, 8, 3, -0.0005691099]
      - [17, 12, 9, 3, -0.0003862801]
      - [17, 12, 11, 3, 0.0009370211]
      - [17, 12, 13, 3, -0.0056446263]
      - [17, 12, 15, 3, -0.0008961473]
      - [17, 12, 16, 3, 2.88708e-05]
      - [17, 12, 4, 4, -0.0006825672]
      - [17, 12, 6, 4, 0.0005420044]
      - [17, 12, 7, 4, 0.0012523507]
      - [17, 12, 10, 4, 0.006809289]
      - [17, 12, 12, 4, -0.0071597185]
      - [17, 12, 14, 4, -0.0003349031]
      - [17, 12, 17, 4, -0.0008683684]
      - [17, 12, 5, 5, -0.0002937806]
      - [17, 12, 8, 5, 0.0146301336]
      - [17, 12, 9, 5, -0.0090577395]
      - [17, 12, 11, 5, 0.0029943016]
      - [17, 12, 13, 5, -0.00649237]
      - [17, 12, 15, 5, -0.0001793041]
      - [17, 12, 16, 5, -0.0001462953]
      - [17, 12, 6, 6, 0.0003791842]
      - [17, 12, 7, 6, 0.0028146901]
      - [17, 12, 10, 6, 0.0169235331]
      - [17, 12, 12, 6, 0.0024168731]
      - [17, 12, 14, 6, 0.0004559622]
      - [17, 12, 17, 6, -0.0009013218]
      - [17, 12, 7, 7, 0.0006173821]
      - [17, 12, 10, 7, 0.0011730543]
      - [17, 12, 12, 7, 0.0001972916]
      - [17, 12, 14, 7, -0.0025290966]
      - [17, 12, 17, 7, 0.0043601249]
      - [17, 12, 8, 8, -8.20839e-05]
      - [17, 12, 9, 8, 0.0002254419]
      - [17, 12, 11, 8, 0.0016293537]
      - [17, 12, 13, 8, -0.0011481714]
      - [17, 12, 15, 8, 0.010404323]
      - [17, 12, 16, 8, -0.0060223536]
      - [17, 12, 9, 9, -0.0001191557]
      - [17, 12, 11, 9, 0.0005547663]
      - [17, 12, 13, 9, -0.0004663095]
      - [17, 12, 15, 9, 0.0034676118]
      - [17, 12, 16, 9, -0.0070168736]
      - [17, 12, 10, 10, -5.81487e-05]
      - [17, 12, 12, 10, 0.0002899938]
      - [17, 12, 14, 10, -0.0049882061]
      - [17, 12, 17, 10, -0.0142690763]
      - [17, 12, 11, 11, 0.0001511233]
      - [17, 12, 13, 11, 0.0001614383]
      - [17, 12, 15, 11, 0.0114045219]
      - [17, 12, 16, 11, 0.0084878703]
      - [17, 12, 12, 12, 0.0022836084]
      - [17, 12, 14, 12, 0.0125810701]
      - [17, 12, 17, 12, 0.0127638824]
      - [17, 12, 13, 13, -0.0015800017]
      - [17, 12, 15, 13, 0.0036081682]
      - [17, 12, 16, 13, 0.0205849382]
      - [17, 12, 14, 14, -0.0022277268]
      - [17, 12, 15, 15, 7.68839e-05]
      - [17, 12, 16, 15, 0.0005717911]
      - [17, 12, 16, 16, 0.0022760473]
      - [13, 13, 1, 1, 0.195452641]
      - [13, 13, 2, 1, 2.2791e-05]
      - [13, 13, 4, 1, 0.0009157967]
      - [13, 13, 6, 1, 0.0003290664]
      - [13, 13, 7, 1, -0.0022122024]
      - [13, 13, 10, 1, 0.0002168961]
      - [13, 13, 12, 1, -0.0012674974]
      - [13, 13, 2, 2, 0.1901617919]
      - [13, 13, 4, 2, -0.0013598569]
      - [13, 13, 6, 2, 0.0005763803]
      - [13, 13, 7, 2, 0.0032566565]
      - [13, 13, 10, 2, 0.0003685769]
      - [13, 13, 12, 2, -0.0008060273]
      - [13, 13, 3, 3, 0.1797853544]
      - [13, 13, 5, 3, 0.0065742009]
      - [13, 13, 8, 3, 0.0001209477]
      - [13, 13, 9, 3, -0.0009601974]
      - [13, 13, 11, 3, -0.0007679821]
      - [13, 13, 13, 3, 0.0014381042]
      - [13, 13, 4, 4, 0.2032042275]
      - [13, 13, 6, 4, 0.0045304264]
      - [13, 13, 7, 4, -0.0004383316]
      - [13, 13, 10, 4, -0.0020423994]
      - [13, 13, 12, 4, 0.0005261132]
      - [13, 13, 5, 5, 0.2013686106]
      - [13, 13, 8, 5, -0.0025326084]
      - [13, 13, 9, 5, 0.0022702696]
      - [13, 13, 11, 5, -0.0008680723]
      - [13, 13, 13, 5, -0.0004989362]
      - [13, 13, 6, 6, 0.188500632]
      - [13, 13, 7, 6, 6.6065e-05]
      - [13, 13, 10, 6, -0.0027499657]
      - [13, 13, 12, 6, -0.0003813109]
      - [13, 13, 7, 7, 0.1812130048]
      - [13, 13, 10, 7, 0.000342338]
      - [13, 13, 12, 7, 0.0025689012]
      - [13, 13, 8, 8, 0.1914012966]
      - [13, 13, 9, 8, -0.0064411992]
      - [13, 13, 11, 8, 0.0012712289]
      - [13, 13, 13, 8, -0.0014271498]
      - [13, 13, 9, 9, 0.1924511125]
      - [13, 13, 11, 9, -0.0113272052]
      - [13, 13, 13, 9, 0.0078810748]
      - [13, 13, 10, 10, 0.1959781161]
      - [13, 13, 12, 10, -0.0120162122]
      - [13, 13, 11, 11, 0.1854496972]
      - [13, 13, 13, 11, 0.002490751]
      - [13, 13, 12, 12, 0.1796881271]
      - [13, 13, 13, 13, 0.2011870894]
      - [14, 13, 3, 1, 0.0024017525]
      - [14, 13, 5, 1, 9.13948e-05]
      - [14, 13, 8, 1, 2.57645e-05]
      - [14, 13, 9, 1, 1.01651e-05]
      - [14, 13, 11, 1, -0.0004769962]
      - [14, 13, 13, 1, 0.0004250136]
      - [14, 13, 3, 2, -0.0004740746]
      - [14, 13, 5, 2, -0.0008208599]
      - [14, 13, 8, 2, 0.0037512498]
      - [14, 13, 9, 2, -0.0032982707]
      - [14, 13, 11, 2, 0.0026805365]
      - [14, 13, 13, 2, -0.007916605]
      - [14, 13, 4, 3, -0.0003137111]
      - [14, 13, 6, 3, -0.001230841]
      - [14, 13, 7, 3, 0.017598379]
      - [14, 13, 10, 3, 0.0061108469]
      - [14, 13, 12, 3, 0.0005373132]
      - [14, 13, 14, 3, -0.0003613009]
      - [14, 13, 5, 4, 0.0003068012]
      - [14, 13, 8, 4, 0.011569704]
      - [14, 13, 9, 4, 0.0003245779]
      - [14, 13, 11, 4, -0.0093488664]
      - [14, 13, 13, 4, -0.0010429579]
      - [14, 13, 6, 5, 0.0007824227]
      - [14, 13, 7, 5, -0.0098249843]
      - [14, 13, 10, 5, 0.0127141352]
      - [14, 13, 12, 5, -0.0005447967]
      - [14, 13, 14, 5, 4.0547e-06]
      - [14, 13, 8, 6, -0.0150824718]
      - [14, 13, 9, 6, -0.0111860208]
      - [14, 13, 11, 6, 0.0002311723]
      - [14, 13, 13, 6, -0.0061477485]
      - [14, 13, 8, 7, -5.77268e-05]
      - [14, 13, 9, 7, -0.0001006746]
      - [14, 13, 11, 7, 0.0008424209]
      - [14, 13, 13, 7, -0.0004941488]
      - [14, 13, 10, 8, 0.0002595364]
      - [14, 13, 12, 8, 0.0009981228]
      - [14, 13, 14, 8, 0.0040933629]
      - [14, 13, 10, 9, -0.0007605641]
      - [14, 13, 12, 9, -0.0010970519]
      - [14, 13, 14, 9, -0.0110658718]
      - [14, 13, 11, 10, -4.80566e-05]
      - [14, 13, 13, 10, 0.0018780682]
      - [14, 13, 12, 11, -0.0027451913]
      - [14, 13, 14, 11, -0.0177261661]
      - [14, 13, 13, 12, 0.000515561]
      - [14, 13, 14, 13, 0.0151603029]
      - [15, 13, 1, 1, -0.0001942407]
      - [15, 13, 2, 1, 0.0013561219]
      - [15, 13, 4, 1, -0.003674451]
      - [15, 13, 6, 1, -0.0011297317]
      - [15, 13, 7, 1, 0.0002727945]
      - [15, 13, 10, 1, 0.0002884343]
      - [15, 13, 12, 1, -0.0004463756]
      - [15, 13, 14, 1, -0.0032781903]
      - [15, 13, 2, 2, -0.0002740725]
      - [15, 13, 4, 2, 0.0003391894]
      - [15, 13, 6, 2, 0.0010917419]
      - [15, 13, 7, 2, -0.0105884173]
      - [15, 13, 10, 2, -0.0045865675]
      - [15, 13, 12, 2, 0.0048572845]
      - [15, 13, 14, 2, -0.0013254501]
      - [15, 13, 3, 3, -9.84269e-05]
      - [15, 13, 5, 3, 6.48235e-05]
      - [15, 13, 8, 3, 0.0009755302]
      - [15, 13, 9, 3, 0.003660706]
      - [15, 13, 11, 3, 0.0001668758]
      - [15, 13, 13, 3, -0.0046609916]
      - [15, 13, 15, 3, -0.0002270903]
      - [15, 13, 4, 4, 0.0010693473]
      - [15, 13, 6, 4, -0.0005856851]
      - [15, 13, 7, 4, 0.0070500759]
      - [15, 13, 10, 4, 0.0100491505]
      - [15, 13, 12, 4, -0.0038585535]
      - [15, 13, 14, 4, 0.0008097184]
      - [15, 13, 5, 5, -0.000805073]
      - [15, 13, 8, 5, 0.0109066828]
      - [15, 13, 9, 5, -0.0074083657]
      - [15, 13, 11, 5, 0.0084282506]
      - [15, 13, 13, 5, 0.0053759072]
      - [15, 13, 15, 5, -0.0004100631]
      - [15, 13, 6, 6, 8.48512e-05]
      - [15, 13, 7, 6, 0.0027702011]
      - [15, 13, 10, 6, 0.0088884694]
      - [15, 13, 12, 6, -0.0053791063]
      - [15, 13, 14, 6, -0.0001581466]
      - [15, 13, 7, 7, 3.11341e-05]
      - [15, 13, 10, 7, -0.0001220176]
      - [15, 13, 12, 7, -0.0003833196]
      - [15, 13, 14, 7, -0.0061377869]
      - [15, 13, 8, 8, 0.000808835]
      - [15, 13, 9, 8, -2.0014e-06]
      - [15, 13, 11, 8, -0.0007902215]
      - [15, 13, 13, 8, -0.000689932]
      - [15, 13, 15, 8, 0.0070033002]
      - [15, 13, 9, 9, 0.0002014238]
      - [15, 13, 11, 9, -0.0001685424]
      - [15, 13, 13, 9, 0.0016087905]
      - [15, 13, 15, 9, -0.0052258387]
      - [15, 13, 10, 10, -0.0008306325]
      - [15, 13, 12, 10, -0.0001957843]
      - [15, 13, 14, 10, -0.0055131344]
      - [15, 13, 11, 11, 0.0010702306]
      - [15, 13, 13, 11, -0.0016656806]
      - [15, 13, 15, 11, 0.0128377934]
      - [15, 13, 12, 12, 9.54271e-05]
      - [15, 13, 14, 12, 0.0040581418]
      - [15, 13, 13, 13, -0.0013847994]
      - [15, 13, 15, 13, 0.0114163561]
      - [15, 13, 14, 14, -0.0001596318]
      - [16, 13, 1, 1, 0.0002587041]
      - [16, 13, 2, 1, 0.0010986595]
      - [16, 13, 4, 1, -0.0083203234]
      - [16, 13, 6, 1, -0.0019359606]
      - [16, 13, 7, 1, 0.0007894794]
      - [16, 13, 10, 1, 0.0004461906]
      - [16, 13, 12, 1, -0.0006072499]
      - [16, 13, 14, 1, -0.0078232321]
      - [16, 13, 2, 2, -0.0006258536]
      - [16, 13, 4, 2, 0.0004654055]
      - [16, 13, 6, 2, 0.0013520242]
      - [16, 13, 7, 2, -0.0352347566]
      - [16, 13, 10, 2, -0.0036017311]
      - [16, 13, 12, 2, -0.0028577641]
      - [16, 13, 14, 2, -0.001001454]
      - [16, 13, 3, 3, 0.0010957075]
      - [16, 13, 5, 3, -0.0002349706]
      - [16, 13, 8, 3, -0.0009925255]
      - [16, 13, 9, 3, 0.0054849537]
      - [16, 13, 11, 3, 0.0047127734]
      - [16, 13, 13, 3, -0.0124531927]
      - [16, 13, 15, 3, -0.0009156325]
      - [16, 13, 16, 3, -0.0001980983]
      - [16, 13, 4, 4, 0.0008130568]
      - [16, 13, 6, 4, -0.0001819562]
      - [16, 13, 7, 4, 0.0076455603]
      - [16, 13, 10, 4, 0.0194656444]
      - [16, 13, 12, 4, -0.0140356415]
      - [16, 13, 14, 4, 0.001021734]
      - [16, 13, 5, 5, -0.0020861176]
      - [16, 13, 8, 5, 0.0301649908]
      - [16, 13, 9, 5, -0.021605377]
      - [16, 13, 11, 5, 0.0111756194]
      - [16, 13, 13, 5, -0.001943577]
      - [16, 13, 15, 5, -0.0008190502]
      - [16, 13, 16, 5, -0.0006394364]
      - [16, 13, 6, 6, 0.0006202336]
      - [16, 13, 7, 6, 0.0058283024]
      - [16, 13, 10, 6, 0.0339263763]
      - [16, 13, 12, 6, 0.0013570246]
      - [16, 13, 14, 6, 0.0001599875]
      - [16, 13, 7, 7, 0.0012841437]
      - [16, 13, 10, 7, 0.0012448758]
      - [16, 13, 12, 7, -0.0009289509]
      - [16, 13, 14, 7, -0.0133914755]
      - [16, 13, 8, 8, 0.0007552108]
      - [16, 13, 9, 8, 0.0002928423]
      - [16, 13, 11, 8, 0.0007121358]
      - [16, 13, 13, 8, -0.0015997814]
      - [16, 13, 15, 8, 0.0229954131]
      - [16, 13, 16, 8, -0.0009337603]
      - [16, 13, 9, 9, 0.0007087273]
      - [16, 13, 11, 9, 0.0009317085]
      - [16, 13, 13, 9, 0.0012844979]
      - [16, 13, 15, 9, 0.0029788008]
      - [16, 13, 16, 9, -0.0174836406]
      - [16, 13, 10, 10, -0.0018689504]
      - [16, 13, 12, 10, 0.0007595834]
      - [16, 13, 14, 10, -0.0099288697]
      - [16, 13, 11, 11, 0.0022702708]
      - [16, 13, 13, 11, -0.0024415694]
      - [16, 13, 15, 11, 0.0318077294]
      - [16, 13, 16, 11, 0.0255713778]
      - [16, 13, 12, 12, 0.0029358552]
      - [16, 13, 14, 12, 0.0249541269]
      - [16, 13, 13, 13, -0.0037939441]
      - [16, 13, 15, 13, 0.0151899977]
      - [16, 13, 16, 13, 0.044252055]
      - [16, 13, 14, 14, -0.0031202231]
      - [16, 13, 15, 15, -0.0012818828]
      - [17, 13, 3, 1, 0.0043551999]
      - [17, 13, 5, 1, 0.0107226603]
      - [17, 13, 8, 1, -0.0005919444]
      - [17, 13, 9, 1, 8.79638e-05]
      - [17, 13, 11, 1, 4.43256e-05]
      - [17, 13, 13, 1, -0.0001644778]
      - [17, 13, 15, 1, -0.0001620165]
      - [17, 13, 16, 1, 0.0007874822]
      - [17, 13, 3, 2, 0.0002935638]
      - [17, 13, 5, 2, -0.0007921284]
      - [17, 13, 8, 2, 0.0321098625]
      - [17, 13, 9, 2, 0.0141429846]
      - [17, 13, 11, 2, -0.0020949229]
      - [17, 13, 13, 2, 0.0021406508]
      - [17, 13, 15, 2, 7.09295e-05]
      - [17, 13, 16, 2, 0.0003124452]
      - [17, 13, 4, 3, 0.0005575798]
      - [17, 13, 6, 3, 0.0008104889]
      - [17, 13, 7, 3, -0.0088717679]
      - [17, 13, 10, 3, 0.0250611587]
      - [17, 13, 12, 3, 0.0053820354]
      - [17, 13, 14, 3, -0.0008364655]
      - [17, 13, 17, 3, 0.0001612684]
      - [17, 13, 5, 4, 0.0011619114]
      - [17, 13, 8, 4, -0.015142739]
      - [17, 13, 9, 4, 0.0471391742]
      - [17, 13, 11, 4, -0.0110207405]
      - [17, 13, 13, 4, 0.0081472443]
      - [17, 13, 15, 4, -0.0005352699]
      - [17, 13, 16, 4, -6.25874e-05]
      - [17, 13, 6, 5, 0.0006538723]
      - [17, 13, 7, 5, -0.0129820788]
      - [17, 13, 10, 5, 0.0299265803]
      - [17, 13, 12, 5, -0.0203696792]
      - [17, 13, 14, 5, 0.0008868943]
      - [17, 13, 17, 5, 0.0004309617]
      - [17, 13, 8, 6, 0.0135168828]
      - [17, 13, 9, 6, -0.0002709966]
      - [17, 13, 11, 6, -0.0203267595]
      - [17, 13, 13, 6, -0.0068291463]
      - [17, 13, 15, 6, 0.0013511661]
      - [17, 13, 16, 6, -0.0004674265]
      - [17, 13, 8, 7, 0.000819916]
      - [17, 13, 9, 7, -0.0001894396]
      - [17, 13, 11, 7, -0.0021875957]
      - [17, 13, 13, 7, 0.0001152034]
      - [17, 13, 15, 7, -0.0190125189]
      - [17, 13, 16, 7, 0.0080105627]
      - [17, 13, 10, 8, 0.0002179816]
      - [17, 13, 12, 8, -0.0020806613]
      - [17, 13, 14, 8, -0.0273844604]
      - [17, 13, 17, 8, -0.0112931337]
      - [17, 13, 10, 9, -0.0012810592]
      - [17, 13, 12, 9, -0.0011208894]
      - [17, 13, 14, 9, -0.00249828]
      - [17, 13, 17, 9, 0.0356573118]
      - [17, 13, 11, 10, 0.0006272571]
      - [17, 13, 13, 10, 0.0019247173]
      - [17, 13, 15, 10, -0.0110663059]
      - [17, 13, 16, 10, -0.0283792099]
      - [17, 13, 12, 11, 0.0012275618]
      - [17, 13, 14, 11, 0.0276100798]
      - [17, 13, 17, 11, -0.021426188]
      - [17, 13, 13, 12, -0.0015194509]
      - [17, 13, 15, 12, -0.0053770739]
      - [17, 13, 16, 12, 0.0310377681]
      - [17, 13, 14, 13, 0.0034130274]
      - [17, 13, 17, 13, 0.063772591]
      - [17, 13, 15, 14, -0.0014986583]
      - [17, 13, 16, 14, -0.0010268076]
      - [14, 14, 1, 1, 0.2063505372]
      - [14, 14, 2, 1, 0.0006473144]
      - [14, 14, 4, 1, 0.0005719931]
      - [14, 14, 6, 1, -0.0001591887]
      - [14, 14, 7, 1, 0.0012166871]
      - [14, 14, 10, 1, -0.0019216801]
      - [14, 14, 12, 1, 0.0002924278]
      - [14, 14, 14, 1, 0.0009756315]
      - [14, 14, 2, 2, 0.1946881872]
      - [14, 14, 4, 2, -0.0018426319]
      - [14, 14, 6, 2, 0.0082992003]
      - [14, 14, 7, 2, 0.0047314021]
      - [14, 14, 10, 2, 0.0001560988]
      - [14, 14, 12, 2, -0.000316803]
      - [14, 14, 14, 2, 0.001900171]
      - [14, 14, 3, 3, 0.1994122913]
      - [14, 14, 5, 3, -0.0083441816]
      - [14, 14, 8, 3, 0.0002723043]
      - [14, 14, 9, 3, -0.0014239892]
      - [14, 14, 11, 3, -0.0017669056]
      - [14, 14, 13, 3, 0.0005133986]
      - [14, 14, 4, 4, 0.1893548338]
      - [14, 14, 6, 4, -0.007373526]
      - [14, 14, 7, 4, -0.000422793]
      - [14, 14, 10, 4, -0.0011441142]
      - [14, 14, 12, 4, 0.0020337572]
      - [14, 14, 14, 4, 0.010876983]
      - [14, 14, 5, 5, 0.1831926113]
      - [14, 14, 8, 5, -0.0018723165]
      - [14, 14, 9, 5, 0.0023081261]
      - [14, 14, 11, 5, 1.28818e-05]
      - [14, 14, 13, 5, -0.0002987915]
      - [14, 14, 6, 6, 0.1937178364]
      - [14, 14, 7, 6, -0.000159935]
      - [14, 14, 10, 6, -0.0030355395]
      - [14, 14, 12, 6, -0.0017365162]
      - [14, 14, 14, 6, -0.0018723331]
      - [14, 14, 7, 7, 0.1990752929]
      - [14, 14, 10, 7, -0.0042577151]
      - [14, 14, 12, 7, -0.0079655908]
      - [14, 14, 14, 7, 0.0035922151]
      - [14, 14, 8, 8, 0.1951898781]
      - [14, 14, 9, 8, 0.0019179746]
      - [14, 14, 11, 8, -0.0119625964]
      - [14, 14, 13, 8, 0.0086475255]
      - [14, 14, 9, 9, 0.1886218547]
      - [14, 14, 11, 9, 0.0085862006]
      - [14, 14, 13, 9, -0.0028133141]
      - [14, 14, 10, 10, 0.1796588781]
      - [14, 14, 12, 10, 0.0059808949]
      - [14, 14, 14, 10, -0.0007756617]
      - [14, 14, 11, 11, 0.1982240093]
      - [14, 14, 13, 11, -0.0090379027]
      - [14, 14, 12, 12, 0.1829270918]
      - [14, 14, 14, 12, -0.0024013536]
      - [14, 14, 13, 13, 0.1794376708]
      - [14, 14, 14, 14, 0.2038189441]
      - [15, 14, 3, 1, 5.98499e-05]
      - [15, 14, 5, 1, -0.0006445103]
      - [15, 14, 8, 1, 0.001496388]
      - [15, 14, 9, 1, -0.0013475346]
      - [15, 14, 11, 1, 5.0052e-05]
      - [15, 14, 13, 1, 0.0012007809]
      - [15, 14, 15, 1, -0.0012442827]
      - [15, 14, 3, 2, 0.0158806616]
      - [15, 14, 5, 2, -0.0019916975]
      - [15, 14, 8, 2, -0.0006334909]
      - [15, 14, 9, 2, -0.0009480885]
      - [15, 14, 11, 2, -0.0010866226]
      - [15, 14, 13, 2, -0.0028869193]
      - [15, 14, 15, 2, 0.0077387619]
      - [15, 14, 4, 3, 0.0074906294]
      - [15, 14, 6, 3, 0.0029004216]
      - [15, 14, 7, 3, 0.0064083834]
      - [15, 14, 10, 3, 0.0004260265]
      - [15, 14, 12, 3, 0.0012566525]
      - [15, 14, 14, 3, 0.0134830107]
      - [15, 14, 5, 4, -0.0034873862]
      - [15, 14, 8, 4, 0.0039573499]
      - [15, 14, 9, 4, -0.0012010948]
      - [15, 14, 11, 4, -0.0014147861]
      - [15, 14, 13, 4, 0.0009116292]
      - [15, 14, 15, 4, -0.0041938042]
      - [15, 14, 6, 5, -0.0086368923]
      - [15, 14, 7, 5, -0.0018018196]
      - [15, 14, 10, 5, 0.0026110569]
      - [15, 14, 12, 5, 0.0007647637]
      - [15, 14, 14, 5, -0.0067087517]
      - [15, 14, 8, 6, -0.0048425344]
      - [15, 14, 9, 6, -0.0036076313]
      - [15, 14, 11, 6, 0.0014807505]
      - [15, 14, 13, 6, 0.0001154843]
      - [15, 14, 15, 6, 0.0103271304]
      - [15, 14, 8, 7, 0.0004496595]
      - [15, 14, 9, 7, -0.008775267]
      - [15, 14, 11, 7, -0.0175140032]
      - [15, 14, 13, 7, -0.0024835556]
      - [15, 14, 15, 7, 0.0030783443]
      - [15, 14, 10, 8, 0.0009649654]
      - [15, 14, 12, 8, 0.0092729166]
      - [15, 14, 14, 8, 6.64817e-05]
      - [15, 14, 10, 9, 0.010812884]
      - [15, 14, 12, 9, 0.0121147845]
      - [15, 14, 14, 9, -0.0048126867]
      - [15, 14, 11, 10, 0.0017597069]
      - [15, 14, 13, 10, -0.005659862]
      - [15, 14, 15, 10, -0.0033412953]
      - [15, 14, 12, 11, 0.0122294643]
      - [15, 14, 14, 11, -0.0073221996]
      - [15, 14, 13, 12, -0.0028923448]
      - [15, 14, 15, 12, -0.0063099623]
      - [15, 14, 14, 13, 0.0024612426]
      - [15, 14, 15, 14, 0.0208537461]
      - [16, 14, 3, 1, -0.0001626288]
      - [16, 14, 5, 1, -0.0002697055]
      - [16, 14, 8, 1, 0.0007433493]
      - [16, 14, 9, 1, -0.0006187965]
      - [16, 14, 11, 1, 9.59052e-05]
      - [16, 14, 13, 1, -0.0010990537]
      - [16, 14, 15, 1, 3.84048e-05]
      - [16, 14, 16, 1, 4.10442e-05]
      - [16, 14, 3, 2, -0.001717436]
      - [16, 14, 5, 2, 0.0084442975]
      - [16, 14, 8, 2, -0.0009144748]
      - [16, 14, 9, 2, -9.36581e-05]
      - [16, 14, 11, 2, 0.0005481499]
      - [16, 14, 13, 2, 0.0002225673]
      - [16, 14, 15, 2, 0.0064561679]
      - [16, 14, 16, 2, -0.0030590017]
      - [16, 14, 4, 3, -0.0016687464]
      - [16, 14, 6, 3, 0.0060956]
      - [16, 14, 7, 3, -0.0010646661]
      - [16, 14, 10, 3, -0.0008482054]
      - [16, 14, 12, 3, -0.0007230763]
      - [16, 14, 14, 3, -0.0007760613]
      - [16, 14, 5, 4, -0.0011099128]
      - [16, 14, 8, 4, -0.0003878115]
      - [16, 14, 9, 4, -0.0006863789]
      - [16, 14, 11, 4, 0.0003266337]
      - [16, 14, 13, 4, 0.0001702918]
      - [16, 14, 15, 4, -0.0010892363]
      - [16, 14, 16, 4, -0.0063986096]
      - [16, 14, 6, 5, 0.0035914108]
      - [16, 14, 7, 5, 0.000978947]
      - [16, 14, 10, 5, -0.0011677997]
      - [16, 14, 12, 5, 7.78642e-05]
      - [16, 14, 14, 5, -0.0017691039]
      - [16, 14, 8, 6, 0.0012345435]
      - [16, 14, 9, 6, 0.0006839333]
      - [16, 14, 11, 6, 0.0002635855]
      - [16, 14, 13, 6, 0.000231441]
      - [16, 14, 15, 6, -0.0076883134]
      - [16, 14, 16, 6, -0.0019107301]
      - [16, 14, 8, 7, -0.0071223458]
      - [16, 14, 9, 7, 0.0006206352]
      - [16, 14, 11, 7, -0.0024099851]
      - [16, 14, 13, 7, 0.0009366764]
      - [16, 14, 15, 7, 0.0001497575]
      - [16, 14, 16, 7, -0.0009844671]
      - [16, 14, 10, 8, 0.0014414988]
      - [16, 14, 12, 8, -0.0076231988]
      - [16, 14, 14, 8, 0.0009106474]
      - [16, 14, 10, 9, -0.002430599]
      - [16, 14, 12, 9, -0.0047066979]
      - [16, 14, 14, 9, 0.0012610754]
      - [16, 14, 11, 10, -0.0050728361]
      - [16, 14, 13, 10, -0.009046366]
      - [16, 14, 15, 10, 0.0011419372]
      - [16, 14, 16, 10, -2.375e-07]
      - [16, 14, 12, 11, 0.0009597136]
      - [16, 14, 14, 11, 0.0003319623]
      - [16, 14, 13, 12, 0.0094573761]
      - [16, 14, 15, 12, 0.0021349945]
      - [16, 14, 16, 12, -0.0011501451]
      - [16, 14, 14, 13, -0.0012606226]
      - [16, 14, 15, 14, -0.0021862685]
      - [16, 14, 16, 14, 0.0082106487]
      - [17, 14, 1, 1, -0.0045885135]
      - [17, 14, 2, 1, -1.2775e-05]
      - [17, 14, 4, 1, 3.69838e-05]
      - [17, 14, 6, 1, 0.0002964678]
      - [17, 14, 7, 1, -0.0007161075]
      - [17, 14, 10, 1, 0.0015023905]
      - [17, 14, 12, 1, -0.000543483]
      - [17, 14, 14, 1, -0.0001938754]
      - [17, 14, 17, 1, 0.0001367336]
      - [17, 14, 2, 2, -0.0004654003]
      - [17, 14, 4, 2, 0.0011129088]
      - [17, 14, 6, 2, -0.0076689561]
      - [17, 14, 7, 2, 0.0001007736]
      - [17, 14, 10, 2, 1.17534e-05]
      - [17, 14, 12, 2, 0.000440407]
      - [17, 14, 14, 2, 0.0009553795]
      - [17, 14, 17, 2, -0.0077047018]
      - [17, 14, 3, 3, -0.0009311214]
      - [17, 14, 5, 3, 0.0062896874]
      - [17, 14, 8, 3, 0.0002083859]
      - [17, 14, 9, 3, -0.0002457557]
      - [17, 14, 11, 3, -0.0002293164]
      - [17, 14, 13, 3, 0.0002984857]
      - [17, 14, 15, 3, -0.0067967195]
      - [17, 14, 16, 3, -0.000391633]
      - [17, 14, 4, 4, -0.0057862937]
      - [17, 14, 6, 4, 0.0059988756]
      - [17, 14, 7, 4, 0.0003440276]
      - [17, 14, 10, 4, -0.0001439503]
      - [17, 14, 12, 4, -0.0004779922]
      - [17, 14, 14, 4, -0.0090257492]
      - [17, 14, 17, 4, -0.0007117846]
      - [17, 14, 5, 5, 0.0084250278]
      - [17, 14, 8, 5, -9.9457e-05]
      - [17, 14, 9, 5, 2.68627e-05]
      - [17, 14, 11, 5, -3.86734e-05]
      - [17, 14, 13, 5, 0.0002222386]
      - [17, 14, 15, 5, 0.0024683561]
      - [17, 14, 16, 5, -0.003239503]
      - [17, 14, 6, 6, -0.0008598927]
      - [17, 14, 7, 6, 7.57254e-05]
      - [17, 14, 10, 6, -0.0003576066]
      - [17, 14, 12, 6, 0.0002526061]
      - [17, 14, 14, 6, 0.0052341044]
      - [17, 14, 17, 6, -0.0086331143]
      - [17, 14, 7, 7, -0.0016656044]
      - [17, 14, 10, 7, 0.0026478087]
      - [17, 14, 12, 7, 0.0060192449]
      - [17, 14, 14, 7, -0.0002319518]
      - [17, 14, 17, 7, -0.0004962598]
      - [17, 14, 8, 8, -0.005231007]
      - [17, 14, 9, 8, 0.0002909044]
      - [17, 14, 11, 8, 0.0113831283]
      - [17, 14, 13, 8, -0.0089517974]
      - [17, 14, 15, 8, -0.0011913117]
      - [17, 14, 16, 8, -5.3658e-05]
      - [17, 14, 9, 9, -0.003100013]
      - [17, 14, 11, 9, -0.0020044645]
      - [17, 14, 13, 9, -0.0029753257]
      - [17, 14, 15, 9, 0.0001624049]
      - [17, 14, 16, 9, 1.25523e-05]
      - [17, 14, 10, 10, 0.0100119509]
      - [17, 14, 12, 10, -0.0036320791]
      - [17, 14, 14, 10, 0.0002541024]
      - [17, 14, 17, 10, 0.0004132726]
      - [17, 14, 11, 11, -0.0100499762]
      - [17, 14, 13, 11, 0.0101027368]
      - [17, 14, 15, 11, 0.0012158147]
      - [17, 14, 16, 11, -0.0001145172]
      - [17, 14, 12, 12, 0.0070051298]
      - [17, 14, 14, 12, -0.0013378222]
      - [17, 14, 17, 12, 0.0007869056]
      - [17, 14, 13, 13, 0.0024547694]
      - [17, 14, 15, 13, -0.0006276174]
      - [17, 14, 16, 13, -0.0004706112]
      - [17, 14, 14, 14, -0.011000616]
      - [17, 14, 17, 14, 0.0121419492]
      - [17, 14, 15, 15, 0.0030131775]
      - [17, 14, 16, 15, -0.0001079551]
      - [17, 14, 16, 16, 0.0100618339]
      - [15, 15, 1, 1, 0.2032404898]
      - [15, 15, 2, 1, 0.0006383078]
      - [15, 15, 4, 1, 6.91225e-05]
      - [15, 15, 6, 1, 0.0002026034]
      - [15, 15, 7, 1, 0.0006822708]
      - [15, 15, 10, 1, -0.0011805099]
      - [15, 15, 12, 1, 0.0019214974]
      - [15, 15, 14, 1, 2.02731e-05]
      - [15, 15, 2, 2, 0.1954381509]
      - [15, 15, 4, 2, -0.0022001619]
      - [15, 15, 6, 2, -0.0083721864]
      - [15, 15, 7, 2, 0.0023492337]
      - [15, 15, 10, 2, 0.0001434942]
      - [15, 15, 12, 2, 0.0002960499]
      - [15, 15, 14, 2, 0.0047919501]
      - [15, 15, 3, 3, 0.2002679589]
      - [15, 15, 5, 3, -0.0030347026]
      - [15, 15, 8, 3, 0.000423989]
      - [15, 15, 9, 3, -0.0014024031]
      - [15, 15, 11, 3, -0.0019966667]
      - [15, 15, 13, 3, 0.0002769834]
      - [15, 15, 15, 3, -0.0037721884]
      - [15, 15, 4, 4, 0.1820382061]
      - [15, 15, 6, 4, -2.52987e-05]
      - [15, 15, 7, 4, 0.0004866508]
      - [15, 15, 10, 4, -0.0002547188]
      - [15, 15, 12, 4, 0.0005203452]
      - [15, 15, 14, 4, -0.0028553354]
      - [15, 15, 5, 5, 0.1868532083]
      - [15, 15, 8, 5, -0.0004766574]
      - [15, 15, 9, 5, 0.0010594518]
      - [15, 15, 11, 5, 0.0003205054]
      - [15, 15, 13, 5, -0.0005050647]
      - [15, 15, 15, 5, -0.0009176224]
      - [15, 15, 6, 6, 0.1951462519]
      - [15, 15, 7, 6, 0.0002200274]
      - [15, 15, 10, 6, -0.0017215799]
      - [15, 15, 12, 6, -0.0009658695]
      - [15, 15, 14, 6, 0.0085155659]
      - [15, 15, 7, 7, 0.1993838443]
      - [15, 15, 10, 7, 0.005617677]
      - [15, 15, 12, 7, 0.0011559628]
      - [15, 15, 14, 7, 0.0023699338]
      - [15, 15, 8, 8, 0.1875850477]
      - [15, 15, 9, 8, 0.004675561]
      - [15, 15, 11, 8, 0.0067336157]
      - [15, 15, 13, 8, 0.0018429457]
      - [15, 15, 15, 8, -0.0017764366]
      - [15, 15, 9, 9, 0.1853912253]
      - [15, 15, 11, 9, 0.0051561024]
      - [15, 15, 13, 9, -0.0106702702]
      - [15, 15, 15, 9, -0.0019712613]
      - [15, 15, 10, 10, 0.1891678636]
      - [15, 15, 12, 10, 0.0093564729]
      - [15, 15, 14, 10, -0.0012775046]
      - [15, 15, 11, 11, 0.1871834101]
      - [15, 15, 13, 11, 0.0065636706]
      - [15, 15, 15, 11, -0.0013320055]
      - [15, 15, 12, 12, 0.1964917148]
      - [15, 15, 14, 12, -0.0030067209]
      - [15, 15, 13, 13, 0.1785674395]
      - [15, 15, 15, 13, -0.0006188827]
      - [15, 15, 14, 14, 0.1876409017]
      - [15, 15, 15, 15, 0.1997574092]
      - [16, 15, 1, 1, 0.0111246372]
      - [16, 15, 2, 1, 1.04772e-05]
      - [16, 15, 4, 1, -0.000270641]
      - [16, 15, 6, 1, 2.52866e-05]
      - [16, 15, 7, 1, -0.0021870077]
      - [16, 15, 10, 1, -0.0026760043]
      - [16, 15, 12, 1, -0.0016742198]
      - [16, 15, 14, 1, -0.0006013908]
      - [16, 15, 2, 2, 0.0016334683]
      - [16, 15, 4, 2, -0.0120455385]
      - [16, 15, 6, 2, 0.0009026535]
      - [16, 15, 7, 2, -0.0021305397]
      - [16, 15, 10, 2, -0.0001408407]
      - [16, 15, 12, 2, 0.0002056865]
      - [16, 15, 14, 2, 0.0080951802]
      - [16, 15, 3, 3, -0.008299774]
      - [16, 15, 5, 3, -0.0029870284]
      - [16, 15, 8, 3, -0.0004049441]
      - [16, 15, 9, 3, 0.0008458978]
      - [16, 15, 11, 3, 0.0007978652]
      - [16, 15, 13, 3, -0.0007057381]
      - [16, 15, 15, 3, 0.007788033]
      - [16, 15, 16, 3, -0.0105237768]
      - [16, 15, 4, 4, 0.0069323098]
      - [16, 15, 6, 4, 0.0106362419]
      - [16, 15, 7, 4, 0.0008966534]
      - [16, 15, 10, 4, 0.0008710681]
      - [16, 15, 12, 4, -0.0006772259]
      - [16, 15, 14, 4, -0.0007309139]
      - [16, 15, 5, 5, 0.0083028624]
      - [16, 15, 8, 5, 0.0012033556]
      - [16, 15, 9, 5, -0.0004925495]
      - [16, 15, 11, 5, 0.0007154444]
      - [16, 15, 13, 5, -0.0009196343]
      - [16, 15, 15, 5, 0.0109929714]
      - [16, 15, 16, 5, 0.0081585513]
      - [16, 15, 6, 6, -0.0075617646]
      - [16, 15, 7, 6, 0.0001115346]
      - [16, 15, 10, 6, 0.0013296767]
      - [16, 15, 12, 6, -1.1564e-06]
      - [16, 15, 14, 6, -0.0094017244]
      - [16, 15, 7, 7, 0.0002756794]
      - [16, 15, 10, 7, 0.0016863514]
      - [16, 15, 12, 7, -0.0125103732]
      - [16, 15, 14, 7, -0.0004665212]
      - [16, 15, 8, 8, -0.001549477]
      - [16, 15, 9, 8, -0.0116460059]
      - [16, 15, 11, 8, 0.0063690775]
      - [16, 15, 13, 8, 0.0102695994]
      - [16, 15, 15, 8, 0.0018302703]
      - [16, 15, 16, 8, 0.00030777]
      - [16, 15, 9, 9, -0.0028002151]
      - [16, 15, 11, 9, -0.0076746161]
      - [16, 15, 13, 9, -0.0024524378]
      - [16, 15, 15, 9, 0.0001148486]
      - [16, 15, 16, 9, -0.0003294539]
      - [16, 15, 10, 10, 0.0023195292]
      - [16, 15, 12, 10, -0.0136935884]
      - [16, 15, 14, 10, 0.0006369341]
      - [16, 15, 11, 11, 0.0112770907]
      - [16, 15, 13, 11, 0.0117500517]
      - [16, 15, 15, 11, 0.0015702816]
      - [16, 15, 16, 11, 0.0027835736]
      - [16, 15, 12, 12, -0.016804824]
      - [16, 15, 14, 12, 0.0020939023]
      - [16, 15, 13, 13, 0.0082073427]
      - [16, 15, 15, 13, 0.0002295484]
      - [16, 15, 16, 13, 0.0011523727]
      - [16, 15, 14, 14, -0.0021514038]
      - [16, 15, 15, 15, -0.0034030298]
      - [16, 15, 16, 15, 0.0230460023]
      - [17, 15, 3, 1, 7.73176e-05]
      - [17, 15, 5, 1, 0.0004561157]
      - [17, 15, 8, 1, 0.0007174794]
      - [17, 15, 9, 1, -8.26868e-05]
      - [17, 15, 11, 1, 0.0002283064]
      - [17, 15, 13, 1, 0.0002977109]
      - [17, 15, 15, 1, 0.0002577987]
      - [17, 15, 16, 1, 0.0001986479]
      - [17, 15, 3, 2, 0.0016289124]
      - [17, 15, 5, 2, 0.0012012326]
      - [17, 15, 8, 2, 0.0013318048]
      - [17, 15, 9, 2, 0.0006354694]
      - [17, 15, 11, 2, -4.65074e-05]
      - [17, 15, 13, 2, 0.0005664101]
      - [17, 15, 15, 2, 0.0003106445]
      - [17, 15, 16, 2, 0.0032470317]
      - [17, 15, 4, 3, 0.0013645077]
      - [17, 15, 6, 3, -0.0010151054]
      - [17, 15, 7, 3, -0.0016669794]
      - [17, 15, 10, 3, 0.0007875854]
      - [17, 15, 12, 3, 0.0001099991]
      - [17, 15, 14, 3, -0.0007116184]
      - [17, 15, 17, 3, -0.0007469412]
      - [17, 15, 5, 4, -0.0010246583]
      - [17, 15, 8, 4, -0.0014999986]
      - [17, 15, 9, 4, 0.0017869757]
      - [17, 15, 11, 4, -8.34935e-05]
      - [17, 15, 13, 4, 0.0001532546]
      - [17, 15, 15, 4, -0.0025614888]
      - [17, 15, 16, 4, -0.0011025206]
      - [17, 15, 6, 5, -0.0017116409]
      - [17, 15, 7, 5, -0.0001003992]
      - [17, 15, 10, 5, 0.000474486]
      - [17, 15, 12, 5, -0.0009508474]
      - [17, 15, 14, 5, 0.0002905069]
      - [17, 15, 17, 5, 0.0006510202]
      - [17, 15, 8, 6, 0.0014917475]
      - [17, 15, 9, 6, 0.0008885655]
      - [17, 15, 11, 6, -0.0008890059]
      - [17, 15, 13, 6, -4.30965e-05]
      - [17, 15, 15, 6, 0.0014398805]
      - [17, 15, 16, 6, -0.0034392106]
      - [17, 15, 8, 7, 0.0002276547]
      - [17, 15, 9, 7, 0.0010072348]
      - [17, 15, 11, 7, -0.0016715738]
      - [17, 15, 13, 7, -0.001860179]
      - [17, 15, 15, 7, -0.0010979726]
      - [17, 15, 16, 7, -0.0003876348]
      - [17, 15, 10, 8, 4.95367e-05]
      - [17, 15, 12, 8, 0.0029221402]
      - [17, 15, 14, 8, -0.001637657]
      - [17, 15, 17, 8, 0.0006251229]
      - [17, 15, 10, 9, 0.0021200899]
      - [17, 15, 12, 9, 0.0018498888]
      - [17, 15, 14, 9, 0.0006281236]
      - [17, 15, 17, 9, 0.0014890314]
      - [17, 15, 11, 10, -0.0012070565]
      - [17, 15, 13, 10, -0.002055906]
      - [17, 15, 15, 10, 0.0001192707]
      - [17, 15, 16, 10, -0.0013728056]
      - [17, 15, 12, 11, 0.0020057221]
      - [17, 15, 14, 11, 0.0025520689]
      - [17, 15, 17, 11, -0.0012714617]
      - [17, 15, 13, 12, -0.0005752989]
      - [17, 15, 15, 12, 0.0010571482]
      - [17, 15, 16, 12, 0.0003713946]
      - [17, 15, 14, 13, -0.0007577384]
      - [17, 15, 17, 13, 0.002515823]
      - [17, 15, 15, 14, 0.0023681461]
      - [17, 15, 16, 14, -0.0002411325]
      - [17, 15, 17, 15, 0.0020115131]
      - [16, 16, 1, 1, 0.1987719612]
      - [16, 16, 2, 1, 0.0002790128]
      - [16, 16, 4, 1, -0.000574946]
      - [16, 16, 6, 1, 0.0002056447]
      - [16, 16, 7, 1, -0.001592739]
      - [16, 16, 10, 1, -0.0004742044]
      - [16, 16, 12, 1, -0.0004490035]
      - [16, 16, 14, 1, -0.0007018457]
      - [16, 16, 2, 2, 0.192834967]
      - [16, 16, 4, 2, -0.0044266119]
      - [16, 16, 6, 2, -0.009621144]
      - [16, 16, 7, 2, -0.0022359807]
      - [16, 16, 10, 2, -0.0003414196]
      - [16, 16, 12, 2, -9.85382e-05]
      - [16, 16, 14, 2, -0.0009484045]
      - [16, 16, 3, 3, 0.1871038047]
      - [16, 16, 5, 3, 0.0064228171]
      - [16, 16, 8, 3, 0.0001323973]
      - [16, 16, 9, 3, -0.0002517652]
      - [16, 16, 11, 3, -0.0005114775]
      - [16, 16, 13, 3, -0.0004206286]
      - [16, 16, 15, 3, -0.0099937639]
      - [16, 16, 16, 3, -0.0011823511]
      - [16, 16, 4, 4, 0.1890211997]
      - [16, 16, 6, 4, 0.0067564547]
      - [16, 16, 7, 4, 0.0012096872]
      - [16, 16, 10, 4, 0.0012499814]
      - [16, 16, 12, 4, -0.0015017028]
      - [16, 16, 14, 4, -0.0082679545]
      - [16, 16, 5, 5, 0.2008449277]
      - [16, 16, 8, 5, 0.00195451]
      - [16, 16, 9, 5, -0.0012496342]
      - [16, 16, 11, 5, 0.0010937407]
      - [16, 16, 13, 5, -0.0004758448]
      - [16, 16, 15, 5, 0.0071131765]
      - [16, 16, 16, 5, 0.0019289172]
      - [16, 16, 6, 6, 0.1920134905]
      - [16, 16, 7, 6, 0.0009341055]
      - [16, 16, 10, 6, 0.0019145723]
      - [16, 16, 12, 6, -0.0001133978]
      - [16, 16, 14, 6, 0.0001425673]
      - [16, 16, 7, 7, 0.1880187394]
      - [16, 16, 10, 7, 0.006550161]
      - [16, 16, 12, 7, 0.0062847832]
      - [16, 16, 14, 7, -0.0009654861]
      - [16, 16, 8, 8, 0.1883866747]
      - [16, 16, 9, 8, -0.0019849575]
      - [16, 16, 11, 8, 0.0110382257]
      - [16, 16, 13, 8, -0.0029787775]
      - [16, 16, 15, 8, 0.0010263334]
      - [16, 16, 16, 8, 7.81761e-05]
      - [16, 16, 9, 9, 0.1842837005]
      - [16, 16, 11, 9, -0.0060504251]
      - [16, 16, 13, 9, -0.0061769279]
      - [16, 16, 15, 9, 0.0002254497]
      - [16, 16, 16, 9, -0.0012963586]
      - [16, 16, 10, 10, 0.2001283048]
      - [16, 16, 12, 10, -0.005378438]
      - [16, 16, 14, 10, -0.0004235378]
      - [16, 16, 11, 11, 0.1816254626]
      - [16, 16, 13, 11, 0.0131906331]
      - [16, 16, 15, 11, 0.0033992312]
      - [16, 16, 16, 11, 0.0022302482]
      - [16, 16, 12, 12, 0.1918650294]
      - [16, 16, 14, 12, 0.0005486962]
      - [16, 16, 13, 13, 0.191606741]
      - [16, 16, 15, 13, 0.0005041109]
      - [16, 16, 16, 13, 0.0026291654]
      - [16, 16, 14, 14, 0.17534732]
      - [16, 16, 15, 15, 0.1902916923]
      - [16, 16, 16, 15, 0.0052313396]
      - [16, 16, 16, 16, 0.2009699564]
      - [17, 16, 3, 1, 0.0002182069]
      - [17, 16, 5, 1, 0.0002001357]
      - [17, 16, 8, 1, 0.0019005017]
      - [17, 16, 9, 1, -0.001653923]
      - [17, 16, 11, 1, -2.53012e-05]
      - [17, 16, 13, 1, -0.0009514667]
      - [17, 16, 15, 1, -0.0003041863]
      - [17, 16, 16, 1, -0.0001023024]
      - [17, 16, 3, 2, 0.0007303563]
      - [17, 16, 5, 2, 0.0118810925]
      - [17, 16, 8, 2, 0.0013358962]
      - [17, 16, 9, 2, 0.0005201636]
      - [17, 16, 11, 2, 0.000600404]
      - [17, 16, 13, 2, -0.0002692906]
      - [17, 16, 15, 2, 0.0073608717]
      - [17, 16, 16, 2, -0.0043993886]
      - [17, 16, 4, 3, -0.0008299138]
      - [17, 16, 6, 3, 0.0078035998]
      - [17, 16, 7, 3, 0.0004768966]
      - [17, 16, 10, 3, 0.0010233103]
      - [17, 16, 12, 3, 0.0003611914]
      - [17, 16, 14, 3, -0.0008613462]
      - [17, 16, 17, 3, -0.0042354418]
      - [17, 16, 5, 4, -0.0009975213]
      - [17, 16, 8, 4, -0.0001480375]
      - [17, 16, 9, 4, 0.001527119]
      - [17, 16, 11, 4, -0.000583751]
      - [17, 16, 13, 4, 0.0001585064]
      - [17, 16, 15, 4, -0.0017851927]
      - [17, 16, 16, 4, -0.0077118797]
      - [17, 16, 6, 5, 0.0049635219]
      - [17, 16, 7, 5, -4.14189e-05]
      - [17, 16, 10, 5, 0.0009337894]
      - [17, 16, 12, 5, -0.0006308354]
      - [17, 16, 14, 5, -0.0047256258]
      - [17, 16, 17, 5, -0.0119344772]
      - [17, 16, 8, 6, 0.000439556]
      - [17, 16, 9, 6, -0.0007738182]
      - [17, 16, 11, 6, -0.0009254458]
      - [17, 16, 13, 6, -6.62959e-05]
      - [17, 16, 15, 6, -0.0068884859]
      - [17, 16, 16, 6, -0.0052661215]
      - [17, 16, 8, 7, -0.0088697445]
      - [17, 16, 9, 7, 0.0002964641]
      - [17, 16, 11, 7, -0.0038544773]
      - [17, 16, 13, 7, 0.0021980768]
      - [17, 16, 15, 7, -0.000954515]
      - [17, 16, 16, 7, 2.8213e-06]
      - [17, 16, 10, 8, 0.004444096]
      - [17, 16, 12, 8, -0.009267701]
      - [17, 16, 14, 8, -0.0006885306]
      - [17, 16, 17, 8, -0.0011012464]
      - [17, 16, 10, 9, -0.0020774826]
      - [17, 16, 12, 9, -0.0032175074]
      - [17, 16, 14, 9, -0.0001147665]
      - [17, 16, 17, 9, 0.0010048092]
      - [17, 16, 11, 10, -0.0056803052]
      - [17, 16, 13, 10, -0.0144528806]
      - [17, 16, 15, 10, -0.0009741512]
      - [17, 16, 16, 10, -0.0009890282]
      - [17, 16, 12, 11, 0.0022458765]
      - [17, 16, 14, 11, 0.000257331]
      - [17, 16, 17, 11, -0.0005457844]
      - [17, 16, 13, 12, 0.0125797042]
      - [17, 16, 15, 12, -0.0003619008]
      - [17, 16, 16, 12, 0.0024560121]
      - [17, 16, 14, 13, -0.000263658]
      - [17, 16, 17, 13, 0.0020066486]
      - [17, 16, 15, 14, -0.0003477951]
      - [17, 16, 16, 14, 0.0095561673]
      - [17, 16, 17, 15, 0.0001270685]
      - [17, 16, 17, 16, 0.0143205881]
      - [17, 17, 1, 1, 0.1874511499]
      - [17, 17, 2, 1, 0.0001789733]
      - [17, 17, 4, 1, 4.70647e-05]
      - [17, 17, 6, 1, -9.06251e-05]
      - [17, 17, 7, 1, -0.0017084796]
      - [17, 17, 10, 1, 0.0020179819]
      - [17, 17, 12, 1, -0.0013499119]
      - [17, 17, 14, 1, 9.72765e-05]
      - [17, 17, 17, 1, -8.69325e-05]
      - [17, 17, 2, 2, 0.187140174]
      - [17, 17, 4, 2, 0.0068548754]
      - [17, 17, 6, 2, 0.007546736]
      - [17, 17, 7, 2, -1.92072e-05]
      - [17, 17, 10, 2, -0.0004455117]
      - [17, 17, 12, 2, -0.0011203177]
      - [17, 17, 14, 2, -0.0119776312]
      - [17, 17, 17, 2, 0.0035898493]
      - [17, 17, 3, 3, 0.1776688842]
      - [17, 17, 5, 3, 0.0088904364]
      - [17, 17, 8, 3, 0.0002355304]
      - [17, 17, 9, 3, -0.000186181]
      - [17, 17, 11, 3, -0.0003298572]
      - [17, 17, 13, 3, 0.0001276017]
      - [17, 17, 15, 3, -0.0029294384]
      - [17, 17, 16, 3, -0.0063658495]
      - [17, 17, 4, 4, 0.2123553645]
      - [17, 17, 6, 4, -0.0010635192]
      - [17, 17, 7, 4, 0.0004802085]
      - [17, 17, 10, 4, 0.0002519506]
      - [17, 17, 12, 4, -0.0009474597]
      - [17, 17, 14, 4, 8.93058e-05]
      - [17, 17, 17, 4, 0.0191231347]
      - [17, 17, 5, 5, 0.1992450648]
      - [17, 17, 8, 5, 0.0008599048]
      - [17, 17, 9, 5, -0.0001172822]
      - [17, 17, 11, 5, 0.0007265029]
      - [17, 17, 13, 5, 0.0004594224]
      - [17, 17, 15, 5, 0.0015312573]
      - [17, 17, 16, 5, -0.0122766451]
      - [17, 17, 6, 6, 0.189575114]
      - [17, 17, 7, 6, 0.0008810092]
      - [17, 17, 10, 6, 0.0008964715]
      - [17, 17, 12, 6, -0.0010134226]
      - [17, 17, 14, 6, -0.0108260432]
      - [17, 17, 17, 6, -0.0003604748]
      - [17, 17, 7, 7, 0.175874234]
      - [17, 17, 10, 7, -0.0046044098]
      - [17, 17, 12, 7, 0.0057825938]
      - [17, 17, 14, 7, -0.0006564142]
      - [17, 17, 17, 7, 0.0002433151]
      - [17, 17, 8, 8, 0.1944835442]
      - [17, 17, 9, 8, -0.0048462472]
      - [17, 17, 11, 8, -0.0077197441]
      - [17, 17, 13, 8, -0.0058264545]
      - [17, 17, 15, 8, 0.0011476637]
      - [17, 17, 16, 8, -0.0005816669]
      - [17, 17, 9, 9, 0.2010611308]
      - [17, 17, 11, 9, -0.0125299782]
      - [17, 17, 13, 9, 0.0198831224]
      - [17, 17, 15, 9, 0.0005808246]
      - [17, 17, 16, 9, 0.0002221644]
      - [17, 17, 10, 10, 0.193023176]
      - [17, 17, 12, 10, -0.0110056162]
      - [17, 17, 14, 10, 0.0002027964]
      - [17, 17, 17, 10, -0.0009509244]
      - [17, 17, 11, 11, 0.1821835738]
      - [17, 17, 13, 11, -0.010604581]
      - [17, 17, 15, 11, -0.0002097151]
      - [17, 17, 16, 11, 0.0001182611]
      - [17, 17, 12, 12, 0.1784148609]
      - [17, 17, 14, 12, 0.0010789181]
      - [17, 17, 17, 12, -0.0002886139]
      - [17, 17, 13, 13, 0.2022475186]
      - [17, 17, 15, 13, 0.001587959]
      - [17, 17, 16, 13, 0.0014009776]
      - [17, 17, 14, 14, 0.1808095029]
      - [17, 17, 17, 14, -0.0024574833]
      - [17, 17, 15, 15, 0.17051325]
      - [17, 17, 16, 15, 0.0004002578]
      - [17, 17, 16, 16, 0.1829962915]
      - [17, 17, 17, 17, 0.21626925]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -756.7504236617059}
      label: '|G>'
      superposition:
      - [0.994219076548456, (1a)+, (2a)+, (3a)+, (4a)+, (5a)+, (6a)+, (7a)+, (1b)+,
        (2b)+, (3b)+, (4b)+, (5b)+, (6b)+, (7b)+, '|vacuum>']
      - [-0.10737051656361, (9a)+, (9b)+, (4b), (4a), (1a)+, (2a)+, (3a)+, (4a)+,
        (5a)+, (6a)+, (7a)+, (1b)+, (2b)+, (3b)+, (4b)+, (5b)+, (6b)+, (7b)+, '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 14
  n_orbitals: 17
  scf_energy: {units: hartree, value: -756.6094182}
  scf_energy_offset: {units: hartree, value: -1845.79388607}


==> anc/src/examples/plots/C20/c20_fullerene_ccpvdz_8_4_4.nw <==
title "c20_fullerene_ccpvdz_8_4_4"
echo
start c20_fullerene_ccpvdz_8_4_4

permanent_dir /dtemp/emsls50086

memory stack 1600 mb heap 100 mb global 2400 mb noverify

geometry  units bohr print xyz
symmetry c1
c  1.07873310       -0.77831188        3.54803447
c -1.07873310        0.77831188        3.54803447
c  2.95120671        0.55551697        2.19504547
c -2.95120671       -0.55551697        2.19504547
c -0.52373855        3.27957800        2.26865536
c  0.52373855       -3.27957800        2.26865536
c  1.95345047        2.98543099        1.37647564
c -1.95345047       -2.98543099        1.37647564
c  3.57008904       -0.90111608        0.00062580
c -3.57008904        0.90111608        0.00062580
c -2.07197268        3.16709205        0.01120852
c  2.07197268       -3.16709205        0.01120852
c  1.93815651        2.97689617       -1.40105711
c -1.93815651       -2.97689617       -1.40105711
c  2.96199909        0.55280670       -2.21399168
c -2.96199909       -0.55280670       -2.21399168
c -0.52879532        3.22945138       -2.22747084
c  0.52879532       -3.22945138       -2.22747084
c  1.09322414       -0.76315255       -3.55752561
c -1.09322414        0.76315255       -3.55752561
end

basis spherical
   * library cc-pvdz
end

scf
thresh 1.0e-10
tol2e 1.0e-10
rhf
singlet
maxiter 200
end

tce
   ccsd
   maxiter 200
   thresh 1.e-6
   2eorb
   2emet 13
   tilesize 1
end

set tce:print_integrals T
set tce:qorb 8
set tce:qela 4
set tce:qelb 4

task tce energy



==> anc/src/examples/plots/C20/c20_fullerene_ccpvdz_8_4_4.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: cc-pvdz, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 1433.19636565569}
  energy_offset: {units: hartree, value: -1990.11015078}
  fci_energy: {lower: -756.7674839245026, units: hartree, upper: -756.5674839245025,
    value: -756.6674839245026}
  geometry:
    atoms:
    - coords: [1.0787331, -0.77831188, 3.54803447]
      name: c
    - coords: [-1.0787331, 0.77831188, 3.54803447]
      name: c
    - coords: [2.95120671, 0.55551697, 2.19504547]
      name: c
    - coords: [-2.95120671, -0.55551697, 2.19504547]
      name: c
    - coords: [-0.52373855, 3.279578, 2.26865536]
      name: c
    - coords: [0.52373855, -3.279578, 2.26865536]
      name: c
    - coords: [1.95345047, 2.98543099, 1.37647564]
      name: c
    - coords: [-1.95345047, -2.98543099, 1.37647564]
      name: c
    - coords: [3.57008904, -0.90111608, 0.0006258]
      name: c
    - coords: [-3.57008904, 0.90111608, 0.0006258]
      name: c
    - coords: [-2.07197268, 3.16709205, 0.01120852]
      name: c
    - coords: [2.07197268, -3.16709205, 0.01120852]
      name: c
    - coords: [1.93815651, 2.97689617, -1.40105711]
      name: c
    - coords: [-1.93815651, -2.97689617, -1.40105711]
      name: c
    - coords: [2.96199909, 0.5528067, -2.21399168]
      name: c
    - coords: [-2.96199909, -0.5528067, -2.21399168]
      name: c
    - coords: [-0.52879532, 3.22945138, -2.22747084]
      name: c
    - coords: [0.52879532, -3.22945138, -2.22747084]
      name: c
    - coords: [1.09322414, -0.76315255, -3.55752561]
      name: c
    - coords: [-1.09322414, 0.76315255, -3.55752561]
      name: c
    coordinate_system: cartesian
    symmetry: c1
    units: bohr
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -25.8833844908]
      - [3, 1, 0.0307222704]
      - [4, 1, -0.0233153854]
      - [7, 1, -0.0009507749]
      - [2, 2, -25.7671236609]
      - [5, 2, -0.0128958687]
      - [6, 2, -0.0155616498]
      - [8, 2, -0.0337815811]
      - [3, 3, -25.6977636615]
      - [4, 3, -0.0397371429]
      - [7, 3, 0.0038769191]
      - [4, 4, -25.2626672544]
      - [7, 4, -0.1178100939]
      - [5, 5, -25.3328527217]
      - [6, 5, 0.0317997008]
      - [8, 5, 0.0962441911]
      - [6, 6, -25.1184913727]
      - [8, 6, 0.291324609]
      - [7, 7, -25.228942051]
      - [8, 8, -23.8838586676]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 0.2347703016]
      - [2, 1, 2, 1, 0.0053651509]
      - [3, 1, 1, 1, 0.0015974187]
      - [3, 1, 3, 1, 0.0126044698]
      - [3, 1, 2, 2, 0.0085797005]
      - [4, 1, 1, 1, 0.0008181054]
      - [4, 1, 3, 1, 0.0004550997]
      - [4, 1, 4, 1, 0.0072961996]
      - [4, 1, 2, 2, 0.0001615225]
      - [4, 1, 3, 3, -0.0002726734]
      - [5, 1, 2, 1, -0.0002716934]
      - [5, 1, 5, 1, 0.0244222243]
      - [5, 1, 3, 2, 0.0005727174]
      - [5, 1, 4, 2, -0.0021863199]
      - [6, 1, 2, 1, 0.0010779705]
      - [6, 1, 5, 1, -0.0138327137]
      - [6, 1, 6, 1, 0.0508965749]
      - [6, 1, 3, 2, 0.0005154488]
      - [6, 1, 4, 2, -0.0079219271]
      - [6, 1, 5, 3, 0.0066797151]
      - [6, 1, 5, 4, 0.0004258885]
      - [7, 1, 1, 1, 0.0002120698]
      - [7, 1, 3, 1, 1.26599e-05]
      - [7, 1, 4, 1, 0.0067495385]
      - [7, 1, 7, 1, 0.013676416]
      - [7, 1, 2, 2, -0.0009616336]
      - [7, 1, 5, 2, 0.0155859604]
      - [7, 1, 6, 2, -0.0107958637]
      - [7, 1, 3, 3, 0.0001876428]
      - [7, 1, 4, 3, 0.0018553125]
      - [7, 1, 4, 4, 0.000936462]
      - [7, 1, 5, 5, 0.0004364414]
      - [7, 1, 6, 5, -4.02683e-05]
      - [7, 1, 6, 6, -0.0002563]
      - [8, 1, 2, 1, -0.0001752498]
      - [8, 1, 5, 1, -0.0036181894]
      - [8, 1, 6, 1, -0.0129477427]
      - [8, 1, 8, 1, 0.0146730865]
      - [8, 1, 3, 2, -0.0004631391]
      - [8, 1, 4, 2, 0.0090792391]
      - [8, 1, 7, 2, -0.006257267]
      - [8, 1, 5, 3, 0.0094177885]
      - [8, 1, 6, 3, 0.0019572358]
      - [8, 1, 5, 4, 0.0004687251]
      - [8, 1, 6, 4, -0.0004059873]
      - [8, 1, 7, 5, -0.0002224551]
      - [8, 1, 7, 6, 0.0003417209]
      - [2, 2, 1, 1, 0.2037523725]
      - [2, 2, 2, 2, 0.2253974314]
      - [3, 2, 2, 1, 0.0046136817]
      - [3, 2, 3, 2, 0.0111280134]
      - [4, 2, 2, 1, -0.0003169645]
      - [4, 2, 3, 2, -0.0004190521]
      - [4, 2, 4, 2, 0.0150768034]
      - [5, 2, 1, 1, 0.0005382306]
      - [5, 2, 3, 1, 0.0002955489]
      - [5, 2, 4, 1, 0.0063612247]
      - [5, 2, 2, 2, -0.0012279204]
      - [5, 2, 5, 2, 0.0269461364]
      - [5, 2, 3, 3, 0.0003139171]
      - [5, 2, 4, 3, 0.0028112987]
      - [5, 2, 4, 4, 0.0008573516]
      - [6, 2, 1, 1, 0.0003302707]
      - [6, 2, 3, 1, 6.86995e-05]
      - [6, 2, 4, 1, -0.0033427193]
      - [6, 2, 2, 2, 0.0012135248]
      - [6, 2, 5, 2, -0.0157445297]
      - [6, 2, 6, 2, 0.0157864241]
      - [6, 2, 3, 3, -0.000519557]
      - [6, 2, 4, 3, -0.0010763214]
      - [6, 2, 4, 4, -0.0011325343]
      - [6, 2, 5, 5, -0.0001733985]
      - [7, 2, 2, 1, 0.0003177227]
      - [7, 2, 5, 1, 0.0088254436]
      - [7, 2, 6, 1, 0.0169159524]
      - [7, 2, 3, 2, 0.0005725074]
      - [7, 2, 4, 2, -0.0149419584]
      - [7, 2, 7, 2, 0.039591174]
      - [7, 2, 5, 3, -0.0023866159]
      - [7, 2, 6, 3, -0.0172484229]
      - [7, 2, 5, 4, 6.60836e-05]
      - [7, 2, 6, 4, -0.0003768505]
      - [8, 2, 1, 1, 0.0006479569]
      - [8, 2, 3, 1, -9.28853e-05]
      - [8, 2, 4, 1, 0.0068187577]
      - [8, 2, 7, 1, 0.0070197632]
      - [8, 2, 2, 2, 3.8697e-06]
      - [8, 2, 5, 2, 0.0084086961]
      - [8, 2, 6, 2, -0.0047094537]
      - [8, 2, 8, 2, 0.0092393245]
      - [8, 2, 3, 3, -9.35755e-05]
      - [8, 2, 4, 3, 0.00540754]
      - [8, 2, 7, 3, 0.0060777658]
      - [8, 2, 4, 4, 0.0001999019]
      - [8, 2, 7, 4, 0.0002097561]
      - [8, 2, 5, 5, 0.0006691936]
      - [8, 2, 6, 5, -0.0001374958]
      - [8, 2, 6, 6, -0.0001618356]
      - [8, 2, 7, 7, -2.34267e-05]
      - [3, 3, 1, 1, 0.2004272707]
      - [3, 3, 3, 1, -0.0067922816]
      - [3, 3, 2, 2, 0.1992396296]
      - [3, 3, 3, 3, 0.212590243]
      - [4, 3, 1, 1, 0.0007699329]
      - [4, 3, 3, 1, -0.0002737803]
      - [4, 3, 4, 1, 0.0031703563]
      - [4, 3, 2, 2, 0.0002501051]
      - [4, 3, 3, 3, 0.0001395393]
      - [4, 3, 4, 3, 0.0095065152]
      - [5, 3, 2, 1, 0.0003259644]
      - [5, 3, 5, 1, -0.0220107568]
      - [5, 3, 3, 2, -0.0003448539]
      - [5, 3, 4, 2, 0.0055455622]
      - [5, 3, 5, 3, 0.0325450724]
      - [6, 3, 2, 1, 3.28512e-05]
      - [6, 3, 5, 1, -0.0165061802]
      - [6, 3, 6, 1, 0.0016119744]
      - [6, 3, 3, 2, -0.0011711325]
      - [6, 3, 4, 2, 0.0075616457]
      - [6, 3, 5, 3, 0.019101545]
      - [6, 3, 6, 3, 0.0253907526]
      - [6, 3, 5, 4, 0.0011113535]
      - [7, 3, 1, 1, 0.0004983422]
      - [7, 3, 3, 1, 0.0001921732]
      - [7, 3, 4, 1, 0.0034951511]
      - [7, 3, 7, 1, 0.015155993]
      - [7, 3, 2, 2, -0.0014500305]
      - [7, 3, 5, 2, 0.0243731553]
      - [7, 3, 6, 2, -0.0203652515]
      - [7, 3, 3, 3, 0.0003717126]
      - [7, 3, 4, 3, 0.0051324744]
      - [7, 3, 7, 3, 0.033796805]
      - [7, 3, 4, 4, 0.0013854458]
      - [7, 3, 5, 5, 0.0003854291]
      - [7, 3, 6, 5, 5.3049e-06]
      - [7, 3, 6, 6, 0.0007868151]
      - [8, 3, 2, 1, -0.0005139333]
      - [8, 3, 5, 1, 0.0099463469]
      - [8, 3, 6, 1, -0.0152870885]
      - [8, 3, 8, 1, 0.0018351867]
      - [8, 3, 3, 2, -0.0007774425]
      - [8, 3, 4, 2, 0.0069157298]
      - [8, 3, 7, 2, -0.0077463039]
      - [8, 3, 5, 3, -0.005572345]
      - [8, 3, 6, 3, 0.0023834854]
      - [8, 3, 8, 3, 0.0148161949]
      - [8, 3, 5, 4, 2.72886e-05]
      - [8, 3, 6, 4, -0.0004199383]
      - [8, 3, 7, 5, 0.000111406]
      - [8, 3, 7, 6, 0.0012148996]
      - [4, 4, 1, 1, 0.1904568777]
      - [4, 4, 3, 1, 0.0006526709]
      - [4, 4, 4, 1, 3.35631e-05]
      - [4, 4, 2, 2, 0.1950954446]
      - [4, 4, 3, 3, 0.2003831965]
      - [4, 4, 4, 3, -0.000387659]
      - [4, 4, 4, 4, 0.2180222231]
      - [5, 4, 2, 1, 0.0023343933]
      - [5, 4, 5, 1, -0.0008711531]
      - [5, 4, 3, 2, -0.0021915696]
      - [5, 4, 4, 2, -1.82991e-05]
      - [5, 4, 5, 3, 0.0007671677]
      - [5, 4, 5, 4, 0.009668411]
      - [6, 4, 2, 1, 0.0001055312]
      - [6, 4, 5, 1, -0.0004199087]
      - [6, 4, 6, 1, -0.0002286758]
      - [6, 4, 3, 2, 0.0029942446]
      - [6, 4, 4, 2, -0.0001920645]
      - [6, 4, 5, 3, 0.0008601817]
      - [6, 4, 6, 3, 0.0003040005]
      - [6, 4, 5, 4, 0.0006152561]
      - [6, 4, 6, 4, 0.0124564364]
      - [7, 4, 1, 1, 0.0011772046]
      - [7, 4, 3, 1, 0.0018199551]
      - [7, 4, 4, 1, 0.0004601445]
      - [7, 4, 7, 1, 0.0004801189]
      - [7, 4, 2, 2, -0.0020829118]
      - [7, 4, 5, 2, 0.0009411087]
      - [7, 4, 6, 2, -0.0005300757]
      - [7, 4, 3, 3, 0.0033446375]
      - [7, 4, 4, 3, 0.0005393721]
      - [7, 4, 7, 3, 0.0009783943]
      - [7, 4, 4, 4, -0.0004370611]
      - [7, 4, 7, 4, 0.0091810858]
      - [7, 4, 5, 5, 0.0006799197]
      - [7, 4, 6, 5, 0.0005880372]
      - [7, 4, 6, 6, -0.0014819378]
      - [8, 4, 2, 1, 0.0054979216]
      - [8, 4, 5, 1, 0.0010367456]
      - [8, 4, 6, 1, -0.0019869389]
      - [8, 4, 8, 1, 0.0002281318]
      - [8, 4, 3, 2, 0.0080794895]
      - [8, 4, 4, 2, -8.99414e-05]
      - [8, 4, 7, 2, -0.0006570044]
      - [8, 4, 5, 3, -0.0002930843]
      - [8, 4, 6, 3, -0.0007979211]
      - [8, 4, 8, 3, 8.83677e-05]
      - [8, 4, 5, 4, 0.0039094833]
      - [8, 4, 6, 4, 0.0104901815]
      - [8, 4, 8, 4, 0.0210534647]
      - [8, 4, 7, 5, 0.0014140655]
      - [8, 4, 7, 6, -0.0090717062]
      - [5, 5, 1, 1, 0.204578465]
      - [5, 5, 3, 1, -0.0083226615]
      - [5, 5, 4, 1, 8.70821e-05]
      - [5, 5, 2, 2, 0.2004781396]
      - [5, 5, 5, 2, 0.0006191573]
      - [5, 5, 3, 3, 0.206684698]
      - [5, 5, 4, 3, 0.0006253896]
      - [5, 5, 4, 4, 0.1944939535]
      - [5, 5, 5, 5, 0.2115099529]
      - [6, 5, 1, 1, -0.0077763078]
      - [6, 5, 3, 1, -0.0064443833]
      - [6, 5, 4, 1, -0.000336854]
      - [6, 5, 2, 2, -0.0074122334]
      - [6, 5, 5, 2, -0.0001464411]
      - [6, 5, 6, 2, -0.0002821812]
      - [6, 5, 3, 3, 0.0062859971]
      - [6, 5, 4, 3, 0.0002772531]
      - [6, 5, 4, 4, 0.0023016224]
      - [6, 5, 5, 5, 0.0006572223]
      - [6, 5, 6, 5, 0.0095759664]
      - [7, 5, 2, 1, 0.0040703524]
      - [7, 5, 5, 1, 0.0004566168]
      - [7, 5, 6, 1, 0.0001905024]
      - [7, 5, 3, 2, 0.005679273]
      - [7, 5, 4, 2, 1.84971e-05]
      - [7, 5, 7, 2, 0.0001064949]
      - [7, 5, 5, 3, -0.0002239661]
      - [7, 5, 6, 3, -0.0003990176]
      - [7, 5, 5, 4, -0.0005302753]
      - [7, 5, 6, 4, 0.0004353308]
      - [7, 5, 7, 5, 0.0094686237]
      - [8, 5, 1, 1, -0.0045993221]
      - [8, 5, 3, 1, 0.0107575873]
      - [8, 5, 4, 1, 0.0007216891]
      - [8, 5, 7, 1, 0.0003062222]
      - [8, 5, 2, 2, 0.0061922321]
      - [8, 5, 5, 2, 0.0008372759]
      - [8, 5, 6, 2, -0.0004051027]
      - [8, 5, 8, 2, 0.0002260836]
      - [8, 5, 3, 3, -0.0041303302]
      - [8, 5, 4, 3, 0.0003029699]
      - [8, 5, 7, 3, 0.0007861112]
      - [8, 5, 4, 4, 0.0019740374]
      - [8, 5, 7, 4, 0.0057110632]
      - [8, 5, 5, 5, -0.0098561712]
      - [8, 5, 6, 5, -0.0022423607]
      - [8, 5, 8, 5, 0.0175157524]
      - [8, 5, 6, 6, -0.0020846459]
      - [8, 5, 7, 7, 0.0071865918]
      - [6, 6, 1, 1, 0.2163888504]
      - [6, 6, 3, 1, -0.000611044]
      - [6, 6, 4, 1, -9.92673e-05]
      - [6, 6, 2, 2, 0.1959173183]
      - [6, 6, 5, 2, 0.000242222]
      - [6, 6, 6, 2, -1.64678e-05]
      - [6, 6, 3, 3, 0.1985956022]
      - [6, 6, 4, 3, 0.0003948206]
      - [6, 6, 4, 4, 0.1943795006]
      - [6, 6, 5, 5, 0.1952892164]
      - [6, 6, 6, 5, -0.0003355478]
      - [6, 6, 6, 6, 0.2118558104]
      - [7, 6, 2, 1, -0.0027797823]
      - [7, 6, 5, 1, -0.0002083732]
      - [7, 6, 6, 1, -0.001113131]
      - [7, 6, 3, 2, -0.0084853013]
      - [7, 6, 4, 2, 0.0004396682]
      - [7, 6, 7, 2, -0.0009228665]
      - [7, 6, 5, 3, 0.0001858487]
      - [7, 6, 6, 3, 0.0012081041]
      - [7, 6, 5, 4, 0.0016075535]
      - [7, 6, 6, 4, -0.0032612112]
      - [7, 6, 7, 5, -0.000890893]
      - [7, 6, 7, 6, 0.0098985129]
      - [8, 6, 1, 1, -0.014387785]
      - [8, 6, 3, 1, -0.0050711901]
      - [8, 6, 4, 1, -0.0007812597]
      - [8, 6, 7, 1, 0.0003731773]
      - [8, 6, 2, 2, -0.0078552575]
      - [8, 6, 5, 2, 0.0003675548]
      - [8, 6, 6, 2, -0.0010244743]
      - [8, 6, 8, 2, -0.0004100783]
      - [8, 6, 3, 3, 0.0012628418]
      - [8, 6, 4, 3, -0.0005121876]
      - [8, 6, 7, 3, 0.0011197927]
      - [8, 6, 4, 4, 0.0090499202]
      - [8, 6, 7, 4, -0.0032733366]
      - [8, 6, 5, 5, -0.0021456598]
      - [8, 6, 6, 5, 0.0056468255]
      - [8, 6, 8, 5, -0.0033530778]
      - [8, 6, 6, 6, -0.005397163]
      - [8, 6, 8, 6, 0.012615783]
      - [8, 6, 7, 7, -0.005843491]
      - [7, 7, 1, 1, 0.1977933524]
      - [7, 7, 3, 1, 0.0066075153]
      - [7, 7, 4, 1, 0.0002599067]
      - [7, 7, 7, 1, -0.0009197571]
      - [7, 7, 2, 2, 0.2153119842]
      - [7, 7, 5, 2, -0.0011453476]
      - [7, 7, 6, 2, 0.0008665343]
      - [7, 7, 3, 3, 0.2008512857]
      - [7, 7, 4, 3, 0.0004882062]
      - [7, 7, 7, 3, -0.0015689829]
      - [7, 7, 4, 4, 0.1924569206]
      - [7, 7, 7, 4, 0.0023552398]
      - [7, 7, 5, 5, 0.1958929351]
      - [7, 7, 6, 5, -0.0020757936]
      - [7, 7, 6, 6, 0.1928514859]
      - [7, 7, 7, 7, 0.2138300079]
      - [8, 7, 2, 1, 0.0022726916]
      - [8, 7, 5, 1, -0.0006468147]
      - [8, 7, 6, 1, 0.00042302]
      - [8, 7, 8, 1, 0.0003264784]
      - [8, 7, 3, 2, -0.0007616118]
      - [8, 7, 4, 2, 3.62936e-05]
      - [8, 7, 7, 2, -0.0001427736]
      - [8, 7, 5, 3, 0.0007502823]
      - [8, 7, 6, 3, 0.0012399868]
      - [8, 7, 8, 3, 0.0003160317]
      - [8, 7, 5, 4, 0.0048633046]
      - [8, 7, 6, 4, -0.0037499729]
      - [8, 7, 8, 4, 0.0005184072]
      - [8, 7, 7, 5, 0.0009102763]
      - [8, 7, 7, 6, 0.0003424994]
      - [8, 7, 8, 7, 0.0061274027]
      - [8, 8, 1, 1, 0.19543725]
      - [8, 8, 3, 1, -8.77951e-05]
      - [8, 8, 4, 1, 0.0004259557]
      - [8, 8, 7, 1, 0.0014114435]
      - [8, 8, 2, 2, 0.1871396734]
      - [8, 8, 5, 2, 0.0014823925]
      - [8, 8, 6, 2, -0.0013514242]
      - [8, 8, 8, 2, 0.0007271988]
      - [8, 8, 3, 3, 0.1900342665]
      - [8, 8, 4, 3, -6.48188e-05]
      - [8, 8, 7, 3, 0.0020724065]
      - [8, 8, 4, 4, 0.1970269885]
      - [8, 8, 7, 4, -0.000153068]
      - [8, 8, 5, 5, 0.1934103769]
      - [8, 8, 6, 5, -0.0045044524]
      - [8, 8, 8, 5, -0.0055107668]
      - [8, 8, 6, 6, 0.1880652835]
      - [8, 8, 8, 6, 0.0012962357]
      - [8, 8, 7, 7, 0.1816961163]
      - [8, 8, 8, 8, 0.2044843113]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -756.6674839245026}
      label: '|G>'
      superposition:
      - [0.981058941890821, (1a)+, (2a)+, (3a)+, (4a)+, (1b)+, (2b)+, (3b)+, (4b)+,
        '|vacuum>']
      - [-0.105279673422548, (5a)+, (5b)+, (3b), (3a), (1a)+, (2a)+, (3a)+, (4a)+,
        (1b)+, (2b)+, (3b)+, (4b)+, '|vacuum>']
      - [-0.124659840232888, (6a)+, (6b)+, (1b), (1a), (1a)+, (2a)+, (3a)+, (4a)+,
        (1b)+, (2b)+, (3b)+, (4b)+, '|vacuum>']
      - [-0.104400513088849, (7a)+, (7b)+, (2b), (2a), (1a)+, (2a)+, (3a)+, (4a)+,
        (1b)+, (2b)+, (3b)+, (4b)+, '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 8
  n_orbitals: 8
  scf_energy: {units: hartree, value: -756.6094182}
  scf_energy_offset: {units: hartree, value: -1990.11015078}


==> anc/src/examples/plots/C20/c20_ring_ccpvdz_17_7_7.nw <==
title "c20_ring_ccpvdz_17_7_7"
echo
start c20_ring_ccpvdz_17_7_7

permanent_dir /dtemp/emsls50086

memory stack 1600 mb heap 100 mb global 2400 mb noverify

geometry  units bohr print xyz
symmetry c1
C  7.73374100        0.00000000        0.00000000
C -7.73374100        0.00000000        0.00000000
C  6.25583800        4.54721400        0.00000000
C -6.25583800       -4.54721400        0.00000000
C  2.39156700        7.36013600        0.00000000
C -2.39156700       -7.36013600        0.00000000
C -2.38784900        7.35905500        0.00000000
C  2.38784900       -7.35905500        0.00000000
C -6.25441600        4.54691000        0.00000000
C  6.25441600       -4.54691000        0.00000000
C  7.38216200        2.30534500        0.00000000
C -7.38216200       -2.30534500        0.00000000
C  4.61929400        6.20889700        0.00000000
C -4.61929400       -6.20889700        0.00000000
C  0.09013800        7.73924500        0.00000000
C -0.09013800       -7.73924500        0.00000000
C -4.47097500        6.31149500        0.00000000
C  4.47097500       -6.31149500        0.00000000
C -7.32798600        2.47646000        0.00000000
C  7.32798600       -2.47646000        0.00000000
end

basis spherical
   * library cc-pvdz
end

scf
thresh 1.0e-10
tol2e 1.0e-10
rhf
singlet
maxiter 200
end

tce
   ccsd
   maxiter 200
   thresh 1.e-6
   2eorb
   2emet 13
   tilesize 1
end

set tce:print_integrals T
set tce:qorb 17
set tce:qela 7
set tce:qelb 7

task tce energy



==> anc/src/examples/plots/C20/c20_ring_ccpvdz_17_7_7.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2681968
refund: Number of nodes          = 8
refund: Number of cores per node = 16
refund: Number of cores          = 128
refund: Amount of time requested = 2:00
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/C20
 
Processor list
 
g[1006,1194,1264,1283-1284,1319,1322-1323]
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/C20/c20_ring_ccpvdz_17_7_7.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
title "c20_ring_ccpvdz_17_7_7"
echo
start c20_ring_ccpvdz_17_7_7

permanent_dir /dtemp/emsls50086

memory stack 1600 mb heap 100 mb global 2400 mb noverify

geometry  units bohr print xyz
symmetry c1
C  7.73374100        0.00000000        0.00000000
C -7.73374100        0.00000000        0.00000000
C  6.25583800        4.54721400        0.00000000
C -6.25583800       -4.54721400        0.00000000
C  2.39156700        7.36013600        0.00000000
C -2.39156700       -7.36013600        0.00000000
C -2.38784900        7.35905500        0.00000000
C  2.38784900       -7.35905500        0.00000000
C -6.25441600        4.54691000        0.00000000
C  6.25441600       -4.54691000        0.00000000
C  7.38216200        2.30534500        0.00000000
C -7.38216200       -2.30534500        0.00000000
C  4.61929400        6.20889700        0.00000000
C -4.61929400       -6.20889700        0.00000000
C  0.09013800        7.73924500        0.00000000
C -0.09013800       -7.73924500        0.00000000
C -4.47097500        6.31149500        0.00000000
C  4.47097500       -6.31149500        0.00000000
C -7.32798600        2.47646000        0.00000000
C  7.32798600       -2.47646000        0.00000000
end

basis spherical
   * library cc-pvdz
end

scf
thresh 1.0e-10
tol2e 1.0e-10
rhf
singlet
maxiter 200
end

tce
   ccsd
   maxiter 200
   thresh 1.e-6
   2eorb
   2emet 13
   tilesize 1
end

set tce:print_integrals T
set tce:qorb 17
set tce:qela 7
set tce:qelb 7

task tce energy

================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g1006
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 11:42:10 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/C20/c20_ring_ccpvdz_17_7_7.nw
    prefix          = c20_ring_ccpvdz_17_7_7.
    data base       = /dtemp/emsls50086/c20_ring_ccpvdz_17_7_7.db
    status          = startup
    nproc           =      128
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107200 doubles =    100.0 Mbytes
    stack    =  209715197 doubles =   1600.0 Mbytes
    global   =  314572800 doubles =   2400.0 Mbytes (distinct from heap & stack)
    total    =  537395197 doubles =   4100.0 Mbytes
    verify   = no 
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = /dtemp/emsls50086
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 
                              c20_ring_ccpvdz_17_7_7
                              ----------------------
 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
  no constraints, skipping   0.000000000000000E+000
  no constraints, skipping   0.000000000000000E+000
 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in a.u. (scale by  1.000000000 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 C                    6.0000     7.73374100     0.00000000     0.00000000
    2 C                    6.0000    -7.73374100     0.00000000     0.00000000
    3 C                    6.0000     6.25583800     4.54721400     0.00000000
    4 C                    6.0000    -6.25583800    -4.54721400     0.00000000
    5 C                    6.0000     2.39156700     7.36013600     0.00000000
    6 C                    6.0000    -2.39156700    -7.36013600     0.00000000
    7 C                    6.0000    -2.38784900     7.35905500     0.00000000
    8 C                    6.0000     2.38784900    -7.35905500     0.00000000
    9 C                    6.0000    -6.25441600     4.54691000     0.00000000
   10 C                    6.0000     6.25441600    -4.54691000     0.00000000
   11 C                    6.0000     7.38216200     2.30534500     0.00000000
   12 C                    6.0000    -7.38216200    -2.30534500     0.00000000
   13 C                    6.0000     4.61929400     6.20889700     0.00000000
   14 C                    6.0000    -4.61929400    -6.20889700     0.00000000
   15 C                    6.0000     0.09013800     7.73924500     0.00000000
   16 C                    6.0000    -0.09013800    -7.73924500     0.00000000
   17 C                    6.0000    -4.47097500     6.31149500     0.00000000
   18 C                    6.0000     4.47097500    -6.31149500     0.00000000
   19 C                    6.0000    -7.32798600     2.47646000     0.00000000
   20 C                    6.0000     7.32798600    -2.47646000     0.00000000
 
      Atomic Mass 
      ----------- 
 
      C                 12.000000
 

 Effective nuclear repulsion energy (a.u.)     925.0648956963

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 


                                Z-matrix (autoz)
                                -------- 

 Units are Angstrom for bonds and degrees for angles
 
      Type          Name      I     J     K     L     M      Value
      ----------- --------  ----- ----- ----- ----- ----- ----------
    1 Stretch                  1    11                       1.23404
    2 Stretch                  1    20                       1.32796
    3 Stretch                  2    12                       1.23404
    4 Stretch                  2    19                       1.32796
    5 Stretch                  3    11                       1.32765
    6 Stretch                  3    13                       1.23418
    7 Stretch                  4    12                       1.32765
    8 Stretch                  4    14                       1.23418
    9 Stretch                  5    13                       1.32697
   10 Stretch                  5    15                       1.23428
   11 Stretch                  6    14                       1.32697
   12 Stretch                  6    16                       1.23428
   13 Stretch                  7    15                       1.32664
   14 Stretch                  7    17                       1.23388
   15 Stretch                  8    16                       1.32664
   16 Stretch                  8    18                       1.23388
   17 Stretch                  9    17                       1.32764
   18 Stretch                  9    19                       1.23417
   19 Stretch                 10    18                       1.32764
   20 Stretch                 10    20                       1.23417
   21 Bend                     1    11     3               161.99600
   22 Bend                     1    20    10               161.89729
   23 Bend                     2    12     4               161.99600
   24 Bend                     2    19     9               161.89729
   25 Bend                     3    13     5               161.89220
   26 Bend                     4    14     6               161.89220
   27 Bend                     5    15     7               161.92311
   28 Bend                     6    16     8               161.92311
   29 Bend                     7    17     9               162.00135
   30 Bend                     8    18    10               162.00135
   31 Bend                    11     1    20               162.02392
   32 Bend                    11     3    13               162.11184
   33 Bend                    12     2    19               162.02392
   34 Bend                    12     4    14               162.11184
   35 Bend                    13     5    15               162.02529
   36 Bend                    14     6    16               162.02529
   37 Bend                    15     7    17               162.02584
   38 Bend                    16     8    18               162.02584
   39 Bend                    17     9    19               162.10315
   40 Bend                    18    10    20               162.10315
   41 Torsion                  1    11     3    13           0.00000
   42 Torsion                  1    20    10    18           0.00000
   43 Torsion                  2    12     4    14           0.00000
   44 Torsion                  2    19     9    17           0.00000
   45 Torsion                  3    11     1    20           0.00000
   46 Torsion                  3    13     5    15           0.00000
   47 Torsion                  4    12     2    19           0.00000
   48 Torsion                  4    14     6    16           0.00000
   49 Torsion                  5    13     3    11           0.00000
   50 Torsion                  5    15     7    17           0.00000
   51 Torsion                  6    14     4    12           0.00000
   52 Torsion                  6    16     8    18           0.00000
   53 Torsion                  7    15     5    13           0.00000
   54 Torsion                  7    17     9    19           0.00000
   55 Torsion                  8    16     6    14           0.00000
   56 Torsion                  8    18    10    20           0.00000
   57 Torsion                  9    17     7    15           0.00000
   58 Torsion                  9    19     2    12           0.00000
   59 Torsion                 10    18     8    16           0.00000
   60 Torsion                 10    20     1    11           0.00000
 
 
            XYZ format geometry
            -------------------
    20
 geometry
 C                     4.09251979     0.00000000     0.00000000
 C                    -4.09251979     0.00000000     0.00000000
 C                     3.31044714     2.40628220     0.00000000
 C                    -3.31044714    -2.40628220     0.00000000
 C                     1.26556285     3.89481652     0.00000000
 C                    -1.26556285    -3.89481652     0.00000000
 C                    -1.26359536     3.89424448     0.00000000
 C                     1.26359536    -3.89424448     0.00000000
 C                    -3.30969465     2.40612133     0.00000000
 C                     3.30969465    -2.40612133     0.00000000
 C                     3.90647218     1.21993613     0.00000000
 C                    -3.90647218    -1.21993613     0.00000000
 C                     2.44442529     3.28560703     0.00000000
 C                    -2.44442529    -3.28560703     0.00000000
 C                     0.04769898     4.09543238     0.00000000
 C                    -0.04769898    -4.09543238     0.00000000
 C                    -2.36593825     3.33989956     0.00000000
 C                     2.36593825    -3.33989956     0.00000000
 C                    -3.87780347     1.31048629     0.00000000
 C                     3.87780347    -1.31048629     0.00000000
 
 ==============================================================================
                                internuclear distances
 ------------------------------------------------------------------------------
       center one      |      center two      | atomic units |       a.u.
 ------------------------------------------------------------------------------
   11 C                |   1 C                |     2.33200  |     2.33200
   11 C                |   3 C                |     2.50890  |     2.50890
   12 C                |   2 C                |     2.33200  |     2.33200
   12 C                |   4 C                |     2.50890  |     2.50890
   13 C                |   3 C                |     2.33227  |     2.33227
   13 C                |   5 C                |     2.50761  |     2.50761
   14 C                |   4 C                |     2.33227  |     2.33227
   14 C                |   6 C                |     2.50761  |     2.50761
   15 C                |   5 C                |     2.33244  |     2.33244
   15 C                |   7 C                |     2.50698  |     2.50698
   16 C                |   6 C                |     2.33244  |     2.33244
   16 C                |   8 C                |     2.50698  |     2.50698
   17 C                |   7 C                |     2.33169  |     2.33169
   17 C                |   9 C                |     2.50887  |     2.50887
   18 C                |   8 C                |     2.33169  |     2.33169
   18 C                |  10 C                |     2.50887  |     2.50887
   19 C                |   2 C                |     2.50948  |     2.50948
   19 C                |   9 C                |     2.33223  |     2.33223
   20 C                |   1 C                |     2.50948  |     2.50948
   20 C                |  10 C                |     2.33223  |     2.33223
 ------------------------------------------------------------------------------
                         number of included internuclear distances:         20
 ==============================================================================



 ==============================================================================
                                 internuclear angles
 ------------------------------------------------------------------------------
        center 1       |       center 2       |       center 3       |  degrees
 ------------------------------------------------------------------------------
   11 C                |   1 C                |  20 C                |   162.02
   12 C                |   2 C                |  19 C                |   162.02
   11 C                |   3 C                |  13 C                |   162.11
   12 C                |   4 C                |  14 C                |   162.11
   13 C                |   5 C                |  15 C                |   162.03
   14 C                |   6 C                |  16 C                |   162.03
   15 C                |   7 C                |  17 C                |   162.03
   16 C                |   8 C                |  18 C                |   162.03
   17 C                |   9 C                |  19 C                |   162.10
   18 C                |  10 C                |  20 C                |   162.10
    1 C                |  11 C                |   3 C                |   162.00
    2 C                |  12 C                |   4 C                |   162.00
    3 C                |  13 C                |   5 C                |   161.89
    4 C                |  14 C                |   6 C                |   161.89
    5 C                |  15 C                |   7 C                |   161.92
    6 C                |  16 C                |   8 C                |   161.92
    7 C                |  17 C                |   9 C                |   162.00
    8 C                |  18 C                |  10 C                |   162.00
    2 C                |  19 C                |   9 C                |   161.90
    1 C                |  20 C                |  10 C                |   161.90
 ------------------------------------------------------------------------------
                            number of included internuclear angles:         20
 ==============================================================================



  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  


 Summary of "ao basis" -> "" (spherical)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 *                          cc-pvdz                   on all atoms 


                      Basis "ao basis" -> "ao basis" (spherical)
                      -----
  C (Carbon)
  ----------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  6.66500000E+03  0.000692
  1 S  1.00000000E+03  0.005329
  1 S  2.28000000E+02  0.027077
  1 S  6.47100000E+01  0.101718
  1 S  2.10600000E+01  0.274740
  1 S  7.49500000E+00  0.448564
  1 S  2.79700000E+00  0.285074
  1 S  5.21500000E-01  0.015204
 
  2 S  6.66500000E+03 -0.000146
  2 S  1.00000000E+03 -0.001154
  2 S  2.28000000E+02 -0.005725
  2 S  6.47100000E+01 -0.023312
  2 S  2.10600000E+01 -0.063955
  2 S  7.49500000E+00 -0.149981
  2 S  2.79700000E+00 -0.127262
  2 S  5.21500000E-01  0.544529
 
  3 S  1.59600000E-01  1.000000
 
  4 P  9.43900000E+00  0.038109
  4 P  2.00200000E+00  0.209480
  4 P  5.45600000E-01  0.508557
 
  5 P  1.51700000E-01  1.000000
 
  6 D  5.50000000E-01  1.000000
 


 Summary of "ao basis" -> "ao basis" (spherical)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 C                          cc-pvdz                  6       14   3s2p1d


                                 NWChem SCF Module
                                 -----------------
 
 
                              c20_ring_ccpvdz_17_7_7
 
 

  ao basis        = "ao basis"
  functions       =   280
  atoms           =    20
  closed shells   =    60
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = /dtemp/emsls50086/c20_ring_ccpvdz_17_7_7.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (spherical)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 C                          cc-pvdz                  6       14   3s2p1d



 Forming initial guess at      31.1s


 !! The overlap matrix has   1 vectors deemed linearly dependent with
    eigenvalues:
 2.13D-06
 
 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:        -753.32292216
 
      Non-variational initial energy
      ------------------------------

 Total energy =    -765.640709
 1-e energy   =   -2846.824921
 2-e energy   =    1156.119316
 HOMO         =      -0.191289
 LUMO         =      -0.138304
 

 Starting SCF solution at      32.1s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :          200
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1     -756.4714303351  1.36D+00  3.25D-01      2.8
                 2     -756.6789522453  3.02D-01  4.85D-02      4.4
                 3     -756.6912237213  2.27D-02  5.01D-03      6.7
                 4     -756.6912926816  3.21D-04  7.66D-05     10.5
                 5     -756.6912929371  1.45D-06  4.25D-07     20.0
                 6     -756.6912929371  1.01D-10  1.39D-11     34.8
                 7     -756.6912929371  1.13D-11  2.70D-12     36.3


       Final RHF  results 
       ------------------ 

         Total SCF energy =   -756.691292937074
      One-electron energy =  -2853.389517629309
      Two-electron energy =   1171.633328995964
 Nuclear repulsion energy =    925.064895696271

        Time for solution =     34.4s


             Final eigenvalues
             -----------------

              1      
    1  -11.3127
    2  -11.3126
    3  -11.3125
    4  -11.3123
    5  -11.3123
    6  -11.3119
    7  -11.3119
    8  -11.3115
    9  -11.3114
   10  -11.3112
   11  -11.3097
   12  -11.3094
   13  -11.3094
   14  -11.3090
   15  -11.3089
   16  -11.3085
   17  -11.3085
   18  -11.3083
   19  -11.3082
   20  -11.3081
   21   -1.1646
   22   -1.1572
   23   -1.1571
   24   -1.1343
   25   -1.1343
   26   -1.0977
   27   -1.0976
   28   -1.0503
   29   -1.0501
   30   -1.0084
   31   -0.9721
   32   -0.9266
   33   -0.9264
   34   -0.8685
   35   -0.8684
   36   -0.8174
   37   -0.8173
   38   -0.7816
   39   -0.7814
   40   -0.7684
   41   -0.5729
   42   -0.5722
   43   -0.5595
   44   -0.5594
   45   -0.5593
   46   -0.5592
   47   -0.5197
   48   -0.5196
   49   -0.5189
   50   -0.5188
   51   -0.4526
   52   -0.4526
   53   -0.4503
   54   -0.4503
   55   -0.3600
   56   -0.3598
   57   -0.3563
   58   -0.3561
   59   -0.2899
   60   -0.2860
   61   -0.0372
   62   -0.0335
   63    0.0458
   64    0.0459
   65    0.0478
   66    0.0480
   67    0.1614
   68    0.1615
   69    0.1855
   70    0.1856
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector   21  Occ=2.000000D+00  E=-1.164617D+00
              MO Center= -2.1D-11, -1.5D-11, -4.9D-17, r^2= 1.7D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    58      0.109464   5 C  s                72      0.109464   6 C  s         
    86      0.109527   7 C  s               100      0.109527   8 C  s         
   170      0.109173  13 C  s               184      0.109173  14 C  s         
   198      0.109546  15 C  s               212      0.109546  16 C  s         
   226      0.109130  17 C  s               240      0.109130  18 C  s         
 
 Vector   22  Occ=2.000000D+00  E=-1.157231D+00
              MO Center= -3.8D-12,  1.3D-11,  7.5D-17, r^2= 1.7D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     8      0.511372   1 C  py               22      0.511372   2 C  py        
   260      0.464311  19 C  py              274      0.464311  20 C  py        
   148      0.461324  11 C  py              162      0.461324  12 C  py        
   120      0.345840   9 C  py              134      0.345840  10 C  py        
    36      0.326189   3 C  py               50      0.326189   4 C  py        
 
 Vector   23  Occ=2.000000D+00  E=-1.157068D+00
              MO Center=  1.8D-11, -2.6D-12, -1.6D-16, r^2= 1.7D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   203      0.511766  15 C  px              217      0.511766  16 C  px        
    63      0.469349   5 C  px               77      0.469349   6 C  px        
    91      0.457094   7 C  px              105      0.457094   8 C  px        
   175      0.338430  13 C  px              189      0.338430  14 C  px        
   231      0.332675  17 C  px              245      0.332675  18 C  px        
 
 Vector   24  Occ=2.000000D+00  E=-1.134313D+00
              MO Center= -9.8D-13,  2.6D-12,  9.1D-17, r^2= 1.7D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    87      0.273933   7 C  s               101      0.273933   8 C  s         
   199      0.274631  15 C  s               213      0.274631  16 C  s         
     3     -0.243487   1 C  s                17     -0.243487   2 C  s         
   143     -0.243194  11 C  s               157     -0.243194  12 C  s         
   120     -0.212293   9 C  py              134      0.212293  10 C  py        
 
 Vector   25  Occ=2.000000D+00  E=-1.134255D+00
              MO Center=  3.7D-12, -8.8D-13, -1.1D-16, r^2= 1.7D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   115      0.272128   9 C  s               129      0.272128  10 C  s         
   171     -0.272233  13 C  s               185     -0.272233  14 C  s         
     8      0.250265   1 C  py               22     -0.250265   2 C  py        
   227      0.251084  17 C  s               241      0.251084  18 C  s         
    59     -0.248471   5 C  s                73     -0.248471   6 C  s         
 
 Vector   26  Occ=2.000000D+00  E=-1.097720D+00
              MO Center=  2.0D-12, -1.3D-12, -7.4D-17, r^2= 1.7D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   171     -0.252630  13 C  s               185      0.252630  14 C  s         
    87      0.248353   7 C  s               101     -0.248353   8 C  s         
     3      0.243139   1 C  s                17     -0.243139   2 C  s         
   255     -0.238161  19 C  s               269      0.238161  20 C  s         
   227      0.169794  17 C  s               241     -0.169794  18 C  s         
 
 Vector   27  Occ=2.000000D+00  E=-1.097636D+00
              MO Center= -1.0D-12,  2.1D-12, -4.3D-17, r^2= 1.7D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   115      0.258730   9 C  s               129     -0.258730  10 C  s         
   143      0.258244  11 C  s               157     -0.258244  12 C  s         
   199     -0.221931  15 C  s               213      0.221931  16 C  s         
    59     -0.213570   5 C  s                73      0.213570   6 C  s         
    31      0.203732   3 C  s                45     -0.203732   4 C  s         
 
 Vector   28  Occ=2.000000D+00  E=-1.050277D+00
              MO Center= -4.0D-13,  1.4D-12,  4.7D-16, r^2= 1.7D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   143      0.207967  11 C  s               157      0.207967  12 C  s         
    87      0.206727   7 C  s               101      0.206727   8 C  s         
   115     -0.203634   9 C  s               129     -0.203634  10 C  s         
   171     -0.202797  13 C  s               185     -0.202797  14 C  s         
 
 Vector   29  Occ=2.000000D+00  E=-1.050098D+00
              MO Center=  7.1D-13, -1.1D-12, -2.1D-16, r^2= 1.7D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    31      0.215636   3 C  s                45      0.215636   4 C  s         
   227      0.215907  17 C  s               241      0.215907  18 C  s         
   199     -0.179063  15 C  s               213     -0.179063  16 C  s         
     3     -0.177902   1 C  s                17     -0.177902   2 C  s         
    59     -0.170762   5 C  s                73     -0.170762   6 C  s         
 
 Vector   30  Occ=2.000000D+00  E=-1.008368D+00
              MO Center=  1.2D-12,  9.3D-13,  3.6D-17, r^2= 1.7D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.111022   1 C  s                17     -0.111022   2 C  s         
    31     -0.111181   3 C  s                45      0.111181   4 C  s         
   171     -0.111570  13 C  s               185      0.111570  14 C  s         
   227     -0.111470  17 C  s               241      0.111470  18 C  s         
    59      0.110906   5 C  s                73     -0.110906   6 C  s         
 
 Vector   31  Occ=2.000000D+00  E=-9.721086D-01
              MO Center= -1.5D-12, -1.0D-12, -2.1D-16, r^2= 1.7D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.135156   1 C  s                17     -0.135156   2 C  s         
    31     -0.135726   3 C  s                45      0.135726   4 C  s         
   227      0.135573  17 C  s               241     -0.135573  18 C  s         
    59      0.134769   5 C  s                73     -0.134769   6 C  s         
    87     -0.134838   7 C  s               101      0.134838   8 C  s         
 
 Vector   32  Occ=2.000000D+00  E=-9.266426D-01
              MO Center= -5.4D-13,  3.1D-13, -1.0D-16, r^2= 1.7D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    59     -0.147065   5 C  s                73     -0.147065   6 C  s         
   199      0.145636  15 C  s               213      0.145636  16 C  s         
    88      0.140357   7 C  px              102     -0.140357   8 C  px        
   227     -0.139684  17 C  s               241     -0.139684  18 C  s         
    31      0.137319   3 C  s                45      0.137319   4 C  s         
 
 Vector   33  Occ=2.000000D+00  E=-9.264120D-01
              MO Center=  8.8D-13, -1.1D-13, -4.8D-16, r^2= 1.7D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   143      0.150066  11 C  s               157      0.150066  12 C  s         
 
 Vector   34  Occ=2.000000D+00  E=-8.684590D-01
              MO Center= -1.6D-12,  1.8D-12, -1.6D-16, r^2= 1.7D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    88      0.171790   7 C  px              102      0.171790   8 C  px        
   257      0.165149  19 C  py              271      0.165149  20 C  py        
 
 Vector   35  Occ=2.000000D+00  E=-8.684356D-01
              MO Center=  1.3D-12, -2.0D-12, -1.6D-16, r^2= 1.7D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   145     -0.171929  11 C  py              159     -0.171929  12 C  py        
    60      0.163006   5 C  px               74      0.163006   6 C  px        
 
 Vector   36  Occ=2.000000D+00  E=-8.173902D-01
              MO Center= -1.1D-12, -1.6D-12, -4.5D-17, r^2= 1.7D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   145     -0.195645  11 C  py              159      0.195645  12 C  py        
    88      0.194499   7 C  px              102     -0.194499   8 C  px        
   200     -0.153190  15 C  px              214      0.153190  16 C  px        
 
 Vector   37  Occ=2.000000D+00  E=-8.173073D-01
              MO Center= -3.2D-13,  8.8D-13, -1.8D-16, r^2= 1.7D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    60      0.193288   5 C  px               74     -0.193288   6 C  px        
   257      0.190956  19 C  py              271     -0.190956  20 C  py        
   117     -0.150251   9 C  py              131      0.150251  10 C  py        
   172     -0.150949  13 C  px              186      0.150949  14 C  px        
 
 Vector   38  Occ=2.000000D+00  E=-7.815817D-01
              MO Center=  2.6D-12, -5.8D-12, -4.1D-17, r^2= 1.7D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   200     -0.223974  15 C  px              214     -0.223974  16 C  px        
    60      0.204015   5 C  px               74      0.204015   6 C  px        
    88      0.201315   7 C  px              102      0.201315   8 C  px        
 
 Vector   39  Occ=2.000000D+00  E=-7.814194D-01
              MO Center= -1.1D-11,  1.1D-12, -1.9D-16, r^2= 1.7D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     5      0.224329   1 C  py               19      0.224329   2 C  py        
   257     -0.203534  19 C  py              271     -0.203534  20 C  py        
   145     -0.201866  11 C  py              159     -0.201866  12 C  py        
 
 Vector   40  Occ=2.000000D+00  E=-7.684128D-01
              MO Center=  1.3D-11,  7.3D-12, -9.6D-17, r^2= 1.7D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     5      0.163211   1 C  py               19     -0.163211   2 C  py        
   200      0.162267  15 C  px              214     -0.162267  16 C  px        
   145     -0.155889  11 C  py              159      0.155889  12 C  py        
    60     -0.154764   5 C  px               74      0.154764   6 C  px        
    88     -0.154083   7 C  px              102      0.154083   8 C  px        
 
 Vector   41  Occ=2.000000D+00  E=-5.728600D-01
              MO Center= -1.1D-11, -5.8D-12, -4.8D-15, r^2= 1.8D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   201      0.129981  15 C  py              215     -0.129981  16 C  py        
     4      0.129269   1 C  px               18     -0.129269   2 C  px        
    61      0.123607   5 C  py               75     -0.123607   6 C  py        
    89      0.123335   7 C  py              103     -0.123335   8 C  py        
   144      0.123694  11 C  px              158     -0.123694  12 C  px        
 
 Vector   42  Occ=2.000000D+00  E=-5.722300D-01
              MO Center= -1.1D-11, -5.9D-12,  5.6D-15, r^2= 1.7D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.130249   1 C  pz               20      0.130249   2 C  pz        
    34      0.130480   3 C  pz               48      0.130480   4 C  pz        
    62      0.130811   5 C  pz               76      0.130811   6 C  pz        
    90      0.130872   7 C  pz              104      0.130872   8 C  pz        
   118      0.130406   9 C  pz              132      0.130406  10 C  pz        
 
 Vector   43  Occ=2.000000D+00  E=-5.595088D-01
              MO Center= -1.8D-12,  4.9D-12, -1.7D-15, r^2= 1.8D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   201      0.183535  15 C  py              215      0.183535  16 C  py        
    61      0.168366   5 C  py               75      0.168366   6 C  py        
    89      0.162655   7 C  py              103      0.162655   8 C  py        
 
 Vector   44  Occ=2.000000D+00  E=-5.593661D-01
              MO Center=  9.3D-12, -1.1D-12, -7.3D-15, r^2= 1.8D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.182989   1 C  px               18      0.182989   2 C  px        
   144      0.167272  11 C  px              158      0.167272  12 C  px        
   256      0.164267  19 C  px              270      0.164267  20 C  px        
 
 Vector   45  Occ=2.000000D+00  E=-5.592935D-01
              MO Center= -1.9D-12,  5.2D-12,  1.4D-15, r^2= 1.8D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   202      0.184116  15 C  pz              216     -0.184116  16 C  pz        
    62      0.177845   5 C  pz               76     -0.177845   6 C  pz        
    90      0.172341   7 C  pz              104     -0.172341   8 C  pz        
   230      0.151196  17 C  pz              244     -0.151196  18 C  pz        
 
 Vector   46  Occ=2.000000D+00  E=-5.591529D-01
              MO Center=  9.7D-12, -1.0D-12,  8.7D-15, r^2= 1.8D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.183955   1 C  pz               20     -0.183955   2 C  pz        
   146      0.176235  11 C  pz              160     -0.176235  12 C  pz        
   258     -0.173710  19 C  pz              272      0.173710  20 C  pz        
   118     -0.154233   9 C  pz              132      0.154233  10 C  pz        
 
 Vector   47  Occ=2.000000D+00  E=-5.197038D-01
              MO Center=  3.2D-13,  1.0D-12,  2.2D-14, r^2= 1.8D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   146     -0.183969  11 C  pz              160     -0.183969  12 C  pz        
    90      0.181554   7 C  pz              104      0.181554   8 C  pz        
     6     -0.164396   1 C  pz               20     -0.164396   2 C  pz        
 
 Vector   48  Occ=2.000000D+00  E=-5.196456D-01
              MO Center=  1.1D-12, -4.1D-13,  8.6D-15, r^2= 1.8D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   118      0.181956   9 C  pz              132      0.181956  10 C  pz        
   174     -0.174915  13 C  pz              188     -0.174915  14 C  pz        
   258      0.174706  19 C  pz              272      0.174706  20 C  pz        
    62     -0.163590   5 C  pz               76     -0.163590   6 C  pz        
 
 Vector   49  Occ=2.000000D+00  E=-5.188560D-01
              MO Center=  1.7D-13,  1.2D-12, -1.5D-14, r^2= 1.8D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   144      0.174141  11 C  px              158     -0.174141  12 C  px        
     4      0.172738   1 C  px               18     -0.172738   2 C  px        
    89     -0.168769   7 C  py              103      0.168769   8 C  py        
   201     -0.160489  15 C  py              215      0.160489  16 C  py        
 
 Vector   50  Occ=2.000000D+00  E=-5.187998D-01
              MO Center=  1.3D-12, -3.8D-13, -1.4D-14, r^2= 1.8D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   256      0.159466  19 C  px              270     -0.159466  20 C  px        
 
 Vector   51  Occ=2.000000D+00  E=-4.526278D-01
              MO Center=  9.0D-13, -5.1D-13,  7.2D-16, r^2= 1.8D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    90      0.185099   7 C  pz              104     -0.185099   8 C  pz        
   174     -0.184993  13 C  pz              188      0.184993  14 C  pz        
     6      0.152820   1 C  pz               20     -0.152820   2 C  pz        
 
 Vector   52  Occ=2.000000D+00  E=-4.525684D-01
              MO Center= -1.6D-13,  8.7D-13, -2.4D-16, r^2= 1.8D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   118     -0.177811   9 C  pz              132      0.177811  10 C  pz        
   146     -0.175776  11 C  pz              160      0.175776  12 C  pz        
   202      0.175939  15 C  pz              216     -0.175939  16 C  pz        
    62      0.174358   5 C  pz               76     -0.174358   6 C  pz        
 
 Vector   53  Occ=2.000000D+00  E=-4.503305D-01
              MO Center=  8.6D-13, -4.9D-13, -4.1D-16, r^2= 1.8D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    89      0.178222   7 C  py              103      0.178222   8 C  py        
     4      0.153654   1 C  px               18      0.153654   2 C  px        
   173     -0.152143  13 C  py              187     -0.152143  14 C  py        
 
 Vector   54  Occ=2.000000D+00  E=-4.502514D-01
              MO Center= -1.1D-13,  8.3D-13,  6.3D-16, r^2= 1.8D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   201      0.177425  15 C  py              215      0.177425  16 C  py        
   144     -0.168135  11 C  px              158     -0.168135  12 C  px        
    61      0.164690   5 C  py               75      0.164690   6 C  py        
 
 Vector   55  Occ=2.000000D+00  E=-3.600021D-01
              MO Center= -5.4D-13,  9.4D-13, -1.8D-14, r^2= 1.8D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   118      0.189079   9 C  pz              132      0.189079  10 C  pz        
   146     -0.188632  11 C  pz              160     -0.188632  12 C  pz        
    90     -0.156010   7 C  pz              104     -0.156010   8 C  pz        
   174      0.154014  13 C  pz              188      0.154014  14 C  pz        
   258      0.151201  19 C  pz              272      0.151201  20 C  pz        
 
 Vector   56  Occ=2.000000D+00  E=-3.597705D-01
              MO Center=  7.3D-13, -9.6D-13, -1.5D-14, r^2= 1.8D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    34      0.181506   3 C  pz               48      0.181506   4 C  pz        
   230      0.180182  17 C  pz              244      0.180182  18 C  pz        
    62     -0.178128   5 C  pz               76     -0.178128   6 C  pz        
   202     -0.178617  15 C  pz              216     -0.178617  16 C  pz        
 
 Vector   57  Occ=2.000000D+00  E=-3.563364D-01
              MO Center= -7.0D-13,  9.1D-13,  1.8D-14, r^2= 1.9D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   144      0.179145  11 C  px              158     -0.179145  12 C  px        
     4      0.150359   1 C  px               18     -0.150359   2 C  px        
    89      0.150638   7 C  py              103     -0.150638   8 C  py        
 
 Vector   58  Occ=2.000000D+00  E=-3.560913D-01
              MO Center=  7.3D-13, -1.0D-12,  1.5D-14, r^2= 1.9D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   201      0.180946  15 C  py              215     -0.180946  16 C  py        
    61      0.166505   5 C  py               75     -0.166505   6 C  py        
    32     -0.152257   3 C  px               46      0.152257   4 C  px        
 
 Vector   59  Occ=2.000000D+00  E=-2.898869D-01
              MO Center=  1.6D-12,  1.1D-12,  1.3D-16, r^2= 1.8D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.138071   1 C  pz               20     -0.138071   2 C  pz        
    34     -0.138213   3 C  pz               48      0.138213   4 C  pz        
    62      0.138178   5 C  pz               76     -0.138178   6 C  pz        
    90     -0.137956   7 C  pz              104      0.137956   8 C  pz        
   118      0.137982   9 C  pz              132     -0.137982  10 C  pz        
 
 Vector   60  Occ=2.000000D+00  E=-2.860093D-01
              MO Center=  1.6D-12,  1.0D-12,  9.9D-17, r^2= 1.9D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   201      0.139283  15 C  py              215      0.139283  16 C  py        
     4      0.138146   1 C  px               18      0.138146   2 C  px        
    89     -0.135567   7 C  py              103     -0.135567   8 C  py        
   256     -0.136141  19 C  px              270     -0.136141  20 C  px        
   144      0.128448  11 C  px              158      0.128448  12 C  px        
 
 Vector   61  Occ=0.000000D+00  E=-3.716645D-02
              MO Center= -1.6D-12, -7.9D-13,  6.7D-16, r^2= 1.8D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     9      0.139210   1 C  pz               23     -0.139210   2 C  pz        
    37     -0.139304   3 C  pz               51      0.139304   4 C  pz        
    65      0.139243   5 C  pz               79     -0.139243   6 C  pz        
   205     -0.139760  15 C  pz              219      0.139760  16 C  pz        
   233      0.139825  17 C  pz              247     -0.139825  18 C  pz        
 
 Vector   62  Occ=0.000000D+00  E=-3.345009D-02
              MO Center= -1.5D-12, -6.5D-13, -7.2D-16, r^2= 1.9D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    35      0.169026   3 C  px               49      0.169026   4 C  px        
   176     -0.167915  13 C  py              190     -0.167915  14 C  py        
    92      0.163651   7 C  py              106      0.163651   8 C  py        
   259     -0.163960  19 C  px              273     -0.163960  20 C  px        
   120     -0.159351   9 C  py              134     -0.159351  10 C  py        
 
 Vector   63  Occ=0.000000D+00  E= 4.576127D-02
              MO Center= -7.4D-13,  5.6D-13,  2.1D-15, r^2= 2.0D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    35      0.268604   3 C  px               49     -0.268604   4 C  px        
   231      0.237785  17 C  px              245     -0.237785  18 C  px        
   204      0.233055  15 C  py              218     -0.233055  16 C  py        
    59      0.210395   5 C  s                73      0.210395   6 C  s         
   199     -0.210784  15 C  s               213     -0.210784  16 C  s         
 
 Vector   64  Occ=0.000000D+00  E= 4.593122D-02
              MO Center=  6.7D-13, -7.3D-13, -1.9D-14, r^2= 2.0D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   120     -0.256943   9 C  py              134      0.256943  10 C  py        
    92      0.235195   7 C  py              106     -0.235195   8 C  py        
   176      0.227499  13 C  py              190     -0.227499  14 C  py        
   259     -0.219717  19 C  px              273      0.219717  20 C  px        
     3     -0.213117   1 C  s                17     -0.213117   2 C  s         
 
 Vector   65  Occ=0.000000D+00  E= 4.776703D-02
              MO Center= -5.3D-13,  6.7D-13, -2.3D-15, r^2= 1.8D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    37      0.244125   3 C  pz               51      0.244125   4 C  pz        
   233     -0.243206  17 C  pz              247     -0.243206  18 C  pz        
   205      0.229379  15 C  pz              219      0.229379  16 C  pz        
    65     -0.226644   5 C  pz               79     -0.226644   6 C  pz        
    34      0.184826   3 C  pz               48      0.184826   4 C  pz        
 
 Vector   66  Occ=0.000000D+00  E= 4.798043D-02
              MO Center=  7.4D-13, -6.9D-13,  1.9D-14, r^2= 1.8D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   121      0.247630   9 C  pz              135      0.247630  10 C  pz        
   149      0.248587  11 C  pz              163      0.248587  12 C  pz        
    93     -0.216800   7 C  pz              107     -0.216800   8 C  pz        
   177     -0.214174  13 C  pz              191     -0.214174  14 C  pz        
   261     -0.188076  19 C  pz              275     -0.188076  20 C  pz        
 
 Vector   67  Occ=0.000000D+00  E= 1.613909D-01
              MO Center= -5.8D-13,  1.4D-13, -6.0D-16, r^2= 2.1D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    92      0.380999   7 C  py              106      0.380999   8 C  py        
   176      0.377700  13 C  py              190      0.377700  14 C  py        
   259     -0.314935  19 C  px              273     -0.314935  20 C  px        
    35     -0.308008   3 C  px               49     -0.308008   4 C  px        
     7      0.293880   1 C  px               21      0.293880   2 C  px        
 
 Vector   68  Occ=0.000000D+00  E= 1.615500D-01
              MO Center= -2.8D-13, -6.1D-13, -1.2D-16, r^2= 2.1D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   204      0.323371  15 C  py              218      0.323371  16 C  py        
   120      0.321637   9 C  py              134      0.321637  10 C  py        
   147     -0.275245  11 C  px              161     -0.275245  12 C  px        
    64     -0.258461   5 C  py               78     -0.258461   6 C  py        
    63     -0.250535   5 C  px               77     -0.250535   6 C  px        
 
 Vector   69  Occ=0.000000D+00  E= 1.855436D-01
              MO Center= -8.3D-14, -1.9D-13,  5.3D-16, r^2= 1.9D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   121     -0.351205   9 C  pz              135      0.351205  10 C  pz        
   149      0.339275  11 C  pz              163     -0.339275  12 C  pz        
   205     -0.339562  15 C  pz              219      0.339562  16 C  pz        
    65      0.320885   5 C  pz               79     -0.320885   6 C  pz        
    37     -0.246998   3 C  pz               51      0.246998   4 C  pz        
 
 Vector   70  Occ=0.000000D+00  E= 1.855816D-01
              MO Center= -2.3D-14,  8.5D-14,  4.6D-16, r^2= 1.9D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   177      0.357051  13 C  pz              191     -0.357051  14 C  pz        
    93      0.353393   7 C  pz              107     -0.353393   8 C  pz        
     9      0.314486   1 C  pz               23     -0.314486   2 C  pz        
   233     -0.289080  17 C  pz              247      0.289080  18 C  pz        
   261      0.288359  19 C  pz              275     -0.288359  20 C  pz        
 
 Vector   71  Occ=0.000000D+00  E= 2.391388D-01
              MO Center= -3.7D-12, -2.5D-12,  5.8D-15, r^2= 2.2D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    64      0.400767   5 C  py               78     -0.400767   6 C  py        
   204     -0.365329  15 C  py              218      0.365329  16 C  py        
   259     -0.364426  19 C  px              273      0.364426  20 C  px        
     7     -0.348756   1 C  px               21      0.348756   2 C  px        
   119      0.260345   9 C  px              133     -0.260345  10 C  px        
 
 Vector   72  Occ=0.000000D+00  E= 2.395511D-01
              MO Center= -2.9D-12, -1.0D-13, -1.2D-15, r^2= 2.2D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    92      0.349377   7 C  py              106     -0.349377   8 C  py        
   147      0.351012  11 C  px              161     -0.351012  12 C  px        
   232     -0.350886  17 C  py              246      0.350886  18 C  py        
    35     -0.299048   3 C  px               49      0.299048   4 C  px        
    36     -0.265179   3 C  py               50      0.265179   4 C  py        
 
 Vector   73  Occ=0.000000D+00  E= 2.596410D-01
              MO Center= -9.3D-11,  1.7D-10, -5.5D-16, r^2= 2.2D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   115      0.326358   9 C  s               129      0.326358  10 C  s         
     3      0.324154   1 C  s                17      0.324154   2 C  s         
   143     -0.325608  11 C  s               157     -0.325608  12 C  s         
   199     -0.325206  15 C  s               213     -0.325206  16 C  s         
   255     -0.324937  19 C  s               269     -0.324937  20 C  s         
 
 Vector   74  Occ=0.000000D+00  E= 2.599316D-01
              MO Center= -8.9D-12,  1.4D-11,  8.2D-17, r^2= 2.2D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     8      4.564526   1 C  py               22      4.564526   2 C  py        
   148      4.514594  11 C  py              162      4.514594  12 C  py        
    36      3.946547   3 C  py               50      3.946547   4 C  py        
   260      3.700608  19 C  py              274      3.700608  20 C  py        
   175     -3.389064  13 C  px              189     -3.389064  14 C  px        
 
 Vector   75  Occ=0.000000D+00  E= 2.601025D-01
              MO Center=  6.2D-11, -2.6D-10, -4.4D-16, r^2= 2.2D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    91      5.279012   7 C  px              105      5.279012   8 C  px        
   203      5.170729  15 C  px              217      5.170729  16 C  px        
    63      4.122101   5 C  px               77      4.122101   6 C  px        
   231      4.024716  17 C  px              245      4.024716  18 C  px        
   120      3.362450   9 C  py              134      3.362450  10 C  py        
 
 Vector   76  Occ=0.000000D+00  E= 2.629338D-01
              MO Center= -1.9D-11, -6.2D-10, -5.8D-16, r^2= 2.0D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    91     18.255749   7 C  px              105     18.255749   8 C  px        
   231     16.596507  17 C  px              245     16.596507  18 C  px        
   203     16.072468  15 C  px              217     16.072468  16 C  px        
   260     15.850669  19 C  py              274     15.850669  20 C  py        
   120     15.757123   9 C  py              134     15.757123  10 C  py        
 
 Vector   77  Occ=0.000000D+00  E= 2.629695D-01
              MO Center= -1.7D-10,  3.7D-10, -4.0D-16, r^2= 2.0D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   148     18.397555  11 C  py              162     18.397555  12 C  py        
    36     16.513846   3 C  py               50     16.513846   4 C  py        
     8     16.330572   1 C  py               22     16.330572   2 C  py        
    63    -15.860168   5 C  px               77    -15.860168   6 C  px        
   175    -15.630330  13 C  px              189    -15.630330  14 C  px        
 
 Vector   78  Occ=0.000000D+00  E= 2.965108D-01
              MO Center= -1.8D-10,  5.1D-10,  9.6D-16, r^2= 2.1D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    91      9.592467   7 C  px              105     -9.592467   8 C  px        
   148      9.516102  11 C  py              162     -9.516102  12 C  py        
   231      9.118362  17 C  px              245     -9.118362  18 C  px        
    36      9.030298   3 C  py               50     -9.030298   4 C  py        
   255      7.717573  19 C  s               269      7.717573  20 C  s         
 
 Vector   79  Occ=0.000000D+00  E= 2.966457D-01
              MO Center=  4.6D-10, -3.0D-10, -7.1D-15, r^2= 2.1D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    63     10.615266   5 C  px               77    -10.615266   6 C  px        
   260    -10.516867  19 C  py              274     10.516867  20 C  py        
   203     10.146514  15 C  px              217    -10.146514  16 C  px        
     8     10.033309   1 C  py               22    -10.033309   2 C  py        
    31     -7.686597   3 C  s                45     -7.686597   4 C  s         
 
 Vector   80  Occ=0.000000D+00  E= 3.248784D-01
              MO Center= -4.0D-13,  7.5D-14, -4.3D-15, r^2= 1.9D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   261      0.514844  19 C  pz              275      0.514844  20 C  pz        
    65      0.504194   5 C  pz               79      0.504194   6 C  pz        
   121     -0.482179   9 C  pz              135     -0.482179  10 C  pz        
   177     -0.459465  13 C  pz              191     -0.459465  14 C  pz        
   205     -0.373257  15 C  pz              219     -0.373257  16 C  pz        
 
 Vector   81  Occ=0.000000D+00  E= 3.249773D-01
              MO Center=  9.1D-14, -3.0D-13,  3.1D-15, r^2= 1.9D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    93      0.518768   7 C  pz              107      0.518768   8 C  pz        
   149      0.512431  11 C  pz              163      0.512431  12 C  pz        
   233     -0.466947  17 C  pz              247     -0.466947  18 C  pz        
    37     -0.440777   3 C  pz               51     -0.440777   4 C  pz        
     9     -0.398698   1 C  pz               23     -0.398698   2 C  pz        
 
 Vector   82  Occ=0.000000D+00  E= 3.739686D-01
              MO Center= -4.4D-11,  2.1D-11, -6.3D-16, r^2= 2.2D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   255     -7.032213  19 C  s               269      7.032213  20 C  s         
     3      6.993831   1 C  s                17     -6.993831   2 C  s         
    87      6.921007   7 C  s               101     -6.921007   8 C  s         
   148      6.900969  11 C  py              162      6.900969  12 C  py        
   171     -6.903593  13 C  s               185      6.903593  14 C  s         
 
 Vector   83  Occ=0.000000D+00  E= 3.740350D-01
              MO Center=  3.1D-11,  4.1D-11, -4.9D-16, r^2= 2.2D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   115      7.315018   9 C  s               129     -7.315018  10 C  s         
   143      7.339986  11 C  s               157     -7.339986  12 C  s         
    91      6.902934   7 C  px              105      6.902934   8 C  px        
     8     -6.470449   1 C  py               22     -6.470449   2 C  py        
   260     -6.166233  19 C  py              274     -6.166233  20 C  py        
 
 Vector   84  Occ=0.000000D+00  E= 4.523341D-01
              MO Center= -2.4D-12,  2.2D-13, -2.5D-16, r^2= 1.9D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     9      0.706468   1 C  pz               23     -0.706468   2 C  pz        
   149     -0.682197  11 C  pz              163      0.682197  12 C  pz        
   261      0.661059  19 C  pz              275     -0.661059  20 C  pz        
   121     -0.580937   9 C  pz              135      0.580937  10 C  pz        
    37      0.562428   3 C  pz               51     -0.562428   4 C  pz        
 
 Vector   85  Occ=0.000000D+00  E= 4.525654D-01
              MO Center=  6.5D-13, -1.3D-12,  4.0D-16, r^2= 1.9D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   205     -0.707379  15 C  pz              219      0.707379  16 C  pz        
    65      0.677655   5 C  pz               79     -0.677655   6 C  pz        
    93      0.668330   7 C  pz              107     -0.668330   8 C  pz        
   233     -0.591871  17 C  pz              247      0.591871  18 C  pz        
   177     -0.552064  13 C  pz              191      0.552064  14 C  pz        
 
 Vector   86  Occ=0.000000D+00  E= 4.751813D-01
              MO Center= -2.4D-11,  2.3D-11,  9.5D-17, r^2= 2.3D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
   171     -5.191010  13 C  s               185     -5.191010  14 C  s         
    87      5.156996   7 C  s               101      5.156996   8 C  s         
   115     -4.643545   9 C  s               129     -4.643545  10 C  s         
   143      4.554425  11 C  s               157      4.554425  12 C  s         
   199      3.824199  15 C  s               213      3.824199  16 C  s         
 
 Vector   87  Occ=0.000000D+00  E= 4.752671D-01
              MO Center= -1.7D-12,  1.6D-11,  2.0D-16, r^2= 2.3D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
    31      5.146579   3 C  s                45      5.146579   4 C  s         
   227      5.121533  17 C  s               241      5.121533  18 C  s         
   255     -4.746603  19 C  s               269     -4.746603  20 C  s         
     3     -4.647337   1 C  s                17     -4.647337   2 C  s         
   148     -3.735835  11 C  py              162      3.735835  12 C  py        
 
 Vector   88  Occ=0.000000D+00  E= 5.164170D-01
              MO Center=  3.2D-12,  1.9D-12,  1.2D-15, r^2= 1.9D+01
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     9      0.556497   1 C  pz               23      0.556497   2 C  pz        
    37      0.556923   3 C  pz               51      0.556923   4 C  pz        
    65      0.557928   5 C  pz               79      0.557928   6 C  pz        
    93      0.558241   7 C  pz              107      0.558241   8 C  pz        
   121      0.556765   9 C  pz              135      0.556765  10 C  pz        
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =   0.00000000

 moments of inertia (a.u.)
 ------------------
        7185.782210488824          -1.657539466128           0.000000000000
          -1.657539466128        7176.400991501187           0.000000000000
           0.000000000000           0.000000000000       14362.183201990008
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 C    6     6.00   2.01  0.65  0.95  2.00  0.31  0.08
    2 C    6     6.00   2.01  0.65  0.95  2.00  0.31  0.08
    3 C    6     6.00   2.01  0.65  0.96  2.00  0.31  0.08
    4 C    6     6.00   2.01  0.65  0.96  2.00  0.31  0.08
    5 C    6     6.00   2.01  0.65  0.95  2.00  0.31  0.08
    6 C    6     6.00   2.01  0.65  0.95  2.00  0.31  0.08
    7 C    6     6.00   2.01  0.65  0.95  2.00  0.31  0.08
    8 C    6     6.00   2.01  0.65  0.95  2.00  0.31  0.08
    9 C    6     6.00   2.01  0.65  0.95  2.00  0.31  0.08
   10 C    6     6.00   2.01  0.65  0.95  2.00  0.31  0.08
   11 C    6     6.00   2.01  0.65  0.96  2.00  0.31  0.08
   12 C    6     6.00   2.01  0.65  0.96  2.00  0.31  0.08
   13 C    6     6.00   2.01  0.65  0.96  2.00  0.31  0.08
   14 C    6     6.00   2.01  0.65  0.96  2.00  0.31  0.08
   15 C    6     6.00   2.01  0.65  0.96  2.00  0.31  0.08
   16 C    6     6.00   2.01  0.65  0.96  2.00  0.31  0.08
   17 C    6     6.00   2.01  0.65  0.96  2.00  0.31  0.08
   18 C    6     6.00   2.01  0.65  0.96  2.00  0.31  0.08
   19 C    6     6.00   2.01  0.65  0.96  2.00  0.31  0.08
   20 C    6     6.00   2.01  0.65  0.96  2.00  0.31  0.08
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000    120.000000
 
     1   1 0 0     -0.000000      0.000000      0.000000
     1   0 1 0     -0.000000      0.000000      0.000000
     1   0 0 1     -0.000000      0.000000      0.000000
 
     2   2 0 0    -80.756924      0.000000   3588.200496
     2   1 1 0     -0.001878      0.000000      0.828770
     2   1 0 1      0.000000      0.000000      0.000000
     2   0 2 0    -80.746242      0.000000   3592.891105
     2   0 1 1     -0.000000      0.000000      0.000000
     2   0 0 2    -83.728753      0.000000      0.000000
 
 ------------------------------------
     Number of active orbitals     17
     Number of active alpha electrons      7
     Number of active beta electrons       7
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
                              c20_ring_ccpvdz_17_7_7
 
 
            General Information
            -------------------
      Number of processors :   128
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :   120
           Alpha electrons :    60
            Beta electrons :    60
           No. of orbitals :   558
            Alpha orbitals :   279
             Beta orbitals :   279
        Alpha frozen cores :    53
         Beta frozen cores :    53
     Alpha frozen virtuals :   209
      Beta frozen virtuals :   209
         Spin multiplicity : singlet 
    Number of AO functions :   280
       Number of AO shells :   120
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09

  !! WARNING !! The number of MO is less than the number of AO
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      200
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is    ********** doubles
          Available MA space size is     222811868 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    alpha     a      1 doubles       2       3
   4    alpha     a      1 doubles       3       4
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    beta      a      1 doubles       7       1
   9    beta      a      1 doubles       8       2
  10    beta      a      1 doubles       9       3
  11    beta      a      1 doubles      10       4
  12    beta      a      1 doubles      11       5
  13    beta      a      1 doubles      12       6
  14    beta      a      1 doubles      13       7
  15    alpha     a      1 doubles      14      15
  16    alpha     a      1 doubles      15      16
  17    alpha     a      1 doubles      16      17
  18    alpha     a      1 doubles      17      18
  19    alpha     a      1 doubles      18      19
  20    alpha     a      1 doubles      19      20
  21    alpha     a      1 doubles      20      21
  22    alpha     a      1 doubles      21      22
  23    alpha     a      1 doubles      22      23
  24    alpha     a      1 doubles      23      24
  25    beta      a      1 doubles      24      15
  26    beta      a      1 doubles      25      16
  27    beta      a      1 doubles      26      17
  28    beta      a      1 doubles      27      18
  29    beta      a      1 doubles      28      19
  30    beta      a      1 doubles      29      20
  31    beta      a      1 doubles      30      21
  32    beta      a      1 doubles      31      22
  33    beta      a      1 doubles      32      23
  34    beta      a      1 doubles      33      24

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =              289
 1-e file name   = ./c20_ring_ccpvdz_17_7_7.f1
 Cpu & wall time / sec            0.8            0.8
 4-electron integrals stored in orbital form
 
 v2    file size   =            11781
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1       -18.1919778948
    7    1        -0.0001229402
    9    1        -0.0002351556
   14    1         0.0385697811
   15    1         0.0025016106
    2    2       -18.1610740440
    3    2         0.0001259693
   12    2        -0.0661430280
   13    2        -0.0004265181
    2    3         0.0001259693
    3    3       -18.1607060082
   12    3         0.0000244867
   13    3         0.0668683675
    4    4       -18.1338348894
    5    4         0.0001204527
   10    4         0.0313632331
   11    4        -0.0022228528
    4    5         0.0001204527
    5    5       -18.1335223886
   10    5         0.0017738598
   11    5         0.0317650690
    6    6       -18.1400495179
    8    6        -0.0002121186
   16    6         0.0002302562
   17    6         0.0000784293
    1    7        -0.0001229402
    7    7       -18.0880890571
    9    7         0.0017253994
   14    7        -0.0001407395
   15    7        -0.0002538453
    6    8        -0.0002121186
    8    8       -17.8434270755
   16    8        -0.0008146802
   17    8         0.0003112050
    1    9        -0.0002351556
    7    9         0.0017253994
    9    9       -17.7733938821
   14    9        -0.0002325429
   15    9        -0.0004893400
    4   10         0.0313632331
    5   10         0.0017738598
   10   10       -17.6261601919
   11   10        -0.0000898000
    4   11        -0.0022228528
    5   11         0.0317650690
   10   11        -0.0000898000
   11   11       -17.6248763824
    2   12        -0.0661430280
    3   12         0.0000244867
   12   12       -17.8008213717
   13   12         0.0001219358
    2   13        -0.0004265181
    3   13         0.0668683675
   12   13         0.0001219358
   13   13       -17.7995626133
    1   14         0.0385697811
    7   14        -0.0001407395
    9   14        -0.0002325429
   14   14       -17.2956247688
   15   14        -0.0000527281
    1   15         0.0025016106
    7   15        -0.0002538453
    9   15        -0.0004893400
   14   15        -0.0000527281
   15   15       -17.2960777267
    6   16         0.0002302562
    8   16        -0.0008146802
   16   16       -17.6906431954
   17   16         0.0000793063
    6   17         0.0000784293
    8   17         0.0003112050
   16   17         0.0000793063
   17   17       -17.6903076132
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        0.1565756498
    2    1    2    1        0.0019358341
    3    1    2    1       -0.0000003767
    3    1    3    1        0.0019308845
    4    1    4    1        0.0420668151
    5    1    4    1       -0.0000066357
    5    1    5    1        0.0419418974
    6    1    6    1        0.0019700555
    6    1    4    2        0.0012200674
    6    1    5    2        0.0000009104
    6    1    4    3        0.0000008966
    6    1    5    3       -0.0012194056
    7    1    1    1       -0.0000662539
    7    1    7    1        0.0329295231
    7    1    2    2       -0.0150289613
    7    1    3    2       -0.0000333466
    7    1    3    3        0.0150175028
    7    1    4    4       -0.0175941581
    7    1    5    4       -0.0000101349
    7    1    5    5        0.0175847901
    7    1    6    6        0.0000225637
    8    1    6    1       -0.0000032608
    8    1    8    1        0.0015758940
    8    1    4    2       -0.0000041453
    8    1    5    2        0.0002296885
    8    1    4    3        0.0002296468
    8    1    5    3        0.0000039334
    8    1    7    6        0.0000000857
    9    1    1    1        0.0000061852
    9    1    7    1        0.0000041555
    9    1    9    1        0.0220786808
    9    1    2    2        0.0000664682
    9    1    3    2       -0.0049481560
    9    1    3    3       -0.0000685549
    9    1    4    4       -0.0000017727
    9    1    5    4       -0.0045397831
    9    1    5    5       -0.0000007373
    9    1    6    6       -0.0000007203
    9    1    8    6       -0.0000291688
    9    1    7    7       -0.0000009561
    9    1    8    8       -0.0000005199
   10    1    4    1       -0.0002238161
   10    1    5    1        0.0000071492
   10    1   10    1        0.0187408020
   10    1    6    2        0.0025117749
   10    1    8    2        0.0000518584
   10    1    6    3        0.0000309843
   10    1    8    3        0.0065452960
   10    1    7    4       -0.0017305993
   10    1    9    4        0.0000490370
   10    1    7    5        0.0000129997
   10    1    9    5        0.0081956775
   11    1    4    1        0.0000023183
   11    1    5    1       -0.0001943106
   11    1   10    1        0.0000038562
   11    1   11    1        0.0187489433
   11    1    6    2        0.0000303660
   11    1    8    2        0.0065415032
   11    1    6    3       -0.0025437095
   11    1    8    3       -0.0000519669
   11    1    7    4        0.0000143097
   11    1    9    4        0.0081937286
   11    1    7    5        0.0017620509
   11    1    9    5       -0.0000487935
   11    1   10    7       -0.0001030582
   11    1   10    9        0.0043491939
   12    1    2    1        0.0001317491
   12    1    3    1       -0.0000036063
   12    1   12    1        0.0016095209
   12    1    7    2       -0.0003924180
   12    1    9    2        0.0000020260
   12    1    7    3       -0.0000055584
   12    1    9    3       -0.0008123480
   12    1    6    4        0.0003928572
   12    1    8    4        0.0000019949
   12    1    6    5        0.0000037647
   12    1    8    5       -0.0008274909
   12    1   10    6        0.0005751525
   12    1   11    6       -0.0000046606
   12    1   10    8       -0.0000024915
   12    1   11    8       -0.0000274024
   13    1    2    1       -0.0000030204
   13    1    3    1       -0.0001297663
   13    1   12    1       -0.0000002733
   13    1   13    1        0.0016112889
   13    1    7    2        0.0000057732
   13    1    9    2        0.0008125220
   13    1    7    3       -0.0003917059
   13    1    9    3        0.0000020186
   13    1    6    4       -0.0000039623
   13    1    8    4        0.0008275620
   13    1    6    5        0.0003921643
   13    1    8    5        0.0000020003
   13    1   10    6        0.0000047095
   13    1   11    6        0.0005742603
   13    1   12    7       -0.0000020992
   13    1   10    8        0.0000278733
   13    1   11    8       -0.0000026560
   13    1   12    9       -0.0000375710
   14    1    1    1       -0.0022126497
   14    1    7    1        0.0000132488
   14    1    9    1        0.0000089762
   14    1   14    1        0.0118607214
   14    1    2    2       -0.0007240472
   14    1    3    2        0.0000033547
   14    1   12    2       -0.0008971447
   14    1   13    2        0.0001114381
   14    1    3    3       -0.0007172349
   14    1   12    3        0.0001043106
   14    1   13    3        0.0008756194
   14    1    4    4       -0.0010479139
   14    1    5    4        0.0000045542
   14    1   10    4        0.0014010192
   14    1   11    4        0.0001350818
   14    1    5    5       -0.0010421368
   14    1   10    5       -0.0001262124
   14    1   11    5        0.0013717297
   14    1    6    6       -0.0012493392
   14    1    8    6        0.0001067168
   14    1    7    7       -0.0018803179
   14    1    9    7       -0.0001371432
   14    1    8    8        0.0008127503
   14    1    9    9        0.0013924953
   14    1   10   10        0.0005001903
   14    1   11   10       -0.0000048293
   14    1   11   11        0.0005083176
   14    1   12   12        0.0002811151
   14    1   13   12        0.0000020068
   14    1   13   13        0.0002740653
   15    1    1    1       -0.0000378145
   15    1    7    1        0.0000030563
   15    1    9    1       -0.0000123320
   15    1   14    1       -0.0001194564
   15    1   15    1        0.0171535811
   15    1    2    2       -0.0000442501
   15    1    3    2        0.0000076769
   15    1   12    2       -0.0000374524
   15    1   13    2       -0.0045302012
   15    1    3    3       -0.0000387013
   15    1   12    3       -0.0045120476
   15    1   13    3        0.0000417631
   15    1    4    4       -0.0000175020
   15    1    5    4        0.0000071200
   15    1   10    4       -0.0000486584
   15    1   11    4       -0.0065347449
   15    1    5    5       -0.0000112458
   15    1   10    5        0.0065198002
   15    1   11    5       -0.0000418394
   15    1    6    6       -0.0000620737
   15    1    8    6       -0.0044970149
   15    1    7    7       -0.0000110209
   15    1    9    7        0.0064761837
   15    1   14    7        0.0000106943
   15    1    8    8        0.0000239740
   15    1    9    9       -0.0000228171
   15    1   14    9       -0.0000269935
   15    1   10   10       -0.0000167106
   15    1   11   10       -0.0000157004
   15    1   11   11       -0.0000244019
   15    1   12   12        0.0000047620
   15    1   13   12        0.0000088363
   15    1   13   13        0.0000010000
   15    1   14   14       -0.0000482841
   16    1    6    1       -0.0000001682
   16    1    8    1       -0.0000017496
   16    1   16    1        0.0019319077
   16    1    4    2        0.0000129514
   16    1    5    2        0.0000041473
   16    1   10    2       -0.0000231902
   16    1   11    2       -0.0009633040
   16    1    4    3       -0.0000044451
   16    1    5    3        0.0000133918
   16    1   10    3        0.0009615650
   16    1   11    3       -0.0000225135
   16    1   12    4        0.0000135309
   16    1   13    4       -0.0009758712
   16    1   12    5       -0.0009739968
   16    1   13    5       -0.0000129807
   16    1    7    6       -0.0000223819
   16    1    9    6       -0.0009529135
   16    1   14    6       -0.0000011260
   16    1   15    6       -0.0000008107
   16    1    8    7        0.0009665994
   16    1    9    8       -0.0000139808
   16    1   14    8       -0.0000014526
   16    1   15    8        0.0000003699
   16    1   12   10        0.0000040140
   16    1   13   10        0.0000034566
   16    1   12   11        0.0000044032
   16    1   13   11       -0.0000045900
   17    1    6    1        0.0000007570
   17    1    8    1       -0.0000004418
   17    1   16    1       -0.0000362382
   17    1   17    1        0.0012411069
   17    1    4    2        0.0001816940
   17    1    5    2       -0.0000009021
   17    1   10    2       -0.0002649815
   17    1   11    2        0.0000528006
   17    1    4    3        0.0000001341
   17    1    5    3        0.0001815581
   17    1   10    3       -0.0000531058
   17    1   11    3       -0.0002637334
   17    1   12    4        0.0002837386
   17    1   13    4        0.0000503946
   17    1   12    5        0.0000507115
   17    1   13    5       -0.0002825506
   17    1    7    6       -0.0003436049
   17    1    9    6        0.0000503979
   17    1   14    6       -0.0000016879
   17    1   15    6        0.0000007424
   17    1    8    7       -0.0000508850
   17    1   16    7       -0.0000004797
   17    1    9    8       -0.0003025756
   17    1   14    8        0.0000008243
   17    1   15    8        0.0000009500
   17    1   16    9       -0.0000000277
   17    1   12   10        0.0001345529
   17    1   13   10       -0.0000009128
   17    1   12   11       -0.0000016989
   17    1   13   11       -0.0001353322
   17    1   16   14       -0.0000000808
   17    1   16   15        0.0000574820
    2    2    1    1        0.1441251638
    2    2    2    2        0.1592397897
    3    2    1    1       -0.0000052192
    3    2    2    2        0.0000010636
    3    2    3    2        0.0102820528
    4    2    4    2        0.0031187191
    5    2    4    2        0.0000053214
    5    2    5    2        0.0008674265
    5    2    4    3        0.0008663007
    6    2    4    1        0.0396583211
    6    2    5    1        0.0001022917
    6    2    6    2        0.0552552837
    7    2    2    1       -0.0014318474
    7    2    3    1        0.0000034425
    7    2    7    2        0.0021400314
    7    2    6    4       -0.0021429373
    7    2    6    5       -0.0000053855
    8    2    4    1       -0.0000723880
    8    2    5    1        0.0213701406
    8    2    6    2        0.0000102233
    8    2    8    2        0.0223110627
    8    2    6    3       -0.0251359742
    8    2    7    4        0.0000921091
    8    2    7    5        0.0244978894
    9    2    2    1        0.0000076156
    9    2    3    1        0.0005914462
    9    2    7    2       -0.0000055215
    9    2    9    2        0.0013322673
    9    2    7    3        0.0003141891
    9    2    6    4        0.0000104232
    9    2    8    4        0.0013296464
    9    2    6    5       -0.0003156263
    9    2    8    5        0.0000069021
   10    2    6    1       -0.0007464138
   10    2    8    1        0.0000133951
   10    2    4    2       -0.0003714790
   10    2    5    2       -0.0000035342
   10    2   10    2        0.0011429857
   10    2    4    3       -0.0000041580
   10    2    5    3        0.0000703091
   10    2    7    6        0.0003058303
   10    2    9    6        0.0000081831
   10    2    8    7       -0.0000081659
   10    2    9    8        0.0003088907
   11    2    6    1        0.0000123345
   11    2    8    1        0.0010314098
   11    2    4    2        0.0000105971
   11    2    5    2       -0.0002227559
   11    2   10    2        0.0000059707
   11    2   11    2        0.0017956883
   11    2    4    3       -0.0002169800
   11    2    5    3        0.0000027904
   11    2   10    3       -0.0000616999
   11    2    7    6       -0.0000075443
   11    2    9    6        0.0009214817
   11    2    8    7       -0.0009273730
   11    2    9    8        0.0000039445
   12    2    1    1        0.0007640347
   12    2    7    1       -0.0181298968
   12    2    9    1        0.0000846335
   12    2    2    2        0.0093833860
   12    2    3    2       -0.0000002380
   12    2   12    2        0.0187546838
   12    2    3    3       -0.0066828704
   12    2    4    4        0.0086693244
   12    2    5    4       -0.0000499961
   12    2   10    4       -0.0162089629
   12    2   11    4        0.0002002348
   12    2    5    5       -0.0066274345
   12    2   10    5        0.0001354684
   12    2   11    5        0.0143685916
   12    2    6    6        0.0022137309
   12    2    8    6        0.0000202186
   12    2    7    7        0.0015620052
   12    2    9    7       -0.0000270077
   12    2    8    8       -0.0012845535
   12    2    9    9       -0.0006600056
   12    2   10   10       -0.0075693552
   12    2   11   10        0.0001201876
   12    2   11   11        0.0074015511
   13    2    1    1        0.0000001799
   13    2    7    1        0.0001148713
   13    2    9    1        0.0162840592
   13    2    2    2        0.0000116532
   13    2    3    2       -0.0080126188
   13    2   12    2        0.0000199600
   13    2   13    2        0.0235743031
   13    2    3    3        0.0000105371
   13    2   12    3       -0.0109409377
   13    2    4    4       -0.0000672237
   13    2    5    4       -0.0076254346
   13    2   10    4        0.0002246152
   13    2   11    4        0.0197993674
   13    2    5    5        0.0000312963
   13    2   10    5        0.0107630930
   13    2   11    5       -0.0001082203
   13    2    6    6        0.0000196912
   13    2    8    6        0.0062623543
   13    2    7    7       -0.0000357038
   13    2    9    7       -0.0044931183
   13    2    8    8       -0.0000139313
   13    2    9    9        0.0000379957
   13    2   10   10        0.0001370226
   13    2   11   10        0.0074979002
   13    2   11   11       -0.0000995522
   13    2   12   12       -0.0000064891
   14    2    2    1       -0.0002983192
   14    2    3    1        0.0000001428
   14    2   12    1       -0.0005062857
   14    2   13    1        0.0000320928
   14    2    7    2        0.0000212951
   14    2    9    2        0.0000127152
   14    2   14    2        0.0015917735
   14    2    7    3        0.0000015155
   14    2    9    3       -0.0005403652
   14    2    6    4       -0.0000199525
   14    2    8    4        0.0000139528
   14    2    6    5       -0.0000024369
   14    2    8    5       -0.0005738892
   14    2   10    6        0.0007749728
   14    2   11    6        0.0000107332
   14    2   12    7        0.0007589727
   14    2   13    7       -0.0000190052
   14    2   10    8       -0.0000024049
   14    2   11    8        0.0003287663
   14    2   12    9        0.0000039820
   14    2   13    9        0.0003131315
   15    2    2    1       -0.0000101461
   15    2    3    1        0.0000474482
   15    2   12    1       -0.0000166851
   15    2   13    1       -0.0012562006
   15    2    7    2        0.0000016393
   15    2    9    2       -0.0005409664
   15    2   14    2       -0.0000006507
   15    2   15    2        0.0015885743
   15    2    7    3       -0.0000205360
   15    2    9    3       -0.0000127558
   15    2   14    3       -0.0002472367
   15    2    6    4       -0.0000025853
   15    2    8    4       -0.0005743281
   15    2    6    5        0.0000191415
   15    2    8    5       -0.0000140658
   15    2   10    6        0.0000107734
   15    2   11    6       -0.0007742418
   15    2   12    7        0.0000191277
   15    2   13    7        0.0007586551
   15    2   10    8        0.0003282810
   15    2   11    8        0.0000022884
   15    2   12    9       -0.0003132876
   15    2   13    9        0.0000037606
   15    2   14   12       -0.0000012071
   15    2   14   13       -0.0001814273
   16    2    4    1        0.0004646523
   16    2    5    1       -0.0005137971
   16    2   10    1       -0.0006379376
   16    2   11    1       -0.0144529411
   16    2    6    2        0.0002192035
   16    2    8    2       -0.0067239968
   16    2   16    2        0.0183716775
   16    2    6    3        0.0049024921
   16    2    8    3        0.0003442354
   16    2    7    4       -0.0002559448
   16    2    9    4       -0.0056505434
   16    2   14    4       -0.0010753530
   16    2   15    4        0.0146654858
   16    2    7    5       -0.0047874546
   16    2    9    5        0.0002895339
   16    2   14    5       -0.0085232297
   16    2   15    5       -0.0006082616
   16    2   12    6        0.0003740164
   16    2   13    6       -0.0077141870
   16    2   10    7        0.0003760297
   16    2   11    7        0.0061653905
   16    2   12    8        0.0031498060
   16    2   13    8        0.0001551014
   16    2   10    9       -0.0037653256
   16    2   11    9        0.0001853390
   16    2   14   10       -0.0000205566
   16    2   15   10       -0.0004712483
   16    2   14   11       -0.0077437747
   16    2   15   11       -0.0005156682
   17    2    4    1        0.0085478859
   17    2    5    1        0.0000029461
   17    2   10    1       -0.0095708405
   17    2   11    1        0.0008473341
   17    2    6    2        0.0048972250
   17    2    8    2        0.0003460099
   17    2   16    2        0.0000023177
   17    2   17    2        0.0183630410
   17    2    6    3       -0.0002210693
   17    2    8    3        0.0067123471
   17    2   16    3       -0.0096468106
   17    2    7    4       -0.0047848890
   17    2    9    4        0.0002908415
   17    2   14    4       -0.0146716004
   17    2   15    4       -0.0010676815
   17    2    7    5        0.0002574971
   17    2    9    5        0.0056404105
   17    2   14    5        0.0005997505
   17    2   15    5       -0.0085399342
   17    2   12    6        0.0077063085
   17    2   13    6        0.0003751658
   17    2   10    7        0.0061719104
   17    2   11    7       -0.0003763001
   17    2   12    8       -0.0001572353
   17    2   13    8        0.0031410239
   17    2   10    9        0.0001886144
   17    2   11    9        0.0037479360
   17    2   14   10        0.0005106792
   17    2   15   10       -0.0000367513
   17    2   14   11        0.0005375770
   17    2   15   11       -0.0077092333
   17    2   16   12       -0.0000011242
   17    2   16   13       -0.0083678445
    3    3    1    1        0.1440598999
    3    3    2    2        0.1386333468
    3    3    3    2        0.0000008542
    3    3    3    3        0.1592277797
    4    3    4    2       -0.0000051287
    4    3    4    3        0.0008674500
    5    3    4    2        0.0013830550
    5    3    5    2        0.0000052281
    5    3    4    3       -0.0000052037
    5    3    5    3        0.0031185924
    6    3    4    1        0.0001056985
    6    3    5    1       -0.0396364492
    6    3    6    2        0.0000019710
    6    3    6    3        0.0553743125
    7    3    2    1        0.0000034343
    7    3    3    1        0.0014310997
    7    3    7    2        0.0000000418
    7    3    7    3        0.0021440068
    7    3    6    4        0.0000053075
    7    3    6    5       -0.0021468168
    8    3    4    1        0.0214147269
    8    3    5    1        0.0000692183
    8    3    6    2        0.0251392409
    8    3    8    2        0.0000000865
    8    3    6    3        0.0000129654
    8    3    8    3        0.0223480555
    8    3    7    4       -0.0244964910
    8    3    7    5        0.0000896888
    9    3    2    1        0.0005919325
    9    3    3    1       -0.0000077917
    9    3    7    2       -0.0003149085
    9    3    9    2        0.0000000580
    9    3    7    3       -0.0000056834
    9    3    9    3        0.0013337385
    9    3    6    4        0.0003164095
    9    3    8    4       -0.0000067973
    9    3    6    5        0.0000105821
    9    3    8    5        0.0013311431
   10    3    6    1        0.0000125113
   10    3    8    1        0.0010312767
   10    3    4    2       -0.0000027638
   10    3    5    2       -0.0002177014
   10    3   10    2       -0.0000059637
   10    3    4    3       -0.0002235273
   10    3    5    3       -0.0000109537
   10    3   10    3        0.0017968918
   10    3    7    6        0.0000076948
   10    3    9    6       -0.0009246275
   10    3    8    7        0.0009306046
   10    3    9    8       -0.0000040426
   11    3    6    1        0.0007460335
   11    3    8    1       -0.0000133571
   11    3    4    2        0.0000708185
   11    3    5    2        0.0000041908
   11    3   10    2       -0.0005919597
   11    3   11    2        0.0000061053
   11    3    4    3        0.0000035540
   11    3    5    3       -0.0003712798
   11    3   10    3       -0.0000060899
   11    3   11    3        0.0011429001
   11    3    7    6        0.0003065605
   11    3    9    6        0.0000083161
   11    3    8    7       -0.0000082872
   11    3    9    8        0.0003089866
   12    3    1    1       -0.0000117545
   12    3    7    1       -0.0001138084
   12    3    9    1       -0.0162924709
   12    3    2    2        0.0000118841
   12    3    3    2        0.0080255866
   12    3   12    2        0.0000189106
   12    3    3    3        0.0000158764
   12    3   12    3        0.0236037188
   12    3    4    4        0.0000324932
   12    3    5    4        0.0076364450
   12    3   10    4       -0.0001092041
   12    3   11    4       -0.0107629713
   12    3    5    5       -0.0000636999
   12    3   10    5       -0.0198259163
   12    3   11    5        0.0002255623
   12    3    6    6        0.0000214919
   12    3    8    6        0.0063296993
   12    3    7    7       -0.0000341894
   12    3    9    7       -0.0045521028
   12    3    8    8       -0.0000125258
   12    3    9    9        0.0000391124
   12    3   10   10       -0.0000965156
   12    3   11   10       -0.0075072351
   12    3   11   11        0.0001392804
   13    3    1    1       -0.0006903225
   13    3    7    1       -0.0181284354
   13    3    9    1        0.0000844527
   13    3    2    2        0.0066919055
   13    3    3    2       -0.0000002809
   13    3   12    2        0.0157657587
   13    3   13    2       -0.0000180385
   13    3    3    3       -0.0093766152
   13    3   12    3       -0.0000188563
   13    3   13    3        0.0187524911
   13    3    4    4        0.0066326906
   13    3    5    4       -0.0000500211
   13    3   10    4       -0.0143679762
   13    3   11    4        0.0001362585
   13    3    5    5       -0.0086654712
   13    3   10    5        0.0001992035
   13    3   11    5        0.0162076617
   13    3    6    6       -0.0022388657
   13    3    8    6       -0.0000192289
   13    3    7    7       -0.0015920230
   13    3    9    7        0.0000265689
   13    3    8    8        0.0012761740
   13    3    9    9        0.0006555526
   13    3   10   10       -0.0073970808
   13    3   11   10        0.0001201269
   13    3   11   11        0.0075742443
   13    3   12   12       -0.0076054173
   14    3    2    1        0.0000011503
   14    3    3    1       -0.0002992916
   14    3   12    1        0.0000311912
   14    3   13    1        0.0005040159
   14    3    7    2        0.0000015076
   14    3    9    2       -0.0005408234
   14    3   14    2        0.0000009216
   14    3    7    3       -0.0000210104
   14    3    9    3       -0.0000129644
   14    3   14    3        0.0015884525
   14    3    6    4       -0.0000024309
   14    3    8    4       -0.0005744061
   14    3    6    5        0.0000196060
   14    3    8    5       -0.0000141976
   14    3   10    6        0.0000110187
   14    3   11    6       -0.0007761540
   14    3   12    7        0.0000192295
   14    3   13    7        0.0007600726
   14    3   10    8        0.0003296164
   14    3   11    8        0.0000023735
   14    3   12    9       -0.0003140039
   14    3   13    9        0.0000040064
   15    3    2    1       -0.0000470994
   15    3    3    1       -0.0000093851
   15    3   12    1       -0.0012558182
   15    3   13    1        0.0000173555
   15    3    7    2       -0.0000203286
   15    3    9    2       -0.0000127482
   15    3   14    2        0.0002508821
   15    3   15    2       -0.0000004486
   15    3    7    3       -0.0000017973
   15    3    9    3        0.0005417614
   15    3   14    3        0.0000005628
   15    3   15    3        0.0015908814
   15    3    6    4        0.0000189979
   15    3    8    4       -0.0000140468
   15    3    6    5        0.0000027161
   15    3    8    5        0.0005752323
   15    3   10    6       -0.0007755468
   15    3   11    6       -0.0000108791
   15    3   12    7       -0.0007600744
   15    3   13    7        0.0000191370
   15    3   10    8        0.0000021656
   15    3   11    8       -0.0003289163
   15    3   12    9       -0.0000037205
   15    3   13    9       -0.0003139635
   15    3   14   12       -0.0001760424
   15    3   14   13       -0.0000010528
   16    3    4    1        0.0005032919
   16    3    5    1        0.0004718466
   16    3   10    1        0.0144476121
   16    3   11    1       -0.0006320323
   16    3    6    2        0.0048842541
   16    3    8    2        0.0003450575
   16    3   16    2       -0.0000029022
   16    3    6    3       -0.0002182455
   16    3    8    3        0.0067420876
   16    3   16    3        0.0183680536
   16    3    7    4       -0.0047716282
   16    3    9    4        0.0002904862
   16    3   14    4        0.0085403506
   16    3   15    4        0.0006013488
   16    3    7    5        0.0002553502
   16    3    9    5        0.0056649795
   16    3   14    5       -0.0010671888
   16    3   15    5        0.0146751610
   16    3   12    6        0.0077384195
   16    3   13    6        0.0003752873
   16    3   10    7        0.0061881331
   16    3   11    7       -0.0003771008
   16    3   12    8       -0.0001547727
   16    3   13    8        0.0031281955
   16    3   10    9        0.0001846634
   16    3   11    9        0.0037464873
   16    3   14   10        0.0076997408
   16    3   15   10        0.0005299009
   16    3   14   11       -0.0000416270
   16    3   15   11       -0.0004980700
   17    3    4    1       -0.0000126044
   17    3    5    1        0.0085473537
   17    3   10    1       -0.0008515030
   17    3   11    1       -0.0095591296
   17    3    6    2       -0.0002207075
   17    3    8    2        0.0067343420
   17    3   16    2        0.0096399287
   17    3   17    2        0.0000037355
   17    3    6    3       -0.0049079247
   17    3    8    3       -0.0003450954
   17    3   16    3       -0.0000020248
   17    3   17    3        0.0183665213
   17    3    7    4        0.0002572563
   17    3    9    4        0.0056599529
   17    3   14    4       -0.0006097903
   17    3   15    4        0.0085223627
   17    3    7    5        0.0047998334
   17    3    9    5       -0.0002904679
   17    3   14    5       -0.0146625350
   17    3   15    5       -0.0010739595
   17    3   12    6       -0.0003751015
   17    3   13    6        0.0077343105
   17    3   10    7       -0.0003764067
   17    3   11    7       -0.0061983019
   17    3   12    8       -0.0031462160
   17    3   13    8       -0.0001568538
   17    3   10    9        0.0037545260
   17    3   11    9       -0.0001879540
   17    3   14   10       -0.0005160341
   17    3   15   10        0.0077516970
   17    3   14   11        0.0004840841
   17    3   15   11       -0.0000211894
   17    3   16   12       -0.0083772398
   17    3   16   13        0.0000087137
    4    4    1    1        0.1482649551
    4    4    2    2        0.1528010042
    4    4    3    2       -0.0000007400
    4    4    3    3        0.1355241005
    4    4    4    4        0.1588473205
    5    4    1    1       -0.0000060467
    5    4    2    2        0.0000024775
    5    4    3    2        0.0086178985
    5    4    3    3       -0.0000007430
    5    4    4    4        0.0000010454
    5    4    5    4        0.0104241889
    6    4    2    1        0.0014404569
    6    4    3    1        0.0000014598
    6    4    6    4        0.0021510141
    7    4    4    1       -0.0425498962
    7    4    5    1       -0.0000258211
    7    4    6    2       -0.0509968479
    7    4    6    3       -0.0000789605
    7    4    7    4        0.0553237483
    8    4    2    1       -0.0000052850
    8    4    3    1        0.0005976070
    8    4    7    2        0.0000113912
    8    4    7    3        0.0003116406
    8    4    6    4       -0.0000065765
    8    4    8    4        0.0013493744
    8    4    6    5       -0.0003176024
    9    4    4    1       -0.0000182703
    9    4    5    1        0.0223553699
    9    4    6    2        0.0000911676
    9    4    8    2        0.0195607253
    9    4    6    3       -0.0242430026
    9    4    8    3        0.0000129545
    9    4    7    4        0.0000133238
    9    4    9    4        0.0221553704
    9    4    7    5        0.0248658642
   10    4    1    1       -0.0006347414
   10    4    7    1        0.0192851161
   10    4    9    1        0.0001022103
   10    4    2    2       -0.0081334174
   10    4    3    2       -0.0000854050
   10    4    3    3        0.0066776051
   10    4    4    4       -0.0089659514
   10    4    5    4       -0.0000375318
   10    4   10    4        0.0182275671
   10    4    5    5        0.0068774055
   10    4    6    6       -0.0012605147
   10    4    8    6        0.0000566214
   10    4    7    7       -0.0018717017
   10    4    9    7       -0.0000643987
   10    4    8    8        0.0008776341
   10    4    9    9        0.0014430487
   11    4    1    1        0.0000169311
   11    4    7    1       -0.0000930825
   11    4    9    1        0.0181545413
   11    4    2    2        0.0001170842
   11    4    3    2       -0.0073861960
   11    4    3    3       -0.0000558720
   11    4    4    4        0.0000393329
   11    4    5    4       -0.0078954208
   11    4   10    4        0.0000563167
   11    4   11    4        0.0232889793
   11    4    5    5       -0.0000382790
   11    4   10    5        0.0103432545
   11    4    6    6        0.0000473312
   11    4    8    6        0.0044726882
   11    4    7    7       -0.0000097553
   11    4    9    7       -0.0064245202
   11    4    8    8       -0.0000202089
   11    4    9    9        0.0000319651
   11    4   10   10        0.0000583140
   12    4    6    1        0.0007730218
   12    4    8    1        0.0000028073
   12    4    4    2        0.0003996680
   12    4    5    2       -0.0000036908
   12    4   10    2       -0.0011245646
   12    4   11    2        0.0000193451
   12    4    4    3       -0.0000031279
   12    4    5    3       -0.0000586510
   12    4   10    3        0.0000110834
   12    4   11    3        0.0006166729
   12    4   12    4        0.0011582067
   12    4    7    6       -0.0003230912
   12    4    9    6        0.0000020989
   12    4    8    7       -0.0000018997
   12    4    9    8       -0.0002854443
   13    4    6    1       -0.0000052871
   13    4    8    1        0.0010580279
   13    4    4    2       -0.0000103940
   13    4    5    2       -0.0002319118
   13    4   10    2        0.0000242387
   13    4   11    2        0.0018080169
   13    4    4    3       -0.0002238901
   13    4    5    3       -0.0000036404
   13    4   10    3       -0.0000672605
   13    4   11    3       -0.0000060621
   13    4   12    4        0.0000012213
   13    4   13    4        0.0018465842
   13    4   12    5        0.0000567089
   13    4    7    6        0.0000078704
   13    4    9    6        0.0009298674
   13    4    8    7       -0.0009433484
   13    4    9    8       -0.0000045294
   13    4   12   10        0.0000014667
   13    4   12   11       -0.0002465377
   14    4    4    1       -0.0086378980
   14    4    5    1        0.0000170387
   14    4   10    1        0.0100277629
   14    4   11    1        0.0002441457
   14    4    6    2       -0.0044900661
   14    4    8    2        0.0001145679
   14    4    6    3       -0.0000903741
   14    4    8    3       -0.0054993569
   14    4    7    4        0.0045134007
   14    4    9    4        0.0001420788
   14    4   14    4        0.0171946726
   14    4    7    5        0.0000439932
   14    4    9    5       -0.0066818501
   14    4   12    6       -0.0060103598
   14    4   13    6        0.0001443831
   14    4   10    7       -0.0075592835
   14    4   11    7       -0.0000882031
   14    4   12    8       -0.0000477920
   14    4   13    8       -0.0036068632
   14    4   10    9        0.0000394604
   14    4   11    9       -0.0029689623
   15    4    4    1       -0.0001275104
   15    4    5    1       -0.0004695753
   15    4   10    1        0.0000310234
   15    4   11    1       -0.0163987557
   15    4    6    2       -0.0000923723
   15    4    8    2       -0.0055074927
   15    4    6    3        0.0044928003
   15    4    8    3       -0.0001155821
   15    4    7    4        0.0000463869
   15    4    9    4       -0.0066907862
   15    4   14    4       -0.0000059419
   15    4   15    4        0.0171683530
   15    4    7    5       -0.0045102765
   15    4    9    5       -0.0001430161
   15    4   14    5       -0.0085964536
   15    4   12    6       -0.0001451947
   15    4   13    6       -0.0060150072
   15    4   10    7       -0.0000894740
   15    4   11    7        0.0075486225
   15    4   12    8        0.0036118007
   15    4   13    8       -0.0000497013
   15    4   10    9       -0.0029825034
   15    4   11    9       -0.0000425118
   15    4   14   10       -0.0000379409
   15    4   14   11       -0.0077627935
   16    4    2    1        0.0000211511
   16    4    3    1        0.0000441889
   16    4   12    1        0.0000278654
   16    4   13    1       -0.0012805182
   16    4    7    2       -0.0000062939
   16    4    9    2       -0.0005667636
   16    4   14    2       -0.0001137897
   16    4   15    2        0.0014825481
   16    4    7    3       -0.0000396151
   16    4    9    3        0.0000306322
   16    4   14    3       -0.0002822364
   16    4   15    3       -0.0000257915
   16    4    6    4        0.0000055363
   16    4    8    4       -0.0005794722
   16    4   16    4        0.0015482066
   16    4    6    5        0.0000448198
   16    4    8    5        0.0000304974
   16    4   10    6       -0.0000477006
   16    4   11    6       -0.0007644549
   16    4   12    7       -0.0000395982
   16    4   13    7        0.0007795326
   16    4   10    8        0.0003027371
   16    4   11    8       -0.0000144973
   16    4   12    9       -0.0003009401
   16    4   13    9       -0.0000129966
   16    4   14   12        0.0000052797
   16    4   15   12       -0.0001034805
   16    4   14   13       -0.0001872803
   16    4   15   13       -0.0000186391
   17    4    2    1        0.0003370057
   17    4    3    1       -0.0000021403
   17    4   12    1        0.0005667616
   17    4   13    1        0.0000659392
   17    4    7    2       -0.0000404595
   17    4    9    2        0.0000307152
   17    4   14    2       -0.0014838973
   17    4   15    2       -0.0001128694
   17    4    7    3        0.0000063410
   17    4    9    3        0.0005661373
   17    4   14    3        0.0000247612
   17    4   15    3       -0.0002847157
   17    4    6    4        0.0000457161
   17    4    8    4        0.0000306177
   17    4   16    4        0.0000002928
   17    4   17    4        0.0015485783
   17    4    6    5       -0.0000055912
   17    4    8    5        0.0005788798
   17    4   16    5       -0.0003117765
   17    4   10    6       -0.0007650031
   17    4   11    6        0.0000477068
   17    4   12    7       -0.0007795808
   17    4   13    7       -0.0000396644
   17    4   10    8       -0.0000143566
   17    4   11    8       -0.0003029698
   17    4   12    9        0.0000128422
   17    4   13    9       -0.0003007969
   17    4   16   10       -0.0000014794
   17    4   16   11       -0.0002059905
   17    4   14   12        0.0001017300
   17    4   15   12        0.0000067335
   17    4   14   13        0.0000202977
   17    4   15   13       -0.0001856258
    5    5    1    1        0.1481933380
    5    5    2    2        0.1355232562
    5    5    3    2        0.0000022604
    5    5    3    3        0.1527907598
    5    5    4    4        0.1379504604
    5    5    5    4        0.0000007408
    5    5    5    5        0.1588383776
    6    5    2    1        0.0000014825
    6    5    3    1       -0.0014395521
    6    5    6    4        0.0000000367
    6    5    6    5        0.0021547660
    7    5    4    1       -0.0000291390
    7    5    5    1        0.0425318287
    7    5    6    2        0.0000752384
    7    5    6    3       -0.0511128029
    7    5    7    4        0.0000019251
    7    5    7    5        0.0554521478
    8    5    2    1        0.0005981066
    8    5    3    1        0.0000050640
    8    5    7    2       -0.0003122660
    8    5    7    3        0.0000112295
    8    5    6    4        0.0003183147
    8    5    8    4        0.0000000477
    8    5    6    5       -0.0000064186
    8    5    8    5        0.0013508840
    9    5    4    1        0.0224007473
    9    5    5    1        0.0000146538
    9    5    6    2        0.0242441013
    9    5    8    2       -0.0000129813
    9    5    6    3        0.0000938038
    9    5    8    3        0.0195940206
    9    5    7    4       -0.0248651445
    9    5    9    4        0.0000000946
    9    5    7    5        0.0000103575
    9    5    9    5        0.0221909242
   10    5    1    1       -0.0000022561
   10    5    7    1       -0.0000945969
   10    5    9    1        0.0181625350
   10    5    2    2        0.0000548656
   10    5    3    2       -0.0073971469
   10    5    3    3       -0.0001204341
   10    5    4    4        0.0000374273
   10    5    5    4       -0.0079071662
   10    5   10    4       -0.0000573115
   10    5    5    5       -0.0000435148
   10    5   10    5        0.0233171505
   10    5    6    6       -0.0000489755
   10    5    8    6       -0.0045325047
   10    5    7    7        0.0000077158
   10    5    9    7        0.0064888625
   10    5    8    8        0.0000190433
   10    5    9    9       -0.0000332272
   11    5    1    1       -0.0005557544
   11    5    7    1       -0.0192834939
   11    5    9    1       -0.0001019826
   11    5    2    2        0.0066881054
   11    5    3    2        0.0000855390
   11    5    3    3       -0.0081244174
   11    5    4    4        0.0068859817
   11    5    5    4        0.0000377300
   11    5   10    4       -0.0154310010
   11    5   11    4        0.0000586848
   11    5    5    5       -0.0089596165
   11    5   10    5       -0.0000575641
   11    5   11    5        0.0182267570
   11    5    6    6       -0.0012811027
   11    5    8    6        0.0000581072
   11    5    7    7       -0.0019004654
   11    5    9    7       -0.0000657121
   11    5    8    8        0.0008719985
   11    5    9    9        0.0014412891
   11    5   10   10       -0.0072537844
   12    5    6    1        0.0000050831
   12    5    8    1       -0.0010578175
   12    5    4    2       -0.0000036371
   12    5    5    2        0.0002244782
   12    5   10    2       -0.0000061639
   12    5   11    2        0.0000673450
   12    5    4    3        0.0002325918
   12    5    5    3       -0.0000100066
   12    5   10    3       -0.0018091327
   12    5   11    3        0.0000243154
   12    5   12    4        0.0000011923
   12    5   12    5        0.0018475899
   12    5    7    6        0.0000077222
   12    5    9    6        0.0009330212
   12    5    8    7       -0.0009466513
   12    5    9    8       -0.0000044172
   13    5    6    1        0.0007727672
   13    5    8    1        0.0000028161
   13    5    4    2        0.0000590667
   13    5    5    2       -0.0000031194
   13    5   10    2       -0.0006166594
   13    5   11    2        0.0000112080
   13    5    4    3       -0.0000036901
   13    5    5    3       -0.0003997394
   13    5   10    3        0.0000192290
   13    5   11    3        0.0011244577
   13    5   12    4        0.0006315899
   13    5   13    4       -0.0000011029
   13    5   12    5       -0.0000011473
   13    5   13    5        0.0011581144
   13    5    7    6        0.0003240346
   13    5    9    6       -0.0000020294
   13    5    8    7        0.0000018300
   13    5    9    8        0.0002853762
   13    5   12   10        0.0001153931
   13    5   12   11       -0.0000032383
   14    5    4    1       -0.0000026877
   14    5    5    1       -0.0086401777
   14    5   10    1       -0.0002342835
   14    5   11    1        0.0099994270
   14    5    6    2       -0.0000895016
   14    5    8    2       -0.0055176120
   14    5    6    3        0.0044975756
   14    5    8    3       -0.0001162768
   14    5    7    4        0.0000431473
   14    5    9    4       -0.0066999334
   14    5   14    4        0.0000077756
   14    5    7    5       -0.0045245964
   14    5    9    5       -0.0001439396
   14    5   14    5        0.0171659928
   14    5   12    6       -0.0001457985
   14    5   13    6       -0.0060327906
   14    5   10    7       -0.0000903016
   14    5   11    7        0.0075850577
   14    5   12    8        0.0036106720
   14    5   13    8       -0.0000466884
   14    5   10    9       -0.0029714840
   14    5   11    9       -0.0000388186
   15    5    4    1        0.0004636615
   15    5    5    1       -0.0001181561
   15    5   10    1        0.0164054713
   15    5   11    1        0.0000392532
   15    5    6    2        0.0044761300
   15    5    8    2       -0.0001160478
   15    5    6    3        0.0000929679
   15    5    8    3        0.0055228993
   15    5    7    4       -0.0044950157
   15    5    9    4       -0.0001432181
   15    5   14    4        0.0086328174
   15    5   15    4       -0.0000044655
   15    5    7    5       -0.0000476432
   15    5    9    5        0.0067061561
   15    5   14    5        0.0000051990
   15    5   15    5        0.0171945624
   15    5   12    6        0.0060357071
   15    5   13    6       -0.0001455207
   15    5   10    7        0.0075733617
   15    5   11    7        0.0000901433
   15    5   12    8        0.0000497208
   15    5   13    8        0.0035930060
   15    5   10    9       -0.0000433959
   15    5   11    9        0.0029635347
   15    5   14   10        0.0077067240
   15    5   14   11       -0.0000605972
   16    5    2    1       -0.0000450151
   16    5    3    1        0.0000216684
   16    5   12    1       -0.0012791078
   16    5   13    1       -0.0000272929
   16    5    7    2       -0.0000393160
   16    5    9    2        0.0000306436
   16    5   14    2        0.0002843555
   16    5   15    2        0.0000249969
   16    5    7    3        0.0000060810
   16    5    9    3        0.0005675740
   16    5   14    3       -0.0001128044
   16    5   15    3        0.0014833794
   16    5    6    4        0.0000445804
   16    5    8    4        0.0000305221
   16    5   16    4       -0.0000003033
   16    5    6    5       -0.0000053346
   16    5    8    5        0.0005804530
   16    5   16    5        0.0015479239
   16    5   10    6       -0.0007658433
   16    5   11    6        0.0000477083
   16    5   12    7       -0.0007809856
   16    5   13    7       -0.0000396442
   16    5   10    8       -0.0000146991
   16    5   11    8       -0.0003034764
   16    5   12    9        0.0000131511
   16    5   13    9       -0.0003017609
   16    5   14   12       -0.0001846258
   16    5   15   12       -0.0000195834
   16    5   14   13       -0.0000069890
   16    5   15   13        0.0001020551
   17    5    2    1        0.0000013046
   17    5    3    1        0.0003371479
   17    5   12    1        0.0000662969
   17    5   13    1       -0.0005655796
   17    5    7    2        0.0000063275
   17    5    9    2        0.0005666993
   17    5   14    2       -0.0000260151
   17    5   15    2        0.0002825798
   17    5    7    3        0.0000406193
   17    5    9    3       -0.0000305603
   17    5   14    3       -0.0014821303
   17    5   15    3       -0.0001135158
   17    5    6    4       -0.0000055820
   17    5    8    4        0.0005795126
   17    5   16    4        0.0003107146
   17    5   17    4        0.0000004042
   17    5    6    5       -0.0000458532
   17    5    8    5       -0.0000304640
   17    5   16    5       -0.0000001657
   17    5   17    5        0.0015479546
   17    5   10    6        0.0000475753
   17    5   11    6        0.0007663186
   17    5   12    7        0.0000395696
   17    5   13    7       -0.0007809508
   17    5   10    8       -0.0003033627
   17    5   11    8        0.0000144131
   17    5   12    9        0.0003012655
   17    5   13    9        0.0000128755
   17    5   16   10        0.0002074379
   17    5   16   11       -0.0000005927
   17    5   14   12        0.0000185040
   17    5   15   12       -0.0001885475
   17    5   14   13       -0.0001034924
   17    5   15   13       -0.0000055160
    6    6    1    1        0.1443477773
    6    6    2    2        0.1495316212
    6    6    3    2        0.0000006689
    6    6    3    3        0.1495637609
    6    6    4    4        0.1445773501
    6    6    5    4        0.0000006093
    6    6    5    5        0.1446040626
    6    6    6    6        0.1506840347
    7    6    6    1        0.0000018150
    7    6    4    2       -0.0023401798
    7    6    5    2       -0.0000050663
    7    6    4    3        0.0000049929
    7    6    5    3       -0.0023432765
    7    6    7    6        0.0025255658
    8    6    1    1       -0.0000057175
    8    6    7    1        0.0000002471
    8    6    2    2        0.0000123987
    8    6    3    2        0.0000184484
    8    6    3    3        0.0000136301
    8    6    4    4       -0.0000167155
    8    6    5    4        0.0000169476
    8    6    5    5       -0.0000158681
    8    6    6    6        0.0000215977
    8    6    8    6        0.0062682167
    8    6    7    7       -0.0000340375
    9    6    6    1       -0.0000000796
    9    6    8    1       -0.0000014658
    9    6    4    2        0.0000112903
    9    6    5    2       -0.0000006609
    9    6    4    3        0.0000020195
    9    6    5    3        0.0000114495
    9    6    7    6       -0.0000109641
    9    6    9    6        0.0009239653
    9    6    8    7       -0.0009224539
   10    6    2    1       -0.0006844254
   10    6    3    1        0.0000126718
   10    6    7    2        0.0006347903
   10    6    9    2        0.0000097767
   10    6    7    3        0.0000102583
   10    6    9    3       -0.0011198540
   10    6    6    4       -0.0006345142
   10    6    8    4        0.0000171280
   10    6    6    5       -0.0000144086
   10    6    8    5       -0.0011328712
   10    6   10    6        0.0012890972
   11    6    2    1        0.0000124896
   11    6    3    1        0.0006835470
   11    6    7    2       -0.0000101112
   11    6    9    2        0.0011173113
   11    6    7    3        0.0006348809
   11    6    9    3        0.0000099082
   11    6    6    4        0.0000142650
   11    6    8    4        0.0011303244
   11    6    6    5       -0.0006345045
   11    6    8    5        0.0000172418
   11    6   10    6       -0.0000000608
   11    6   11    6        0.0012868847
   11    6   10    8        0.0003706774
   12    6    4    1        0.0221679581
   12    6    5    1        0.0000829501
   12    6   10    1        0.0055155781
   12    6   11    1       -0.0000230008
   12    6    6    2        0.0276122438
   12    6    8    2        0.0000305217
   12    6    6    3        0.0000027529
   12    6    8    3        0.0211821375
   12    6    7    4       -0.0262896567
   12    6    9    4        0.0000507809
   12    6    7    5        0.0000942688
   12    6    9    5        0.0188573893
   12    6   12    6        0.0220494927
   12    6   10    7        0.0192588552
   12    6   11    7       -0.0001941988
   12    6   10    9        0.0001890214
   12    6   11    9        0.0250929267
   13    6    4    1       -0.0000859827
   13    6    5    1        0.0221226296
   13    6   10    1        0.0000230839
   13    6   11    1        0.0055044749
   13    6    6    2        0.0000001525
   13    6    8    2        0.0211382243
   13    6    6    3       -0.0276155000
   13    6    8    3       -0.0000304368
   13    6    7    4        0.0000965276
   13    6    9    4        0.0188194408
   13    6    7    5        0.0262959232
   13    6    9    5       -0.0000509110
   13    6   12    6       -0.0000000470
   13    6   13    6        0.0220065798
   13    6   10    7       -0.0001941831
   13    6   11    7       -0.0192211736
   13    6   12    8       -0.0259570519
   13    6   10    9        0.0250841375
   13    6   11    9       -0.0001907990
   14    6    6    1       -0.0006235574
   14    6    8    1        0.0000315783
   14    6    4    2       -0.0001027770
   14    6    5    2       -0.0000038336
   14    6   10    2        0.0010022121
   14    6   11    2        0.0000136865
   14    6    4    3       -0.0000038344
   14    6    5    3        0.0001022958
   14    6   10    3        0.0000139740
   14    6   11    3       -0.0010028058
   14    6   12    4       -0.0010079422
   14    6   13    4        0.0000296779
   14    6   12    5       -0.0000298849
   14    6   13    5       -0.0010084032
   14    6    7    6       -0.0000002084
   14    6    9    6       -0.0000001409
   14    6   14    6        0.0015664399
   14    6    8    7        0.0000001390
   14    6    9    8       -0.0000009342
   14    6   12   10        0.0001471172
   14    6   13   10        0.0000006332
   14    6   12   11       -0.0000006956
   14    6   13   11        0.0001461015
   15    6    6    1       -0.0000197313
   15    6    8    1       -0.0012469735
   15    6    4    2       -0.0000040013
   15    6    5    2        0.0001016721
   15    6   10    2        0.0000137246
   15    6   11    2       -0.0010015638
   15    6    4    3        0.0001017411
   15    6    5    3        0.0000041298
   15    6   10    3       -0.0010025571
   15    6   11    3       -0.0000138336
   15    6   12    4       -0.0000297612
   15    6   13    4       -0.0010079934
   15    6   12    5        0.0010089232
   15    6   13    5       -0.0000297866
   15    6    7    6       -0.0000000730
   15    6    9    6        0.0000018882
   15    6   14    6       -0.0000000274
   15    6   15    6        0.0015657902
   15    6    8    7       -0.0000020371
   15    6    9    8        0.0000000033
   15    6   14    8       -0.0003741274
   15    6   12   10       -0.0000009016
   15    6   13   10        0.0001460179
   15    6   12   11       -0.0001460059
   15    6   13   11       -0.0000007690
   16    6    1    1       -0.0000036863
   16    6    7    1       -0.0009658132
   16    6    9    1       -0.0176422625
   16    6   14    1       -0.0000064820
   16    6   15    1        0.0000024012
   16    6    2    2        0.0003349161
   16    6    3    2        0.0072641251
   16    6   12    2        0.0008870462
   16    6   13    2       -0.0183819406
   16    6    3    3       -0.0003315036
   16    6   12    3        0.0183994034
   16    6   13    3        0.0008871975
   16    6    4    4        0.0003862034
   16    6    5    4        0.0070463744
   16    6   10    4       -0.0009586849
   16    6   11    4       -0.0161481369
   16    6    5    5       -0.0003833651
   16    6   10    5       -0.0161636192
   16    6   11    5        0.0009586588
   16    6    6    6        0.0000004890
   16    6    8    6        0.0000366853
   16    6   16    6        0.0211194584
   16    6    7    7        0.0000002152
   16    6    9    7       -0.0000317860
   16    6   14    7        0.0012488472
   16    6   15    7       -0.0175046648
   16    6    8    8        0.0000007766
   16    6    9    9        0.0000006795
   16    6   14    9       -0.0163348886
   16    6   15    9       -0.0011168144
   16    6   10   10       -0.0003840697
   16    6   11   10       -0.0063327120
   16    6   11   11        0.0003872341
   16    6   12   12       -0.0002912900
   16    6   13   12        0.0061004136
   16    6   13   13        0.0002934177
   16    6   14   14        0.0000260842
   16    6   15   14        0.0000513107
   16    6   15   15       -0.0000126088
   17    6    1    1        0.0000360947
   17    6    7    1       -0.0177489068
   17    6    9    1        0.0009439556
   17    6   14    1       -0.0000085573
   17    6   15    1        0.0000040938
   17    6    2    2        0.0072840521
   17    6    3    2       -0.0003345998
   17    6   12    2        0.0183845838
   17    6   13    2        0.0008883747
   17    6    3    3       -0.0072729589
   17    6   12    3       -0.0008875578
   17    6   13    3        0.0183866902
   17    6    4    4        0.0070683806
   17    6    5    4       -0.0003856943
   17    6   10    4       -0.0161570036
   17    6   11    4        0.0009595260
   17    6    5    5       -0.0070609604
   17    6   10    5        0.0009588088
   17    6   11    5        0.0161586232
   17    6    6    6       -0.0000103968
   17    6    8    6       -0.0000009641
   17    6   16    6       -0.0000002413
   17    6   17    6        0.0211153384
   17    6    7    7       -0.0000130621
   17    6    9    7        0.0000010852
   17    6   14    7        0.0175061317
   17    6   15    7        0.0012493360
   17    6    8    8        0.0000021132
   17    6   16    8       -0.0177638647
   17    6    9    9        0.0000022319
   17    6   14    9        0.0011202625
   17    6   15    9       -0.0163395413
   17    6   10   10       -0.0063112863
   17    6   11   10        0.0003887516
   17    6   11   11        0.0063208934
   17    6   12   12       -0.0061008632
   17    6   13   12       -0.0002938795
   17    6   13   13        0.0061138446
   17    6   14   14        0.0000476288
   17    6   15   14       -0.0000214733
   17    6   15   15       -0.0000273998
   17    6   16   16        0.0000185738
    7    7    1    1        0.1483452105
    7    7    7    1        0.0000307107
    7    7    2    2        0.1443573028
    7    7    3    2        0.0000005292
    7    7    3    3        0.1443872358
    7    7    4    4        0.1487743289
    7    7    5    4        0.0000006303
    7    7    5    5        0.1488112765
    7    7    6    6        0.1451382261
    7    7    7    7        0.1497089365
    8    7    6    1        0.0000000867
    8    7    8    1        0.0000015846
    8    7    4    2        0.0000122235
    8    7    5    2        0.0000038649
    8    7    4    3       -0.0000051112
    8    7    5    3        0.0000120582
    8    7    7    6       -0.0000125727
    8    7    8    7        0.0009392159
    9    7    1    1       -0.0000052735
    9    7    7    1       -0.0000007072
    9    7    9    1        0.0000313360
    9    7    2    2       -0.0000263164
    9    7    3    2       -0.0000162957
    9    7    3    3       -0.0000275255
    9    7    4    4        0.0000053082
    9    7    5    4       -0.0000173920
    9    7    5    5        0.0000038261
    9    7    6    6       -0.0000403312
    9    7    8    6       -0.0045008046
    9    7    7    7        0.0000197810
    9    7    9    7        0.0064416454
    9    7    8    8        0.0000154428
   10    7    4    1        0.0231407507
   10    7    5    1       -0.0001167428
   10    7   10    1        0.0066616165
   10    7    6    2        0.0257763828
   10    7    8    2       -0.0001545311
   10    7    6    3        0.0002258368
   10    7    8    3        0.0187145766
   10    7    7    4       -0.0270416766
   10    7    9    4       -0.0001502642
   10    7    7    5       -0.0001319237
   10    7    9    5        0.0209324093
   10    7   10    7        0.0216441592
   11    7    4    1       -0.0001133639
   11    7    5    1       -0.0230952314
   11    7   10    1       -0.0001028585
   11    7   11    1       -0.0066472096
   11    7    6    2       -0.0002232307
   11    7    8    2       -0.0186766210
   11    7    6    3        0.0257802191
   11    7    8    3       -0.0001546859
   11    7    7    4        0.0001290188
   11    7    9    4       -0.0208901980
   11    7    7    5       -0.0270492524
   11    7    9    5       -0.0001505771
   11    7   10    7       -0.0000002129
   11    7   11    7        0.0216027083
   11    7   10    9       -0.0253846827
   12    7    2    1       -0.0007083862
   12    7    3    1       -0.0000073958
   12    7   12    1        0.0005768641
   12    7    7    2        0.0006515445
   12    7    9    2       -0.0000099420
   12    7    7    3       -0.0000128151
   12    7    9    3       -0.0011318155
   12    7    6    4       -0.0006603058
   12    7    8    4       -0.0000024845
   12    7    6    5        0.0000086664
   12    7    8    5       -0.0011541154
   12    7   10    6        0.0012837421
   12    7   11    6       -0.0000211541
   12    7   12    7        0.0013112425
   12    7   10    8       -0.0000146293
   12    7   11    8       -0.0003798733
   13    7    2    1        0.0000076332
   13    7    3    1       -0.0007076355
   13    7   12    1       -0.0000021000
   13    7   13    1       -0.0005758466
   13    7    7    2       -0.0000129679
   13    7    9    2       -0.0011292874
   13    7    7    3       -0.0006519301
   13    7    9    3        0.0000098696
   13    7    6    4        0.0000088185
   13    7    8    4       -0.0011515331
   13    7    6    5        0.0006605862
   13    7    8    5        0.0000024184
   13    7   10    6       -0.0000210792
   13    7   11    6       -0.0012814839
   13    7   12    7        0.0000000165
   13    7   13    7        0.0013090040
   13    7   10    8       -0.0003793423
   13    7   11    8        0.0000147490
   13    7   12    9        0.0003908028
   14    7    1    1        0.0000359523
   14    7    7    1       -0.0180524246
   14    7    9    1       -0.0003472201
   14    7   14    1       -0.0000277114
   14    7    2    2        0.0065692714
   14    7    3    2        0.0001398893
   14    7   12    2        0.0156834425
   14    7   13    2       -0.0003474857
   14    7    3    3       -0.0065554013
   14    7   12    3        0.0003491849
   14    7   13    3        0.0156841690
   14    7    4    4        0.0068228538
   14    7    5    4        0.0000787013
   14    7   10    4       -0.0175485557
   14    7   11    4       -0.0001955488
   14    7    5    5       -0.0068116999
   14    7   10    5       -0.0001979426
   14    7   11    5        0.0175510471
   14    7    6    6       -0.0000071380
   14    7    8    6        0.0000013667
   14    7    7    7       -0.0000111852
   14    7    9    7       -0.0000014276
   14    7   14    7        0.0199215651
   14    7    8    8        0.0000021550
   14    7    9    9        0.0000054540
   14    7   10   10       -0.0056923298
   14    7   11   10       -0.0000298701
   14    7   11   11        0.0057060836
   14    7   12   12       -0.0059880341
   14    7   13   12        0.0001101167
   14    7   13   13        0.0060021146
   15    7    1    1        0.0000072431
   15    7    7    1       -0.0002557414
   15    7    9    1        0.0194533295
   15    7   14    1        0.0000100379
   15    7   15    1        0.0000157833
   15    7    2    2        0.0001414273
   15    7    3    2       -0.0065477208
   15    7   12    2        0.0003493602
   15    7   13    2        0.0156756523
   15    7    3    3       -0.0001428770
   15    7   12    3       -0.0156907641
   15    7   13    3        0.0003492567
   15    7    4    4        0.0000807656
   15    7    5    4       -0.0067948944
   15    7   10    4       -0.0001977445
   15    7   11    4        0.0175331757
   15    7    5    5       -0.0000826483
   15    7   10    5        0.0175504432
   15    7   11    5        0.0001979968
   15    7    6    6       -0.0000006004
   15    7    8    6       -0.0000314199
   15    7    7    7       -0.0000008787
   15    7    9    7        0.0000346729
   15    7   14    7        0.0000005410
   15    7   15    7        0.0199132050
   15    7    8    8       -0.0000002530
   15    7    9    9       -0.0000002750
   15    7   14    9        0.0163736045
   15    7   10   10       -0.0000338059
   15    7   11   10        0.0057138934
   15    7   11   11        0.0000314602
   15    7   12   12       -0.0001124081
   15    7   13   12       -0.0059861246
   15    7   13   13        0.0001119559
   15    7   14   14       -0.0000251461
   16    7    6    1       -0.0000410302
   16    7    8    1        0.0012668458
   16    7   16    1       -0.0000003019
   16    7    4    2       -0.0000107765
   16    7    5    2       -0.0001275989
   16    7   10    2        0.0000676698
   16    7   11    2        0.0010138385
   16    7    4    3       -0.0001276702
   16    7    5    3        0.0000105417
   16    7   10    3        0.0010149752
   16    7   11    3       -0.0000676651
   16    7   12    4       -0.0000529448
   16    7   13    4        0.0010456749
   16    7   12    5       -0.0010467304
   16    7   13    5       -0.0000529575
   16    7    7    6        0.0000000700
   16    7    9    6       -0.0000020130
   16    7   14    6        0.0001109554
   16    7   15    6       -0.0014335365
   16    7    8    7        0.0000021518
   16    7   16    7        0.0014803254
   16    7    9    8       -0.0000001040
   16    7   14    8        0.0003940848
   16    7   15    8        0.0000392007
   16    7   12   10        0.0000031415
   16    7   13   10       -0.0001115069
   16    7   12   11        0.0001114430
   16    7   13   11        0.0000029053
   17    7    6    1       -0.0006904331
   17    7    8    1       -0.0000669945
   17    7   16    1       -0.0000004754
   17    7   17    1       -0.0000003321
   17    7    4    2       -0.0001288029
   17    7    5    2        0.0000108027
   17    7   10    2        0.0010146988
   17    7   11    2       -0.0000677040
   17    7    4    3        0.0000108071
   17    7    5    3        0.0001288743
   17    7   10    3       -0.0000675445
   17    7   11    3       -0.0010153059
   17    7   12    4       -0.0010459277
   17    7   13    4       -0.0000530112
   17    7   12    5        0.0000528939
   17    7   13    5       -0.0010465428
   17    7    7    6       -0.0000005584
   17    7    9    6        0.0000000302
   17    7   14    6        0.0014339848
   17    7   15    6        0.0001108922
   17    7    8    7       -0.0000000319
   17    7   16    7        0.0000000575
   17    7   17    7        0.0014808698
   17    7    9    8       -0.0000006898
   17    7   14    8       -0.0000394538
   17    7   15    8        0.0003956217
   17    7   16    9        0.0004354457
   17    7   12   10        0.0001115564
   17    7   13   10        0.0000028100
   17    7   12   11       -0.0000028344
   17    7   13   11        0.0001111663
   17    7   16   14        0.0000010124
   17    7   16   15        0.0000009716
    8    8    1    1        0.1422423408
    8    8    7    1        0.0000105604
    8    8    2    2        0.1459501183
    8    8    3    2        0.0000005592
    8    8    3    3        0.1459633192
    8    8    4    4        0.1418033705
    8    8    5    4        0.0000004922
    8    8    5    5        0.1418142866
    8    8    6    6        0.1450375854
    8    8    8    6       -0.0000140908
    8    8    7    7        0.1410607782
    8    8    8    8        0.1476501281
    9    8    6    1       -0.0000010961
    9    8    8    1       -0.0000000520
    9    8    4    2        0.0019425066
    9    8    5    2        0.0000057286
    9    8    4    3       -0.0000056314
    9    8    5    3        0.0019438233
    9    8    7    6       -0.0017686711
    9    8    9    6        0.0000122321
    9    8    8    7        0.0000109529
    9    8    9    8        0.0024662778
   10    8    2    1        0.0000143452
   10    8    3    1        0.0012318273
   10    8    7    2       -0.0000130396
   10    8    9    2        0.0006635205
   10    8    7    3        0.0015394533
   10    8    9    3       -0.0000010687
   10    8    6    4        0.0000195156
   10    8    8    4        0.0006432389
   10    8    6    5       -0.0015461431
   10    8    8    5        0.0000145443
   10    8   10    6        0.0000059439
   10    8   10    8        0.0020415069
   11    8    2    1        0.0012327693
   11    8    3    1       -0.0000143143
   11    8    7    2       -0.0015361907
   11    8    9    2        0.0000009614
   11    8    7    3       -0.0000131615
   11    8    9    3        0.0006640610
   11    8    6    4        0.0015429541
   11    8    8    4       -0.0000146646
   11    8    6    5        0.0000196379
   11    8    8    5        0.0006436481
   11    8   10    6       -0.0003714992
   11    8   11    6        0.0000058644
   11    8   10    8       -0.0000000688
   11    8   11    8        0.0020390760
   12    8    4    1        0.0001329601
   12    8    5    1       -0.0381269521
   12    8   10    1       -0.0000111935
   12    8   11    1       -0.0043074154
   12    8    6    2        0.0000504318
   12    8    8    2       -0.0270173781
   12    8    6    3        0.0507650725
   12    8    8    3        0.0000021330
   12    8    7    4       -0.0001335121
   12    8    9    4       -0.0253993798
   12    8    7    5       -0.0477559724
   12    8    9    5        0.0000654715
   12    8   12    6       -0.0000077930
   12    8   10    7        0.0001940580
   12    8   11    7        0.0247420907
   12    8   12    8        0.0523624163
   12    8   10    9       -0.0480773926
   12    8   11    9        0.0004449411
   13    8    4    1        0.0381593458
   13    8    5    1        0.0001294211
   13    8   10    1        0.0042761113
   13    8   11    1       -0.0000112464
   13    8    6    2        0.0506624213
   13    8    8    2       -0.0000001533
   13    8    6    3       -0.0000469339
   13    8    8    3        0.0270250861
   13    8    7    4       -0.0476555265
   13    8    9    4        0.0000632487
   13    8    7    5        0.0001302453
   13    8    9    5        0.0254056321
   13    8   12    6        0.0259647423
   13    8   13    6       -0.0000098293
   13    8   10    7        0.0247472367
   13    8   11    7       -0.0001919649
   13    8   12    8        0.0000016131
   13    8   13    8        0.0522771912
   13    8   10    9        0.0004412630
   13    8   11    9        0.0480018776
   14    8    6    1        0.0000342958
   14    8    8    1        0.0006135274
   14    8    4    2        0.0000170106
   14    8    5    2       -0.0007456379
   14    8   10    2       -0.0000080839
   14    8   11    2        0.0007558608
   14    8    4    3       -0.0007456945
   14    8    5    3       -0.0000172609
   14    8   10    3        0.0007570616
   14    8   11    3        0.0000080372
   14    8   12    4        0.0000250848
   14    8   13    4        0.0007470598
   14    8   12    5       -0.0007479983
   14    8   13    5        0.0000251058
   14    8    7    6        0.0000001366
   14    8    9    6       -0.0000017193
   14    8   14    6        0.0000020502
   14    8    8    7        0.0000016272
   14    8    9    8       -0.0000001127
   14    8   14    8        0.0018919747
   14    8   12   10        0.0000170757
   14    8   13   10        0.0010719054
   14    8   12   11       -0.0010720427
   14    8   13   11        0.0000168102
   15    8    6    1       -0.0014262656
   15    8    8    1        0.0000202209
   15    8    4    2       -0.0007460733
   15    8    5    2       -0.0000171435
   15    8   10    2        0.0007560712
   15    8   11    2        0.0000079636
   15    8    4    3       -0.0000171225
   15    8    5    3        0.0007466180
   15    8   10    3        0.0000078291
   15    8   11    3       -0.0007564482
   15    8   12    4       -0.0007479145
   15    8   13    4        0.0000249579
   15    8   12    5       -0.0000248073
   15    8   13    5       -0.0007484011
   15    8    7    6       -0.0000019698
   15    8    9    6        0.0000000062
   15    8   14    6        0.0003742630
   15    8   15    6        0.0000022708
   15    8    8    7       -0.0000000413
   15    8    9    8        0.0000008970
   15    8   14    8       -0.0000000394
   15    8   15    8        0.0018914883
   15    8   12   10       -0.0010709864
   15    8   13   10        0.0000168160
   15    8   12   11       -0.0000169424
   15    8   13   11       -0.0010709043
   16    8    1    1       -0.0000515749
   16    8    7    1        0.0257433139
   16    8    9    1       -0.0009067169
   16    8   14    1        0.0000097542
   16    8   15    1        0.0000025980
   16    8    2    2       -0.0138028082
   16    8    3    2        0.0006894092
   16    8   12    2       -0.0194979067
   16    8   13    2       -0.0009301347
   16    8    3    3        0.0138031401
   16    8   12    3        0.0009318671
   16    8   13    3       -0.0195001439
   16    8    4    4       -0.0124840475
   16    8    5    4        0.0006583534
   16    8   10    4        0.0176338759
   16    8   11    4       -0.0010335584
   16    8    5    5        0.0124861861
   16    8   10    5       -0.0010350384
   16    8   11    5       -0.0176356726
   16    8    6    6        0.0000284950
   16    8    8    6        0.0000022043
   16    8   16    6       -0.0000048568
   16    8    7    7        0.0000285931
   16    8    9    7       -0.0000021609
   16    8   14    7       -0.0161193959
   16    8   15    7       -0.0011020577
   16    8    8    8        0.0000131526
   16    8   16    8        0.0292427887
   16    8    9    9        0.0000088173
   16    8   14    9       -0.0017608089
   16    8   15    9        0.0248267515
   16    8   10   10        0.0123731586
   16    8   11   10       -0.0008285580
   16    8   11   11       -0.0123727011
   16    8   12   12        0.0145225741
   16    8   13   12        0.0006888410
   16    8   13   13       -0.0145246636
   16    8   14   14       -0.0000540567
   16    8   15   14        0.0000275352
   16    8   15   15        0.0000326566
   17    8    1    1       -0.0000066039
   17    8    7    1       -0.0013763410
   17    8    9    1       -0.0168909089
   17    8   14    1        0.0000008430
   17    8   15    1        0.0000158975
   17    8    2    2        0.0006914888
   17    8    3    2        0.0137825602
   17    8   12    2        0.0009287416
   17    8   13    2       -0.0194844245
   17    8    3    3       -0.0006877775
   17    8   12    3        0.0195066944
   17    8   13    3        0.0009290071
   17    8    4    4        0.0006601983
   17    8    5    4        0.0124616940
   17    8   10    4       -0.0010322343
   17    8   11    4       -0.0176180593
   17    8    5    5       -0.0006572459
   17    8   10    5       -0.0176372000
   17    8   11    5        0.0010325082
   17    8    6    6       -0.0000001968
   17    8    8    6        0.0000408826
   17    8   16    6        0.0177596013
   17    8   17    6       -0.0000069752
   17    8    7    7       -0.0000004278
   17    8    9    7       -0.0000359330
   17    8   14    7        0.0010995702
   17    8   15    7       -0.0161091223
   17    8    8    8        0.0000004284
   17    8   16    8        0.0000007360
   17    8   17    8        0.0292319631
   17    8    9    9        0.0000004078
   17    8   14    9       -0.0248163549
   17    8   15    9       -0.0017571644
   17    8   10   10       -0.0008235849
   17    8   11   10       -0.0123939309
   17    8   11   11        0.0008272275
   17    8   12   12       -0.0006867873
   17    8   13   12        0.0145131754
   17    8   13   13        0.0006890205
   17    8   14   14        0.0000337775
   17    8   15   14        0.0000695840
   17    8   15   15       -0.0000168833
   17    8   16   16       -0.0000085477
    9    9    1    1        0.1456555846
    9    9    7    1        0.0000101252
    9    9    9    1       -0.0000005181
    9    9    2    2        0.1414325340
    9    9    3    2        0.0000004637
    9    9    3    3        0.1414406098
    9    9    4    4        0.1450647745
    9    9    5    4        0.0000005836
    9    9    5    5        0.1450758050
    9    9    6    6        0.1408921928
    9    9    8    6        0.0000378320
    9    9    7    7        0.1440005585
    9    9    9    7       -0.0000401158
    9    9    8    8        0.1420808176
    9    9    9    9        0.1463933950
   10    9    4    1        0.0002185063
   10    9    5    1        0.0403920450
   10    9   10    1        0.0000139751
   10    9    6    2        0.0003876040
   10    9    8    2        0.0255454888
   10    9    6    3       -0.0474497936
   10    9    8    3        0.0001848032
   10    9    7    4       -0.0003249891
   10    9    9    4        0.0265605691
   10    9    7    5        0.0506320157
   10    9    9    5        0.0001223460
   10    9   10    7       -0.0000171592
   10    9   10    9        0.0519458824
   11    9    4    1        0.0404297459
   11    9    5    1       -0.0002212359
   11    9   10    1        0.0043180353
   11    9   11    1       -0.0000149755
   11    9    6    2        0.0473584633
   11    9    8    2       -0.0001867527
   11    9    6    3        0.0003917426
   11    9    8    3        0.0255548986
   11    9    7    4       -0.0505301409
   11    9    9    4       -0.0001246822
   11    9    7    5       -0.0003293021
   11    9    9    5        0.0265704943
   11    9   10    7        0.0253937120
   11    9   11    7       -0.0000149305
   11    9   10    9       -0.0000022283
   11    9   11    9        0.0518705881
   12    9    2    1        0.0000044485
   12    9    3    1       -0.0012399561
   12    9   12    1        0.0000011999
   12    9    7    2       -0.0000103014
   12    9    9    2       -0.0006601623
   12    9    7    3       -0.0015461426
   12    9    9    3        0.0000125626
   12    9    6    4        0.0000039120
   12    9    8    4       -0.0006574420
   12    9    6    5        0.0015548097
   12    9    8    5       -0.0000033059
   12    9   10    6       -0.0000147392
   12    9   11    6       -0.0003667245
   12    9   12    7        0.0000056020
   12    9   10    8       -0.0020290113
   12    9   11    8        0.0000276367
   12    9   12    9        0.0020407915
   13    9    2    1        0.0012410757
   13    9    3    1        0.0000044273
   13    9   12    1       -0.0000370322
   13    9   13    1       -0.0000013131
   13    9    7    2       -0.0015429603
   13    9    9    2        0.0000124526
   13    9    7    3        0.0000102327
   13    9    9    3        0.0006607345
   13    9    6    4        0.0015517104
   13    9    8    4       -0.0000034203
   13    9    6    5       -0.0000038445
   13    9    8    5        0.0006579224
   13    9   10    6       -0.0003675748
   13    9   11    6        0.0000146518
   13    9   12    7       -0.0003914114
   13    9   13    7        0.0000057141
   13    9   10    8        0.0000275320
   13    9   11    8        0.0020266403
   13    9   12    9        0.0000000294
   13    9   13    9        0.0020385629
   14    9    1    1        0.0000148619
   14    9    7    1       -0.0004851686
   14    9    9    1        0.0175208559
   14    9   14    1       -0.0000073293
   14    9    2    2        0.0002595927
   14    9    3    2       -0.0119118488
   14    9   12    2        0.0003724609
   14    9   13    2        0.0173153936
   14    9    3    3       -0.0002628475
   14    9   12    3       -0.0173351583
   14    9   13    3        0.0003723921
   14    9    4    4        0.0002601630
   14    9    5    4       -0.0135791159
   14    9   10    4       -0.0001966944
   14    9   11    4        0.0185342478
   14    9    5    5       -0.0002637175
   14    9   10    5        0.0185551651
   14    9   11    5        0.0001965294
   14    9    6    6       -0.0000016103
   14    9    8    6       -0.0000362743
   14    9    7    7       -0.0000018725
   14    9    9    7        0.0000381982
   14    9   14    7        0.0000003179
   14    9    8    8       -0.0000011820
   14    9    9    9       -0.0000012617
   14    9   14    9        0.0277039892
   14    9   10   10       -0.0000736538
   14    9   11   10        0.0141658760
   14    9   11   11        0.0000693873
   14    9   12   12       -0.0002940782
   14    9   13   12       -0.0120057679
   14    9   13   13        0.0002922418
   15    9    1    1       -0.0000474604
   15    9    7    1        0.0277116891
   15    9    9    1        0.0002469172
   15    9   14    1       -0.0000020827
   15    9   15    1        0.0000042200
   15    9    2    2       -0.0119326902
   15    9    3    2       -0.0002592881
   15    9   12    2       -0.0173282386
   15    9   13    2        0.0003689862
   15    9    3    3        0.0119270020
   15    9   12    3       -0.0003690896
   15    9   13    3       -0.0173295278
   15    9    4    4       -0.0136040806
   15    9    5    4       -0.0002598431
   15    9   10    4        0.0185511061
   15    9   11    4        0.0001925498
   15    9    5    5        0.0136019680
   15    9   10    5        0.0001921929
   15    9   11    5       -0.0185536667
   15    9    6    6        0.0000214167
   15    9    8    6       -0.0000006823
   15    9    7    7        0.0000291382
   15    9    9    7        0.0000002894
   15    9   14    7       -0.0163862137
   15    9   15    7       -0.0000050701
   15    9    8    8        0.0000087592
   15    9    9    9        0.0000077824
   15    9   14    9       -0.0000032325
   15    9   15    9        0.0277134910
   15    9   10   10        0.0141393116
   15    9   11   10        0.0000690446
   15    9   11   11       -0.0141434591
   15    9   12   12        0.0120120961
   15    9   13   12       -0.0002909457
   15    9   13   13       -0.0120182505
   15    9   14   14       -0.0000728587
   16    9    6    1       -0.0014394677
   16    9    8    1       -0.0000342188
   16    9   16    1        0.0000002231
   16    9    4    2       -0.0007524358
   16    9    5    2        0.0000400558
   16    9   10    2        0.0007672656
   16    9   11    2       -0.0000538822
   16    9    4    3        0.0000400718
   16    9    5    3        0.0007527853
   16    9   10    3       -0.0000540628
   16    9   11    3       -0.0007676270
   16    9   12    4       -0.0007891542
   16    9   13    4       -0.0000375384
   16    9   12    5        0.0000377213
   16    9   13    5       -0.0007896516
   16    9    7    6       -0.0000018930
   16    9    9    6        0.0000001442
   16    9   14    6        0.0003855816
   16    9   15    6        0.0000372921
   16    9    8    7       -0.0000001512
   16    9   16    7        0.0000030325
   16    9    9    8        0.0000007254
   16    9   14    8       -0.0001322976
   16    9   15    8        0.0017399275
   16    9   16    9        0.0017874049
   16    9   12   10       -0.0010595315
   16    9   13   10       -0.0000621543
   16    9   12   11        0.0000621017
   16    9   13   11       -0.0010598116
   17    9    6    1        0.0000765593
   17    9    8    1       -0.0006780928
   17    9   16    1        0.0000006872
   17    9   17    1       -0.0000003662
   17    9    4    2        0.0000401680
   17    9    5    2        0.0007517795
   17    9   10    2       -0.0000537126
   17    9   11    2       -0.0007670553
   17    9    4    3        0.0007518106
   17    9    5    3       -0.0000399815
   17    9   10    3       -0.0007681448
   17    9   11    3        0.0000537701
   17    9   12    4        0.0000374014
   17    9   13    4       -0.0007886869
   17    9   12    5        0.0007896131
   17    9   13    5        0.0000374259
   17    9    7    6        0.0000000272
   17    9    9    6        0.0000017286
   17    9   14    6       -0.0000369636
   17    9   15    6        0.0003854685
   17    9    8    7       -0.0000016942
   17    9   16    7       -0.0004346242
   17    9   17    7        0.0000032466
   17    9    9    8        0.0000000328
   17    9   14    8       -0.0017398684
   17    9   15    8       -0.0001320526
   17    9   16    9        0.0000001394
   17    9   17    9        0.0017875620
   17    9   12   10        0.0000618790
   17    9   13   10       -0.0010603832
   17    9   12   11        0.0010604546
   17    9   13   11        0.0000620817
   17    9   16   14        0.0000025053
   17    9   16   15       -0.0000009356
   10   10    1    1        0.1450021380
   10   10    7    1        0.0135998684
   10   10    9    1        0.0000418522
   10   10    2    2        0.1348022046
   10   10    3    2       -0.0001035901
   10   10    3    3        0.1470747191
   10   10    4    4        0.1376022758
   10   10    5    4       -0.0001131510
   10   10   10    4        0.0083608683
   10   10    5    5        0.1518700982
   10   10   10    5        0.0000149520
   10   10    6    6        0.1407633999
   10   10    8    6        0.0000197537
   10   10    7    7        0.1442375559
   10   10    9    7       -0.0000240973
   10   10    8    8        0.1406584756
   10   10    9    9        0.1446317962
   10   10   10   10        0.1514746883
   11   10    1    1        0.0000060900
   11   10    7    1       -0.0001859214
   11   10    9    1        0.0067899300
   11   10    2    2        0.0001043064
   11   10    3    2       -0.0061412480
   11   10    3    3       -0.0001061316
   11   10    4    4        0.0001138818
   11   10    5    4       -0.0071379000
   11   10   10    4       -0.0000405248
   11   10   11    4        0.0078241197
   11   10    5    5       -0.0001157888
   11   10   10    5        0.0078337427
   11   10   11    5        0.0000402958
   11   10    6    6       -0.0000008567
   11   10    8    6       -0.0000161130
   11   10    7    7       -0.0000009339
   11   10    9    7        0.0000166146
   11   10    8    8       -0.0000007296
   11   10    9    9       -0.0000007821
   11   10   10   10       -0.0000015860
   11   10   11   10        0.0079745742
   12   10    6    1        0.0007499696
   12   10    8    1       -0.0000025945
   12   10    4    2       -0.0015791523
   12   10    5    2       -0.0000024217
   12   10   10    2       -0.0003838097
   12   10   11    2       -0.0000015906
   12   10    4    3        0.0000083893
   12   10    5    3       -0.0024691738
   12   10   10    3        0.0000079178
   12   10   11    3        0.0000982203
   12   10   12    4        0.0003686406
   12   10   12    5        0.0000095241
   12   10    7    6        0.0019474589
   12   10    9    6       -0.0000115065
   12   10    8    7       -0.0000114305
   12   10    9    8       -0.0022821676
   12   10   12   10        0.0029535179
   13   10    6    1        0.0000050545
   13   10    8    1        0.0001199652
   13   10    4    2        0.0000306715
   13   10    5    2       -0.0004418583
   13   10   10    2        0.0000042289
   13   10   11    2        0.0002442862
   13   10    4    3       -0.0004478653
   13   10    5    3        0.0000246233
   13   10   10    3        0.0002392810
   13   10   11    3       -0.0000016239
   13   10   12    4        0.0000032760
   13   10   13    4        0.0002375284
   13   10   12    5       -0.0002468703
   13   10   13    5        0.0000052865
   13   10    7    6       -0.0000269952
   13   10    9    6        0.0000090914
   13   10    8    7        0.0000082915
   13   10    9    8        0.0000298848
   13   10   12   10       -0.0000291769
   13   10   13   10        0.0007561059
   13   10   12   11       -0.0007223668
   14   10    4    1        0.0275460390
   14   10    5    1       -0.0004642253
   14   10   10    1        0.0080122621
   14   10   11    1       -0.0000124920
   14   10    6    2        0.0374020561
   14   10    8    2       -0.0002701129
   14   10    6    3        0.0004961527
   14   10    8    3        0.0210885402
   14   10    7    4       -0.0399029776
   14   10    9    4       -0.0002343957
   14   10   14    4       -0.0004145439
   14   10    7    5       -0.0004454437
   14   10    9    5        0.0222226509
   14   10   14    5       -0.0000144133
   14   10   12    6        0.0211985648
   14   10   13    6       -0.0002849178
   14   10   10    7        0.0221059558
   14   10   11    7        0.0001070869
   14   10   12    8        0.0005191524
   14   10   13    8        0.0371802267
   14   10   10    9       -0.0002020363
   14   10   11    9        0.0398072563
   14   10   14   10        0.0364398631
   15   10    4    1        0.0001840054
   15   10    5    1        0.0365843181
   15   10   10    1        0.0001181373
   15   10   11    1        0.0002721114
   15   10    6    2        0.0004891142
   15   10    8    2        0.0210504266
   15   10    6    3       -0.0374213859
   15   10    8    3        0.0002661637
   15   10    7    4       -0.0004382391
   15   10    9    4        0.0221846849
   15   10   14    4        0.0000549495
   15   10   15    4       -0.0003598624
   15   10    7    5        0.0399262983
   15   10    9    5        0.0002294445
   15   10   14    5       -0.0077741408
   15   10   15    5       -0.0000014793
   15   10   12    6        0.0002811002
   15   10   13    6        0.0211619280
   15   10   10    7        0.0001023795
   15   10   11    7       -0.0220724711
   15   10   12    8       -0.0371856651
   15   10   13    8        0.0005125363
   15   10   10    9        0.0398006760
   15   10   11    9        0.0001948674
   15   10   14   10        0.0000022819
   15   10   15   10        0.0364386407
   15   10   14   11        0.0266180698
   16   10    2    1       -0.0000449944
   16   10    3    1        0.0014315739
   16   10   12    1        0.0000135086
   16   10   13    1       -0.0000609714
   16   10    7    2        0.0000806429
   16   10    9    2        0.0006783012
   16   10   14    2       -0.0000045536
   16   10   15    2        0.0001020115
   16   10    7    3        0.0012370547
   16   10    9    3       -0.0000492981
   16   10   14    3       -0.0001871992
   16   10   15    3       -0.0000166373
   16   10    6    4       -0.0000763550
   16   10    8    4        0.0006964520
   16   10   16    4        0.0001133954
   16   10    6    5       -0.0012506212
   16   10    8    5       -0.0000379017
   16   10   16    5        0.0000041745
   16   10   10    6        0.0000500034
   16   10   11    6        0.0006062623
   16   10   12    7        0.0000323118
   16   10   13    7       -0.0006335606
   16   10   10    8        0.0013777393
   16   10   11    8       -0.0001002281
   16   10   12    9       -0.0013934911
   16   10   13    9       -0.0000809907
   16   10   16   10        0.0017521492
   16   10   14   12        0.0001354443
   16   10   15   12       -0.0017345853
   16   10   14   13        0.0003822195
   16   10   15   13        0.0000527119
   17   10    2    1       -0.0005986283
   17   10    3    1       -0.0000810782
   17   10   12    1        0.0003191499
   17   10   13    1        0.0000011076
   17   10    7    2        0.0012366952
   17   10    9    2       -0.0000489197
   17   10   14    2       -0.0000987029
   17   10   15    2       -0.0000058693
   17   10    7    3       -0.0000805151
   17   10    9    3       -0.0006794631
   17   10   14    3        0.0000176692
   17   10   15    3       -0.0001832582
   17   10    6    4       -0.0012501800
   17   10    8    4       -0.0000375357
   17   10   16    4        0.0000006441
   17   10   17    4        0.0001125280
   17   10    6    5        0.0000762071
   17   10    8    5       -0.0006973776
   17   10   16    5       -0.0002047214
   17   10   17    5        0.0000035271
   17   10   10    6        0.0006076287
   17   10   11    6       -0.0000496606
   17   10   12    7        0.0006341135
   17   10   13    7        0.0000319618
   17   10   10    8       -0.0000999258
   17   10   11    8       -0.0013791380
   17   10   12    9        0.0000807251
   17   10   13    9       -0.0013942120
   17   10   16   10       -0.0000000071
   17   10   17   10        0.0017530039
   17   10   16   11        0.0004359660
   17   10   14   12        0.0017340874
   17   10   15   12        0.0001360126
   17   10   14   13       -0.0000514665
   17   10   15   13        0.0003866948
   11   11    1    1        0.1450480982
   11   11    7    1       -0.0136030712
   11   11    9    1       -0.0000445161
   11   11    2    2        0.1470742121
   11   11    3    2        0.0001053982
   11   11    3    3        0.1347967445
   11   11    4    4        0.1518671409
   11   11    5    4        0.0001152899
   11   11   10    4       -0.0072607217
   11   11   11    4       -0.0000186291
   11   11    5    5        0.1375958218
   11   11   10    5       -0.0000603729
   11   11   11    5        0.0083683676
   11   11    6    6        0.1407360259
   11   11    8    6        0.0000198188
   11   11    7    7        0.1442023187
   11   11    9    7       -0.0000236511
   11   11    8    8        0.1406421044
   11   11    9    9        0.1446148069
   11   11   10   10        0.1355718173
   11   11   11   10       -0.0000006617
   11   11   11   11        0.1514669399
   12   11    6    1       -0.0000049996
   12   11    8    1       -0.0001200270
   12   11    4    2        0.0000247477
   12   11    5    2        0.0004479066
   12   11   10    2       -0.0000016198
   12   11   11    2       -0.0002388579
   12   11    4    3        0.0004419024
   12   11    5    3        0.0000307474
   12   11   10    3       -0.0002448654
   12   11   11    3        0.0000043252
   12   11   12    4       -0.0000052608
   12   11   12    5        0.0002379813
   12   11    7    6       -0.0000270724
   12   11    9    6        0.0000104033
   12   11    8    7        0.0000071452
   12   11    9    8        0.0000299839
   12   11   12   10       -0.0000293037
   12   11   12   11        0.0007562378
   13   11    6    1        0.0007496922
   13   11    8    1       -0.0000027634
   13   11    4    2        0.0024685729
   13   11    5    2        0.0000085080
   13   11   10    2       -0.0000985972
   13   11   11    2        0.0000076472
   13   11    4    3       -0.0000023227
   13   11    5    3        0.0015790352
   13   11   10    3       -0.0000015969
   13   11   11    3        0.0003840599
   13   11   12    4        0.0001154877
   13   11   13    4       -0.0000098190
   13   11   12    5       -0.0000014244
   13   11   13    5        0.0003688249
   13   11    7    6       -0.0019452407
   13   11    9    6        0.0000114152
   13   11    8    7        0.0000115422
   13   11    9    8        0.0022805173
   13   11   12   10       -0.0014763239
   13   11   13   10        0.0000292447
   13   11   12   11        0.0000293082
   13   11   13   11        0.0029532500
   14   11    4    1        0.0004748230
   14   11    5    1        0.0274860160
   14   11   10    1       -0.0000097138
   14   11   11    1        0.0080747393
   14   11    6    2        0.0004909160
   14   11    8    2        0.0210666198
   14   11    6    3       -0.0374598103
   14   11    8    3        0.0002684087
   14   11    7    4       -0.0004396672
   14   11    9    4        0.0222001512
   14   11   14    4       -0.0000097081
   14   11    7    5        0.0399656663
   14   11    9    5        0.0002326945
   14   11   14    5       -0.0003742580
   14   11   12    6        0.0002832418
   14   11   13    6        0.0211759251
   14   11   10    7        0.0001054557
   14   11   11    7       -0.0220824574
   14   11   12    8       -0.0372280850
   14   11   13    8        0.0005147479
   14   11   10    9        0.0398526717
   14   11   11    9        0.0001964890
   14   11   14   10       -0.0000115479
   14   11   14   11        0.0365083809
   15   11    4    1       -0.0366470910
   15   11    5    1        0.0001992803
   15   11   10    1       -0.0002942249
   15   11   11    1        0.0001042315
   15   11    6    2       -0.0374081473
   15   11    8    2        0.0002688983
   15   11    6    3       -0.0004946701
   15   11    8    3       -0.0210810090
   15   11    7    4        0.0399066360
   15   11    9    4        0.0002326726
   15   11   14    4        0.0077221073
   15   11   15    4        0.0000153732
   15   11    7    5        0.0004438462
   15   11    9    5       -0.0222165530
   15   11   14    5        0.0000365423
   15   11   15    5       -0.0003973314
   15   11   12    6       -0.0211899961
   15   11   13    6        0.0002837798
   15   11   10    7       -0.0220998636
   15   11   11    7       -0.0001056311
   15   11   12    8       -0.0005180086
   15   11   13    8       -0.0371867097
   15   11   10    9        0.0001998836
   15   11   11    9       -0.0398056808
   15   11   14   10       -0.0266693281
   15   11   15   10        0.0000088628
   15   11   14   11       -0.0000071324
   15   11   15   11        0.0364548522
   16   11    2    1       -0.0014340592
   16   11    3    1       -0.0000441798
   16   11   12    1       -0.0000607935
   16   11   13    1       -0.0000141827
   16   11    7    2        0.0012361827
   16   11    9    2       -0.0000491003
   16   11   14    2        0.0001843448
   16   11   15    2        0.0000177699
   16   11    7    3       -0.0000806701
   16   11    9    3       -0.0006790660
   16   11   14    3       -0.0000062817
   16   11   15    3        0.0001002344
   16   11    6    4       -0.0012498932
   16   11    8    4       -0.0000376636
   16   11   16    4       -0.0000034243
   16   11    6    5        0.0000763607
   16   11    8    5       -0.0006972438
   16   11   16    5        0.0001134958
   16   11   10    6        0.0006066557
   16   11   11    6       -0.0000497505
   16   11   12    7        0.0006338466
   16   11   13    7        0.0000320496
   16   11   10    8       -0.0001002504
   16   11   11    8       -0.0013780699
   16   11   12    9        0.0000809659
   16   11   13    9       -0.0013940718
   16   11   16   10        0.0000004917
   16   11   16   11        0.0017538482
   16   11   14   12        0.0003850469
   16   11   15   12        0.0000516539
   16   11   14   13       -0.0001365520
   16   11   15   13        0.0017351877
   17   11    2    1        0.0000807581
   17   11    3    1       -0.0005968456
   17   11   12    1        0.0000002888
   17   11   13    1       -0.0003206180
   17   11    7    2       -0.0000806904
   17   11    9    2       -0.0006783637
   17   11   14    2       -0.0000158808
   17   11   15    2        0.0001863467
   17   11    7    3       -0.0012381409
   17   11    9    3        0.0000489983
   17   11   14    3       -0.0001012973
   17   11   15    3       -0.0000046324
   17   11    6    4        0.0000763833
   17   11    8    4       -0.0006964312
   17   11   16    4        0.0002061632
   17   11   17    4       -0.0000046283
   17   11    6    5        0.0012515631
   17   11    8    5        0.0000376046
   17   11   16    5        0.0000015263
   17   11   17    5        0.0001129013
   17   11   10    6       -0.0000496837
   17   11   11    6       -0.0006064494
   17   11   12    7       -0.0000320083
   17   11   13    7        0.0006331661
   17   11   10    8       -0.0013799128
   17   11   11    8        0.0001002278
   17   11   12    9        0.0013949911
   17   11   13    9        0.0000809438
   17   11   16   10       -0.0004343402
   17   11   17   10       -0.0000004921
   17   11   16   11        0.0000004273
   17   11   17   11        0.0017550530
   17   11   14   12       -0.0000528957
   17   11   15   12        0.0003840408
   17   11   14   13       -0.0017370081
   17   11   15   13       -0.0001354612
   12   12    1    1        0.1423997411
   12   12    7    1        0.0121435411
   12   12    9    1       -0.0000420715
   12   12    2    2        0.1394518375
   12   12    3    2        0.0000269498
   12   12   12    2       -0.0083932489
   12   12    3    3        0.1535127866
   12   12   12    3       -0.0000031459
   12   12    4    4        0.1359176674
   12   12    5    4        0.0000320402
   12   12   10    4        0.0076740345
   12   12   11    4       -0.0000835571
   12   12    5    5        0.1484198669
   12   12   10    5       -0.0000777617
   12   12   11    5       -0.0070315418
   12   12    6    6        0.1461047001
   12   12    8    6       -0.0000052494
   12   12    7    7        0.1417735576
   12   12    9    7        0.0000017494
   12   12    8    8        0.1466454734
   12   12    9    9        0.1414690299
   12   12   10   10        0.1468745152
   12   12   11   10       -0.0001359812
   12   12   11   11        0.1339265188
   12   12   12   12        0.1541087280
   13   12    1    1       -0.0000042891
   13   12    7    1       -0.0000703964
   13   12    9    1       -0.0065457370
   13   12    2    2        0.0000270276
   13   12    3    2        0.0070201482
   13   12   12    2       -0.0000007439
   13   12   13    2       -0.0079909350
   13   12    3    3       -0.0000253826
   13   12   12    3        0.0080010242
   13   12   13    3       -0.0000006387
   13   12    4    4        0.0000319634
   13   12    5    4        0.0062401479
   13   12   10    4       -0.0000784267
   13   12   11    4       -0.0073457436
   13   12    5    5       -0.0000306524
   13   12   10    5       -0.0073543007
   13   12   11    5        0.0000785855
   13   12    6    6        0.0000004745
   13   12    8    6        0.0000172810
   13   12    7    7        0.0000003664
   13   12    9    7       -0.0000153068
   13   12    8    8        0.0000005013
   13   12    9    9        0.0000003777
   13   12   10   10       -0.0001335309
   13   12   11   10       -0.0064801293
   13   12   11   11        0.0001351868
   13   12   12   12        0.0000008325
   13   12   13   12        0.0079436396
   14   12    2    1       -0.0005593328
   14   12    3    1        0.0000344128
   14   12   12    1        0.0002838102
   14   12   13    1        0.0000000881
   14   12    7    2        0.0012058372
   14   12    9    2        0.0000117511
   14   12   14    2       -0.0000931779
   14   12    7    3        0.0000288477
   14   12    9    3       -0.0006642418
   14   12   14    3        0.0000034930
   14   12    6    4       -0.0012179187
   14   12    8    4        0.0000237429
   14   12    6    5       -0.0000341422
   14   12    8    5       -0.0006596703
   14   12   10    6        0.0006190692
   14   12   11    6        0.0000057558
   14   12   12    7        0.0006043742
   14   12   13    7       -0.0000246753
   14   12   10    8        0.0000214254
   14   12   11    8       -0.0013840957
   14   12   12    9       -0.0000405060
   14   12   13    9       -0.0013499894
   14   12   14   12        0.0018870818
   15   12    2    1       -0.0000183315
   15   12    3    1       -0.0014181614
   15   12   12    1        0.0000106352
   15   12   13    1        0.0000641062
   15   12    7    2        0.0000287637
   15   12    9    2       -0.0006635936
   15   12   14    2       -0.0000010179
   15   12   15    2       -0.0000983701
   15   12    7    3       -0.0012068661
   15   12    9    3       -0.0000114725
   15   12   14    3        0.0001815949
   15   12   15    3        0.0000016523
   15   12    6    4       -0.0000340236
   15   12    8    4       -0.0006593976
   15   12    6    5        0.0012191482
   15   12    8    5       -0.0000234631
   15   12   10    6        0.0000055563
   15   12   11    6       -0.0006180399
   15   12   12    7        0.0000243744
   15   12   13    7        0.0006045103
   15   12   10    8       -0.0013834843
   15   12   11    8       -0.0000212936
   15   12   12    9        0.0013503277
   15   12   13    9       -0.0000403336
   15   12   14   12        0.0000006616
   15   12   15   12        0.0018890648
   15   12   14   13       -0.0004065240
   16   12    4    1        0.0013669156
   16   12    5    1       -0.0346501757
   16   12   10    1        0.0004070309
   16   12   11    1       -0.0003765032
   16   12    6    2        0.0019643556
   16   12    8    2       -0.0229757833
   16   12   16    2        0.0001566793
   16   12    6    3        0.0408642303
   16   12    8    3        0.0011016067
   16   12   16    3       -0.0000085017
   16   12    7    4       -0.0019288511
   16   12    9    4       -0.0213979502
   16   12   14    4       -0.0000171925
   16   12   15    4        0.0004798019
   16   12    7    5       -0.0384477405
   16   12    9    5        0.0010752430
   16   12   14    5        0.0075913241
   16   12   15    5        0.0005144192
   16   12   12    6        0.0010830606
   16   12   13    6       -0.0228877137
   16   12   10    7        0.0011935989
   16   12   11    7        0.0213187789
   16   12   12    8        0.0408440423
   16   12   13    8        0.0019345464
   16   12   10    9       -0.0379280034
   16   12   11    9        0.0021346529
   16   12   14   10        0.0021286285
   16   12   15   10       -0.0334588715
   16   12   14   11       -0.0263867015
   16   12   15   11       -0.0015356404
   16   12   16   12        0.0377061255
   17   12    4    1        0.0271096151
   17   12    5    1        0.0017788971
   17   12   10    1        0.0077285253
   17   12   11    1       -0.0000480870
   17   12    6    2        0.0408147552
   17   12    8    2        0.0010970853
   17   12   16    2        0.0000076466
   17   12   17    2        0.0001502522
   17   12    6    3       -0.0019626812
   17   12    8    3        0.0230014901
   17   12   16    3        0.0083620462
   17   12   17    3       -0.0000023775
   17   12    7    4       -0.0383973807
   17   12    9    4        0.0010710356
   17   12   14    4       -0.0004789153
   17   12   15    4       -0.0000109579
   17   12    7    5        0.0019275077
   17   12    9    5        0.0214205159
   17   12   14    5       -0.0005192034
   17   12   15    5        0.0075750837
   17   12   12    6        0.0229111208
   17   12   13    6        0.0010789600
   17   12   10    7        0.0213361570
   17   12   11    7       -0.0011899192
   17   12   12    8       -0.0019321734
   17   12   13    8        0.0408114410
   17   12   10    9        0.0021314340
   17   12   11    9        0.0379055633
   17   12   14   10        0.0334604107
   17   12   15   10        0.0021307112
   17   12   14   11        0.0015222446
   17   12   15   11       -0.0263905554
   17   12   16   12       -0.0000007170
   17   12   17   12        0.0377055868
   17   12   16   13       -0.0278492092
   13   13    1    1        0.1424471744
   13   13    7    1       -0.0121494646
   13   13    9    1        0.0000410430
   13   13    2    2        0.1535122952
   13   13    3    2       -0.0000258621
   13   13   12    2        0.0076119991
   13   13   13    2       -0.0000054250
   13   13    3    3        0.1394455538
   13   13   12    3       -0.0000057850
   13   13   13    3        0.0084002448
   13   13    4    4        0.1484193932
   13   13    5    4       -0.0000310767
   13   13   10    4       -0.0070396484
   13   13   11    4        0.0000759926
   13   13    5    5        0.1359108433
   13   13   10    5        0.0000831461
   13   13   11    5        0.0076827577
   13   13    6    6        0.1460732350
   13   13    8    6       -0.0000059238
   13   13    7    7        0.1417431156
   13   13    9    7        0.0000025011
   13   13    8    8        0.1466258082
   13   13    9    9        0.1414553856
   13   13   10   10        0.1339259375
   13   13   11   10        0.0001348222
   13   13   11   11        0.1468683203
   13   13   12   12        0.1382042796
   13   13   13   12        0.0000001415
   13   13   13   13        0.1541028940
   14   13    2    1        0.0000354067
   14   13    3    1        0.0005563687
   14   13   12    1        0.0000014772
   14   13   13    1        0.0002865863
   14   13    7    2       -0.0000286330
   14   13    9    2        0.0006630258
   14   13   14    2        0.0000005644
   14   13    7    3        0.0012070701
   14   13    9    3        0.0000117746
   14   13   14    3        0.0000988384
   14   13    6    4        0.0000339329
   14   13    8    4        0.0006586214
   14   13    6    5       -0.0012190574
   14   13    8    5        0.0000237694
   14   13   10    6       -0.0000058269
   14   13   11    6        0.0006177230
   14   13   12    7       -0.0000246788
   14   13   13    7       -0.0006033330
   14   13   10    8        0.0013846535
   14   13   11    8        0.0000211702
   14   13   12    9       -0.0013506160
   14   13   13    9        0.0000403485
   14   13   14   12        0.0000010127
   14   13   14   13        0.0018914102
   15   13    2    1       -0.0014195899
   15   13    3    1        0.0000190661
   15   13   12    1       -0.0000623703
   15   13   13    1        0.0000098339
   15   13    7    2        0.0012060523
   15   13    9    2        0.0000115303
   15   13   14    2        0.0001762346
   15   13   15    2        0.0000029203
   15   13    7    3        0.0000287737
   15   13    9    3       -0.0006643702
   15   13   14    3       -0.0000011722
   15   13   15    3        0.0000940596
   15   13    6    4       -0.0012184767
   15   13    8    4        0.0000236110
   15   13    6    5       -0.0000340527
   15   13    8    5       -0.0006602003
   15   13   10    6        0.0006184089
   15   13   11    6        0.0000056906
   15   13   12    7        0.0006048052
   15   13   13    7       -0.0000245590
   15   13   10    8        0.0000211794
   15   13   11    8       -0.0013837918
   15   13   12    9       -0.0000403372
   15   13   13    9       -0.0013508231
   15   13   14   12        0.0004108762
   15   13   15   12       -0.0000004927
   15   13   14   13       -0.0000007484
   15   13   15   13        0.0018880173
   16   13    4    1       -0.0347335255
   16   13    5    1       -0.0013559287
   16   13   10    1       -0.0003604142
   16   13   11    1       -0.0004140748
   16   13    6    2       -0.0408535157
   16   13    8    2       -0.0010982948
   16   13   16    2       -0.0000010269
   16   13    6    3        0.0019648696
   16   13    8    3       -0.0230114271
   16   13   16    3       -0.0001486171
   16   13    7    4        0.0384335930
   16   13    9    4       -0.0010721845
   16   13   14    4        0.0075838928
   16   13   15    4        0.0005209878
   16   13    7    5       -0.0019294813
   16   13    9    5       -0.0214317285
   16   13   14    5        0.0000091525
   16   13   15    5       -0.0004760336
   16   13   12    6       -0.0229198431
   16   13   13    6       -0.0010797279
   16   13   10    7       -0.0213488131
   16   13   11    7        0.0011906355
   16   13   12    8        0.0019345359
   16   13   13    8       -0.0408505867
   16   13   10    9       -0.0021348044
   16   13   11    9       -0.0379367937
   16   13   14   10       -0.0264177947
   16   13   15   10       -0.0015225936
   16   13   14   11       -0.0021385229
   16   13   15   11        0.0334971786
   16   13   16   12       -0.0000048942
   16   13   16   13        0.0377694558
   17   13    4    1        0.0017797915
   17   13    5    1       -0.0270735655
   17   13   10    1       -0.0000426433
   17   13   11    1       -0.0077522438
   17   13    6    2        0.0019658820
   17   13    8    2       -0.0229779995
   17   13   16    2        0.0083760763
   17   13   17    2       -0.0000117063
   17   13    6    3        0.0408785232
   17   13    8    3        0.0010998338
   17   13   16    3       -0.0000006866
   17   13   17    3       -0.0001562947
   17   13    7    4       -0.0019301362
   17   13    9    4       -0.0214008844
   17   13   14    4       -0.0005113862
   17   13   15    4        0.0075891838
   17   13    7    5       -0.0384608942
   17   13    9    5        0.0010736807
   17   13   14    5        0.0004813516
   17   13   15    5        0.0000171844
   17   13   12    6        0.0010813684
   17   13   13    6       -0.0228866243
   17   13   10    7        0.0011922332
   17   13   11    7        0.0213154744
   17   13   12    8        0.0408635037
   17   13   13    8        0.0019356068
   17   13   10    9       -0.0379523023
   17   13   11    9        0.0021352884
   17   13   14   10        0.0015376592
   17   13   15   10       -0.0263638389
   17   13   14   11       -0.0335065583
   17   13   15   11       -0.0021291724
   17   13   16   12        0.0278313989
   17   13   17   12        0.0000051182
   17   13   16   13        0.0000015154
   17   13   17   13        0.0377412670
   14   14    1    1        0.1388971462
   14   14    7    1       -0.0000679399
   14   14    9    1       -0.0000245551
   14   14   14    1        0.0012663352
   14   14    2    2        0.1391234814
   14   14    3    2        0.0000148607
   14   14   12    2        0.0002926548
   14   14   13    2       -0.0000145758
   14   14    3    3        0.1390681051
   14   14   12    3        0.0000324047
   14   14   13    3       -0.0002022522
   14   14    4    4        0.1428883749
   14   14    5    4        0.0000167351
   14   14   10    4       -0.0000774491
   14   14   11    4       -0.0000138472
   14   14    5    5        0.1428230386
   14   14   10    5       -0.0000370584
   14   14   11    5        0.0000242082
   14   14    6    6        0.1391532687
   14   14    8    6        0.0000090806
   14   14    7    7        0.1427299529
   14   14    9    7       -0.0000113759
   14   14   14    7        0.0000569618
   14   14    8    8        0.1383988116
   14   14    9    9        0.1420792689
   14   14   14    9       -0.0000364869
   14   14   10   10        0.1415931194
   14   14   11   10       -0.0000160510
   14   14   11   11        0.1416518842
   14   14   12   12        0.1383880607
   14   14   13   12        0.0000139520
   14   14   13   13        0.1384345408
   14   14   14   14        0.1448755028
   15   14    1    1       -0.0001788625
   15   14    7    1        0.0000269090
   15   14    9    1       -0.0000537165
   15   14   14    1        0.0000144908
   15   14   15    1        0.0013906428
   15   14    2    2       -0.0000114140
   15   14    3    2        0.0000336946
   15   14   12    2       -0.0000186613
   15   14   13    2       -0.0000529038
   15   14    3    3        0.0000108891
   15   14   12    3        0.0000527984
   15   14   13    3       -0.0000185725
   15   14    4    4       -0.0000127177
   15   14    5    4        0.0000388406
   15   14   10    4        0.0000197856
   15   14   11    4       -0.0000553390
   15   14    5    5        0.0000120554
   15   14   10    5       -0.0000619217
   15   14   11    5       -0.0000204854
   15   14    6    6       -0.0000001289
   15   14    8    6        0.0000000574
   15   14    7    7       -0.0000000812
   15   14    9    7       -0.0000025083
   15   14   14    7       -0.0000211346
   15   14   15    7       -0.0000593026
   15   14    8    8       -0.0000000419
   15   14    9    9       -0.0000006154
   15   14   14    9       -0.0000868743
   15   14   15    9        0.0000261981
   15   14   10   10        0.0000107224
   15   14   11   10       -0.0000387734
   15   14   11   11       -0.0000122301
   15   14   12   12        0.0000106566
   15   14   13   12        0.0000325050
   15   14   13   13       -0.0000108427
   15   14   14   14       -0.0000045031
   15   14   15   14        0.0041590234
   16   14    6    1       -0.0000012737
   16   14    8    1       -0.0000012081
   16   14   16    1        0.0000788357
   16   14    4    2       -0.0001527799
   16   14    5    2       -0.0000047738
   16   14   10    2       -0.0000011262
   16   14   11    2       -0.0000036780
   16   14    4    3        0.0000074510
   16   14    5    3       -0.0001516485
   16   14   10    3        0.0000000363
   16   14   11    3       -0.0000030815
   16   14   12    4        0.0000009203
   16   14   13    4        0.0000117310
   16   14   12    5        0.0000147625
   16   14   13    5       -0.0000027221
   16   14    7    6        0.0001511028
   16   14    9    6       -0.0000151661
   16   14   14    6        0.0000018004
   16   14   15    6        0.0000028748
   16   14    8    7       -0.0000202114
   16   14   16    7       -0.0000011918
   16   14    9    8       -0.0001607216
   16   14   14    8       -0.0000048279
   16   14   15    8        0.0000019130
   16   14   16    9        0.0000014012
   16   14   12   10        0.0001640361
   16   14   13   10       -0.0000364044
   16   14   12   11       -0.0000334195
   16   14   13   11       -0.0001651801
   16   14   16   14        0.0008025206
   17   14    6    1       -0.0000019346
   17   14    8    1        0.0000008730
   17   14   16    1        0.0000016720
   17   14   17    1        0.0001190764
   17   14    4    2       -0.0020217496
   17   14    5    2       -0.0000054285
   17   14   10    2       -0.0000266538
   17   14   11    2       -0.0000032900
   17   14    4    3        0.0000040181
   17   14    5    3       -0.0020197176
   17   14   10    3        0.0000053209
   17   14   11    3       -0.0000293784
   17   14   12    4        0.0000270441
   17   14   13    4        0.0000070779
   17   14   12    5        0.0000051740
   17   14   13    5       -0.0000287795
   17   14    7    6        0.0020049300
   17   14    9    6       -0.0000091119
   17   14   14    6        0.0000031533
   17   14   15    6       -0.0000014611
   17   14    8    7       -0.0000110803
   17   14   16    7        0.0000010088
   17   14   17    7        0.0000005952
   17   14    9    8       -0.0021400224
   17   14   14    8        0.0000025985
   17   14   15    8        0.0000039237
   17   14   16    9        0.0000019095
   17   14   17    9       -0.0000015332
   17   14   12   10        0.0021937437
   17   14   13   10       -0.0000262836
   17   14   12   11       -0.0000277661
   17   14   13   11       -0.0021960774
   17   14   16   14        0.0001760884
   17   14   17   14        0.0031253760
   17   14   16   15       -0.0016768348
   15   15    1    1        0.1470263715
   15   15    7    1        0.0000365090
   15   15    9    1        0.0000117698
   15   15   14    1       -0.0014853983
   15   15   15    1        0.0000006359
   15   15    2    2        0.1390898640
   15   15    3    2       -0.0000075163
   15   15   12    2        0.0002209274
   15   15   13    2        0.0000217747
   15   15    3    3        0.1391153092
   15   15   12    3       -0.0000008630
   15   15   13    3       -0.0002742610
   15   15    4    4        0.1428462179
   15   15    5    4       -0.0000085076
   15   15   10    4        0.0000057496
   15   15   11    4        0.0000272984
   15   15    5    5        0.1428781816
   15   15   10    5       -0.0000025316
   15   15   11    5       -0.0000536259
   15   15    6    6        0.1391592168
   15   15    8    6        0.0000103850
   15   15    7    7        0.1427338436
   15   15    9    7       -0.0000139798
   15   15   14    7       -0.0000333458
   15   15   15    7        0.0000120368
   15   15    8    8        0.1384037195
   15   15    9    9        0.1420837642
   15   15   14    9        0.0000195279
   15   15   15    9        0.0000438840
   15   15   10   10        0.1416421264
   15   15   11   10        0.0000082937
   15   15   11   11        0.1416055183
   15   15   12   12        0.1384306488
   15   15   13   12       -0.0000068950
   15   15   13   13        0.1384015486
   15   15   14   14        0.1365826049
   15   15   15   14        0.0000004395
   15   15   15   15        0.1448986213
   16   15    6    1       -0.0000004703
   16   15    8    1        0.0000004353
   16   15   16    1        0.0000046824
   16   15    4    2        0.0020207004
   16   15    5    2        0.0000042579
   16   15   10    2        0.0000298351
   16   15   11    2        0.0000053659
   16   15    4    3       -0.0000051884
   16   15    5    3        0.0020211364
   16   15   10    3       -0.0000040759
   16   15   11    3        0.0000282232
   16   15   12    4       -0.0000285283
   16   15   13    4       -0.0000053146
   16   15   12    5       -0.0000063445
   16   15   13    5        0.0000275161
   16   15    7    6       -0.0020046967
   16   15    9    6        0.0000094265
   16   15   14    6        0.0000023246
   16   15   15    6       -0.0000008349
   16   15    8    7        0.0000108157
   16   15   16    7        0.0000004852
   16   15    9    8        0.0021402884
   16   15   14    8        0.0000018757
   16   15   15    8        0.0000024686
   16   15   16    9        0.0000000556
   16   15   12   10       -0.0021944992
   16   15   13   10        0.0000275567
   16   15   12   11        0.0000264618
   16   15   13   11        0.0021946390
   16   15   16   14       -0.0001756084
   16   15   16   15        0.0031249003
   17   15    6    1        0.0000008226
   17   15    8    1        0.0000014089
   17   15   16    1       -0.0000997301
   17   15   17    1        0.0000055739
   17   15    4    2       -0.0001517710
   17   15    5    2       -0.0000072482
   17   15   10    2       -0.0000026221
   17   15   11    2       -0.0000010049
   17   15    4    3        0.0000045962
   17   15    5    3       -0.0001524842
   17   15   10    3        0.0000048745
   17   15   11    3       -0.0000012535
   17   15   12    4        0.0000024530
   17   15   13    4        0.0000139001
   17   15   12    5        0.0000106202
   17   15   13    5       -0.0000011794
   17   15    7    6        0.0001510602
   17   15    9    6       -0.0000155665
   17   15   14    6       -0.0000013662
   17   15   15    6       -0.0000029627
   17   15    8    7       -0.0000189175
   17   15   16    7        0.0000013890
   17   15   17    7       -0.0000008069
   17   15    9    8       -0.0001605089
   17   15   14    8        0.0000046757
   17   15   15    8       -0.0000012495
   17   15   16    9       -0.0000009374
   17   15   17    9       -0.0000025262
   17   15   12   10        0.0001646969
   17   15   13   10       -0.0000321827
   17   15   12   11       -0.0000351126
   17   15   13   11       -0.0001640703
   17   15   16   14       -0.0006486618
   17   15   17   14        0.0001755472
   17   15   16   15       -0.0001756613
   17   15   17   15        0.0007998679
   16   16    1    1        0.1455093562
   16   16    7    1       -0.0000270942
   16   16    9    1        0.0000053754
   16   16   14    1       -0.0014372026
   16   16   15    1       -0.0001808982
   16   16    2    2        0.1465133332
   16   16    3    2       -0.0000052338
   16   16   12    2        0.0001026587
   16   16   13    2        0.0000059932
   16   16    3    3        0.1464815965
   16   16   12    3       -0.0000069680
   16   16   13    3       -0.0000635101
   16   16    4    4        0.1421538193
   16   16    5    4       -0.0000047837
   16   16   10    4       -0.0000038062
   16   16   11    4        0.0000119045
   16   16    5    5        0.1421261951
   16   16   10    5        0.0000006594
   16   16   11    5        0.0000335874
   16   16    6    6        0.1463955426
   16   16    8    6       -0.0000007167
   16   16   16    6       -0.0000050341
   16   16    7    7        0.1419232018
   16   16    9    7       -0.0000049332
   16   16   14    7        0.0000182206
   16   16   15    7        0.0000060287
   16   16    8    8        0.1458480288
   16   16   16    8       -0.0000283875
   16   16    9    9        0.1409297673
   16   16   14    9        0.0000117676
   16   16   15    9       -0.0000208036
   16   16   10   10        0.1400870365
   16   16   11   10        0.0000049461
   16   16   11   11        0.1401056374
   16   16   12   12        0.1456515290
   16   16   13   12       -0.0000047110
   16   16   13   13        0.1456782268
   16   16   14   14        0.1357804800
   16   16   15   14       -0.0003829552
   16   16   15   15        0.1408903268
   16   16   16   16        0.1491884925
   17   16    1    1       -0.0003396866
   17   16    7    1       -0.0000070649
   17   16    9    1        0.0000111262
   17   16   14    1        0.0001743332
   17   16   15    1       -0.0014268545
   17   16    2    2        0.0000033302
   17   16    3    2       -0.0000101418
   17   16   12    2        0.0000057255
   17   16   13    2        0.0000135916
   17   16    3    3       -0.0000034017
   17   16   12    3       -0.0000144742
   17   16   13    3        0.0000057569
   17   16    4    4        0.0000031001
   17   16    5    4       -0.0000096532
   17   16   10    4       -0.0000050532
   17   16   11    4        0.0000112072
   17   16    5    5       -0.0000032369
   17   16   10    5        0.0000152652
   17   16   11    5        0.0000052765
   17   16    6    6       -0.0000001468
   17   16    8    6       -0.0000005051
   17   16   16    6       -0.0000117836
   17   16   17    6        0.0000067168
   17   16    7    7       -0.0000001324
   17   16    9    7        0.0000015017
   17   16   14    7        0.0000055330
   17   16   15    7        0.0000116847
   17   16    8    8       -0.0000000737
   17   16   16    8       -0.0000083827
   17   16   17    8       -0.0000205255
   17   16    9    9        0.0000001795
   17   16   14    9        0.0000234751
   17   16   15    9       -0.0000076043
   17   16   10   10       -0.0000026932
   17   16   11   10        0.0000108078
   17   16   11   11        0.0000034918
   17   16   12   12       -0.0000031412
   17   16   13   12       -0.0000105835
   17   16   13   13        0.0000030075
   17   16   14   14        0.0003855930
   17   16   15   14       -0.0025594840
   17   16   15   15       -0.0003838610
   17   16   16   16        0.0000002112
   17   16   17   16        0.0038441650
   17   17    1    1        0.1390771989
   17   17    7    1       -0.0000016764
   17   17    9    1       -0.0000069354
   17   17   14    1        0.0013939068
   17   17   15    1        0.0001642030
   17   17    2    2        0.1464921781
   17   17    3    2        0.0000066427
   17   17   12    2        0.0000830706
   17   17   13    2       -0.0000109585
   17   17    3    3        0.1464906497
   17   17   12    3        0.0000063018
   17   17   13    3       -0.0000823032
   17   17    4    4        0.1421366653
   17   17    5    4        0.0000060462
   17   17   10    4        0.0000129068
   17   17   11    4       -0.0000037360
   17   17    5    5        0.1421338475
   17   17   10    5       -0.0000119574
   17   17   11    5        0.0000165260
   17   17    6    6        0.1463904170
   17   17    8    6       -0.0000023002
   17   17   16    6        0.0000083016
   17   17   17    6        0.0000029364
   17   17    7    7        0.1419194834
   17   17    9    7       -0.0000036810
   17   17   14    7        0.0000047279
   17   17   15    7       -0.0000069877
   17   17    8    8        0.1458442141
   17   17   16    8        0.0000017771
   17   17   17    8        0.0000127105
   17   17    9    9        0.1409276602
   17   17   14    9       -0.0000138079
   17   17   15    9       -0.0000057337
   17   17   10   10        0.1400951205
   17   17   11   10       -0.0000061438
   17   17   11   11        0.1400939848
   17   17   12   12        0.1456628279
   17   17   13   12        0.0000059893
   17   17   13   13        0.1456585162
   17   17   14   14        0.1408749534
   17   17   15   14        0.0003825455
   17   17   15   15        0.1357722441
   17   17   16   16        0.1415133727
   17   17   17   16        0.0000000298
   17   17   17   17        0.1491821134
 end_two_electron_integrals
 enrep_tce =    925.064895696271     
  EHF(A)             =       683.57277910
  EHF(total)         =      -756.69129294
  Shift (HFtot-HFA)  =     -1440.26407204
 Cpu & wall time / sec          280.9          294.2
 T1-number-of-tasks                    70
 
 t1 file size   =               70
 t1 file name   = ./c20_ring_ccpvdz_17_7_7.t1
 t1 file handle =       -998
 T2-number-of-boxes                  6440
 
 t2 file size   =             6440
 t2 file name   = ./c20_ring_ccpvdz_17_7_7.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0521093014723  -0.0994943845143    10.4    14.6     0.5
    2   0.0196975614650  -0.1131873426215    10.4    14.6     0.5
    3   0.0103621041901  -0.1173587550961    10.3    14.6     0.5
    4   0.0058995403508  -0.1192851913546    10.2    14.7     0.5
    5   0.0035600930204  -0.1201902470319    10.4    14.8     0.5
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0008433078020  -0.1212674868192    10.5    14.8     0.5
    7   0.0004272941239  -0.1212212585953    10.4    14.7     0.5
    8   0.0002773332094  -0.1212235456615    10.4    14.7     0.5
    9   0.0001847352768  -0.1212178945939    10.4    14.7     0.5
   10   0.0001255799901  -0.1212174548072    10.3    14.7     0.5
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0000186716867  -0.1212154648491    10.4    14.7     0.5
   12   0.0000075001668  -0.1212197305833    10.4    14.7     0.5
   13   0.0000042405029  -0.1212208036132    10.4    14.7     0.5
   14   0.0000025154971  -0.1212214004767    10.4    14.6     0.5
   15   0.0000015708657  -0.1212216782557    10.5    14.8     0.5
 MICROCYCLE DIIS UPDATE:                    15                     5
   16   0.0000004614517  -0.1212220448165    10.3    14.6     0.5
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.121222044816465
 CCSD total energy / hartree       =      -756.812514981890104

 Singles contributions

 Doubles contributions
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
   1.00000000000000      :(1a)+ (2a)+ (3a)+ (4a)+ (5a)+ (6a)+ (7a)+ (1b)+ (2b)+ 
 (3b)+ (4b)+ (5b)+ (6b)+ (7b)+ |0>

 Singles strings

 Doubles strings
 -------------------------------------

 Task  times  cpu:      484.5s     wall:      569.2s
 
 
                                NWChem Input Module
                                -------------------
 
 
 Summary of allocated global arrays
-----------------------------------
  No active global arrays



                         GA Statistics for process    0
                         ------------------------------

       create   destroy   get      put      acc     scatter   gather  read&inc
calls: 2953     2953     1.56e+06 6939     3.91e+04    0        0     7.57e+04 
number of processes/call 1.03e+00 2.25e+00 1.32e+00 0.00e+00 0.00e+00
bytes total:             2.29e+10 1.49e+08 8.42e+07 0.00e+00 0.00e+00 6.06e+05
bytes remote:            2.24e+10 1.44e+08 7.09e+07 0.00e+00 0.00e+00 0.00e+00
Max memory consumed for GA by this process: 118620936 bytes
 
MA_summarize_allocated_blocks: starting scan ...
MA_summarize_allocated_blocks: scan completed: 0 heap blocks, 0 stack blocks
MA usage statistics:

	allocation statistics:
					      heap	     stack
					      ----	     -----
	current number of blocks	         0	         0
	maximum number of blocks	        16	        33
	current total bytes		         0	         0
	maximum total bytes		     80104	  41782920
	maximum total K-bytes		        81	     41783
	maximum total M-bytes		         1	        42
 
 
                                     CITATION
                                     --------
                Please cite the following reference when publishing
                           results obtained with NWChem:
 
                 M. Valiev, E.J. Bylaska, N. Govind, K. Kowalski,
              T.P. Straatsma, H.J.J. van Dam, D. Wang, J. Nieplocha,
                        E. Apra, T.L. Windus, W.A. de Jong
                 "NWChem: a comprehensive and scalable open-source
                  solution for large scale molecular simulations"
                      Comput. Phys. Commun. 181, 1477 (2010)
                           doi:10.1016/j.cpc.2010.04.018
 
                                      AUTHORS
                                      -------
          E. Apra, E. J. Bylaska, W. A. de Jong, N. Govind, K. Kowalski,
       T. P. Straatsma, M. Valiev, H. J. J. van Dam, D. Wang, T. L. Windus,
        J. Hammond, J. Autschbach, K. Bhaskaran-Nair, J. Brabec, K. Lopata,
    S. A. Fischer, S. Krishnamoorthy, M. Jacquelin, W. Ma, M. Klemm, O. Villa,
      Y. Chen, V. Anisimov, F. Aquino, S. Hirata, M. T. Hackler, V. Konjkov,
            D. Mejia-Rodriguez, T. Risthaus, M. Malagoli, A. Marenich,
   A. Otero-de-la-Roza, J. Mullin, P. Nichols, R. Peverati, J. Pittner, Y. Zhao,
        P.-D. Fan, A. Fonari, M. J. Williamson, R. J. Harrison, J. R. Rehr,
      M. Dupuis, D. Silverstein, D. M. A. Smith, J. Nieplocha, V. Tipparaju,
    M. Krishnan, B. E. Van Kuiken, A. Vazquez-Mayagoitia, L. Jensen, M. Swart,
      Q. Wu, T. Van Voorhis, A. A. Auer, M. Nooijen, L. D. Crosby, E. Brown,
      G. Cisneros, G. I. Fann, H. Fruchtl, J. Garza, K. Hirao, R. A. Kendall,
      J. A. Nichols, K. Tsemekhman, K. Wolinski, J. Anchell, D. E. Bernholdt,
      P. Borowski, T. Clark, D. Clerc, H. Dachsel, M. J. O. Deegan, K. Dyall,
    D. Elwood, E. Glendening, M. Gutowski, A. C. Hess, J. Jaffe, B. G. Johnson,
     J. Ju, R. Kobayashi, R. Kutteh, Z. Lin, R. Littlefield, X. Long, B. Meng,
      T. Nakajima, S. Niu, L. Pollack, M. Rosing, K. Glaesemann, G. Sandrone,
      M. Stave, H. Taylor, G. Thomas, J. H. van Lenthe, A. T. Wong, Z. Zhang.

 Total times  cpu:      485.6s     wall:      600.3s


==> anc/src/examples/plots/C20/c20_ring_ccpvdz_17_7_7.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: cc-pvdz, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 925.064895696271}
  energy_offset: {units: hartree, value: -1440.26407204}
  fci_energy: {lower: -756.9125149818901, units: hartree, upper: -756.7125149818901,
    value: -756.8125149818901}
  geometry:
    atoms:
    - coords: [7.733741, 0.0, 0.0]
      name: C
    - coords: [-7.733741, 0.0, 0.0]
      name: C
    - coords: [6.255838, 4.547214, 0.0]
      name: C
    - coords: [-6.255838, -4.547214, 0.0]
      name: C
    - coords: [2.391567, 7.360136, 0.0]
      name: C
    - coords: [-2.391567, -7.360136, 0.0]
      name: C
    - coords: [-2.387849, 7.359055, 0.0]
      name: C
    - coords: [2.387849, -7.359055, 0.0]
      name: C
    - coords: [-6.254416, 4.54691, 0.0]
      name: C
    - coords: [6.254416, -4.54691, 0.0]
      name: C
    - coords: [7.382162, 2.305345, 0.0]
      name: C
    - coords: [-7.382162, -2.305345, 0.0]
      name: C
    - coords: [4.619294, 6.208897, 0.0]
      name: C
    - coords: [-4.619294, -6.208897, 0.0]
      name: C
    - coords: [0.090138, 7.739245, 0.0]
      name: C
    - coords: [-0.090138, -7.739245, 0.0]
      name: C
    - coords: [-4.470975, 6.311495, 0.0]
      name: C
    - coords: [4.470975, -6.311495, 0.0]
      name: C
    - coords: [-7.327986, 2.47646, 0.0]
      name: C
    - coords: [7.327986, -2.47646, 0.0]
      name: C
    coordinate_system: cartesian
    symmetry: c1
    units: bohr
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -18.1919778948]
      - [7, 1, -0.0001229402]
      - [9, 1, -0.0002351556]
      - [14, 1, 0.0385697811]
      - [15, 1, 0.0025016106]
      - [2, 2, -18.161074044]
      - [3, 2, 0.0001259693]
      - [12, 2, -0.066143028]
      - [13, 2, -0.0004265181]
      - [3, 3, -18.1607060082]
      - [12, 3, 2.44867e-05]
      - [13, 3, 0.0668683675]
      - [4, 4, -18.1338348894]
      - [5, 4, 0.0001204527]
      - [10, 4, 0.0313632331]
      - [11, 4, -0.0022228528]
      - [5, 5, -18.1335223886]
      - [10, 5, 0.0017738598]
      - [11, 5, 0.031765069]
      - [6, 6, -18.1400495179]
      - [8, 6, -0.0002121186]
      - [16, 6, 0.0002302562]
      - [17, 6, 7.84293e-05]
      - [7, 7, -18.0880890571]
      - [9, 7, 0.0017253994]
      - [14, 7, -0.0001407395]
      - [15, 7, -0.0002538453]
      - [8, 8, -17.8434270755]
      - [16, 8, -0.0008146802]
      - [17, 8, 0.000311205]
      - [9, 9, -17.7733938821]
      - [14, 9, -0.0002325429]
      - [15, 9, -0.00048934]
      - [10, 10, -17.6261601919]
      - [11, 10, -8.98e-05]
      - [11, 11, -17.6248763824]
      - [12, 12, -17.8008213717]
      - [13, 12, 0.0001219358]
      - [13, 13, -17.7995626133]
      - [14, 14, -17.2956247688]
      - [15, 14, -5.27281e-05]
      - [15, 15, -17.2960777267]
      - [16, 16, -17.6906431954]
      - [17, 16, 7.93063e-05]
      - [17, 17, -17.6903076132]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 0.1565756498]
      - [2, 1, 2, 1, 0.0019358341]
      - [3, 1, 2, 1, -3.767e-07]
      - [3, 1, 3, 1, 0.0019308845]
      - [4, 1, 4, 1, 0.0420668151]
      - [5, 1, 4, 1, -6.6357e-06]
      - [5, 1, 5, 1, 0.0419418974]
      - [6, 1, 6, 1, 0.0019700555]
      - [6, 1, 4, 2, 0.0012200674]
      - [6, 1, 5, 2, 9.104e-07]
      - [6, 1, 4, 3, 8.966e-07]
      - [6, 1, 5, 3, -0.0012194056]
      - [7, 1, 1, 1, -6.62539e-05]
      - [7, 1, 7, 1, 0.0329295231]
      - [7, 1, 2, 2, -0.0150289613]
      - [7, 1, 3, 2, -3.33466e-05]
      - [7, 1, 3, 3, 0.0150175028]
      - [7, 1, 4, 4, -0.0175941581]
      - [7, 1, 5, 4, -1.01349e-05]
      - [7, 1, 5, 5, 0.0175847901]
      - [7, 1, 6, 6, 2.25637e-05]
      - [8, 1, 6, 1, -3.2608e-06]
      - [8, 1, 8, 1, 0.001575894]
      - [8, 1, 4, 2, -4.1453e-06]
      - [8, 1, 5, 2, 0.0002296885]
      - [8, 1, 4, 3, 0.0002296468]
      - [8, 1, 5, 3, 3.9334e-06]
      - [8, 1, 7, 6, 8.57e-08]
      - [9, 1, 1, 1, 6.1852e-06]
      - [9, 1, 7, 1, 4.1555e-06]
      - [9, 1, 9, 1, 0.0220786808]
      - [9, 1, 2, 2, 6.64682e-05]
      - [9, 1, 3, 2, -0.004948156]
      - [9, 1, 3, 3, -6.85549e-05]
      - [9, 1, 4, 4, -1.7727e-06]
      - [9, 1, 5, 4, -0.0045397831]
      - [9, 1, 5, 5, -7.373e-07]
      - [9, 1, 6, 6, -7.203e-07]
      - [9, 1, 8, 6, -2.91688e-05]
      - [9, 1, 7, 7, -9.561e-07]
      - [9, 1, 8, 8, -5.199e-07]
      - [10, 1, 4, 1, -0.0002238161]
      - [10, 1, 5, 1, 7.1492e-06]
      - [10, 1, 10, 1, 0.018740802]
      - [10, 1, 6, 2, 0.0025117749]
      - [10, 1, 8, 2, 5.18584e-05]
      - [10, 1, 6, 3, 3.09843e-05]
      - [10, 1, 8, 3, 0.006545296]
      - [10, 1, 7, 4, -0.0017305993]
      - [10, 1, 9, 4, 4.9037e-05]
      - [10, 1, 7, 5, 1.29997e-05]
      - [10, 1, 9, 5, 0.0081956775]
      - [11, 1, 4, 1, 2.3183e-06]
      - [11, 1, 5, 1, -0.0001943106]
      - [11, 1, 10, 1, 3.8562e-06]
      - [11, 1, 11, 1, 0.0187489433]
      - [11, 1, 6, 2, 3.0366e-05]
      - [11, 1, 8, 2, 0.0065415032]
      - [11, 1, 6, 3, -0.0025437095]
      - [11, 1, 8, 3, -5.19669e-05]
      - [11, 1, 7, 4, 1.43097e-05]
      - [11, 1, 9, 4, 0.0081937286]
      - [11, 1, 7, 5, 0.0017620509]
      - [11, 1, 9, 5, -4.87935e-05]
      - [11, 1, 10, 7, -0.0001030582]
      - [11, 1, 10, 9, 0.0043491939]
      - [12, 1, 2, 1, 0.0001317491]
      - [12, 1, 3, 1, -3.6063e-06]
      - [12, 1, 12, 1, 0.0016095209]
      - [12, 1, 7, 2, -0.000392418]
      - [12, 1, 9, 2, 2.026e-06]
      - [12, 1, 7, 3, -5.5584e-06]
      - [12, 1, 9, 3, -0.000812348]
      - [12, 1, 6, 4, 0.0003928572]
      - [12, 1, 8, 4, 1.9949e-06]
      - [12, 1, 6, 5, 3.7647e-06]
      - [12, 1, 8, 5, -0.0008274909]
      - [12, 1, 10, 6, 0.0005751525]
      - [12, 1, 11, 6, -4.6606e-06]
      - [12, 1, 10, 8, -2.4915e-06]
      - [12, 1, 11, 8, -2.74024e-05]
      - [13, 1, 2, 1, -3.0204e-06]
      - [13, 1, 3, 1, -0.0001297663]
      - [13, 1, 12, 1, -2.733e-07]
      - [13, 1, 13, 1, 0.0016112889]
      - [13, 1, 7, 2, 5.7732e-06]
      - [13, 1, 9, 2, 0.000812522]
      - [13, 1, 7, 3, -0.0003917059]
      - [13, 1, 9, 3, 2.0186e-06]
      - [13, 1, 6, 4, -3.9623e-06]
      - [13, 1, 8, 4, 0.000827562]
      - [13, 1, 6, 5, 0.0003921643]
      - [13, 1, 8, 5, 2.0003e-06]
      - [13, 1, 10, 6, 4.7095e-06]
      - [13, 1, 11, 6, 0.0005742603]
      - [13, 1, 12, 7, -2.0992e-06]
      - [13, 1, 10, 8, 2.78733e-05]
      - [13, 1, 11, 8, -2.656e-06]
      - [13, 1, 12, 9, -3.7571e-05]
      - [14, 1, 1, 1, -0.0022126497]
      - [14, 1, 7, 1, 1.32488e-05]
      - [14, 1, 9, 1, 8.9762e-06]
      - [14, 1, 14, 1, 0.0118607214]
      - [14, 1, 2, 2, -0.0007240472]
      - [14, 1, 3, 2, 3.3547e-06]
      - [14, 1, 12, 2, -0.0008971447]
      - [14, 1, 13, 2, 0.0001114381]
      - [14, 1, 3, 3, -0.0007172349]
      - [14, 1, 12, 3, 0.0001043106]
      - [14, 1, 13, 3, 0.0008756194]
      - [14, 1, 4, 4, -0.0010479139]
      - [14, 1, 5, 4, 4.5542e-06]
      - [14, 1, 10, 4, 0.0014010192]
      - [14, 1, 11, 4, 0.0001350818]
      - [14, 1, 5, 5, -0.0010421368]
      - [14, 1, 10, 5, -0.0001262124]
      - [14, 1, 11, 5, 0.0013717297]
      - [14, 1, 6, 6, -0.0012493392]
      - [14, 1, 8, 6, 0.0001067168]
      - [14, 1, 7, 7, -0.0018803179]
      - [14, 1, 9, 7, -0.0001371432]
      - [14, 1, 8, 8, 0.0008127503]
      - [14, 1, 9, 9, 0.0013924953]
      - [14, 1, 10, 10, 0.0005001903]
      - [14, 1, 11, 10, -4.8293e-06]
      - [14, 1, 11, 11, 0.0005083176]
      - [14, 1, 12, 12, 0.0002811151]
      - [14, 1, 13, 12, 2.0068e-06]
      - [14, 1, 13, 13, 0.0002740653]
      - [15, 1, 1, 1, -3.78145e-05]
      - [15, 1, 7, 1, 3.0563e-06]
      - [15, 1, 9, 1, -1.2332e-05]
      - [15, 1, 14, 1, -0.0001194564]
      - [15, 1, 15, 1, 0.0171535811]
      - [15, 1, 2, 2, -4.42501e-05]
      - [15, 1, 3, 2, 7.6769e-06]
      - [15, 1, 12, 2, -3.74524e-05]
      - [15, 1, 13, 2, -0.0045302012]
      - [15, 1, 3, 3, -3.87013e-05]
      - [15, 1, 12, 3, -0.0045120476]
      - [15, 1, 13, 3, 4.17631e-05]
      - [15, 1, 4, 4, -1.7502e-05]
      - [15, 1, 5, 4, 7.12e-06]
      - [15, 1, 10, 4, -4.86584e-05]
      - [15, 1, 11, 4, -0.0065347449]
      - [15, 1, 5, 5, -1.12458e-05]
      - [15, 1, 10, 5, 0.0065198002]
      - [15, 1, 11, 5, -4.18394e-05]
      - [15, 1, 6, 6, -6.20737e-05]
      - [15, 1, 8, 6, -0.0044970149]
      - [15, 1, 7, 7, -1.10209e-05]
      - [15, 1, 9, 7, 0.0064761837]
      - [15, 1, 14, 7, 1.06943e-05]
      - [15, 1, 8, 8, 2.3974e-05]
      - [15, 1, 9, 9, -2.28171e-05]
      - [15, 1, 14, 9, -2.69935e-05]
      - [15, 1, 10, 10, -1.67106e-05]
      - [15, 1, 11, 10, -1.57004e-05]
      - [15, 1, 11, 11, -2.44019e-05]
      - [15, 1, 12, 12, 4.762e-06]
      - [15, 1, 13, 12, 8.8363e-06]
      - [15, 1, 13, 13, 1e-06]
      - [15, 1, 14, 14, -4.82841e-05]
      - [16, 1, 6, 1, -1.682e-07]
      - [16, 1, 8, 1, -1.7496e-06]
      - [16, 1, 16, 1, 0.0019319077]
      - [16, 1, 4, 2, 1.29514e-05]
      - [16, 1, 5, 2, 4.1473e-06]
      - [16, 1, 10, 2, -2.31902e-05]
      - [16, 1, 11, 2, -0.000963304]
      - [16, 1, 4, 3, -4.4451e-06]
      - [16, 1, 5, 3, 1.33918e-05]
      - [16, 1, 10, 3, 0.000961565]
      - [16, 1, 11, 3, -2.25135e-05]
      - [16, 1, 12, 4, 1.35309e-05]
      - [16, 1, 13, 4, -0.0009758712]
      - [16, 1, 12, 5, -0.0009739968]
      - [16, 1, 13, 5, -1.29807e-05]
      - [16, 1, 7, 6, -2.23819e-05]
      - [16, 1, 9, 6, -0.0009529135]
      - [16, 1, 14, 6, -1.126e-06]
      - [16, 1, 15, 6, -8.107e-07]
      - [16, 1, 8, 7, 0.0009665994]
      - [16, 1, 9, 8, -1.39808e-05]
      - [16, 1, 14, 8, -1.4526e-06]
      - [16, 1, 15, 8, 3.699e-07]
      - [16, 1, 12, 10, 4.014e-06]
      - [16, 1, 13, 10, 3.4566e-06]
      - [16, 1, 12, 11, 4.4032e-06]
      - [16, 1, 13, 11, -4.59e-06]
      - [17, 1, 6, 1, 7.57e-07]
      - [17, 1, 8, 1, -4.418e-07]
      - [17, 1, 16, 1, -3.62382e-05]
      - [17, 1, 17, 1, 0.0012411069]
      - [17, 1, 4, 2, 0.000181694]
      - [17, 1, 5, 2, -9.021e-07]
      - [17, 1, 10, 2, -0.0002649815]
      - [17, 1, 11, 2, 5.28006e-05]
      - [17, 1, 4, 3, 1.341e-07]
      - [17, 1, 5, 3, 0.0001815581]
      - [17, 1, 10, 3, -5.31058e-05]
      - [17, 1, 11, 3, -0.0002637334]
      - [17, 1, 12, 4, 0.0002837386]
      - [17, 1, 13, 4, 5.03946e-05]
      - [17, 1, 12, 5, 5.07115e-05]
      - [17, 1, 13, 5, -0.0002825506]
      - [17, 1, 7, 6, -0.0003436049]
      - [17, 1, 9, 6, 5.03979e-05]
      - [17, 1, 14, 6, -1.6879e-06]
      - [17, 1, 15, 6, 7.424e-07]
      - [17, 1, 8, 7, -5.0885e-05]
      - [17, 1, 16, 7, -4.797e-07]
      - [17, 1, 9, 8, -0.0003025756]
      - [17, 1, 14, 8, 8.243e-07]
      - [17, 1, 15, 8, 9.5e-07]
      - [17, 1, 16, 9, -2.77e-08]
      - [17, 1, 12, 10, 0.0001345529]
      - [17, 1, 13, 10, -9.128e-07]
      - [17, 1, 12, 11, -1.6989e-06]
      - [17, 1, 13, 11, -0.0001353322]
      - [17, 1, 16, 14, -8.08e-08]
      - [17, 1, 16, 15, 5.7482e-05]
      - [2, 2, 1, 1, 0.1441251638]
      - [2, 2, 2, 2, 0.1592397897]
      - [3, 2, 1, 1, -5.2192e-06]
      - [3, 2, 2, 2, 1.0636e-06]
      - [3, 2, 3, 2, 0.0102820528]
      - [4, 2, 4, 2, 0.0031187191]
      - [5, 2, 4, 2, 5.3214e-06]
      - [5, 2, 5, 2, 0.0008674265]
      - [5, 2, 4, 3, 0.0008663007]
      - [6, 2, 4, 1, 0.0396583211]
      - [6, 2, 5, 1, 0.0001022917]
      - [6, 2, 6, 2, 0.0552552837]
      - [7, 2, 2, 1, -0.0014318474]
      - [7, 2, 3, 1, 3.4425e-06]
      - [7, 2, 7, 2, 0.0021400314]
      - [7, 2, 6, 4, -0.0021429373]
      - [7, 2, 6, 5, -5.3855e-06]
      - [8, 2, 4, 1, -7.2388e-05]
      - [8, 2, 5, 1, 0.0213701406]
      - [8, 2, 6, 2, 1.02233e-05]
      - [8, 2, 8, 2, 0.0223110627]
      - [8, 2, 6, 3, -0.0251359742]
      - [8, 2, 7, 4, 9.21091e-05]
      - [8, 2, 7, 5, 0.0244978894]
      - [9, 2, 2, 1, 7.6156e-06]
      - [9, 2, 3, 1, 0.0005914462]
      - [9, 2, 7, 2, -5.5215e-06]
      - [9, 2, 9, 2, 0.0013322673]
      - [9, 2, 7, 3, 0.0003141891]
      - [9, 2, 6, 4, 1.04232e-05]
      - [9, 2, 8, 4, 0.0013296464]
      - [9, 2, 6, 5, -0.0003156263]
      - [9, 2, 8, 5, 6.9021e-06]
      - [10, 2, 6, 1, -0.0007464138]
      - [10, 2, 8, 1, 1.33951e-05]
      - [10, 2, 4, 2, -0.000371479]
      - [10, 2, 5, 2, -3.5342e-06]
      - [10, 2, 10, 2, 0.0011429857]
      - [10, 2, 4, 3, -4.158e-06]
      - [10, 2, 5, 3, 7.03091e-05]
      - [10, 2, 7, 6, 0.0003058303]
      - [10, 2, 9, 6, 8.1831e-06]
      - [10, 2, 8, 7, -8.1659e-06]
      - [10, 2, 9, 8, 0.0003088907]
      - [11, 2, 6, 1, 1.23345e-05]
      - [11, 2, 8, 1, 0.0010314098]
      - [11, 2, 4, 2, 1.05971e-05]
      - [11, 2, 5, 2, -0.0002227559]
      - [11, 2, 10, 2, 5.9707e-06]
      - [11, 2, 11, 2, 0.0017956883]
      - [11, 2, 4, 3, -0.00021698]
      - [11, 2, 5, 3, 2.7904e-06]
      - [11, 2, 10, 3, -6.16999e-05]
      - [11, 2, 7, 6, -7.5443e-06]
      - [11, 2, 9, 6, 0.0009214817]
      - [11, 2, 8, 7, -0.000927373]
      - [11, 2, 9, 8, 3.9445e-06]
      - [12, 2, 1, 1, 0.0007640347]
      - [12, 2, 7, 1, -0.0181298968]
      - [12, 2, 9, 1, 8.46335e-05]
      - [12, 2, 2, 2, 0.009383386]
      - [12, 2, 3, 2, -2.38e-07]
      - [12, 2, 12, 2, 0.0187546838]
      - [12, 2, 3, 3, -0.0066828704]
      - [12, 2, 4, 4, 0.0086693244]
      - [12, 2, 5, 4, -4.99961e-05]
      - [12, 2, 10, 4, -0.0162089629]
      - [12, 2, 11, 4, 0.0002002348]
      - [12, 2, 5, 5, -0.0066274345]
      - [12, 2, 10, 5, 0.0001354684]
      - [12, 2, 11, 5, 0.0143685916]
      - [12, 2, 6, 6, 0.0022137309]
      - [12, 2, 8, 6, 2.02186e-05]
      - [12, 2, 7, 7, 0.0015620052]
      - [12, 2, 9, 7, -2.70077e-05]
      - [12, 2, 8, 8, -0.0012845535]
      - [12, 2, 9, 9, -0.0006600056]
      - [12, 2, 10, 10, -0.0075693552]
      - [12, 2, 11, 10, 0.0001201876]
      - [12, 2, 11, 11, 0.0074015511]
      - [13, 2, 1, 1, 1.799e-07]
      - [13, 2, 7, 1, 0.0001148713]
      - [13, 2, 9, 1, 0.0162840592]
      - [13, 2, 2, 2, 1.16532e-05]
      - [13, 2, 3, 2, -0.0080126188]
      - [13, 2, 12, 2, 1.996e-05]
      - [13, 2, 13, 2, 0.0235743031]
      - [13, 2, 3, 3, 1.05371e-05]
      - [13, 2, 12, 3, -0.0109409377]
      - [13, 2, 4, 4, -6.72237e-05]
      - [13, 2, 5, 4, -0.0076254346]
      - [13, 2, 10, 4, 0.0002246152]
      - [13, 2, 11, 4, 0.0197993674]
      - [13, 2, 5, 5, 3.12963e-05]
      - [13, 2, 10, 5, 0.010763093]
      - [13, 2, 11, 5, -0.0001082203]
      - [13, 2, 6, 6, 1.96912e-05]
      - [13, 2, 8, 6, 0.0062623543]
      - [13, 2, 7, 7, -3.57038e-05]
      - [13, 2, 9, 7, -0.0044931183]
      - [13, 2, 8, 8, -1.39313e-05]
      - [13, 2, 9, 9, 3.79957e-05]
      - [13, 2, 10, 10, 0.0001370226]
      - [13, 2, 11, 10, 0.0074979002]
      - [13, 2, 11, 11, -9.95522e-05]
      - [13, 2, 12, 12, -6.4891e-06]
      - [14, 2, 2, 1, -0.0002983192]
      - [14, 2, 3, 1, 1.428e-07]
      - [14, 2, 12, 1, -0.0005062857]
      - [14, 2, 13, 1, 3.20928e-05]
      - [14, 2, 7, 2, 2.12951e-05]
      - [14, 2, 9, 2, 1.27152e-05]
      - [14, 2, 14, 2, 0.0015917735]
      - [14, 2, 7, 3, 1.5155e-06]
      - [14, 2, 9, 3, -0.0005403652]
      - [14, 2, 6, 4, -1.99525e-05]
      - [14, 2, 8, 4, 1.39528e-05]
      - [14, 2, 6, 5, -2.4369e-06]
      - [14, 2, 8, 5, -0.0005738892]
      - [14, 2, 10, 6, 0.0007749728]
      - [14, 2, 11, 6, 1.07332e-05]
      - [14, 2, 12, 7, 0.0007589727]
      - [14, 2, 13, 7, -1.90052e-05]
      - [14, 2, 10, 8, -2.4049e-06]
      - [14, 2, 11, 8, 0.0003287663]
      - [14, 2, 12, 9, 3.982e-06]
      - [14, 2, 13, 9, 0.0003131315]
      - [15, 2, 2, 1, -1.01461e-05]
      - [15, 2, 3, 1, 4.74482e-05]
      - [15, 2, 12, 1, -1.66851e-05]
      - [15, 2, 13, 1, -0.0012562006]
      - [15, 2, 7, 2, 1.6393e-06]
      - [15, 2, 9, 2, -0.0005409664]
      - [15, 2, 14, 2, -6.507e-07]
      - [15, 2, 15, 2, 0.0015885743]
      - [15, 2, 7, 3, -2.0536e-05]
      - [15, 2, 9, 3, -1.27558e-05]
      - [15, 2, 14, 3, -0.0002472367]
      - [15, 2, 6, 4, -2.5853e-06]
      - [15, 2, 8, 4, -0.0005743281]
      - [15, 2, 6, 5, 1.91415e-05]
      - [15, 2, 8, 5, -1.40658e-05]
      - [15, 2, 10, 6, 1.07734e-05]
      - [15, 2, 11, 6, -0.0007742418]
      - [15, 2, 12, 7, 1.91277e-05]
      - [15, 2, 13, 7, 0.0007586551]
      - [15, 2, 10, 8, 0.000328281]
      - [15, 2, 11, 8, 2.2884e-06]
      - [15, 2, 12, 9, -0.0003132876]
      - [15, 2, 13, 9, 3.7606e-06]
      - [15, 2, 14, 12, -1.2071e-06]
      - [15, 2, 14, 13, -0.0001814273]
      - [16, 2, 4, 1, 0.0004646523]
      - [16, 2, 5, 1, -0.0005137971]
      - [16, 2, 10, 1, -0.0006379376]
      - [16, 2, 11, 1, -0.0144529411]
      - [16, 2, 6, 2, 0.0002192035]
      - [16, 2, 8, 2, -0.0067239968]
      - [16, 2, 16, 2, 0.0183716775]
      - [16, 2, 6, 3, 0.0049024921]
      - [16, 2, 8, 3, 0.0003442354]
      - [16, 2, 7, 4, -0.0002559448]
      - [16, 2, 9, 4, -0.0056505434]
      - [16, 2, 14, 4, -0.001075353]
      - [16, 2, 15, 4, 0.0146654858]
      - [16, 2, 7, 5, -0.0047874546]
      - [16, 2, 9, 5, 0.0002895339]
      - [16, 2, 14, 5, -0.0085232297]
      - [16, 2, 15, 5, -0.0006082616]
      - [16, 2, 12, 6, 0.0003740164]
      - [16, 2, 13, 6, -0.007714187]
      - [16, 2, 10, 7, 0.0003760297]
      - [16, 2, 11, 7, 0.0061653905]
      - [16, 2, 12, 8, 0.003149806]
      - [16, 2, 13, 8, 0.0001551014]
      - [16, 2, 10, 9, -0.0037653256]
      - [16, 2, 11, 9, 0.000185339]
      - [16, 2, 14, 10, -2.05566e-05]
      - [16, 2, 15, 10, -0.0004712483]
      - [16, 2, 14, 11, -0.0077437747]
      - [16, 2, 15, 11, -0.0005156682]
      - [17, 2, 4, 1, 0.0085478859]
      - [17, 2, 5, 1, 2.9461e-06]
      - [17, 2, 10, 1, -0.0095708405]
      - [17, 2, 11, 1, 0.0008473341]
      - [17, 2, 6, 2, 0.004897225]
      - [17, 2, 8, 2, 0.0003460099]
      - [17, 2, 16, 2, 2.3177e-06]
      - [17, 2, 17, 2, 0.018363041]
      - [17, 2, 6, 3, -0.0002210693]
      - [17, 2, 8, 3, 0.0067123471]
      - [17, 2, 16, 3, -0.0096468106]
      - [17, 2, 7, 4, -0.004784889]
      - [17, 2, 9, 4, 0.0002908415]
      - [17, 2, 14, 4, -0.0146716004]
      - [17, 2, 15, 4, -0.0010676815]
      - [17, 2, 7, 5, 0.0002574971]
      - [17, 2, 9, 5, 0.0056404105]
      - [17, 2, 14, 5, 0.0005997505]
      - [17, 2, 15, 5, -0.0085399342]
      - [17, 2, 12, 6, 0.0077063085]
      - [17, 2, 13, 6, 0.0003751658]
      - [17, 2, 10, 7, 0.0061719104]
      - [17, 2, 11, 7, -0.0003763001]
      - [17, 2, 12, 8, -0.0001572353]
      - [17, 2, 13, 8, 0.0031410239]
      - [17, 2, 10, 9, 0.0001886144]
      - [17, 2, 11, 9, 0.003747936]
      - [17, 2, 14, 10, 0.0005106792]
      - [17, 2, 15, 10, -3.67513e-05]
      - [17, 2, 14, 11, 0.000537577]
      - [17, 2, 15, 11, -0.0077092333]
      - [17, 2, 16, 12, -1.1242e-06]
      - [17, 2, 16, 13, -0.0083678445]
      - [3, 3, 1, 1, 0.1440598999]
      - [3, 3, 2, 2, 0.1386333468]
      - [3, 3, 3, 2, 8.542e-07]
      - [3, 3, 3, 3, 0.1592277797]
      - [4, 3, 4, 2, -5.1287e-06]
      - [4, 3, 4, 3, 0.00086745]
      - [5, 3, 4, 2, 0.001383055]
      - [5, 3, 5, 2, 5.2281e-06]
      - [5, 3, 4, 3, -5.2037e-06]
      - [5, 3, 5, 3, 0.0031185924]
      - [6, 3, 4, 1, 0.0001056985]
      - [6, 3, 5, 1, -0.0396364492]
      - [6, 3, 6, 2, 1.971e-06]
      - [6, 3, 6, 3, 0.0553743125]
      - [7, 3, 2, 1, 3.4343e-06]
      - [7, 3, 3, 1, 0.0014310997]
      - [7, 3, 7, 2, 4.18e-08]
      - [7, 3, 7, 3, 0.0021440068]
      - [7, 3, 6, 4, 5.3075e-06]
      - [7, 3, 6, 5, -0.0021468168]
      - [8, 3, 4, 1, 0.0214147269]
      - [8, 3, 5, 1, 6.92183e-05]
      - [8, 3, 6, 2, 0.0251392409]
      - [8, 3, 8, 2, 8.65e-08]
      - [8, 3, 6, 3, 1.29654e-05]
      - [8, 3, 8, 3, 0.0223480555]
      - [8, 3, 7, 4, -0.024496491]
      - [8, 3, 7, 5, 8.96888e-05]
      - [9, 3, 2, 1, 0.0005919325]
      - [9, 3, 3, 1, -7.7917e-06]
      - [9, 3, 7, 2, -0.0003149085]
      - [9, 3, 9, 2, 5.8e-08]
      - [9, 3, 7, 3, -5.6834e-06]
      - [9, 3, 9, 3, 0.0013337385]
      - [9, 3, 6, 4, 0.0003164095]
      - [9, 3, 8, 4, -6.7973e-06]
      - [9, 3, 6, 5, 1.05821e-05]
      - [9, 3, 8, 5, 0.0013311431]
      - [10, 3, 6, 1, 1.25113e-05]
      - [10, 3, 8, 1, 0.0010312767]
      - [10, 3, 4, 2, -2.7638e-06]
      - [10, 3, 5, 2, -0.0002177014]
      - [10, 3, 10, 2, -5.9637e-06]
      - [10, 3, 4, 3, -0.0002235273]
      - [10, 3, 5, 3, -1.09537e-05]
      - [10, 3, 10, 3, 0.0017968918]
      - [10, 3, 7, 6, 7.6948e-06]
      - [10, 3, 9, 6, -0.0009246275]
      - [10, 3, 8, 7, 0.0009306046]
      - [10, 3, 9, 8, -4.0426e-06]
      - [11, 3, 6, 1, 0.0007460335]
      - [11, 3, 8, 1, -1.33571e-05]
      - [11, 3, 4, 2, 7.08185e-05]
      - [11, 3, 5, 2, 4.1908e-06]
      - [11, 3, 10, 2, -0.0005919597]
      - [11, 3, 11, 2, 6.1053e-06]
      - [11, 3, 4, 3, 3.554e-06]
      - [11, 3, 5, 3, -0.0003712798]
      - [11, 3, 10, 3, -6.0899e-06]
      - [11, 3, 11, 3, 0.0011429001]
      - [11, 3, 7, 6, 0.0003065605]
      - [11, 3, 9, 6, 8.3161e-06]
      - [11, 3, 8, 7, -8.2872e-06]
      - [11, 3, 9, 8, 0.0003089866]
      - [12, 3, 1, 1, -1.17545e-05]
      - [12, 3, 7, 1, -0.0001138084]
      - [12, 3, 9, 1, -0.0162924709]
      - [12, 3, 2, 2, 1.18841e-05]
      - [12, 3, 3, 2, 0.0080255866]
      - [12, 3, 12, 2, 1.89106e-05]
      - [12, 3, 3, 3, 1.58764e-05]
      - [12, 3, 12, 3, 0.0236037188]
      - [12, 3, 4, 4, 3.24932e-05]
      - [12, 3, 5, 4, 0.007636445]
      - [12, 3, 10, 4, -0.0001092041]
      - [12, 3, 11, 4, -0.0107629713]
      - [12, 3, 5, 5, -6.36999e-05]
      - [12, 3, 10, 5, -0.0198259163]
      - [12, 3, 11, 5, 0.0002255623]
      - [12, 3, 6, 6, 2.14919e-05]
      - [12, 3, 8, 6, 0.0063296993]
      - [12, 3, 7, 7, -3.41894e-05]
      - [12, 3, 9, 7, -0.0045521028]
      - [12, 3, 8, 8, -1.25258e-05]
      - [12, 3, 9, 9, 3.91124e-05]
      - [12, 3, 10, 10, -9.65156e-05]
      - [12, 3, 11, 10, -0.0075072351]
      - [12, 3, 11, 11, 0.0001392804]
      - [13, 3, 1, 1, -0.0006903225]
      - [13, 3, 7, 1, -0.0181284354]
      - [13, 3, 9, 1, 8.44527e-05]
      - [13, 3, 2, 2, 0.0066919055]
      - [13, 3, 3, 2, -2.809e-07]
      - [13, 3, 12, 2, 0.0157657587]
      - [13, 3, 13, 2, -1.80385e-05]
      - [13, 3, 3, 3, -0.0093766152]
      - [13, 3, 12, 3, -1.88563e-05]
      - [13, 3, 13, 3, 0.0187524911]
      - [13, 3, 4, 4, 0.0066326906]
      - [13, 3, 5, 4, -5.00211e-05]
      - [13, 3, 10, 4, -0.0143679762]
      - [13, 3, 11, 4, 0.0001362585]
      - [13, 3, 5, 5, -0.0086654712]
      - [13, 3, 10, 5, 0.0001992035]
      - [13, 3, 11, 5, 0.0162076617]
      - [13, 3, 6, 6, -0.0022388657]
      - [13, 3, 8, 6, -1.92289e-05]
      - [13, 3, 7, 7, -0.001592023]
      - [13, 3, 9, 7, 2.65689e-05]
      - [13, 3, 8, 8, 0.001276174]
      - [13, 3, 9, 9, 0.0006555526]
      - [13, 3, 10, 10, -0.0073970808]
      - [13, 3, 11, 10, 0.0001201269]
      - [13, 3, 11, 11, 0.0075742443]
      - [13, 3, 12, 12, -0.0076054173]
      - [14, 3, 2, 1, 1.1503e-06]
      - [14, 3, 3, 1, -0.0002992916]
      - [14, 3, 12, 1, 3.11912e-05]
      - [14, 3, 13, 1, 0.0005040159]
      - [14, 3, 7, 2, 1.5076e-06]
      - [14, 3, 9, 2, -0.0005408234]
      - [14, 3, 14, 2, 9.216e-07]
      - [14, 3, 7, 3, -2.10104e-05]
      - [14, 3, 9, 3, -1.29644e-05]
      - [14, 3, 14, 3, 0.0015884525]
      - [14, 3, 6, 4, -2.4309e-06]
      - [14, 3, 8, 4, -0.0005744061]
      - [14, 3, 6, 5, 1.9606e-05]
      - [14, 3, 8, 5, -1.41976e-05]
      - [14, 3, 10, 6, 1.10187e-05]
      - [14, 3, 11, 6, -0.000776154]
      - [14, 3, 12, 7, 1.92295e-05]
      - [14, 3, 13, 7, 0.0007600726]
      - [14, 3, 10, 8, 0.0003296164]
      - [14, 3, 11, 8, 2.3735e-06]
      - [14, 3, 12, 9, -0.0003140039]
      - [14, 3, 13, 9, 4.0064e-06]
      - [15, 3, 2, 1, -4.70994e-05]
      - [15, 3, 3, 1, -9.3851e-06]
      - [15, 3, 12, 1, -0.0012558182]
      - [15, 3, 13, 1, 1.73555e-05]
      - [15, 3, 7, 2, -2.03286e-05]
      - [15, 3, 9, 2, -1.27482e-05]
      - [15, 3, 14, 2, 0.0002508821]
      - [15, 3, 15, 2, -4.486e-07]
      - [15, 3, 7, 3, -1.7973e-06]
      - [15, 3, 9, 3, 0.0005417614]
      - [15, 3, 14, 3, 5.628e-07]
      - [15, 3, 15, 3, 0.0015908814]
      - [15, 3, 6, 4, 1.89979e-05]
      - [15, 3, 8, 4, -1.40468e-05]
      - [15, 3, 6, 5, 2.7161e-06]
      - [15, 3, 8, 5, 0.0005752323]
      - [15, 3, 10, 6, -0.0007755468]
      - [15, 3, 11, 6, -1.08791e-05]
      - [15, 3, 12, 7, -0.0007600744]
      - [15, 3, 13, 7, 1.9137e-05]
      - [15, 3, 10, 8, 2.1656e-06]
      - [15, 3, 11, 8, -0.0003289163]
      - [15, 3, 12, 9, -3.7205e-06]
      - [15, 3, 13, 9, -0.0003139635]
      - [15, 3, 14, 12, -0.0001760424]
      - [15, 3, 14, 13, -1.0528e-06]
      - [16, 3, 4, 1, 0.0005032919]
      - [16, 3, 5, 1, 0.0004718466]
      - [16, 3, 10, 1, 0.0144476121]
      - [16, 3, 11, 1, -0.0006320323]
      - [16, 3, 6, 2, 0.0048842541]
      - [16, 3, 8, 2, 0.0003450575]
      - [16, 3, 16, 2, -2.9022e-06]
      - [16, 3, 6, 3, -0.0002182455]
      - [16, 3, 8, 3, 0.0067420876]
      - [16, 3, 16, 3, 0.0183680536]
      - [16, 3, 7, 4, -0.0047716282]
      - [16, 3, 9, 4, 0.0002904862]
      - [16, 3, 14, 4, 0.0085403506]
      - [16, 3, 15, 4, 0.0006013488]
      - [16, 3, 7, 5, 0.0002553502]
      - [16, 3, 9, 5, 0.0056649795]
      - [16, 3, 14, 5, -0.0010671888]
      - [16, 3, 15, 5, 0.014675161]
      - [16, 3, 12, 6, 0.0077384195]
      - [16, 3, 13, 6, 0.0003752873]
      - [16, 3, 10, 7, 0.0061881331]
      - [16, 3, 11, 7, -0.0003771008]
      - [16, 3, 12, 8, -0.0001547727]
      - [16, 3, 13, 8, 0.0031281955]
      - [16, 3, 10, 9, 0.0001846634]
      - [16, 3, 11, 9, 0.0037464873]
      - [16, 3, 14, 10, 0.0076997408]
      - [16, 3, 15, 10, 0.0005299009]
      - [16, 3, 14, 11, -4.1627e-05]
      - [16, 3, 15, 11, -0.00049807]
      - [17, 3, 4, 1, -1.26044e-05]
      - [17, 3, 5, 1, 0.0085473537]
      - [17, 3, 10, 1, -0.000851503]
      - [17, 3, 11, 1, -0.0095591296]
      - [17, 3, 6, 2, -0.0002207075]
      - [17, 3, 8, 2, 0.006734342]
      - [17, 3, 16, 2, 0.0096399287]
      - [17, 3, 17, 2, 3.7355e-06]
      - [17, 3, 6, 3, -0.0049079247]
      - [17, 3, 8, 3, -0.0003450954]
      - [17, 3, 16, 3, -2.0248e-06]
      - [17, 3, 17, 3, 0.0183665213]
      - [17, 3, 7, 4, 0.0002572563]
      - [17, 3, 9, 4, 0.0056599529]
      - [17, 3, 14, 4, -0.0006097903]
      - [17, 3, 15, 4, 0.0085223627]
      - [17, 3, 7, 5, 0.0047998334]
      - [17, 3, 9, 5, -0.0002904679]
      - [17, 3, 14, 5, -0.014662535]
      - [17, 3, 15, 5, -0.0010739595]
      - [17, 3, 12, 6, -0.0003751015]
      - [17, 3, 13, 6, 0.0077343105]
      - [17, 3, 10, 7, -0.0003764067]
      - [17, 3, 11, 7, -0.0061983019]
      - [17, 3, 12, 8, -0.003146216]
      - [17, 3, 13, 8, -0.0001568538]
      - [17, 3, 10, 9, 0.003754526]
      - [17, 3, 11, 9, -0.000187954]
      - [17, 3, 14, 10, -0.0005160341]
      - [17, 3, 15, 10, 0.007751697]
      - [17, 3, 14, 11, 0.0004840841]
      - [17, 3, 15, 11, -2.11894e-05]
      - [17, 3, 16, 12, -0.0083772398]
      - [17, 3, 16, 13, 8.7137e-06]
      - [4, 4, 1, 1, 0.1482649551]
      - [4, 4, 2, 2, 0.1528010042]
      - [4, 4, 3, 2, -7.4e-07]
      - [4, 4, 3, 3, 0.1355241005]
      - [4, 4, 4, 4, 0.1588473205]
      - [5, 4, 1, 1, -6.0467e-06]
      - [5, 4, 2, 2, 2.4775e-06]
      - [5, 4, 3, 2, 0.0086178985]
      - [5, 4, 3, 3, -7.43e-07]
      - [5, 4, 4, 4, 1.0454e-06]
      - [5, 4, 5, 4, 0.0104241889]
      - [6, 4, 2, 1, 0.0014404569]
      - [6, 4, 3, 1, 1.4598e-06]
      - [6, 4, 6, 4, 0.0021510141]
      - [7, 4, 4, 1, -0.0425498962]
      - [7, 4, 5, 1, -2.58211e-05]
      - [7, 4, 6, 2, -0.0509968479]
      - [7, 4, 6, 3, -7.89605e-05]
      - [7, 4, 7, 4, 0.0553237483]
      - [8, 4, 2, 1, -5.285e-06]
      - [8, 4, 3, 1, 0.000597607]
      - [8, 4, 7, 2, 1.13912e-05]
      - [8, 4, 7, 3, 0.0003116406]
      - [8, 4, 6, 4, -6.5765e-06]
      - [8, 4, 8, 4, 0.0013493744]
      - [8, 4, 6, 5, -0.0003176024]
      - [9, 4, 4, 1, -1.82703e-05]
      - [9, 4, 5, 1, 0.0223553699]
      - [9, 4, 6, 2, 9.11676e-05]
      - [9, 4, 8, 2, 0.0195607253]
      - [9, 4, 6, 3, -0.0242430026]
      - [9, 4, 8, 3, 1.29545e-05]
      - [9, 4, 7, 4, 1.33238e-05]
      - [9, 4, 9, 4, 0.0221553704]
      - [9, 4, 7, 5, 0.0248658642]
      - [10, 4, 1, 1, -0.0006347414]
      - [10, 4, 7, 1, 0.0192851161]
      - [10, 4, 9, 1, 0.0001022103]
      - [10, 4, 2, 2, -0.0081334174]
      - [10, 4, 3, 2, -8.5405e-05]
      - [10, 4, 3, 3, 0.0066776051]
      - [10, 4, 4, 4, -0.0089659514]
      - [10, 4, 5, 4, -3.75318e-05]
      - [10, 4, 10, 4, 0.0182275671]
      - [10, 4, 5, 5, 0.0068774055]
      - [10, 4, 6, 6, -0.0012605147]
      - [10, 4, 8, 6, 5.66214e-05]
      - [10, 4, 7, 7, -0.0018717017]
      - [10, 4, 9, 7, -6.43987e-05]
      - [10, 4, 8, 8, 0.0008776341]
      - [10, 4, 9, 9, 0.0014430487]
      - [11, 4, 1, 1, 1.69311e-05]
      - [11, 4, 7, 1, -9.30825e-05]
      - [11, 4, 9, 1, 0.0181545413]
      - [11, 4, 2, 2, 0.0001170842]
      - [11, 4, 3, 2, -0.007386196]
      - [11, 4, 3, 3, -5.5872e-05]
      - [11, 4, 4, 4, 3.93329e-05]
      - [11, 4, 5, 4, -0.0078954208]
      - [11, 4, 10, 4, 5.63167e-05]
      - [11, 4, 11, 4, 0.0232889793]
      - [11, 4, 5, 5, -3.8279e-05]
      - [11, 4, 10, 5, 0.0103432545]
      - [11, 4, 6, 6, 4.73312e-05]
      - [11, 4, 8, 6, 0.0044726882]
      - [11, 4, 7, 7, -9.7553e-06]
      - [11, 4, 9, 7, -0.0064245202]
      - [11, 4, 8, 8, -2.02089e-05]
      - [11, 4, 9, 9, 3.19651e-05]
      - [11, 4, 10, 10, 5.8314e-05]
      - [12, 4, 6, 1, 0.0007730218]
      - [12, 4, 8, 1, 2.8073e-06]
      - [12, 4, 4, 2, 0.000399668]
      - [12, 4, 5, 2, -3.6908e-06]
      - [12, 4, 10, 2, -0.0011245646]
      - [12, 4, 11, 2, 1.93451e-05]
      - [12, 4, 4, 3, -3.1279e-06]
      - [12, 4, 5, 3, -5.8651e-05]
      - [12, 4, 10, 3, 1.10834e-05]
      - [12, 4, 11, 3, 0.0006166729]
      - [12, 4, 12, 4, 0.0011582067]
      - [12, 4, 7, 6, -0.0003230912]
      - [12, 4, 9, 6, 2.0989e-06]
      - [12, 4, 8, 7, -1.8997e-06]
      - [12, 4, 9, 8, -0.0002854443]
      - [13, 4, 6, 1, -5.2871e-06]
      - [13, 4, 8, 1, 0.0010580279]
      - [13, 4, 4, 2, -1.0394e-05]
      - [13, 4, 5, 2, -0.0002319118]
      - [13, 4, 10, 2, 2.42387e-05]
      - [13, 4, 11, 2, 0.0018080169]
      - [13, 4, 4, 3, -0.0002238901]
      - [13, 4, 5, 3, -3.6404e-06]
      - [13, 4, 10, 3, -6.72605e-05]
      - [13, 4, 11, 3, -6.0621e-06]
      - [13, 4, 12, 4, 1.2213e-06]
      - [13, 4, 13, 4, 0.0018465842]
      - [13, 4, 12, 5, 5.67089e-05]
      - [13, 4, 7, 6, 7.8704e-06]
      - [13, 4, 9, 6, 0.0009298674]
      - [13, 4, 8, 7, -0.0009433484]
      - [13, 4, 9, 8, -4.5294e-06]
      - [13, 4, 12, 10, 1.4667e-06]
      - [13, 4, 12, 11, -0.0002465377]
      - [14, 4, 4, 1, -0.008637898]
      - [14, 4, 5, 1, 1.70387e-05]
      - [14, 4, 10, 1, 0.0100277629]
      - [14, 4, 11, 1, 0.0002441457]
      - [14, 4, 6, 2, -0.0044900661]
      - [14, 4, 8, 2, 0.0001145679]
      - [14, 4, 6, 3, -9.03741e-05]
      - [14, 4, 8, 3, -0.0054993569]
      - [14, 4, 7, 4, 0.0045134007]
      - [14, 4, 9, 4, 0.0001420788]
      - [14, 4, 14, 4, 0.0171946726]
      - [14, 4, 7, 5, 4.39932e-05]
      - [14, 4, 9, 5, -0.0066818501]
      - [14, 4, 12, 6, -0.0060103598]
      - [14, 4, 13, 6, 0.0001443831]
      - [14, 4, 10, 7, -0.0075592835]
      - [14, 4, 11, 7, -8.82031e-05]
      - [14, 4, 12, 8, -4.7792e-05]
      - [14, 4, 13, 8, -0.0036068632]
      - [14, 4, 10, 9, 3.94604e-05]
      - [14, 4, 11, 9, -0.0029689623]
      - [15, 4, 4, 1, -0.0001275104]
      - [15, 4, 5, 1, -0.0004695753]
      - [15, 4, 10, 1, 3.10234e-05]
      - [15, 4, 11, 1, -0.0163987557]
      - [15, 4, 6, 2, -9.23723e-05]
      - [15, 4, 8, 2, -0.0055074927]
      - [15, 4, 6, 3, 0.0044928003]
      - [15, 4, 8, 3, -0.0001155821]
      - [15, 4, 7, 4, 4.63869e-05]
      - [15, 4, 9, 4, -0.0066907862]
      - [15, 4, 14, 4, -5.9419e-06]
      - [15, 4, 15, 4, 0.017168353]
      - [15, 4, 7, 5, -0.0045102765]
      - [15, 4, 9, 5, -0.0001430161]
      - [15, 4, 14, 5, -0.0085964536]
      - [15, 4, 12, 6, -0.0001451947]
      - [15, 4, 13, 6, -0.0060150072]
      - [15, 4, 10, 7, -8.9474e-05]
      - [15, 4, 11, 7, 0.0075486225]
      - [15, 4, 12, 8, 0.0036118007]
      - [15, 4, 13, 8, -4.97013e-05]
      - [15, 4, 10, 9, -0.0029825034]
      - [15, 4, 11, 9, -4.25118e-05]
      - [15, 4, 14, 10, -3.79409e-05]
      - [15, 4, 14, 11, -0.0077627935]
      - [16, 4, 2, 1, 2.11511e-05]
      - [16, 4, 3, 1, 4.41889e-05]
      - [16, 4, 12, 1, 2.78654e-05]
      - [16, 4, 13, 1, -0.0012805182]
      - [16, 4, 7, 2, -6.2939e-06]
      - [16, 4, 9, 2, -0.0005667636]
      - [16, 4, 14, 2, -0.0001137897]
      - [16, 4, 15, 2, 0.0014825481]
      - [16, 4, 7, 3, -3.96151e-05]
      - [16, 4, 9, 3, 3.06322e-05]
      - [16, 4, 14, 3, -0.0002822364]
      - [16, 4, 15, 3, -2.57915e-05]
      - [16, 4, 6, 4, 5.5363e-06]
      - [16, 4, 8, 4, -0.0005794722]
      - [16, 4, 16, 4, 0.0015482066]
      - [16, 4, 6, 5, 4.48198e-05]
      - [16, 4, 8, 5, 3.04974e-05]
      - [16, 4, 10, 6, -4.77006e-05]
      - [16, 4, 11, 6, -0.0007644549]
      - [16, 4, 12, 7, -3.95982e-05]
      - [16, 4, 13, 7, 0.0007795326]
      - [16, 4, 10, 8, 0.0003027371]
      - [16, 4, 11, 8, -1.44973e-05]
      - [16, 4, 12, 9, -0.0003009401]
      - [16, 4, 13, 9, -1.29966e-05]
      - [16, 4, 14, 12, 5.2797e-06]
      - [16, 4, 15, 12, -0.0001034805]
      - [16, 4, 14, 13, -0.0001872803]
      - [16, 4, 15, 13, -1.86391e-05]
      - [17, 4, 2, 1, 0.0003370057]
      - [17, 4, 3, 1, -2.1403e-06]
      - [17, 4, 12, 1, 0.0005667616]
      - [17, 4, 13, 1, 6.59392e-05]
      - [17, 4, 7, 2, -4.04595e-05]
      - [17, 4, 9, 2, 3.07152e-05]
      - [17, 4, 14, 2, -0.0014838973]
      - [17, 4, 15, 2, -0.0001128694]
      - [17, 4, 7, 3, 6.341e-06]
      - [17, 4, 9, 3, 0.0005661373]
      - [17, 4, 14, 3, 2.47612e-05]
      - [17, 4, 15, 3, -0.0002847157]
      - [17, 4, 6, 4, 4.57161e-05]
      - [17, 4, 8, 4, 3.06177e-05]
      - [17, 4, 16, 4, 2.928e-07]
      - [17, 4, 17, 4, 0.0015485783]
      - [17, 4, 6, 5, -5.5912e-06]
      - [17, 4, 8, 5, 0.0005788798]
      - [17, 4, 16, 5, -0.0003117765]
      - [17, 4, 10, 6, -0.0007650031]
      - [17, 4, 11, 6, 4.77068e-05]
      - [17, 4, 12, 7, -0.0007795808]
      - [17, 4, 13, 7, -3.96644e-05]
      - [17, 4, 10, 8, -1.43566e-05]
      - [17, 4, 11, 8, -0.0003029698]
      - [17, 4, 12, 9, 1.28422e-05]
      - [17, 4, 13, 9, -0.0003007969]
      - [17, 4, 16, 10, -1.4794e-06]
      - [17, 4, 16, 11, -0.0002059905]
      - [17, 4, 14, 12, 0.00010173]
      - [17, 4, 15, 12, 6.7335e-06]
      - [17, 4, 14, 13, 2.02977e-05]
      - [17, 4, 15, 13, -0.0001856258]
      - [5, 5, 1, 1, 0.148193338]
      - [5, 5, 2, 2, 0.1355232562]
      - [5, 5, 3, 2, 2.2604e-06]
      - [5, 5, 3, 3, 0.1527907598]
      - [5, 5, 4, 4, 0.1379504604]
      - [5, 5, 5, 4, 7.408e-07]
      - [5, 5, 5, 5, 0.1588383776]
      - [6, 5, 2, 1, 1.4825e-06]
      - [6, 5, 3, 1, -0.0014395521]
      - [6, 5, 6, 4, 3.67e-08]
      - [6, 5, 6, 5, 0.002154766]
      - [7, 5, 4, 1, -2.9139e-05]
      - [7, 5, 5, 1, 0.0425318287]
      - [7, 5, 6, 2, 7.52384e-05]
      - [7, 5, 6, 3, -0.0511128029]
      - [7, 5, 7, 4, 1.9251e-06]
      - [7, 5, 7, 5, 0.0554521478]
      - [8, 5, 2, 1, 0.0005981066]
      - [8, 5, 3, 1, 5.064e-06]
      - [8, 5, 7, 2, -0.000312266]
      - [8, 5, 7, 3, 1.12295e-05]
      - [8, 5, 6, 4, 0.0003183147]
      - [8, 5, 8, 4, 4.77e-08]
      - [8, 5, 6, 5, -6.4186e-06]
      - [8, 5, 8, 5, 0.001350884]
      - [9, 5, 4, 1, 0.0224007473]
      - [9, 5, 5, 1, 1.46538e-05]
      - [9, 5, 6, 2, 0.0242441013]
      - [9, 5, 8, 2, -1.29813e-05]
      - [9, 5, 6, 3, 9.38038e-05]
      - [9, 5, 8, 3, 0.0195940206]
      - [9, 5, 7, 4, -0.0248651445]
      - [9, 5, 9, 4, 9.46e-08]
      - [9, 5, 7, 5, 1.03575e-05]
      - [9, 5, 9, 5, 0.0221909242]
      - [10, 5, 1, 1, -2.2561e-06]
      - [10, 5, 7, 1, -9.45969e-05]
      - [10, 5, 9, 1, 0.018162535]
      - [10, 5, 2, 2, 5.48656e-05]
      - [10, 5, 3, 2, -0.0073971469]
      - [10, 5, 3, 3, -0.0001204341]
      - [10, 5, 4, 4, 3.74273e-05]
      - [10, 5, 5, 4, -0.0079071662]
      - [10, 5, 10, 4, -5.73115e-05]
      - [10, 5, 5, 5, -4.35148e-05]
      - [10, 5, 10, 5, 0.0233171505]
      - [10, 5, 6, 6, -4.89755e-05]
      - [10, 5, 8, 6, -0.0045325047]
      - [10, 5, 7, 7, 7.7158e-06]
      - [10, 5, 9, 7, 0.0064888625]
      - [10, 5, 8, 8, 1.90433e-05]
      - [10, 5, 9, 9, -3.32272e-05]
      - [11, 5, 1, 1, -0.0005557544]
      - [11, 5, 7, 1, -0.0192834939]
      - [11, 5, 9, 1, -0.0001019826]
      - [11, 5, 2, 2, 0.0066881054]
      - [11, 5, 3, 2, 8.5539e-05]
      - [11, 5, 3, 3, -0.0081244174]
      - [11, 5, 4, 4, 0.0068859817]
      - [11, 5, 5, 4, 3.773e-05]
      - [11, 5, 10, 4, -0.015431001]
      - [11, 5, 11, 4, 5.86848e-05]
      - [11, 5, 5, 5, -0.0089596165]
      - [11, 5, 10, 5, -5.75641e-05]
      - [11, 5, 11, 5, 0.018226757]
      - [11, 5, 6, 6, -0.0012811027]
      - [11, 5, 8, 6, 5.81072e-05]
      - [11, 5, 7, 7, -0.0019004654]
      - [11, 5, 9, 7, -6.57121e-05]
      - [11, 5, 8, 8, 0.0008719985]
      - [11, 5, 9, 9, 0.0014412891]
      - [11, 5, 10, 10, -0.0072537844]
      - [12, 5, 6, 1, 5.0831e-06]
      - [12, 5, 8, 1, -0.0010578175]
      - [12, 5, 4, 2, -3.6371e-06]
      - [12, 5, 5, 2, 0.0002244782]
      - [12, 5, 10, 2, -6.1639e-06]
      - [12, 5, 11, 2, 6.7345e-05]
      - [12, 5, 4, 3, 0.0002325918]
      - [12, 5, 5, 3, -1.00066e-05]
      - [12, 5, 10, 3, -0.0018091327]
      - [12, 5, 11, 3, 2.43154e-05]
      - [12, 5, 12, 4, 1.1923e-06]
      - [12, 5, 12, 5, 0.0018475899]
      - [12, 5, 7, 6, 7.7222e-06]
      - [12, 5, 9, 6, 0.0009330212]
      - [12, 5, 8, 7, -0.0009466513]
      - [12, 5, 9, 8, -4.4172e-06]
      - [13, 5, 6, 1, 0.0007727672]
      - [13, 5, 8, 1, 2.8161e-06]
      - [13, 5, 4, 2, 5.90667e-05]
      - [13, 5, 5, 2, -3.1194e-06]
      - [13, 5, 10, 2, -0.0006166594]
      - [13, 5, 11, 2, 1.1208e-05]
      - [13, 5, 4, 3, -3.6901e-06]
      - [13, 5, 5, 3, -0.0003997394]
      - [13, 5, 10, 3, 1.9229e-05]
      - [13, 5, 11, 3, 0.0011244577]
      - [13, 5, 12, 4, 0.0006315899]
      - [13, 5, 13, 4, -1.1029e-06]
      - [13, 5, 12, 5, -1.1473e-06]
      - [13, 5, 13, 5, 0.0011581144]
      - [13, 5, 7, 6, 0.0003240346]
      - [13, 5, 9, 6, -2.0294e-06]
      - [13, 5, 8, 7, 1.83e-06]
      - [13, 5, 9, 8, 0.0002853762]
      - [13, 5, 12, 10, 0.0001153931]
      - [13, 5, 12, 11, -3.2383e-06]
      - [14, 5, 4, 1, -2.6877e-06]
      - [14, 5, 5, 1, -0.0086401777]
      - [14, 5, 10, 1, -0.0002342835]
      - [14, 5, 11, 1, 0.009999427]
      - [14, 5, 6, 2, -8.95016e-05]
      - [14, 5, 8, 2, -0.005517612]
      - [14, 5, 6, 3, 0.0044975756]
      - [14, 5, 8, 3, -0.0001162768]
      - [14, 5, 7, 4, 4.31473e-05]
      - [14, 5, 9, 4, -0.0066999334]
      - [14, 5, 14, 4, 7.7756e-06]
      - [14, 5, 7, 5, -0.0045245964]
      - [14, 5, 9, 5, -0.0001439396]
      - [14, 5, 14, 5, 0.0171659928]
      - [14, 5, 12, 6, -0.0001457985]
      - [14, 5, 13, 6, -0.0060327906]
      - [14, 5, 10, 7, -9.03016e-05]
      - [14, 5, 11, 7, 0.0075850577]
      - [14, 5, 12, 8, 0.003610672]
      - [14, 5, 13, 8, -4.66884e-05]
      - [14, 5, 10, 9, -0.002971484]
      - [14, 5, 11, 9, -3.88186e-05]
      - [15, 5, 4, 1, 0.0004636615]
      - [15, 5, 5, 1, -0.0001181561]
      - [15, 5, 10, 1, 0.0164054713]
      - [15, 5, 11, 1, 3.92532e-05]
      - [15, 5, 6, 2, 0.00447613]
      - [15, 5, 8, 2, -0.0001160478]
      - [15, 5, 6, 3, 9.29679e-05]
      - [15, 5, 8, 3, 0.0055228993]
      - [15, 5, 7, 4, -0.0044950157]
      - [15, 5, 9, 4, -0.0001432181]
      - [15, 5, 14, 4, 0.0086328174]
      - [15, 5, 15, 4, -4.4655e-06]
      - [15, 5, 7, 5, -4.76432e-05]
      - [15, 5, 9, 5, 0.0067061561]
      - [15, 5, 14, 5, 5.199e-06]
      - [15, 5, 15, 5, 0.0171945624]
      - [15, 5, 12, 6, 0.0060357071]
      - [15, 5, 13, 6, -0.0001455207]
      - [15, 5, 10, 7, 0.0075733617]
      - [15, 5, 11, 7, 9.01433e-05]
      - [15, 5, 12, 8, 4.97208e-05]
      - [15, 5, 13, 8, 0.003593006]
      - [15, 5, 10, 9, -4.33959e-05]
      - [15, 5, 11, 9, 0.0029635347]
      - [15, 5, 14, 10, 0.007706724]
      - [15, 5, 14, 11, -6.05972e-05]
      - [16, 5, 2, 1, -4.50151e-05]
      - [16, 5, 3, 1, 2.16684e-05]
      - [16, 5, 12, 1, -0.0012791078]
      - [16, 5, 13, 1, -2.72929e-05]
      - [16, 5, 7, 2, -3.9316e-05]
      - [16, 5, 9, 2, 3.06436e-05]
      - [16, 5, 14, 2, 0.0002843555]
      - [16, 5, 15, 2, 2.49969e-05]
      - [16, 5, 7, 3, 6.081e-06]
      - [16, 5, 9, 3, 0.000567574]
      - [16, 5, 14, 3, -0.0001128044]
      - [16, 5, 15, 3, 0.0014833794]
      - [16, 5, 6, 4, 4.45804e-05]
      - [16, 5, 8, 4, 3.05221e-05]
      - [16, 5, 16, 4, -3.033e-07]
      - [16, 5, 6, 5, -5.3346e-06]
      - [16, 5, 8, 5, 0.000580453]
      - [16, 5, 16, 5, 0.0015479239]
      - [16, 5, 10, 6, -0.0007658433]
      - [16, 5, 11, 6, 4.77083e-05]
      - [16, 5, 12, 7, -0.0007809856]
      - [16, 5, 13, 7, -3.96442e-05]
      - [16, 5, 10, 8, -1.46991e-05]
      - [16, 5, 11, 8, -0.0003034764]
      - [16, 5, 12, 9, 1.31511e-05]
      - [16, 5, 13, 9, -0.0003017609]
      - [16, 5, 14, 12, -0.0001846258]
      - [16, 5, 15, 12, -1.95834e-05]
      - [16, 5, 14, 13, -6.989e-06]
      - [16, 5, 15, 13, 0.0001020551]
      - [17, 5, 2, 1, 1.3046e-06]
      - [17, 5, 3, 1, 0.0003371479]
      - [17, 5, 12, 1, 6.62969e-05]
      - [17, 5, 13, 1, -0.0005655796]
      - [17, 5, 7, 2, 6.3275e-06]
      - [17, 5, 9, 2, 0.0005666993]
      - [17, 5, 14, 2, -2.60151e-05]
      - [17, 5, 15, 2, 0.0002825798]
      - [17, 5, 7, 3, 4.06193e-05]
      - [17, 5, 9, 3, -3.05603e-05]
      - [17, 5, 14, 3, -0.0014821303]
      - [17, 5, 15, 3, -0.0001135158]
      - [17, 5, 6, 4, -5.582e-06]
      - [17, 5, 8, 4, 0.0005795126]
      - [17, 5, 16, 4, 0.0003107146]
      - [17, 5, 17, 4, 4.042e-07]
      - [17, 5, 6, 5, -4.58532e-05]
      - [17, 5, 8, 5, -3.0464e-05]
      - [17, 5, 16, 5, -1.657e-07]
      - [17, 5, 17, 5, 0.0015479546]
      - [17, 5, 10, 6, 4.75753e-05]
      - [17, 5, 11, 6, 0.0007663186]
      - [17, 5, 12, 7, 3.95696e-05]
      - [17, 5, 13, 7, -0.0007809508]
      - [17, 5, 10, 8, -0.0003033627]
      - [17, 5, 11, 8, 1.44131e-05]
      - [17, 5, 12, 9, 0.0003012655]
      - [17, 5, 13, 9, 1.28755e-05]
      - [17, 5, 16, 10, 0.0002074379]
      - [17, 5, 16, 11, -5.927e-07]
      - [17, 5, 14, 12, 1.8504e-05]
      - [17, 5, 15, 12, -0.0001885475]
      - [17, 5, 14, 13, -0.0001034924]
      - [17, 5, 15, 13, -5.516e-06]
      - [6, 6, 1, 1, 0.1443477773]
      - [6, 6, 2, 2, 0.1495316212]
      - [6, 6, 3, 2, 6.689e-07]
      - [6, 6, 3, 3, 0.1495637609]
      - [6, 6, 4, 4, 0.1445773501]
      - [6, 6, 5, 4, 6.093e-07]
      - [6, 6, 5, 5, 0.1446040626]
      - [6, 6, 6, 6, 0.1506840347]
      - [7, 6, 6, 1, 1.815e-06]
      - [7, 6, 4, 2, -0.0023401798]
      - [7, 6, 5, 2, -5.0663e-06]
      - [7, 6, 4, 3, 4.9929e-06]
      - [7, 6, 5, 3, -0.0023432765]
      - [7, 6, 7, 6, 0.0025255658]
      - [8, 6, 1, 1, -5.7175e-06]
      - [8, 6, 7, 1, 2.471e-07]
      - [8, 6, 2, 2, 1.23987e-05]
      - [8, 6, 3, 2, 1.84484e-05]
      - [8, 6, 3, 3, 1.36301e-05]
      - [8, 6, 4, 4, -1.67155e-05]
      - [8, 6, 5, 4, 1.69476e-05]
      - [8, 6, 5, 5, -1.58681e-05]
      - [8, 6, 6, 6, 2.15977e-05]
      - [8, 6, 8, 6, 0.0062682167]
      - [8, 6, 7, 7, -3.40375e-05]
      - [9, 6, 6, 1, -7.96e-08]
      - [9, 6, 8, 1, -1.4658e-06]
      - [9, 6, 4, 2, 1.12903e-05]
      - [9, 6, 5, 2, -6.609e-07]
      - [9, 6, 4, 3, 2.0195e-06]
      - [9, 6, 5, 3, 1.14495e-05]
      - [9, 6, 7, 6, -1.09641e-05]
      - [9, 6, 9, 6, 0.0009239653]
      - [9, 6, 8, 7, -0.0009224539]
      - [10, 6, 2, 1, -0.0006844254]
      - [10, 6, 3, 1, 1.26718e-05]
      - [10, 6, 7, 2, 0.0006347903]
      - [10, 6, 9, 2, 9.7767e-06]
      - [10, 6, 7, 3, 1.02583e-05]
      - [10, 6, 9, 3, -0.001119854]
      - [10, 6, 6, 4, -0.0006345142]
      - [10, 6, 8, 4, 1.7128e-05]
      - [10, 6, 6, 5, -1.44086e-05]
      - [10, 6, 8, 5, -0.0011328712]
      - [10, 6, 10, 6, 0.0012890972]
      - [11, 6, 2, 1, 1.24896e-05]
      - [11, 6, 3, 1, 0.000683547]
      - [11, 6, 7, 2, -1.01112e-05]
      - [11, 6, 9, 2, 0.0011173113]
      - [11, 6, 7, 3, 0.0006348809]
      - [11, 6, 9, 3, 9.9082e-06]
      - [11, 6, 6, 4, 1.4265e-05]
      - [11, 6, 8, 4, 0.0011303244]
      - [11, 6, 6, 5, -0.0006345045]
      - [11, 6, 8, 5, 1.72418e-05]
      - [11, 6, 10, 6, -6.08e-08]
      - [11, 6, 11, 6, 0.0012868847]
      - [11, 6, 10, 8, 0.0003706774]
      - [12, 6, 4, 1, 0.0221679581]
      - [12, 6, 5, 1, 8.29501e-05]
      - [12, 6, 10, 1, 0.0055155781]
      - [12, 6, 11, 1, -2.30008e-05]
      - [12, 6, 6, 2, 0.0276122438]
      - [12, 6, 8, 2, 3.05217e-05]
      - [12, 6, 6, 3, 2.7529e-06]
      - [12, 6, 8, 3, 0.0211821375]
      - [12, 6, 7, 4, -0.0262896567]
      - [12, 6, 9, 4, 5.07809e-05]
      - [12, 6, 7, 5, 9.42688e-05]
      - [12, 6, 9, 5, 0.0188573893]
      - [12, 6, 12, 6, 0.0220494927]
      - [12, 6, 10, 7, 0.0192588552]
      - [12, 6, 11, 7, -0.0001941988]
      - [12, 6, 10, 9, 0.0001890214]
      - [12, 6, 11, 9, 0.0250929267]
      - [13, 6, 4, 1, -8.59827e-05]
      - [13, 6, 5, 1, 0.0221226296]
      - [13, 6, 10, 1, 2.30839e-05]
      - [13, 6, 11, 1, 0.0055044749]
      - [13, 6, 6, 2, 1.525e-07]
      - [13, 6, 8, 2, 0.0211382243]
      - [13, 6, 6, 3, -0.0276155]
      - [13, 6, 8, 3, -3.04368e-05]
      - [13, 6, 7, 4, 9.65276e-05]
      - [13, 6, 9, 4, 0.0188194408]
      - [13, 6, 7, 5, 0.0262959232]
      - [13, 6, 9, 5, -5.0911e-05]
      - [13, 6, 12, 6, -4.7e-08]
      - [13, 6, 13, 6, 0.0220065798]
      - [13, 6, 10, 7, -0.0001941831]
      - [13, 6, 11, 7, -0.0192211736]
      - [13, 6, 12, 8, -0.0259570519]
      - [13, 6, 10, 9, 0.0250841375]
      - [13, 6, 11, 9, -0.000190799]
      - [14, 6, 6, 1, -0.0006235574]
      - [14, 6, 8, 1, 3.15783e-05]
      - [14, 6, 4, 2, -0.000102777]
      - [14, 6, 5, 2, -3.8336e-06]
      - [14, 6, 10, 2, 0.0010022121]
      - [14, 6, 11, 2, 1.36865e-05]
      - [14, 6, 4, 3, -3.8344e-06]
      - [14, 6, 5, 3, 0.0001022958]
      - [14, 6, 10, 3, 1.3974e-05]
      - [14, 6, 11, 3, -0.0010028058]
      - [14, 6, 12, 4, -0.0010079422]
      - [14, 6, 13, 4, 2.96779e-05]
      - [14, 6, 12, 5, -2.98849e-05]
      - [14, 6, 13, 5, -0.0010084032]
      - [14, 6, 7, 6, -2.084e-07]
      - [14, 6, 9, 6, -1.409e-07]
      - [14, 6, 14, 6, 0.0015664399]
      - [14, 6, 8, 7, 1.39e-07]
      - [14, 6, 9, 8, -9.342e-07]
      - [14, 6, 12, 10, 0.0001471172]
      - [14, 6, 13, 10, 6.332e-07]
      - [14, 6, 12, 11, -6.956e-07]
      - [14, 6, 13, 11, 0.0001461015]
      - [15, 6, 6, 1, -1.97313e-05]
      - [15, 6, 8, 1, -0.0012469735]
      - [15, 6, 4, 2, -4.0013e-06]
      - [15, 6, 5, 2, 0.0001016721]
      - [15, 6, 10, 2, 1.37246e-05]
      - [15, 6, 11, 2, -0.0010015638]
      - [15, 6, 4, 3, 0.0001017411]
      - [15, 6, 5, 3, 4.1298e-06]
      - [15, 6, 10, 3, -0.0010025571]
      - [15, 6, 11, 3, -1.38336e-05]
      - [15, 6, 12, 4, -2.97612e-05]
      - [15, 6, 13, 4, -0.0010079934]
      - [15, 6, 12, 5, 0.0010089232]
      - [15, 6, 13, 5, -2.97866e-05]
      - [15, 6, 7, 6, -7.3e-08]
      - [15, 6, 9, 6, 1.8882e-06]
      - [15, 6, 14, 6, -2.74e-08]
      - [15, 6, 15, 6, 0.0015657902]
      - [15, 6, 8, 7, -2.0371e-06]
      - [15, 6, 9, 8, 3.3e-09]
      - [15, 6, 14, 8, -0.0003741274]
      - [15, 6, 12, 10, -9.016e-07]
      - [15, 6, 13, 10, 0.0001460179]
      - [15, 6, 12, 11, -0.0001460059]
      - [15, 6, 13, 11, -7.69e-07]
      - [16, 6, 1, 1, -3.6863e-06]
      - [16, 6, 7, 1, -0.0009658132]
      - [16, 6, 9, 1, -0.0176422625]
      - [16, 6, 14, 1, -6.482e-06]
      - [16, 6, 15, 1, 2.4012e-06]
      - [16, 6, 2, 2, 0.0003349161]
      - [16, 6, 3, 2, 0.0072641251]
      - [16, 6, 12, 2, 0.0008870462]
      - [16, 6, 13, 2, -0.0183819406]
      - [16, 6, 3, 3, -0.0003315036]
      - [16, 6, 12, 3, 0.0183994034]
      - [16, 6, 13, 3, 0.0008871975]
      - [16, 6, 4, 4, 0.0003862034]
      - [16, 6, 5, 4, 0.0070463744]
      - [16, 6, 10, 4, -0.0009586849]
      - [16, 6, 11, 4, -0.0161481369]
      - [16, 6, 5, 5, -0.0003833651]
      - [16, 6, 10, 5, -0.0161636192]
      - [16, 6, 11, 5, 0.0009586588]
      - [16, 6, 6, 6, 4.89e-07]
      - [16, 6, 8, 6, 3.66853e-05]
      - [16, 6, 16, 6, 0.0211194584]
      - [16, 6, 7, 7, 2.152e-07]
      - [16, 6, 9, 7, -3.1786e-05]
      - [16, 6, 14, 7, 0.0012488472]
      - [16, 6, 15, 7, -0.0175046648]
      - [16, 6, 8, 8, 7.766e-07]
      - [16, 6, 9, 9, 6.795e-07]
      - [16, 6, 14, 9, -0.0163348886]
      - [16, 6, 15, 9, -0.0011168144]
      - [16, 6, 10, 10, -0.0003840697]
      - [16, 6, 11, 10, -0.006332712]
      - [16, 6, 11, 11, 0.0003872341]
      - [16, 6, 12, 12, -0.00029129]
      - [16, 6, 13, 12, 0.0061004136]
      - [16, 6, 13, 13, 0.0002934177]
      - [16, 6, 14, 14, 2.60842e-05]
      - [16, 6, 15, 14, 5.13107e-05]
      - [16, 6, 15, 15, -1.26088e-05]
      - [17, 6, 1, 1, 3.60947e-05]
      - [17, 6, 7, 1, -0.0177489068]
      - [17, 6, 9, 1, 0.0009439556]
      - [17, 6, 14, 1, -8.5573e-06]
      - [17, 6, 15, 1, 4.0938e-06]
      - [17, 6, 2, 2, 0.0072840521]
      - [17, 6, 3, 2, -0.0003345998]
      - [17, 6, 12, 2, 0.0183845838]
      - [17, 6, 13, 2, 0.0008883747]
      - [17, 6, 3, 3, -0.0072729589]
      - [17, 6, 12, 3, -0.0008875578]
      - [17, 6, 13, 3, 0.0183866902]
      - [17, 6, 4, 4, 0.0070683806]
      - [17, 6, 5, 4, -0.0003856943]
      - [17, 6, 10, 4, -0.0161570036]
      - [17, 6, 11, 4, 0.000959526]
      - [17, 6, 5, 5, -0.0070609604]
      - [17, 6, 10, 5, 0.0009588088]
      - [17, 6, 11, 5, 0.0161586232]
      - [17, 6, 6, 6, -1.03968e-05]
      - [17, 6, 8, 6, -9.641e-07]
      - [17, 6, 16, 6, -2.413e-07]
      - [17, 6, 17, 6, 0.0211153384]
      - [17, 6, 7, 7, -1.30621e-05]
      - [17, 6, 9, 7, 1.0852e-06]
      - [17, 6, 14, 7, 0.0175061317]
      - [17, 6, 15, 7, 0.001249336]
      - [17, 6, 8, 8, 2.1132e-06]
      - [17, 6, 16, 8, -0.0177638647]
      - [17, 6, 9, 9, 2.2319e-06]
      - [17, 6, 14, 9, 0.0011202625]
      - [17, 6, 15, 9, -0.0163395413]
      - [17, 6, 10, 10, -0.0063112863]
      - [17, 6, 11, 10, 0.0003887516]
      - [17, 6, 11, 11, 0.0063208934]
      - [17, 6, 12, 12, -0.0061008632]
      - [17, 6, 13, 12, -0.0002938795]
      - [17, 6, 13, 13, 0.0061138446]
      - [17, 6, 14, 14, 4.76288e-05]
      - [17, 6, 15, 14, -2.14733e-05]
      - [17, 6, 15, 15, -2.73998e-05]
      - [17, 6, 16, 16, 1.85738e-05]
      - [7, 7, 1, 1, 0.1483452105]
      - [7, 7, 7, 1, 3.07107e-05]
      - [7, 7, 2, 2, 0.1443573028]
      - [7, 7, 3, 2, 5.292e-07]
      - [7, 7, 3, 3, 0.1443872358]
      - [7, 7, 4, 4, 0.1487743289]
      - [7, 7, 5, 4, 6.303e-07]
      - [7, 7, 5, 5, 0.1488112765]
      - [7, 7, 6, 6, 0.1451382261]
      - [7, 7, 7, 7, 0.1497089365]
      - [8, 7, 6, 1, 8.67e-08]
      - [8, 7, 8, 1, 1.5846e-06]
      - [8, 7, 4, 2, 1.22235e-05]
      - [8, 7, 5, 2, 3.8649e-06]
      - [8, 7, 4, 3, -5.1112e-06]
      - [8, 7, 5, 3, 1.20582e-05]
      - [8, 7, 7, 6, -1.25727e-05]
      - [8, 7, 8, 7, 0.0009392159]
      - [9, 7, 1, 1, -5.2735e-06]
      - [9, 7, 7, 1, -7.072e-07]
      - [9, 7, 9, 1, 3.1336e-05]
      - [9, 7, 2, 2, -2.63164e-05]
      - [9, 7, 3, 2, -1.62957e-05]
      - [9, 7, 3, 3, -2.75255e-05]
      - [9, 7, 4, 4, 5.3082e-06]
      - [9, 7, 5, 4, -1.7392e-05]
      - [9, 7, 5, 5, 3.8261e-06]
      - [9, 7, 6, 6, -4.03312e-05]
      - [9, 7, 8, 6, -0.0045008046]
      - [9, 7, 7, 7, 1.9781e-05]
      - [9, 7, 9, 7, 0.0064416454]
      - [9, 7, 8, 8, 1.54428e-05]
      - [10, 7, 4, 1, 0.0231407507]
      - [10, 7, 5, 1, -0.0001167428]
      - [10, 7, 10, 1, 0.0066616165]
      - [10, 7, 6, 2, 0.0257763828]
      - [10, 7, 8, 2, -0.0001545311]
      - [10, 7, 6, 3, 0.0002258368]
      - [10, 7, 8, 3, 0.0187145766]
      - [10, 7, 7, 4, -0.0270416766]
      - [10, 7, 9, 4, -0.0001502642]
      - [10, 7, 7, 5, -0.0001319237]
      - [10, 7, 9, 5, 0.0209324093]
      - [10, 7, 10, 7, 0.0216441592]
      - [11, 7, 4, 1, -0.0001133639]
      - [11, 7, 5, 1, -0.0230952314]
      - [11, 7, 10, 1, -0.0001028585]
      - [11, 7, 11, 1, -0.0066472096]
      - [11, 7, 6, 2, -0.0002232307]
      - [11, 7, 8, 2, -0.018676621]
      - [11, 7, 6, 3, 0.0257802191]
      - [11, 7, 8, 3, -0.0001546859]
      - [11, 7, 7, 4, 0.0001290188]
      - [11, 7, 9, 4, -0.020890198]
      - [11, 7, 7, 5, -0.0270492524]
      - [11, 7, 9, 5, -0.0001505771]
      - [11, 7, 10, 7, -2.129e-07]
      - [11, 7, 11, 7, 0.0216027083]
      - [11, 7, 10, 9, -0.0253846827]
      - [12, 7, 2, 1, -0.0007083862]
      - [12, 7, 3, 1, -7.3958e-06]
      - [12, 7, 12, 1, 0.0005768641]
      - [12, 7, 7, 2, 0.0006515445]
      - [12, 7, 9, 2, -9.942e-06]
      - [12, 7, 7, 3, -1.28151e-05]
      - [12, 7, 9, 3, -0.0011318155]
      - [12, 7, 6, 4, -0.0006603058]
      - [12, 7, 8, 4, -2.4845e-06]
      - [12, 7, 6, 5, 8.6664e-06]
      - [12, 7, 8, 5, -0.0011541154]
      - [12, 7, 10, 6, 0.0012837421]
      - [12, 7, 11, 6, -2.11541e-05]
      - [12, 7, 12, 7, 0.0013112425]
      - [12, 7, 10, 8, -1.46293e-05]
      - [12, 7, 11, 8, -0.0003798733]
      - [13, 7, 2, 1, 7.6332e-06]
      - [13, 7, 3, 1, -0.0007076355]
      - [13, 7, 12, 1, -2.1e-06]
      - [13, 7, 13, 1, -0.0005758466]
      - [13, 7, 7, 2, -1.29679e-05]
      - [13, 7, 9, 2, -0.0011292874]
      - [13, 7, 7, 3, -0.0006519301]
      - [13, 7, 9, 3, 9.8696e-06]
      - [13, 7, 6, 4, 8.8185e-06]
      - [13, 7, 8, 4, -0.0011515331]
      - [13, 7, 6, 5, 0.0006605862]
      - [13, 7, 8, 5, 2.4184e-06]
      - [13, 7, 10, 6, -2.10792e-05]
      - [13, 7, 11, 6, -0.0012814839]
      - [13, 7, 12, 7, 1.65e-08]
      - [13, 7, 13, 7, 0.001309004]
      - [13, 7, 10, 8, -0.0003793423]
      - [13, 7, 11, 8, 1.4749e-05]
      - [13, 7, 12, 9, 0.0003908028]
      - [14, 7, 1, 1, 3.59523e-05]
      - [14, 7, 7, 1, -0.0180524246]
      - [14, 7, 9, 1, -0.0003472201]
      - [14, 7, 14, 1, -2.77114e-05]
      - [14, 7, 2, 2, 0.0065692714]
      - [14, 7, 3, 2, 0.0001398893]
      - [14, 7, 12, 2, 0.0156834425]
      - [14, 7, 13, 2, -0.0003474857]
      - [14, 7, 3, 3, -0.0065554013]
      - [14, 7, 12, 3, 0.0003491849]
      - [14, 7, 13, 3, 0.015684169]
      - [14, 7, 4, 4, 0.0068228538]
      - [14, 7, 5, 4, 7.87013e-05]
      - [14, 7, 10, 4, -0.0175485557]
      - [14, 7, 11, 4, -0.0001955488]
      - [14, 7, 5, 5, -0.0068116999]
      - [14, 7, 10, 5, -0.0001979426]
      - [14, 7, 11, 5, 0.0175510471]
      - [14, 7, 6, 6, -7.138e-06]
      - [14, 7, 8, 6, 1.3667e-06]
      - [14, 7, 7, 7, -1.11852e-05]
      - [14, 7, 9, 7, -1.4276e-06]
      - [14, 7, 14, 7, 0.0199215651]
      - [14, 7, 8, 8, 2.155e-06]
      - [14, 7, 9, 9, 5.454e-06]
      - [14, 7, 10, 10, -0.0056923298]
      - [14, 7, 11, 10, -2.98701e-05]
      - [14, 7, 11, 11, 0.0057060836]
      - [14, 7, 12, 12, -0.0059880341]
      - [14, 7, 13, 12, 0.0001101167]
      - [14, 7, 13, 13, 0.0060021146]
      - [15, 7, 1, 1, 7.2431e-06]
      - [15, 7, 7, 1, -0.0002557414]
      - [15, 7, 9, 1, 0.0194533295]
      - [15, 7, 14, 1, 1.00379e-05]
      - [15, 7, 15, 1, 1.57833e-05]
      - [15, 7, 2, 2, 0.0001414273]
      - [15, 7, 3, 2, -0.0065477208]
      - [15, 7, 12, 2, 0.0003493602]
      - [15, 7, 13, 2, 0.0156756523]
      - [15, 7, 3, 3, -0.000142877]
      - [15, 7, 12, 3, -0.0156907641]
      - [15, 7, 13, 3, 0.0003492567]
      - [15, 7, 4, 4, 8.07656e-05]
      - [15, 7, 5, 4, -0.0067948944]
      - [15, 7, 10, 4, -0.0001977445]
      - [15, 7, 11, 4, 0.0175331757]
      - [15, 7, 5, 5, -8.26483e-05]
      - [15, 7, 10, 5, 0.0175504432]
      - [15, 7, 11, 5, 0.0001979968]
      - [15, 7, 6, 6, -6.004e-07]
      - [15, 7, 8, 6, -3.14199e-05]
      - [15, 7, 7, 7, -8.787e-07]
      - [15, 7, 9, 7, 3.46729e-05]
      - [15, 7, 14, 7, 5.41e-07]
      - [15, 7, 15, 7, 0.019913205]
      - [15, 7, 8, 8, -2.53e-07]
      - [15, 7, 9, 9, -2.75e-07]
      - [15, 7, 14, 9, 0.0163736045]
      - [15, 7, 10, 10, -3.38059e-05]
      - [15, 7, 11, 10, 0.0057138934]
      - [15, 7, 11, 11, 3.14602e-05]
      - [15, 7, 12, 12, -0.0001124081]
      - [15, 7, 13, 12, -0.0059861246]
      - [15, 7, 13, 13, 0.0001119559]
      - [15, 7, 14, 14, -2.51461e-05]
      - [16, 7, 6, 1, -4.10302e-05]
      - [16, 7, 8, 1, 0.0012668458]
      - [16, 7, 16, 1, -3.019e-07]
      - [16, 7, 4, 2, -1.07765e-05]
      - [16, 7, 5, 2, -0.0001275989]
      - [16, 7, 10, 2, 6.76698e-05]
      - [16, 7, 11, 2, 0.0010138385]
      - [16, 7, 4, 3, -0.0001276702]
      - [16, 7, 5, 3, 1.05417e-05]
      - [16, 7, 10, 3, 0.0010149752]
      - [16, 7, 11, 3, -6.76651e-05]
      - [16, 7, 12, 4, -5.29448e-05]
      - [16, 7, 13, 4, 0.0010456749]
      - [16, 7, 12, 5, -0.0010467304]
      - [16, 7, 13, 5, -5.29575e-05]
      - [16, 7, 7, 6, 7e-08]
      - [16, 7, 9, 6, -2.013e-06]
      - [16, 7, 14, 6, 0.0001109554]
      - [16, 7, 15, 6, -0.0014335365]
      - [16, 7, 8, 7, 2.1518e-06]
      - [16, 7, 16, 7, 0.0014803254]
      - [16, 7, 9, 8, -1.04e-07]
      - [16, 7, 14, 8, 0.0003940848]
      - [16, 7, 15, 8, 3.92007e-05]
      - [16, 7, 12, 10, 3.1415e-06]
      - [16, 7, 13, 10, -0.0001115069]
      - [16, 7, 12, 11, 0.000111443]
      - [16, 7, 13, 11, 2.9053e-06]
      - [17, 7, 6, 1, -0.0006904331]
      - [17, 7, 8, 1, -6.69945e-05]
      - [17, 7, 16, 1, -4.754e-07]
      - [17, 7, 17, 1, -3.321e-07]
      - [17, 7, 4, 2, -0.0001288029]
      - [17, 7, 5, 2, 1.08027e-05]
      - [17, 7, 10, 2, 0.0010146988]
      - [17, 7, 11, 2, -6.7704e-05]
      - [17, 7, 4, 3, 1.08071e-05]
      - [17, 7, 5, 3, 0.0001288743]
      - [17, 7, 10, 3, -6.75445e-05]
      - [17, 7, 11, 3, -0.0010153059]
      - [17, 7, 12, 4, -0.0010459277]
      - [17, 7, 13, 4, -5.30112e-05]
      - [17, 7, 12, 5, 5.28939e-05]
      - [17, 7, 13, 5, -0.0010465428]
      - [17, 7, 7, 6, -5.584e-07]
      - [17, 7, 9, 6, 3.02e-08]
      - [17, 7, 14, 6, 0.0014339848]
      - [17, 7, 15, 6, 0.0001108922]
      - [17, 7, 8, 7, -3.19e-08]
      - [17, 7, 16, 7, 5.75e-08]
      - [17, 7, 17, 7, 0.0014808698]
      - [17, 7, 9, 8, -6.898e-07]
      - [17, 7, 14, 8, -3.94538e-05]
      - [17, 7, 15, 8, 0.0003956217]
      - [17, 7, 16, 9, 0.0004354457]
      - [17, 7, 12, 10, 0.0001115564]
      - [17, 7, 13, 10, 2.81e-06]
      - [17, 7, 12, 11, -2.8344e-06]
      - [17, 7, 13, 11, 0.0001111663]
      - [17, 7, 16, 14, 1.0124e-06]
      - [17, 7, 16, 15, 9.716e-07]
      - [8, 8, 1, 1, 0.1422423408]
      - [8, 8, 7, 1, 1.05604e-05]
      - [8, 8, 2, 2, 0.1459501183]
      - [8, 8, 3, 2, 5.592e-07]
      - [8, 8, 3, 3, 0.1459633192]
      - [8, 8, 4, 4, 0.1418033705]
      - [8, 8, 5, 4, 4.922e-07]
      - [8, 8, 5, 5, 0.1418142866]
      - [8, 8, 6, 6, 0.1450375854]
      - [8, 8, 8, 6, -1.40908e-05]
      - [8, 8, 7, 7, 0.1410607782]
      - [8, 8, 8, 8, 0.1476501281]
      - [9, 8, 6, 1, -1.0961e-06]
      - [9, 8, 8, 1, -5.2e-08]
      - [9, 8, 4, 2, 0.0019425066]
      - [9, 8, 5, 2, 5.7286e-06]
      - [9, 8, 4, 3, -5.6314e-06]
      - [9, 8, 5, 3, 0.0019438233]
      - [9, 8, 7, 6, -0.0017686711]
      - [9, 8, 9, 6, 1.22321e-05]
      - [9, 8, 8, 7, 1.09529e-05]
      - [9, 8, 9, 8, 0.0024662778]
      - [10, 8, 2, 1, 1.43452e-05]
      - [10, 8, 3, 1, 0.0012318273]
      - [10, 8, 7, 2, -1.30396e-05]
      - [10, 8, 9, 2, 0.0006635205]
      - [10, 8, 7, 3, 0.0015394533]
      - [10, 8, 9, 3, -1.0687e-06]
      - [10, 8, 6, 4, 1.95156e-05]
      - [10, 8, 8, 4, 0.0006432389]
      - [10, 8, 6, 5, -0.0015461431]
      - [10, 8, 8, 5, 1.45443e-05]
      - [10, 8, 10, 6, 5.9439e-06]
      - [10, 8, 10, 8, 0.0020415069]
      - [11, 8, 2, 1, 0.0012327693]
      - [11, 8, 3, 1, -1.43143e-05]
      - [11, 8, 7, 2, -0.0015361907]
      - [11, 8, 9, 2, 9.614e-07]
      - [11, 8, 7, 3, -1.31615e-05]
      - [11, 8, 9, 3, 0.000664061]
      - [11, 8, 6, 4, 0.0015429541]
      - [11, 8, 8, 4, -1.46646e-05]
      - [11, 8, 6, 5, 1.96379e-05]
      - [11, 8, 8, 5, 0.0006436481]
      - [11, 8, 10, 6, -0.0003714992]
      - [11, 8, 11, 6, 5.8644e-06]
      - [11, 8, 10, 8, -6.88e-08]
      - [11, 8, 11, 8, 0.002039076]
      - [12, 8, 4, 1, 0.0001329601]
      - [12, 8, 5, 1, -0.0381269521]
      - [12, 8, 10, 1, -1.11935e-05]
      - [12, 8, 11, 1, -0.0043074154]
      - [12, 8, 6, 2, 5.04318e-05]
      - [12, 8, 8, 2, -0.0270173781]
      - [12, 8, 6, 3, 0.0507650725]
      - [12, 8, 8, 3, 2.133e-06]
      - [12, 8, 7, 4, -0.0001335121]
      - [12, 8, 9, 4, -0.0253993798]
      - [12, 8, 7, 5, -0.0477559724]
      - [12, 8, 9, 5, 6.54715e-05]
      - [12, 8, 12, 6, -7.793e-06]
      - [12, 8, 10, 7, 0.000194058]
      - [12, 8, 11, 7, 0.0247420907]
      - [12, 8, 12, 8, 0.0523624163]
      - [12, 8, 10, 9, -0.0480773926]
      - [12, 8, 11, 9, 0.0004449411]
      - [13, 8, 4, 1, 0.0381593458]
      - [13, 8, 5, 1, 0.0001294211]
      - [13, 8, 10, 1, 0.0042761113]
      - [13, 8, 11, 1, -1.12464e-05]
      - [13, 8, 6, 2, 0.0506624213]
      - [13, 8, 8, 2, -1.533e-07]
      - [13, 8, 6, 3, -4.69339e-05]
      - [13, 8, 8, 3, 0.0270250861]
      - [13, 8, 7, 4, -0.0476555265]
      - [13, 8, 9, 4, 6.32487e-05]
      - [13, 8, 7, 5, 0.0001302453]
      - [13, 8, 9, 5, 0.0254056321]
      - [13, 8, 12, 6, 0.0259647423]
      - [13, 8, 13, 6, -9.8293e-06]
      - [13, 8, 10, 7, 0.0247472367]
      - [13, 8, 11, 7, -0.0001919649]
      - [13, 8, 12, 8, 1.6131e-06]
      - [13, 8, 13, 8, 0.0522771912]
      - [13, 8, 10, 9, 0.000441263]
      - [13, 8, 11, 9, 0.0480018776]
      - [14, 8, 6, 1, 3.42958e-05]
      - [14, 8, 8, 1, 0.0006135274]
      - [14, 8, 4, 2, 1.70106e-05]
      - [14, 8, 5, 2, -0.0007456379]
      - [14, 8, 10, 2, -8.0839e-06]
      - [14, 8, 11, 2, 0.0007558608]
      - [14, 8, 4, 3, -0.0007456945]
      - [14, 8, 5, 3, -1.72609e-05]
      - [14, 8, 10, 3, 0.0007570616]
      - [14, 8, 11, 3, 8.0372e-06]
      - [14, 8, 12, 4, 2.50848e-05]
      - [14, 8, 13, 4, 0.0007470598]
      - [14, 8, 12, 5, -0.0007479983]
      - [14, 8, 13, 5, 2.51058e-05]
      - [14, 8, 7, 6, 1.366e-07]
      - [14, 8, 9, 6, -1.7193e-06]
      - [14, 8, 14, 6, 2.0502e-06]
      - [14, 8, 8, 7, 1.6272e-06]
      - [14, 8, 9, 8, -1.127e-07]
      - [14, 8, 14, 8, 0.0018919747]
      - [14, 8, 12, 10, 1.70757e-05]
      - [14, 8, 13, 10, 0.0010719054]
      - [14, 8, 12, 11, -0.0010720427]
      - [14, 8, 13, 11, 1.68102e-05]
      - [15, 8, 6, 1, -0.0014262656]
      - [15, 8, 8, 1, 2.02209e-05]
      - [15, 8, 4, 2, -0.0007460733]
      - [15, 8, 5, 2, -1.71435e-05]
      - [15, 8, 10, 2, 0.0007560712]
      - [15, 8, 11, 2, 7.9636e-06]
      - [15, 8, 4, 3, -1.71225e-05]
      - [15, 8, 5, 3, 0.000746618]
      - [15, 8, 10, 3, 7.8291e-06]
      - [15, 8, 11, 3, -0.0007564482]
      - [15, 8, 12, 4, -0.0007479145]
      - [15, 8, 13, 4, 2.49579e-05]
      - [15, 8, 12, 5, -2.48073e-05]
      - [15, 8, 13, 5, -0.0007484011]
      - [15, 8, 7, 6, -1.9698e-06]
      - [15, 8, 9, 6, 6.2e-09]
      - [15, 8, 14, 6, 0.000374263]
      - [15, 8, 15, 6, 2.2708e-06]
      - [15, 8, 8, 7, -4.13e-08]
      - [15, 8, 9, 8, 8.97e-07]
      - [15, 8, 14, 8, -3.94e-08]
      - [15, 8, 15, 8, 0.0018914883]
      - [15, 8, 12, 10, -0.0010709864]
      - [15, 8, 13, 10, 1.6816e-05]
      - [15, 8, 12, 11, -1.69424e-05]
      - [15, 8, 13, 11, -0.0010709043]
      - [16, 8, 1, 1, -5.15749e-05]
      - [16, 8, 7, 1, 0.0257433139]
      - [16, 8, 9, 1, -0.0009067169]
      - [16, 8, 14, 1, 9.7542e-06]
      - [16, 8, 15, 1, 2.598e-06]
      - [16, 8, 2, 2, -0.0138028082]
      - [16, 8, 3, 2, 0.0006894092]
      - [16, 8, 12, 2, -0.0194979067]
      - [16, 8, 13, 2, -0.0009301347]
      - [16, 8, 3, 3, 0.0138031401]
      - [16, 8, 12, 3, 0.0009318671]
      - [16, 8, 13, 3, -0.0195001439]
      - [16, 8, 4, 4, -0.0124840475]
      - [16, 8, 5, 4, 0.0006583534]
      - [16, 8, 10, 4, 0.0176338759]
      - [16, 8, 11, 4, -0.0010335584]
      - [16, 8, 5, 5, 0.0124861861]
      - [16, 8, 10, 5, -0.0010350384]
      - [16, 8, 11, 5, -0.0176356726]
      - [16, 8, 6, 6, 2.8495e-05]
      - [16, 8, 8, 6, 2.2043e-06]
      - [16, 8, 16, 6, -4.8568e-06]
      - [16, 8, 7, 7, 2.85931e-05]
      - [16, 8, 9, 7, -2.1609e-06]
      - [16, 8, 14, 7, -0.0161193959]
      - [16, 8, 15, 7, -0.0011020577]
      - [16, 8, 8, 8, 1.31526e-05]
      - [16, 8, 16, 8, 0.0292427887]
      - [16, 8, 9, 9, 8.8173e-06]
      - [16, 8, 14, 9, -0.0017608089]
      - [16, 8, 15, 9, 0.0248267515]
      - [16, 8, 10, 10, 0.0123731586]
      - [16, 8, 11, 10, -0.000828558]
      - [16, 8, 11, 11, -0.0123727011]
      - [16, 8, 12, 12, 0.0145225741]
      - [16, 8, 13, 12, 0.000688841]
      - [16, 8, 13, 13, -0.0145246636]
      - [16, 8, 14, 14, -5.40567e-05]
      - [16, 8, 15, 14, 2.75352e-05]
      - [16, 8, 15, 15, 3.26566e-05]
      - [17, 8, 1, 1, -6.6039e-06]
      - [17, 8, 7, 1, -0.001376341]
      - [17, 8, 9, 1, -0.0168909089]
      - [17, 8, 14, 1, 8.43e-07]
      - [17, 8, 15, 1, 1.58975e-05]
      - [17, 8, 2, 2, 0.0006914888]
      - [17, 8, 3, 2, 0.0137825602]
      - [17, 8, 12, 2, 0.0009287416]
      - [17, 8, 13, 2, -0.0194844245]
      - [17, 8, 3, 3, -0.0006877775]
      - [17, 8, 12, 3, 0.0195066944]
      - [17, 8, 13, 3, 0.0009290071]
      - [17, 8, 4, 4, 0.0006601983]
      - [17, 8, 5, 4, 0.012461694]
      - [17, 8, 10, 4, -0.0010322343]
      - [17, 8, 11, 4, -0.0176180593]
      - [17, 8, 5, 5, -0.0006572459]
      - [17, 8, 10, 5, -0.0176372]
      - [17, 8, 11, 5, 0.0010325082]
      - [17, 8, 6, 6, -1.968e-07]
      - [17, 8, 8, 6, 4.08826e-05]
      - [17, 8, 16, 6, 0.0177596013]
      - [17, 8, 17, 6, -6.9752e-06]
      - [17, 8, 7, 7, -4.278e-07]
      - [17, 8, 9, 7, -3.5933e-05]
      - [17, 8, 14, 7, 0.0010995702]
      - [17, 8, 15, 7, -0.0161091223]
      - [17, 8, 8, 8, 4.284e-07]
      - [17, 8, 16, 8, 7.36e-07]
      - [17, 8, 17, 8, 0.0292319631]
      - [17, 8, 9, 9, 4.078e-07]
      - [17, 8, 14, 9, -0.0248163549]
      - [17, 8, 15, 9, -0.0017571644]
      - [17, 8, 10, 10, -0.0008235849]
      - [17, 8, 11, 10, -0.0123939309]
      - [17, 8, 11, 11, 0.0008272275]
      - [17, 8, 12, 12, -0.0006867873]
      - [17, 8, 13, 12, 0.0145131754]
      - [17, 8, 13, 13, 0.0006890205]
      - [17, 8, 14, 14, 3.37775e-05]
      - [17, 8, 15, 14, 6.9584e-05]
      - [17, 8, 15, 15, -1.68833e-05]
      - [17, 8, 16, 16, -8.5477e-06]
      - [9, 9, 1, 1, 0.1456555846]
      - [9, 9, 7, 1, 1.01252e-05]
      - [9, 9, 9, 1, -5.181e-07]
      - [9, 9, 2, 2, 0.141432534]
      - [9, 9, 3, 2, 4.637e-07]
      - [9, 9, 3, 3, 0.1414406098]
      - [9, 9, 4, 4, 0.1450647745]
      - [9, 9, 5, 4, 5.836e-07]
      - [9, 9, 5, 5, 0.145075805]
      - [9, 9, 6, 6, 0.1408921928]
      - [9, 9, 8, 6, 3.7832e-05]
      - [9, 9, 7, 7, 0.1440005585]
      - [9, 9, 9, 7, -4.01158e-05]
      - [9, 9, 8, 8, 0.1420808176]
      - [9, 9, 9, 9, 0.146393395]
      - [10, 9, 4, 1, 0.0002185063]
      - [10, 9, 5, 1, 0.040392045]
      - [10, 9, 10, 1, 1.39751e-05]
      - [10, 9, 6, 2, 0.000387604]
      - [10, 9, 8, 2, 0.0255454888]
      - [10, 9, 6, 3, -0.0474497936]
      - [10, 9, 8, 3, 0.0001848032]
      - [10, 9, 7, 4, -0.0003249891]
      - [10, 9, 9, 4, 0.0265605691]
      - [10, 9, 7, 5, 0.0506320157]
      - [10, 9, 9, 5, 0.000122346]
      - [10, 9, 10, 7, -1.71592e-05]
      - [10, 9, 10, 9, 0.0519458824]
      - [11, 9, 4, 1, 0.0404297459]
      - [11, 9, 5, 1, -0.0002212359]
      - [11, 9, 10, 1, 0.0043180353]
      - [11, 9, 11, 1, -1.49755e-05]
      - [11, 9, 6, 2, 0.0473584633]
      - [11, 9, 8, 2, -0.0001867527]
      - [11, 9, 6, 3, 0.0003917426]
      - [11, 9, 8, 3, 0.0255548986]
      - [11, 9, 7, 4, -0.0505301409]
      - [11, 9, 9, 4, -0.0001246822]
      - [11, 9, 7, 5, -0.0003293021]
      - [11, 9, 9, 5, 0.0265704943]
      - [11, 9, 10, 7, 0.025393712]
      - [11, 9, 11, 7, -1.49305e-05]
      - [11, 9, 10, 9, -2.2283e-06]
      - [11, 9, 11, 9, 0.0518705881]
      - [12, 9, 2, 1, 4.4485e-06]
      - [12, 9, 3, 1, -0.0012399561]
      - [12, 9, 12, 1, 1.1999e-06]
      - [12, 9, 7, 2, -1.03014e-05]
      - [12, 9, 9, 2, -0.0006601623]
      - [12, 9, 7, 3, -0.0015461426]
      - [12, 9, 9, 3, 1.25626e-05]
      - [12, 9, 6, 4, 3.912e-06]
      - [12, 9, 8, 4, -0.000657442]
      - [12, 9, 6, 5, 0.0015548097]
      - [12, 9, 8, 5, -3.3059e-06]
      - [12, 9, 10, 6, -1.47392e-05]
      - [12, 9, 11, 6, -0.0003667245]
      - [12, 9, 12, 7, 5.602e-06]
      - [12, 9, 10, 8, -0.0020290113]
      - [12, 9, 11, 8, 2.76367e-05]
      - [12, 9, 12, 9, 0.0020407915]
      - [13, 9, 2, 1, 0.0012410757]
      - [13, 9, 3, 1, 4.4273e-06]
      - [13, 9, 12, 1, -3.70322e-05]
      - [13, 9, 13, 1, -1.3131e-06]
      - [13, 9, 7, 2, -0.0015429603]
      - [13, 9, 9, 2, 1.24526e-05]
      - [13, 9, 7, 3, 1.02327e-05]
      - [13, 9, 9, 3, 0.0006607345]
      - [13, 9, 6, 4, 0.0015517104]
      - [13, 9, 8, 4, -3.4203e-06]
      - [13, 9, 6, 5, -3.8445e-06]
      - [13, 9, 8, 5, 0.0006579224]
      - [13, 9, 10, 6, -0.0003675748]
      - [13, 9, 11, 6, 1.46518e-05]
      - [13, 9, 12, 7, -0.0003914114]
      - [13, 9, 13, 7, 5.7141e-06]
      - [13, 9, 10, 8, 2.7532e-05]
      - [13, 9, 11, 8, 0.0020266403]
      - [13, 9, 12, 9, 2.94e-08]
      - [13, 9, 13, 9, 0.0020385629]
      - [14, 9, 1, 1, 1.48619e-05]
      - [14, 9, 7, 1, -0.0004851686]
      - [14, 9, 9, 1, 0.0175208559]
      - [14, 9, 14, 1, -7.3293e-06]
      - [14, 9, 2, 2, 0.0002595927]
      - [14, 9, 3, 2, -0.0119118488]
      - [14, 9, 12, 2, 0.0003724609]
      - [14, 9, 13, 2, 0.0173153936]
      - [14, 9, 3, 3, -0.0002628475]
      - [14, 9, 12, 3, -0.0173351583]
      - [14, 9, 13, 3, 0.0003723921]
      - [14, 9, 4, 4, 0.000260163]
      - [14, 9, 5, 4, -0.0135791159]
      - [14, 9, 10, 4, -0.0001966944]
      - [14, 9, 11, 4, 0.0185342478]
      - [14, 9, 5, 5, -0.0002637175]
      - [14, 9, 10, 5, 0.0185551651]
      - [14, 9, 11, 5, 0.0001965294]
      - [14, 9, 6, 6, -1.6103e-06]
      - [14, 9, 8, 6, -3.62743e-05]
      - [14, 9, 7, 7, -1.8725e-06]
      - [14, 9, 9, 7, 3.81982e-05]
      - [14, 9, 14, 7, 3.179e-07]
      - [14, 9, 8, 8, -1.182e-06]
      - [14, 9, 9, 9, -1.2617e-06]
      - [14, 9, 14, 9, 0.0277039892]
      - [14, 9, 10, 10, -7.36538e-05]
      - [14, 9, 11, 10, 0.014165876]
      - [14, 9, 11, 11, 6.93873e-05]
      - [14, 9, 12, 12, -0.0002940782]
      - [14, 9, 13, 12, -0.0120057679]
      - [14, 9, 13, 13, 0.0002922418]
      - [15, 9, 1, 1, -4.74604e-05]
      - [15, 9, 7, 1, 0.0277116891]
      - [15, 9, 9, 1, 0.0002469172]
      - [15, 9, 14, 1, -2.0827e-06]
      - [15, 9, 15, 1, 4.22e-06]
      - [15, 9, 2, 2, -0.0119326902]
      - [15, 9, 3, 2, -0.0002592881]
      - [15, 9, 12, 2, -0.0173282386]
      - [15, 9, 13, 2, 0.0003689862]
      - [15, 9, 3, 3, 0.011927002]
      - [15, 9, 12, 3, -0.0003690896]
      - [15, 9, 13, 3, -0.0173295278]
      - [15, 9, 4, 4, -0.0136040806]
      - [15, 9, 5, 4, -0.0002598431]
      - [15, 9, 10, 4, 0.0185511061]
      - [15, 9, 11, 4, 0.0001925498]
      - [15, 9, 5, 5, 0.013601968]
      - [15, 9, 10, 5, 0.0001921929]
      - [15, 9, 11, 5, -0.0185536667]
      - [15, 9, 6, 6, 2.14167e-05]
      - [15, 9, 8, 6, -6.823e-07]
      - [15, 9, 7, 7, 2.91382e-05]
      - [15, 9, 9, 7, 2.894e-07]
      - [15, 9, 14, 7, -0.0163862137]
      - [15, 9, 15, 7, -5.0701e-06]
      - [15, 9, 8, 8, 8.7592e-06]
      - [15, 9, 9, 9, 7.7824e-06]
      - [15, 9, 14, 9, -3.2325e-06]
      - [15, 9, 15, 9, 0.027713491]
      - [15, 9, 10, 10, 0.0141393116]
      - [15, 9, 11, 10, 6.90446e-05]
      - [15, 9, 11, 11, -0.0141434591]
      - [15, 9, 12, 12, 0.0120120961]
      - [15, 9, 13, 12, -0.0002909457]
      - [15, 9, 13, 13, -0.0120182505]
      - [15, 9, 14, 14, -7.28587e-05]
      - [16, 9, 6, 1, -0.0014394677]
      - [16, 9, 8, 1, -3.42188e-05]
      - [16, 9, 16, 1, 2.231e-07]
      - [16, 9, 4, 2, -0.0007524358]
      - [16, 9, 5, 2, 4.00558e-05]
      - [16, 9, 10, 2, 0.0007672656]
      - [16, 9, 11, 2, -5.38822e-05]
      - [16, 9, 4, 3, 4.00718e-05]
      - [16, 9, 5, 3, 0.0007527853]
      - [16, 9, 10, 3, -5.40628e-05]
      - [16, 9, 11, 3, -0.000767627]
      - [16, 9, 12, 4, -0.0007891542]
      - [16, 9, 13, 4, -3.75384e-05]
      - [16, 9, 12, 5, 3.77213e-05]
      - [16, 9, 13, 5, -0.0007896516]
      - [16, 9, 7, 6, -1.893e-06]
      - [16, 9, 9, 6, 1.442e-07]
      - [16, 9, 14, 6, 0.0003855816]
      - [16, 9, 15, 6, 3.72921e-05]
      - [16, 9, 8, 7, -1.512e-07]
      - [16, 9, 16, 7, 3.0325e-06]
      - [16, 9, 9, 8, 7.254e-07]
      - [16, 9, 14, 8, -0.0001322976]
      - [16, 9, 15, 8, 0.0017399275]
      - [16, 9, 16, 9, 0.0017874049]
      - [16, 9, 12, 10, -0.0010595315]
      - [16, 9, 13, 10, -6.21543e-05]
      - [16, 9, 12, 11, 6.21017e-05]
      - [16, 9, 13, 11, -0.0010598116]
      - [17, 9, 6, 1, 7.65593e-05]
      - [17, 9, 8, 1, -0.0006780928]
      - [17, 9, 16, 1, 6.872e-07]
      - [17, 9, 17, 1, -3.662e-07]
      - [17, 9, 4, 2, 4.0168e-05]
      - [17, 9, 5, 2, 0.0007517795]
      - [17, 9, 10, 2, -5.37126e-05]
      - [17, 9, 11, 2, -0.0007670553]
      - [17, 9, 4, 3, 0.0007518106]
      - [17, 9, 5, 3, -3.99815e-05]
      - [17, 9, 10, 3, -0.0007681448]
      - [17, 9, 11, 3, 5.37701e-05]
      - [17, 9, 12, 4, 3.74014e-05]
      - [17, 9, 13, 4, -0.0007886869]
      - [17, 9, 12, 5, 0.0007896131]
      - [17, 9, 13, 5, 3.74259e-05]
      - [17, 9, 7, 6, 2.72e-08]
      - [17, 9, 9, 6, 1.7286e-06]
      - [17, 9, 14, 6, -3.69636e-05]
      - [17, 9, 15, 6, 0.0003854685]
      - [17, 9, 8, 7, -1.6942e-06]
      - [17, 9, 16, 7, -0.0004346242]
      - [17, 9, 17, 7, 3.2466e-06]
      - [17, 9, 9, 8, 3.28e-08]
      - [17, 9, 14, 8, -0.0017398684]
      - [17, 9, 15, 8, -0.0001320526]
      - [17, 9, 16, 9, 1.394e-07]
      - [17, 9, 17, 9, 0.001787562]
      - [17, 9, 12, 10, 6.1879e-05]
      - [17, 9, 13, 10, -0.0010603832]
      - [17, 9, 12, 11, 0.0010604546]
      - [17, 9, 13, 11, 6.20817e-05]
      - [17, 9, 16, 14, 2.5053e-06]
      - [17, 9, 16, 15, -9.356e-07]
      - [10, 10, 1, 1, 0.145002138]
      - [10, 10, 7, 1, 0.0135998684]
      - [10, 10, 9, 1, 4.18522e-05]
      - [10, 10, 2, 2, 0.1348022046]
      - [10, 10, 3, 2, -0.0001035901]
      - [10, 10, 3, 3, 0.1470747191]
      - [10, 10, 4, 4, 0.1376022758]
      - [10, 10, 5, 4, -0.000113151]
      - [10, 10, 10, 4, 0.0083608683]
      - [10, 10, 5, 5, 0.1518700982]
      - [10, 10, 10, 5, 1.4952e-05]
      - [10, 10, 6, 6, 0.1407633999]
      - [10, 10, 8, 6, 1.97537e-05]
      - [10, 10, 7, 7, 0.1442375559]
      - [10, 10, 9, 7, -2.40973e-05]
      - [10, 10, 8, 8, 0.1406584756]
      - [10, 10, 9, 9, 0.1446317962]
      - [10, 10, 10, 10, 0.1514746883]
      - [11, 10, 1, 1, 6.09e-06]
      - [11, 10, 7, 1, -0.0001859214]
      - [11, 10, 9, 1, 0.00678993]
      - [11, 10, 2, 2, 0.0001043064]
      - [11, 10, 3, 2, -0.006141248]
      - [11, 10, 3, 3, -0.0001061316]
      - [11, 10, 4, 4, 0.0001138818]
      - [11, 10, 5, 4, -0.0071379]
      - [11, 10, 10, 4, -4.05248e-05]
      - [11, 10, 11, 4, 0.0078241197]
      - [11, 10, 5, 5, -0.0001157888]
      - [11, 10, 10, 5, 0.0078337427]
      - [11, 10, 11, 5, 4.02958e-05]
      - [11, 10, 6, 6, -8.567e-07]
      - [11, 10, 8, 6, -1.6113e-05]
      - [11, 10, 7, 7, -9.339e-07]
      - [11, 10, 9, 7, 1.66146e-05]
      - [11, 10, 8, 8, -7.296e-07]
      - [11, 10, 9, 9, -7.821e-07]
      - [11, 10, 10, 10, -1.586e-06]
      - [11, 10, 11, 10, 0.0079745742]
      - [12, 10, 6, 1, 0.0007499696]
      - [12, 10, 8, 1, -2.5945e-06]
      - [12, 10, 4, 2, -0.0015791523]
      - [12, 10, 5, 2, -2.4217e-06]
      - [12, 10, 10, 2, -0.0003838097]
      - [12, 10, 11, 2, -1.5906e-06]
      - [12, 10, 4, 3, 8.3893e-06]
      - [12, 10, 5, 3, -0.0024691738]
      - [12, 10, 10, 3, 7.9178e-06]
      - [12, 10, 11, 3, 9.82203e-05]
      - [12, 10, 12, 4, 0.0003686406]
      - [12, 10, 12, 5, 9.5241e-06]
      - [12, 10, 7, 6, 0.0019474589]
      - [12, 10, 9, 6, -1.15065e-05]
      - [12, 10, 8, 7, -1.14305e-05]
      - [12, 10, 9, 8, -0.0022821676]
      - [12, 10, 12, 10, 0.0029535179]
      - [13, 10, 6, 1, 5.0545e-06]
      - [13, 10, 8, 1, 0.0001199652]
      - [13, 10, 4, 2, 3.06715e-05]
      - [13, 10, 5, 2, -0.0004418583]
      - [13, 10, 10, 2, 4.2289e-06]
      - [13, 10, 11, 2, 0.0002442862]
      - [13, 10, 4, 3, -0.0004478653]
      - [13, 10, 5, 3, 2.46233e-05]
      - [13, 10, 10, 3, 0.000239281]
      - [13, 10, 11, 3, -1.6239e-06]
      - [13, 10, 12, 4, 3.276e-06]
      - [13, 10, 13, 4, 0.0002375284]
      - [13, 10, 12, 5, -0.0002468703]
      - [13, 10, 13, 5, 5.2865e-06]
      - [13, 10, 7, 6, -2.69952e-05]
      - [13, 10, 9, 6, 9.0914e-06]
      - [13, 10, 8, 7, 8.2915e-06]
      - [13, 10, 9, 8, 2.98848e-05]
      - [13, 10, 12, 10, -2.91769e-05]
      - [13, 10, 13, 10, 0.0007561059]
      - [13, 10, 12, 11, -0.0007223668]
      - [14, 10, 4, 1, 0.027546039]
      - [14, 10, 5, 1, -0.0004642253]
      - [14, 10, 10, 1, 0.0080122621]
      - [14, 10, 11, 1, -1.2492e-05]
      - [14, 10, 6, 2, 0.0374020561]
      - [14, 10, 8, 2, -0.0002701129]
      - [14, 10, 6, 3, 0.0004961527]
      - [14, 10, 8, 3, 0.0210885402]
      - [14, 10, 7, 4, -0.0399029776]
      - [14, 10, 9, 4, -0.0002343957]
      - [14, 10, 14, 4, -0.0004145439]
      - [14, 10, 7, 5, -0.0004454437]
      - [14, 10, 9, 5, 0.0222226509]
      - [14, 10, 14, 5, -1.44133e-05]
      - [14, 10, 12, 6, 0.0211985648]
      - [14, 10, 13, 6, -0.0002849178]
      - [14, 10, 10, 7, 0.0221059558]
      - [14, 10, 11, 7, 0.0001070869]
      - [14, 10, 12, 8, 0.0005191524]
      - [14, 10, 13, 8, 0.0371802267]
      - [14, 10, 10, 9, -0.0002020363]
      - [14, 10, 11, 9, 0.0398072563]
      - [14, 10, 14, 10, 0.0364398631]
      - [15, 10, 4, 1, 0.0001840054]
      - [15, 10, 5, 1, 0.0365843181]
      - [15, 10, 10, 1, 0.0001181373]
      - [15, 10, 11, 1, 0.0002721114]
      - [15, 10, 6, 2, 0.0004891142]
      - [15, 10, 8, 2, 0.0210504266]
      - [15, 10, 6, 3, -0.0374213859]
      - [15, 10, 8, 3, 0.0002661637]
      - [15, 10, 7, 4, -0.0004382391]
      - [15, 10, 9, 4, 0.0221846849]
      - [15, 10, 14, 4, 5.49495e-05]
      - [15, 10, 15, 4, -0.0003598624]
      - [15, 10, 7, 5, 0.0399262983]
      - [15, 10, 9, 5, 0.0002294445]
      - [15, 10, 14, 5, -0.0077741408]
      - [15, 10, 15, 5, -1.4793e-06]
      - [15, 10, 12, 6, 0.0002811002]
      - [15, 10, 13, 6, 0.021161928]
      - [15, 10, 10, 7, 0.0001023795]
      - [15, 10, 11, 7, -0.0220724711]
      - [15, 10, 12, 8, -0.0371856651]
      - [15, 10, 13, 8, 0.0005125363]
      - [15, 10, 10, 9, 0.039800676]
      - [15, 10, 11, 9, 0.0001948674]
      - [15, 10, 14, 10, 2.2819e-06]
      - [15, 10, 15, 10, 0.0364386407]
      - [15, 10, 14, 11, 0.0266180698]
      - [16, 10, 2, 1, -4.49944e-05]
      - [16, 10, 3, 1, 0.0014315739]
      - [16, 10, 12, 1, 1.35086e-05]
      - [16, 10, 13, 1, -6.09714e-05]
      - [16, 10, 7, 2, 8.06429e-05]
      - [16, 10, 9, 2, 0.0006783012]
      - [16, 10, 14, 2, -4.5536e-06]
      - [16, 10, 15, 2, 0.0001020115]
      - [16, 10, 7, 3, 0.0012370547]
      - [16, 10, 9, 3, -4.92981e-05]
      - [16, 10, 14, 3, -0.0001871992]
      - [16, 10, 15, 3, -1.66373e-05]
      - [16, 10, 6, 4, -7.6355e-05]
      - [16, 10, 8, 4, 0.000696452]
      - [16, 10, 16, 4, 0.0001133954]
      - [16, 10, 6, 5, -0.0012506212]
      - [16, 10, 8, 5, -3.79017e-05]
      - [16, 10, 16, 5, 4.1745e-06]
      - [16, 10, 10, 6, 5.00034e-05]
      - [16, 10, 11, 6, 0.0006062623]
      - [16, 10, 12, 7, 3.23118e-05]
      - [16, 10, 13, 7, -0.0006335606]
      - [16, 10, 10, 8, 0.0013777393]
      - [16, 10, 11, 8, -0.0001002281]
      - [16, 10, 12, 9, -0.0013934911]
      - [16, 10, 13, 9, -8.09907e-05]
      - [16, 10, 16, 10, 0.0017521492]
      - [16, 10, 14, 12, 0.0001354443]
      - [16, 10, 15, 12, -0.0017345853]
      - [16, 10, 14, 13, 0.0003822195]
      - [16, 10, 15, 13, 5.27119e-05]
      - [17, 10, 2, 1, -0.0005986283]
      - [17, 10, 3, 1, -8.10782e-05]
      - [17, 10, 12, 1, 0.0003191499]
      - [17, 10, 13, 1, 1.1076e-06]
      - [17, 10, 7, 2, 0.0012366952]
      - [17, 10, 9, 2, -4.89197e-05]
      - [17, 10, 14, 2, -9.87029e-05]
      - [17, 10, 15, 2, -5.8693e-06]
      - [17, 10, 7, 3, -8.05151e-05]
      - [17, 10, 9, 3, -0.0006794631]
      - [17, 10, 14, 3, 1.76692e-05]
      - [17, 10, 15, 3, -0.0001832582]
      - [17, 10, 6, 4, -0.00125018]
      - [17, 10, 8, 4, -3.75357e-05]
      - [17, 10, 16, 4, 6.441e-07]
      - [17, 10, 17, 4, 0.000112528]
      - [17, 10, 6, 5, 7.62071e-05]
      - [17, 10, 8, 5, -0.0006973776]
      - [17, 10, 16, 5, -0.0002047214]
      - [17, 10, 17, 5, 3.5271e-06]
      - [17, 10, 10, 6, 0.0006076287]
      - [17, 10, 11, 6, -4.96606e-05]
      - [17, 10, 12, 7, 0.0006341135]
      - [17, 10, 13, 7, 3.19618e-05]
      - [17, 10, 10, 8, -9.99258e-05]
      - [17, 10, 11, 8, -0.001379138]
      - [17, 10, 12, 9, 8.07251e-05]
      - [17, 10, 13, 9, -0.001394212]
      - [17, 10, 16, 10, -7.1e-09]
      - [17, 10, 17, 10, 0.0017530039]
      - [17, 10, 16, 11, 0.000435966]
      - [17, 10, 14, 12, 0.0017340874]
      - [17, 10, 15, 12, 0.0001360126]
      - [17, 10, 14, 13, -5.14665e-05]
      - [17, 10, 15, 13, 0.0003866948]
      - [11, 11, 1, 1, 0.1450480982]
      - [11, 11, 7, 1, -0.0136030712]
      - [11, 11, 9, 1, -4.45161e-05]
      - [11, 11, 2, 2, 0.1470742121]
      - [11, 11, 3, 2, 0.0001053982]
      - [11, 11, 3, 3, 0.1347967445]
      - [11, 11, 4, 4, 0.1518671409]
      - [11, 11, 5, 4, 0.0001152899]
      - [11, 11, 10, 4, -0.0072607217]
      - [11, 11, 11, 4, -1.86291e-05]
      - [11, 11, 5, 5, 0.1375958218]
      - [11, 11, 10, 5, -6.03729e-05]
      - [11, 11, 11, 5, 0.0083683676]
      - [11, 11, 6, 6, 0.1407360259]
      - [11, 11, 8, 6, 1.98188e-05]
      - [11, 11, 7, 7, 0.1442023187]
      - [11, 11, 9, 7, -2.36511e-05]
      - [11, 11, 8, 8, 0.1406421044]
      - [11, 11, 9, 9, 0.1446148069]
      - [11, 11, 10, 10, 0.1355718173]
      - [11, 11, 11, 10, -6.617e-07]
      - [11, 11, 11, 11, 0.1514669399]
      - [12, 11, 6, 1, -4.9996e-06]
      - [12, 11, 8, 1, -0.000120027]
      - [12, 11, 4, 2, 2.47477e-05]
      - [12, 11, 5, 2, 0.0004479066]
      - [12, 11, 10, 2, -1.6198e-06]
      - [12, 11, 11, 2, -0.0002388579]
      - [12, 11, 4, 3, 0.0004419024]
      - [12, 11, 5, 3, 3.07474e-05]
      - [12, 11, 10, 3, -0.0002448654]
      - [12, 11, 11, 3, 4.3252e-06]
      - [12, 11, 12, 4, -5.2608e-06]
      - [12, 11, 12, 5, 0.0002379813]
      - [12, 11, 7, 6, -2.70724e-05]
      - [12, 11, 9, 6, 1.04033e-05]
      - [12, 11, 8, 7, 7.1452e-06]
      - [12, 11, 9, 8, 2.99839e-05]
      - [12, 11, 12, 10, -2.93037e-05]
      - [12, 11, 12, 11, 0.0007562378]
      - [13, 11, 6, 1, 0.0007496922]
      - [13, 11, 8, 1, -2.7634e-06]
      - [13, 11, 4, 2, 0.0024685729]
      - [13, 11, 5, 2, 8.508e-06]
      - [13, 11, 10, 2, -9.85972e-05]
      - [13, 11, 11, 2, 7.6472e-06]
      - [13, 11, 4, 3, -2.3227e-06]
      - [13, 11, 5, 3, 0.0015790352]
      - [13, 11, 10, 3, -1.5969e-06]
      - [13, 11, 11, 3, 0.0003840599]
      - [13, 11, 12, 4, 0.0001154877]
      - [13, 11, 13, 4, -9.819e-06]
      - [13, 11, 12, 5, -1.4244e-06]
      - [13, 11, 13, 5, 0.0003688249]
      - [13, 11, 7, 6, -0.0019452407]
      - [13, 11, 9, 6, 1.14152e-05]
      - [13, 11, 8, 7, 1.15422e-05]
      - [13, 11, 9, 8, 0.0022805173]
      - [13, 11, 12, 10, -0.0014763239]
      - [13, 11, 13, 10, 2.92447e-05]
      - [13, 11, 12, 11, 2.93082e-05]
      - [13, 11, 13, 11, 0.00295325]
      - [14, 11, 4, 1, 0.000474823]
      - [14, 11, 5, 1, 0.027486016]
      - [14, 11, 10, 1, -9.7138e-06]
      - [14, 11, 11, 1, 0.0080747393]
      - [14, 11, 6, 2, 0.000490916]
      - [14, 11, 8, 2, 0.0210666198]
      - [14, 11, 6, 3, -0.0374598103]
      - [14, 11, 8, 3, 0.0002684087]
      - [14, 11, 7, 4, -0.0004396672]
      - [14, 11, 9, 4, 0.0222001512]
      - [14, 11, 14, 4, -9.7081e-06]
      - [14, 11, 7, 5, 0.0399656663]
      - [14, 11, 9, 5, 0.0002326945]
      - [14, 11, 14, 5, -0.000374258]
      - [14, 11, 12, 6, 0.0002832418]
      - [14, 11, 13, 6, 0.0211759251]
      - [14, 11, 10, 7, 0.0001054557]
      - [14, 11, 11, 7, -0.0220824574]
      - [14, 11, 12, 8, -0.037228085]
      - [14, 11, 13, 8, 0.0005147479]
      - [14, 11, 10, 9, 0.0398526717]
      - [14, 11, 11, 9, 0.000196489]
      - [14, 11, 14, 10, -1.15479e-05]
      - [14, 11, 14, 11, 0.0365083809]
      - [15, 11, 4, 1, -0.036647091]
      - [15, 11, 5, 1, 0.0001992803]
      - [15, 11, 10, 1, -0.0002942249]
      - [15, 11, 11, 1, 0.0001042315]
      - [15, 11, 6, 2, -0.0374081473]
      - [15, 11, 8, 2, 0.0002688983]
      - [15, 11, 6, 3, -0.0004946701]
      - [15, 11, 8, 3, -0.021081009]
      - [15, 11, 7, 4, 0.039906636]
      - [15, 11, 9, 4, 0.0002326726]
      - [15, 11, 14, 4, 0.0077221073]
      - [15, 11, 15, 4, 1.53732e-05]
      - [15, 11, 7, 5, 0.0004438462]
      - [15, 11, 9, 5, -0.022216553]
      - [15, 11, 14, 5, 3.65423e-05]
      - [15, 11, 15, 5, -0.0003973314]
      - [15, 11, 12, 6, -0.0211899961]
      - [15, 11, 13, 6, 0.0002837798]
      - [15, 11, 10, 7, -0.0220998636]
      - [15, 11, 11, 7, -0.0001056311]
      - [15, 11, 12, 8, -0.0005180086]
      - [15, 11, 13, 8, -0.0371867097]
      - [15, 11, 10, 9, 0.0001998836]
      - [15, 11, 11, 9, -0.0398056808]
      - [15, 11, 14, 10, -0.0266693281]
      - [15, 11, 15, 10, 8.8628e-06]
      - [15, 11, 14, 11, -7.1324e-06]
      - [15, 11, 15, 11, 0.0364548522]
      - [16, 11, 2, 1, -0.0014340592]
      - [16, 11, 3, 1, -4.41798e-05]
      - [16, 11, 12, 1, -6.07935e-05]
      - [16, 11, 13, 1, -1.41827e-05]
      - [16, 11, 7, 2, 0.0012361827]
      - [16, 11, 9, 2, -4.91003e-05]
      - [16, 11, 14, 2, 0.0001843448]
      - [16, 11, 15, 2, 1.77699e-05]
      - [16, 11, 7, 3, -8.06701e-05]
      - [16, 11, 9, 3, -0.000679066]
      - [16, 11, 14, 3, -6.2817e-06]
      - [16, 11, 15, 3, 0.0001002344]
      - [16, 11, 6, 4, -0.0012498932]
      - [16, 11, 8, 4, -3.76636e-05]
      - [16, 11, 16, 4, -3.4243e-06]
      - [16, 11, 6, 5, 7.63607e-05]
      - [16, 11, 8, 5, -0.0006972438]
      - [16, 11, 16, 5, 0.0001134958]
      - [16, 11, 10, 6, 0.0006066557]
      - [16, 11, 11, 6, -4.97505e-05]
      - [16, 11, 12, 7, 0.0006338466]
      - [16, 11, 13, 7, 3.20496e-05]
      - [16, 11, 10, 8, -0.0001002504]
      - [16, 11, 11, 8, -0.0013780699]
      - [16, 11, 12, 9, 8.09659e-05]
      - [16, 11, 13, 9, -0.0013940718]
      - [16, 11, 16, 10, 4.917e-07]
      - [16, 11, 16, 11, 0.0017538482]
      - [16, 11, 14, 12, 0.0003850469]
      - [16, 11, 15, 12, 5.16539e-05]
      - [16, 11, 14, 13, -0.000136552]
      - [16, 11, 15, 13, 0.0017351877]
      - [17, 11, 2, 1, 8.07581e-05]
      - [17, 11, 3, 1, -0.0005968456]
      - [17, 11, 12, 1, 2.888e-07]
      - [17, 11, 13, 1, -0.000320618]
      - [17, 11, 7, 2, -8.06904e-05]
      - [17, 11, 9, 2, -0.0006783637]
      - [17, 11, 14, 2, -1.58808e-05]
      - [17, 11, 15, 2, 0.0001863467]
      - [17, 11, 7, 3, -0.0012381409]
      - [17, 11, 9, 3, 4.89983e-05]
      - [17, 11, 14, 3, -0.0001012973]
      - [17, 11, 15, 3, -4.6324e-06]
      - [17, 11, 6, 4, 7.63833e-05]
      - [17, 11, 8, 4, -0.0006964312]
      - [17, 11, 16, 4, 0.0002061632]
      - [17, 11, 17, 4, -4.6283e-06]
      - [17, 11, 6, 5, 0.0012515631]
      - [17, 11, 8, 5, 3.76046e-05]
      - [17, 11, 16, 5, 1.5263e-06]
      - [17, 11, 17, 5, 0.0001129013]
      - [17, 11, 10, 6, -4.96837e-05]
      - [17, 11, 11, 6, -0.0006064494]
      - [17, 11, 12, 7, -3.20083e-05]
      - [17, 11, 13, 7, 0.0006331661]
      - [17, 11, 10, 8, -0.0013799128]
      - [17, 11, 11, 8, 0.0001002278]
      - [17, 11, 12, 9, 0.0013949911]
      - [17, 11, 13, 9, 8.09438e-05]
      - [17, 11, 16, 10, -0.0004343402]
      - [17, 11, 17, 10, -4.921e-07]
      - [17, 11, 16, 11, 4.273e-07]
      - [17, 11, 17, 11, 0.001755053]
      - [17, 11, 14, 12, -5.28957e-05]
      - [17, 11, 15, 12, 0.0003840408]
      - [17, 11, 14, 13, -0.0017370081]
      - [17, 11, 15, 13, -0.0001354612]
      - [12, 12, 1, 1, 0.1423997411]
      - [12, 12, 7, 1, 0.0121435411]
      - [12, 12, 9, 1, -4.20715e-05]
      - [12, 12, 2, 2, 0.1394518375]
      - [12, 12, 3, 2, 2.69498e-05]
      - [12, 12, 12, 2, -0.0083932489]
      - [12, 12, 3, 3, 0.1535127866]
      - [12, 12, 12, 3, -3.1459e-06]
      - [12, 12, 4, 4, 0.1359176674]
      - [12, 12, 5, 4, 3.20402e-05]
      - [12, 12, 10, 4, 0.0076740345]
      - [12, 12, 11, 4, -8.35571e-05]
      - [12, 12, 5, 5, 0.1484198669]
      - [12, 12, 10, 5, -7.77617e-05]
      - [12, 12, 11, 5, -0.0070315418]
      - [12, 12, 6, 6, 0.1461047001]
      - [12, 12, 8, 6, -5.2494e-06]
      - [12, 12, 7, 7, 0.1417735576]
      - [12, 12, 9, 7, 1.7494e-06]
      - [12, 12, 8, 8, 0.1466454734]
      - [12, 12, 9, 9, 0.1414690299]
      - [12, 12, 10, 10, 0.1468745152]
      - [12, 12, 11, 10, -0.0001359812]
      - [12, 12, 11, 11, 0.1339265188]
      - [12, 12, 12, 12, 0.154108728]
      - [13, 12, 1, 1, -4.2891e-06]
      - [13, 12, 7, 1, -7.03964e-05]
      - [13, 12, 9, 1, -0.006545737]
      - [13, 12, 2, 2, 2.70276e-05]
      - [13, 12, 3, 2, 0.0070201482]
      - [13, 12, 12, 2, -7.439e-07]
      - [13, 12, 13, 2, -0.007990935]
      - [13, 12, 3, 3, -2.53826e-05]
      - [13, 12, 12, 3, 0.0080010242]
      - [13, 12, 13, 3, -6.387e-07]
      - [13, 12, 4, 4, 3.19634e-05]
      - [13, 12, 5, 4, 0.0062401479]
      - [13, 12, 10, 4, -7.84267e-05]
      - [13, 12, 11, 4, -0.0073457436]
      - [13, 12, 5, 5, -3.06524e-05]
      - [13, 12, 10, 5, -0.0073543007]
      - [13, 12, 11, 5, 7.85855e-05]
      - [13, 12, 6, 6, 4.745e-07]
      - [13, 12, 8, 6, 1.7281e-05]
      - [13, 12, 7, 7, 3.664e-07]
      - [13, 12, 9, 7, -1.53068e-05]
      - [13, 12, 8, 8, 5.013e-07]
      - [13, 12, 9, 9, 3.777e-07]
      - [13, 12, 10, 10, -0.0001335309]
      - [13, 12, 11, 10, -0.0064801293]
      - [13, 12, 11, 11, 0.0001351868]
      - [13, 12, 12, 12, 8.325e-07]
      - [13, 12, 13, 12, 0.0079436396]
      - [14, 12, 2, 1, -0.0005593328]
      - [14, 12, 3, 1, 3.44128e-05]
      - [14, 12, 12, 1, 0.0002838102]
      - [14, 12, 13, 1, 8.81e-08]
      - [14, 12, 7, 2, 0.0012058372]
      - [14, 12, 9, 2, 1.17511e-05]
      - [14, 12, 14, 2, -9.31779e-05]
      - [14, 12, 7, 3, 2.88477e-05]
      - [14, 12, 9, 3, -0.0006642418]
      - [14, 12, 14, 3, 3.493e-06]
      - [14, 12, 6, 4, -0.0012179187]
      - [14, 12, 8, 4, 2.37429e-05]
      - [14, 12, 6, 5, -3.41422e-05]
      - [14, 12, 8, 5, -0.0006596703]
      - [14, 12, 10, 6, 0.0006190692]
      - [14, 12, 11, 6, 5.7558e-06]
      - [14, 12, 12, 7, 0.0006043742]
      - [14, 12, 13, 7, -2.46753e-05]
      - [14, 12, 10, 8, 2.14254e-05]
      - [14, 12, 11, 8, -0.0013840957]
      - [14, 12, 12, 9, -4.0506e-05]
      - [14, 12, 13, 9, -0.0013499894]
      - [14, 12, 14, 12, 0.0018870818]
      - [15, 12, 2, 1, -1.83315e-05]
      - [15, 12, 3, 1, -0.0014181614]
      - [15, 12, 12, 1, 1.06352e-05]
      - [15, 12, 13, 1, 6.41062e-05]
      - [15, 12, 7, 2, 2.87637e-05]
      - [15, 12, 9, 2, -0.0006635936]
      - [15, 12, 14, 2, -1.0179e-06]
      - [15, 12, 15, 2, -9.83701e-05]
      - [15, 12, 7, 3, -0.0012068661]
      - [15, 12, 9, 3, -1.14725e-05]
      - [15, 12, 14, 3, 0.0001815949]
      - [15, 12, 15, 3, 1.6523e-06]
      - [15, 12, 6, 4, -3.40236e-05]
      - [15, 12, 8, 4, -0.0006593976]
      - [15, 12, 6, 5, 0.0012191482]
      - [15, 12, 8, 5, -2.34631e-05]
      - [15, 12, 10, 6, 5.5563e-06]
      - [15, 12, 11, 6, -0.0006180399]
      - [15, 12, 12, 7, 2.43744e-05]
      - [15, 12, 13, 7, 0.0006045103]
      - [15, 12, 10, 8, -0.0013834843]
      - [15, 12, 11, 8, -2.12936e-05]
      - [15, 12, 12, 9, 0.0013503277]
      - [15, 12, 13, 9, -4.03336e-05]
      - [15, 12, 14, 12, 6.616e-07]
      - [15, 12, 15, 12, 0.0018890648]
      - [15, 12, 14, 13, -0.000406524]
      - [16, 12, 4, 1, 0.0013669156]
      - [16, 12, 5, 1, -0.0346501757]
      - [16, 12, 10, 1, 0.0004070309]
      - [16, 12, 11, 1, -0.0003765032]
      - [16, 12, 6, 2, 0.0019643556]
      - [16, 12, 8, 2, -0.0229757833]
      - [16, 12, 16, 2, 0.0001566793]
      - [16, 12, 6, 3, 0.0408642303]
      - [16, 12, 8, 3, 0.0011016067]
      - [16, 12, 16, 3, -8.5017e-06]
      - [16, 12, 7, 4, -0.0019288511]
      - [16, 12, 9, 4, -0.0213979502]
      - [16, 12, 14, 4, -1.71925e-05]
      - [16, 12, 15, 4, 0.0004798019]
      - [16, 12, 7, 5, -0.0384477405]
      - [16, 12, 9, 5, 0.001075243]
      - [16, 12, 14, 5, 0.0075913241]
      - [16, 12, 15, 5, 0.0005144192]
      - [16, 12, 12, 6, 0.0010830606]
      - [16, 12, 13, 6, -0.0228877137]
      - [16, 12, 10, 7, 0.0011935989]
      - [16, 12, 11, 7, 0.0213187789]
      - [16, 12, 12, 8, 0.0408440423]
      - [16, 12, 13, 8, 0.0019345464]
      - [16, 12, 10, 9, -0.0379280034]
      - [16, 12, 11, 9, 0.0021346529]
      - [16, 12, 14, 10, 0.0021286285]
      - [16, 12, 15, 10, -0.0334588715]
      - [16, 12, 14, 11, -0.0263867015]
      - [16, 12, 15, 11, -0.0015356404]
      - [16, 12, 16, 12, 0.0377061255]
      - [17, 12, 4, 1, 0.0271096151]
      - [17, 12, 5, 1, 0.0017788971]
      - [17, 12, 10, 1, 0.0077285253]
      - [17, 12, 11, 1, -4.8087e-05]
      - [17, 12, 6, 2, 0.0408147552]
      - [17, 12, 8, 2, 0.0010970853]
      - [17, 12, 16, 2, 7.6466e-06]
      - [17, 12, 17, 2, 0.0001502522]
      - [17, 12, 6, 3, -0.0019626812]
      - [17, 12, 8, 3, 0.0230014901]
      - [17, 12, 16, 3, 0.0083620462]
      - [17, 12, 17, 3, -2.3775e-06]
      - [17, 12, 7, 4, -0.0383973807]
      - [17, 12, 9, 4, 0.0010710356]
      - [17, 12, 14, 4, -0.0004789153]
      - [17, 12, 15, 4, -1.09579e-05]
      - [17, 12, 7, 5, 0.0019275077]
      - [17, 12, 9, 5, 0.0214205159]
      - [17, 12, 14, 5, -0.0005192034]
      - [17, 12, 15, 5, 0.0075750837]
      - [17, 12, 12, 6, 0.0229111208]
      - [17, 12, 13, 6, 0.00107896]
      - [17, 12, 10, 7, 0.021336157]
      - [17, 12, 11, 7, -0.0011899192]
      - [17, 12, 12, 8, -0.0019321734]
      - [17, 12, 13, 8, 0.040811441]
      - [17, 12, 10, 9, 0.002131434]
      - [17, 12, 11, 9, 0.0379055633]
      - [17, 12, 14, 10, 0.0334604107]
      - [17, 12, 15, 10, 0.0021307112]
      - [17, 12, 14, 11, 0.0015222446]
      - [17, 12, 15, 11, -0.0263905554]
      - [17, 12, 16, 12, -7.17e-07]
      - [17, 12, 17, 12, 0.0377055868]
      - [17, 12, 16, 13, -0.0278492092]
      - [13, 13, 1, 1, 0.1424471744]
      - [13, 13, 7, 1, -0.0121494646]
      - [13, 13, 9, 1, 4.1043e-05]
      - [13, 13, 2, 2, 0.1535122952]
      - [13, 13, 3, 2, -2.58621e-05]
      - [13, 13, 12, 2, 0.0076119991]
      - [13, 13, 13, 2, -5.425e-06]
      - [13, 13, 3, 3, 0.1394455538]
      - [13, 13, 12, 3, -5.785e-06]
      - [13, 13, 13, 3, 0.0084002448]
      - [13, 13, 4, 4, 0.1484193932]
      - [13, 13, 5, 4, -3.10767e-05]
      - [13, 13, 10, 4, -0.0070396484]
      - [13, 13, 11, 4, 7.59926e-05]
      - [13, 13, 5, 5, 0.1359108433]
      - [13, 13, 10, 5, 8.31461e-05]
      - [13, 13, 11, 5, 0.0076827577]
      - [13, 13, 6, 6, 0.146073235]
      - [13, 13, 8, 6, -5.9238e-06]
      - [13, 13, 7, 7, 0.1417431156]
      - [13, 13, 9, 7, 2.5011e-06]
      - [13, 13, 8, 8, 0.1466258082]
      - [13, 13, 9, 9, 0.1414553856]
      - [13, 13, 10, 10, 0.1339259375]
      - [13, 13, 11, 10, 0.0001348222]
      - [13, 13, 11, 11, 0.1468683203]
      - [13, 13, 12, 12, 0.1382042796]
      - [13, 13, 13, 12, 1.415e-07]
      - [13, 13, 13, 13, 0.154102894]
      - [14, 13, 2, 1, 3.54067e-05]
      - [14, 13, 3, 1, 0.0005563687]
      - [14, 13, 12, 1, 1.4772e-06]
      - [14, 13, 13, 1, 0.0002865863]
      - [14, 13, 7, 2, -2.8633e-05]
      - [14, 13, 9, 2, 0.0006630258]
      - [14, 13, 14, 2, 5.644e-07]
      - [14, 13, 7, 3, 0.0012070701]
      - [14, 13, 9, 3, 1.17746e-05]
      - [14, 13, 14, 3, 9.88384e-05]
      - [14, 13, 6, 4, 3.39329e-05]
      - [14, 13, 8, 4, 0.0006586214]
      - [14, 13, 6, 5, -0.0012190574]
      - [14, 13, 8, 5, 2.37694e-05]
      - [14, 13, 10, 6, -5.8269e-06]
      - [14, 13, 11, 6, 0.000617723]
      - [14, 13, 12, 7, -2.46788e-05]
      - [14, 13, 13, 7, -0.000603333]
      - [14, 13, 10, 8, 0.0013846535]
      - [14, 13, 11, 8, 2.11702e-05]
      - [14, 13, 12, 9, -0.001350616]
      - [14, 13, 13, 9, 4.03485e-05]
      - [14, 13, 14, 12, 1.0127e-06]
      - [14, 13, 14, 13, 0.0018914102]
      - [15, 13, 2, 1, -0.0014195899]
      - [15, 13, 3, 1, 1.90661e-05]
      - [15, 13, 12, 1, -6.23703e-05]
      - [15, 13, 13, 1, 9.8339e-06]
      - [15, 13, 7, 2, 0.0012060523]
      - [15, 13, 9, 2, 1.15303e-05]
      - [15, 13, 14, 2, 0.0001762346]
      - [15, 13, 15, 2, 2.9203e-06]
      - [15, 13, 7, 3, 2.87737e-05]
      - [15, 13, 9, 3, -0.0006643702]
      - [15, 13, 14, 3, -1.1722e-06]
      - [15, 13, 15, 3, 9.40596e-05]
      - [15, 13, 6, 4, -0.0012184767]
      - [15, 13, 8, 4, 2.3611e-05]
      - [15, 13, 6, 5, -3.40527e-05]
      - [15, 13, 8, 5, -0.0006602003]
      - [15, 13, 10, 6, 0.0006184089]
      - [15, 13, 11, 6, 5.6906e-06]
      - [15, 13, 12, 7, 0.0006048052]
      - [15, 13, 13, 7, -2.4559e-05]
      - [15, 13, 10, 8, 2.11794e-05]
      - [15, 13, 11, 8, -0.0013837918]
      - [15, 13, 12, 9, -4.03372e-05]
      - [15, 13, 13, 9, -0.0013508231]
      - [15, 13, 14, 12, 0.0004108762]
      - [15, 13, 15, 12, -4.927e-07]
      - [15, 13, 14, 13, -7.484e-07]
      - [15, 13, 15, 13, 0.0018880173]
      - [16, 13, 4, 1, -0.0347335255]
      - [16, 13, 5, 1, -0.0013559287]
      - [16, 13, 10, 1, -0.0003604142]
      - [16, 13, 11, 1, -0.0004140748]
      - [16, 13, 6, 2, -0.0408535157]
      - [16, 13, 8, 2, -0.0010982948]
      - [16, 13, 16, 2, -1.0269e-06]
      - [16, 13, 6, 3, 0.0019648696]
      - [16, 13, 8, 3, -0.0230114271]
      - [16, 13, 16, 3, -0.0001486171]
      - [16, 13, 7, 4, 0.038433593]
      - [16, 13, 9, 4, -0.0010721845]
      - [16, 13, 14, 4, 0.0075838928]
      - [16, 13, 15, 4, 0.0005209878]
      - [16, 13, 7, 5, -0.0019294813]
      - [16, 13, 9, 5, -0.0214317285]
      - [16, 13, 14, 5, 9.1525e-06]
      - [16, 13, 15, 5, -0.0004760336]
      - [16, 13, 12, 6, -0.0229198431]
      - [16, 13, 13, 6, -0.0010797279]
      - [16, 13, 10, 7, -0.0213488131]
      - [16, 13, 11, 7, 0.0011906355]
      - [16, 13, 12, 8, 0.0019345359]
      - [16, 13, 13, 8, -0.0408505867]
      - [16, 13, 10, 9, -0.0021348044]
      - [16, 13, 11, 9, -0.0379367937]
      - [16, 13, 14, 10, -0.0264177947]
      - [16, 13, 15, 10, -0.0015225936]
      - [16, 13, 14, 11, -0.0021385229]
      - [16, 13, 15, 11, 0.0334971786]
      - [16, 13, 16, 12, -4.8942e-06]
      - [16, 13, 16, 13, 0.0377694558]
      - [17, 13, 4, 1, 0.0017797915]
      - [17, 13, 5, 1, -0.0270735655]
      - [17, 13, 10, 1, -4.26433e-05]
      - [17, 13, 11, 1, -0.0077522438]
      - [17, 13, 6, 2, 0.001965882]
      - [17, 13, 8, 2, -0.0229779995]
      - [17, 13, 16, 2, 0.0083760763]
      - [17, 13, 17, 2, -1.17063e-05]
      - [17, 13, 6, 3, 0.0408785232]
      - [17, 13, 8, 3, 0.0010998338]
      - [17, 13, 16, 3, -6.866e-07]
      - [17, 13, 17, 3, -0.0001562947]
      - [17, 13, 7, 4, -0.0019301362]
      - [17, 13, 9, 4, -0.0214008844]
      - [17, 13, 14, 4, -0.0005113862]
      - [17, 13, 15, 4, 0.0075891838]
      - [17, 13, 7, 5, -0.0384608942]
      - [17, 13, 9, 5, 0.0010736807]
      - [17, 13, 14, 5, 0.0004813516]
      - [17, 13, 15, 5, 1.71844e-05]
      - [17, 13, 12, 6, 0.0010813684]
      - [17, 13, 13, 6, -0.0228866243]
      - [17, 13, 10, 7, 0.0011922332]
      - [17, 13, 11, 7, 0.0213154744]
      - [17, 13, 12, 8, 0.0408635037]
      - [17, 13, 13, 8, 0.0019356068]
      - [17, 13, 10, 9, -0.0379523023]
      - [17, 13, 11, 9, 0.0021352884]
      - [17, 13, 14, 10, 0.0015376592]
      - [17, 13, 15, 10, -0.0263638389]
      - [17, 13, 14, 11, -0.0335065583]
      - [17, 13, 15, 11, -0.0021291724]
      - [17, 13, 16, 12, 0.0278313989]
      - [17, 13, 17, 12, 5.1182e-06]
      - [17, 13, 16, 13, 1.5154e-06]
      - [17, 13, 17, 13, 0.037741267]
      - [14, 14, 1, 1, 0.1388971462]
      - [14, 14, 7, 1, -6.79399e-05]
      - [14, 14, 9, 1, -2.45551e-05]
      - [14, 14, 14, 1, 0.0012663352]
      - [14, 14, 2, 2, 0.1391234814]
      - [14, 14, 3, 2, 1.48607e-05]
      - [14, 14, 12, 2, 0.0002926548]
      - [14, 14, 13, 2, -1.45758e-05]
      - [14, 14, 3, 3, 0.1390681051]
      - [14, 14, 12, 3, 3.24047e-05]
      - [14, 14, 13, 3, -0.0002022522]
      - [14, 14, 4, 4, 0.1428883749]
      - [14, 14, 5, 4, 1.67351e-05]
      - [14, 14, 10, 4, -7.74491e-05]
      - [14, 14, 11, 4, -1.38472e-05]
      - [14, 14, 5, 5, 0.1428230386]
      - [14, 14, 10, 5, -3.70584e-05]
      - [14, 14, 11, 5, 2.42082e-05]
      - [14, 14, 6, 6, 0.1391532687]
      - [14, 14, 8, 6, 9.0806e-06]
      - [14, 14, 7, 7, 0.1427299529]
      - [14, 14, 9, 7, -1.13759e-05]
      - [14, 14, 14, 7, 5.69618e-05]
      - [14, 14, 8, 8, 0.1383988116]
      - [14, 14, 9, 9, 0.1420792689]
      - [14, 14, 14, 9, -3.64869e-05]
      - [14, 14, 10, 10, 0.1415931194]
      - [14, 14, 11, 10, -1.6051e-05]
      - [14, 14, 11, 11, 0.1416518842]
      - [14, 14, 12, 12, 0.1383880607]
      - [14, 14, 13, 12, 1.3952e-05]
      - [14, 14, 13, 13, 0.1384345408]
      - [14, 14, 14, 14, 0.1448755028]
      - [15, 14, 1, 1, -0.0001788625]
      - [15, 14, 7, 1, 2.6909e-05]
      - [15, 14, 9, 1, -5.37165e-05]
      - [15, 14, 14, 1, 1.44908e-05]
      - [15, 14, 15, 1, 0.0013906428]
      - [15, 14, 2, 2, -1.1414e-05]
      - [15, 14, 3, 2, 3.36946e-05]
      - [15, 14, 12, 2, -1.86613e-05]
      - [15, 14, 13, 2, -5.29038e-05]
      - [15, 14, 3, 3, 1.08891e-05]
      - [15, 14, 12, 3, 5.27984e-05]
      - [15, 14, 13, 3, -1.85725e-05]
      - [15, 14, 4, 4, -1.27177e-05]
      - [15, 14, 5, 4, 3.88406e-05]
      - [15, 14, 10, 4, 1.97856e-05]
      - [15, 14, 11, 4, -5.5339e-05]
      - [15, 14, 5, 5, 1.20554e-05]
      - [15, 14, 10, 5, -6.19217e-05]
      - [15, 14, 11, 5, -2.04854e-05]
      - [15, 14, 6, 6, -1.289e-07]
      - [15, 14, 8, 6, 5.74e-08]
      - [15, 14, 7, 7, -8.12e-08]
      - [15, 14, 9, 7, -2.5083e-06]
      - [15, 14, 14, 7, -2.11346e-05]
      - [15, 14, 15, 7, -5.93026e-05]
      - [15, 14, 8, 8, -4.19e-08]
      - [15, 14, 9, 9, -6.154e-07]
      - [15, 14, 14, 9, -8.68743e-05]
      - [15, 14, 15, 9, 2.61981e-05]
      - [15, 14, 10, 10, 1.07224e-05]
      - [15, 14, 11, 10, -3.87734e-05]
      - [15, 14, 11, 11, -1.22301e-05]
      - [15, 14, 12, 12, 1.06566e-05]
      - [15, 14, 13, 12, 3.2505e-05]
      - [15, 14, 13, 13, -1.08427e-05]
      - [15, 14, 14, 14, -4.5031e-06]
      - [15, 14, 15, 14, 0.0041590234]
      - [16, 14, 6, 1, -1.2737e-06]
      - [16, 14, 8, 1, -1.2081e-06]
      - [16, 14, 16, 1, 7.88357e-05]
      - [16, 14, 4, 2, -0.0001527799]
      - [16, 14, 5, 2, -4.7738e-06]
      - [16, 14, 10, 2, -1.1262e-06]
      - [16, 14, 11, 2, -3.678e-06]
      - [16, 14, 4, 3, 7.451e-06]
      - [16, 14, 5, 3, -0.0001516485]
      - [16, 14, 10, 3, 3.63e-08]
      - [16, 14, 11, 3, -3.0815e-06]
      - [16, 14, 12, 4, 9.203e-07]
      - [16, 14, 13, 4, 1.1731e-05]
      - [16, 14, 12, 5, 1.47625e-05]
      - [16, 14, 13, 5, -2.7221e-06]
      - [16, 14, 7, 6, 0.0001511028]
      - [16, 14, 9, 6, -1.51661e-05]
      - [16, 14, 14, 6, 1.8004e-06]
      - [16, 14, 15, 6, 2.8748e-06]
      - [16, 14, 8, 7, -2.02114e-05]
      - [16, 14, 16, 7, -1.1918e-06]
      - [16, 14, 9, 8, -0.0001607216]
      - [16, 14, 14, 8, -4.8279e-06]
      - [16, 14, 15, 8, 1.913e-06]
      - [16, 14, 16, 9, 1.4012e-06]
      - [16, 14, 12, 10, 0.0001640361]
      - [16, 14, 13, 10, -3.64044e-05]
      - [16, 14, 12, 11, -3.34195e-05]
      - [16, 14, 13, 11, -0.0001651801]
      - [16, 14, 16, 14, 0.0008025206]
      - [17, 14, 6, 1, -1.9346e-06]
      - [17, 14, 8, 1, 8.73e-07]
      - [17, 14, 16, 1, 1.672e-06]
      - [17, 14, 17, 1, 0.0001190764]
      - [17, 14, 4, 2, -0.0020217496]
      - [17, 14, 5, 2, -5.4285e-06]
      - [17, 14, 10, 2, -2.66538e-05]
      - [17, 14, 11, 2, -3.29e-06]
      - [17, 14, 4, 3, 4.0181e-06]
      - [17, 14, 5, 3, -0.0020197176]
      - [17, 14, 10, 3, 5.3209e-06]
      - [17, 14, 11, 3, -2.93784e-05]
      - [17, 14, 12, 4, 2.70441e-05]
      - [17, 14, 13, 4, 7.0779e-06]
      - [17, 14, 12, 5, 5.174e-06]
      - [17, 14, 13, 5, -2.87795e-05]
      - [17, 14, 7, 6, 0.00200493]
      - [17, 14, 9, 6, -9.1119e-06]
      - [17, 14, 14, 6, 3.1533e-06]
      - [17, 14, 15, 6, -1.4611e-06]
      - [17, 14, 8, 7, -1.10803e-05]
      - [17, 14, 16, 7, 1.0088e-06]
      - [17, 14, 17, 7, 5.952e-07]
      - [17, 14, 9, 8, -0.0021400224]
      - [17, 14, 14, 8, 2.5985e-06]
      - [17, 14, 15, 8, 3.9237e-06]
      - [17, 14, 16, 9, 1.9095e-06]
      - [17, 14, 17, 9, -1.5332e-06]
      - [17, 14, 12, 10, 0.0021937437]
      - [17, 14, 13, 10, -2.62836e-05]
      - [17, 14, 12, 11, -2.77661e-05]
      - [17, 14, 13, 11, -0.0021960774]
      - [17, 14, 16, 14, 0.0001760884]
      - [17, 14, 17, 14, 0.003125376]
      - [17, 14, 16, 15, -0.0016768348]
      - [15, 15, 1, 1, 0.1470263715]
      - [15, 15, 7, 1, 3.6509e-05]
      - [15, 15, 9, 1, 1.17698e-05]
      - [15, 15, 14, 1, -0.0014853983]
      - [15, 15, 15, 1, 6.359e-07]
      - [15, 15, 2, 2, 0.139089864]
      - [15, 15, 3, 2, -7.5163e-06]
      - [15, 15, 12, 2, 0.0002209274]
      - [15, 15, 13, 2, 2.17747e-05]
      - [15, 15, 3, 3, 0.1391153092]
      - [15, 15, 12, 3, -8.63e-07]
      - [15, 15, 13, 3, -0.000274261]
      - [15, 15, 4, 4, 0.1428462179]
      - [15, 15, 5, 4, -8.5076e-06]
      - [15, 15, 10, 4, 5.7496e-06]
      - [15, 15, 11, 4, 2.72984e-05]
      - [15, 15, 5, 5, 0.1428781816]
      - [15, 15, 10, 5, -2.5316e-06]
      - [15, 15, 11, 5, -5.36259e-05]
      - [15, 15, 6, 6, 0.1391592168]
      - [15, 15, 8, 6, 1.0385e-05]
      - [15, 15, 7, 7, 0.1427338436]
      - [15, 15, 9, 7, -1.39798e-05]
      - [15, 15, 14, 7, -3.33458e-05]
      - [15, 15, 15, 7, 1.20368e-05]
      - [15, 15, 8, 8, 0.1384037195]
      - [15, 15, 9, 9, 0.1420837642]
      - [15, 15, 14, 9, 1.95279e-05]
      - [15, 15, 15, 9, 4.3884e-05]
      - [15, 15, 10, 10, 0.1416421264]
      - [15, 15, 11, 10, 8.2937e-06]
      - [15, 15, 11, 11, 0.1416055183]
      - [15, 15, 12, 12, 0.1384306488]
      - [15, 15, 13, 12, -6.895e-06]
      - [15, 15, 13, 13, 0.1384015486]
      - [15, 15, 14, 14, 0.1365826049]
      - [15, 15, 15, 14, 4.395e-07]
      - [15, 15, 15, 15, 0.1448986213]
      - [16, 15, 6, 1, -4.703e-07]
      - [16, 15, 8, 1, 4.353e-07]
      - [16, 15, 16, 1, 4.6824e-06]
      - [16, 15, 4, 2, 0.0020207004]
      - [16, 15, 5, 2, 4.2579e-06]
      - [16, 15, 10, 2, 2.98351e-05]
      - [16, 15, 11, 2, 5.3659e-06]
      - [16, 15, 4, 3, -5.1884e-06]
      - [16, 15, 5, 3, 0.0020211364]
      - [16, 15, 10, 3, -4.0759e-06]
      - [16, 15, 11, 3, 2.82232e-05]
      - [16, 15, 12, 4, -2.85283e-05]
      - [16, 15, 13, 4, -5.3146e-06]
      - [16, 15, 12, 5, -6.3445e-06]
      - [16, 15, 13, 5, 2.75161e-05]
      - [16, 15, 7, 6, -0.0020046967]
      - [16, 15, 9, 6, 9.4265e-06]
      - [16, 15, 14, 6, 2.3246e-06]
      - [16, 15, 15, 6, -8.349e-07]
      - [16, 15, 8, 7, 1.08157e-05]
      - [16, 15, 16, 7, 4.852e-07]
      - [16, 15, 9, 8, 0.0021402884]
      - [16, 15, 14, 8, 1.8757e-06]
      - [16, 15, 15, 8, 2.4686e-06]
      - [16, 15, 16, 9, 5.56e-08]
      - [16, 15, 12, 10, -0.0021944992]
      - [16, 15, 13, 10, 2.75567e-05]
      - [16, 15, 12, 11, 2.64618e-05]
      - [16, 15, 13, 11, 0.002194639]
      - [16, 15, 16, 14, -0.0001756084]
      - [16, 15, 16, 15, 0.0031249003]
      - [17, 15, 6, 1, 8.226e-07]
      - [17, 15, 8, 1, 1.4089e-06]
      - [17, 15, 16, 1, -9.97301e-05]
      - [17, 15, 17, 1, 5.5739e-06]
      - [17, 15, 4, 2, -0.000151771]
      - [17, 15, 5, 2, -7.2482e-06]
      - [17, 15, 10, 2, -2.6221e-06]
      - [17, 15, 11, 2, -1.0049e-06]
      - [17, 15, 4, 3, 4.5962e-06]
      - [17, 15, 5, 3, -0.0001524842]
      - [17, 15, 10, 3, 4.8745e-06]
      - [17, 15, 11, 3, -1.2535e-06]
      - [17, 15, 12, 4, 2.453e-06]
      - [17, 15, 13, 4, 1.39001e-05]
      - [17, 15, 12, 5, 1.06202e-05]
      - [17, 15, 13, 5, -1.1794e-06]
      - [17, 15, 7, 6, 0.0001510602]
      - [17, 15, 9, 6, -1.55665e-05]
      - [17, 15, 14, 6, -1.3662e-06]
      - [17, 15, 15, 6, -2.9627e-06]
      - [17, 15, 8, 7, -1.89175e-05]
      - [17, 15, 16, 7, 1.389e-06]
      - [17, 15, 17, 7, -8.069e-07]
      - [17, 15, 9, 8, -0.0001605089]
      - [17, 15, 14, 8, 4.6757e-06]
      - [17, 15, 15, 8, -1.2495e-06]
      - [17, 15, 16, 9, -9.374e-07]
      - [17, 15, 17, 9, -2.5262e-06]
      - [17, 15, 12, 10, 0.0001646969]
      - [17, 15, 13, 10, -3.21827e-05]
      - [17, 15, 12, 11, -3.51126e-05]
      - [17, 15, 13, 11, -0.0001640703]
      - [17, 15, 16, 14, -0.0006486618]
      - [17, 15, 17, 14, 0.0001755472]
      - [17, 15, 16, 15, -0.0001756613]
      - [17, 15, 17, 15, 0.0007998679]
      - [16, 16, 1, 1, 0.1455093562]
      - [16, 16, 7, 1, -2.70942e-05]
      - [16, 16, 9, 1, 5.3754e-06]
      - [16, 16, 14, 1, -0.0014372026]
      - [16, 16, 15, 1, -0.0001808982]
      - [16, 16, 2, 2, 0.1465133332]
      - [16, 16, 3, 2, -5.2338e-06]
      - [16, 16, 12, 2, 0.0001026587]
      - [16, 16, 13, 2, 5.9932e-06]
      - [16, 16, 3, 3, 0.1464815965]
      - [16, 16, 12, 3, -6.968e-06]
      - [16, 16, 13, 3, -6.35101e-05]
      - [16, 16, 4, 4, 0.1421538193]
      - [16, 16, 5, 4, -4.7837e-06]
      - [16, 16, 10, 4, -3.8062e-06]
      - [16, 16, 11, 4, 1.19045e-05]
      - [16, 16, 5, 5, 0.1421261951]
      - [16, 16, 10, 5, 6.594e-07]
      - [16, 16, 11, 5, 3.35874e-05]
      - [16, 16, 6, 6, 0.1463955426]
      - [16, 16, 8, 6, -7.167e-07]
      - [16, 16, 16, 6, -5.0341e-06]
      - [16, 16, 7, 7, 0.1419232018]
      - [16, 16, 9, 7, -4.9332e-06]
      - [16, 16, 14, 7, 1.82206e-05]
      - [16, 16, 15, 7, 6.0287e-06]
      - [16, 16, 8, 8, 0.1458480288]
      - [16, 16, 16, 8, -2.83875e-05]
      - [16, 16, 9, 9, 0.1409297673]
      - [16, 16, 14, 9, 1.17676e-05]
      - [16, 16, 15, 9, -2.08036e-05]
      - [16, 16, 10, 10, 0.1400870365]
      - [16, 16, 11, 10, 4.9461e-06]
      - [16, 16, 11, 11, 0.1401056374]
      - [16, 16, 12, 12, 0.145651529]
      - [16, 16, 13, 12, -4.711e-06]
      - [16, 16, 13, 13, 0.1456782268]
      - [16, 16, 14, 14, 0.13578048]
      - [16, 16, 15, 14, -0.0003829552]
      - [16, 16, 15, 15, 0.1408903268]
      - [16, 16, 16, 16, 0.1491884925]
      - [17, 16, 1, 1, -0.0003396866]
      - [17, 16, 7, 1, -7.0649e-06]
      - [17, 16, 9, 1, 1.11262e-05]
      - [17, 16, 14, 1, 0.0001743332]
      - [17, 16, 15, 1, -0.0014268545]
      - [17, 16, 2, 2, 3.3302e-06]
      - [17, 16, 3, 2, -1.01418e-05]
      - [17, 16, 12, 2, 5.7255e-06]
      - [17, 16, 13, 2, 1.35916e-05]
      - [17, 16, 3, 3, -3.4017e-06]
      - [17, 16, 12, 3, -1.44742e-05]
      - [17, 16, 13, 3, 5.7569e-06]
      - [17, 16, 4, 4, 3.1001e-06]
      - [17, 16, 5, 4, -9.6532e-06]
      - [17, 16, 10, 4, -5.0532e-06]
      - [17, 16, 11, 4, 1.12072e-05]
      - [17, 16, 5, 5, -3.2369e-06]
      - [17, 16, 10, 5, 1.52652e-05]
      - [17, 16, 11, 5, 5.2765e-06]
      - [17, 16, 6, 6, -1.468e-07]
      - [17, 16, 8, 6, -5.051e-07]
      - [17, 16, 16, 6, -1.17836e-05]
      - [17, 16, 17, 6, 6.7168e-06]
      - [17, 16, 7, 7, -1.324e-07]
      - [17, 16, 9, 7, 1.5017e-06]
      - [17, 16, 14, 7, 5.533e-06]
      - [17, 16, 15, 7, 1.16847e-05]
      - [17, 16, 8, 8, -7.37e-08]
      - [17, 16, 16, 8, -8.3827e-06]
      - [17, 16, 17, 8, -2.05255e-05]
      - [17, 16, 9, 9, 1.795e-07]
      - [17, 16, 14, 9, 2.34751e-05]
      - [17, 16, 15, 9, -7.6043e-06]
      - [17, 16, 10, 10, -2.6932e-06]
      - [17, 16, 11, 10, 1.08078e-05]
      - [17, 16, 11, 11, 3.4918e-06]
      - [17, 16, 12, 12, -3.1412e-06]
      - [17, 16, 13, 12, -1.05835e-05]
      - [17, 16, 13, 13, 3.0075e-06]
      - [17, 16, 14, 14, 0.000385593]
      - [17, 16, 15, 14, -0.002559484]
      - [17, 16, 15, 15, -0.000383861]
      - [17, 16, 16, 16, 2.112e-07]
      - [17, 16, 17, 16, 0.003844165]
      - [17, 17, 1, 1, 0.1390771989]
      - [17, 17, 7, 1, -1.6764e-06]
      - [17, 17, 9, 1, -6.9354e-06]
      - [17, 17, 14, 1, 0.0013939068]
      - [17, 17, 15, 1, 0.000164203]
      - [17, 17, 2, 2, 0.1464921781]
      - [17, 17, 3, 2, 6.6427e-06]
      - [17, 17, 12, 2, 8.30706e-05]
      - [17, 17, 13, 2, -1.09585e-05]
      - [17, 17, 3, 3, 0.1464906497]
      - [17, 17, 12, 3, 6.3018e-06]
      - [17, 17, 13, 3, -8.23032e-05]
      - [17, 17, 4, 4, 0.1421366653]
      - [17, 17, 5, 4, 6.0462e-06]
      - [17, 17, 10, 4, 1.29068e-05]
      - [17, 17, 11, 4, -3.736e-06]
      - [17, 17, 5, 5, 0.1421338475]
      - [17, 17, 10, 5, -1.19574e-05]
      - [17, 17, 11, 5, 1.6526e-05]
      - [17, 17, 6, 6, 0.146390417]
      - [17, 17, 8, 6, -2.3002e-06]
      - [17, 17, 16, 6, 8.3016e-06]
      - [17, 17, 17, 6, 2.9364e-06]
      - [17, 17, 7, 7, 0.1419194834]
      - [17, 17, 9, 7, -3.681e-06]
      - [17, 17, 14, 7, 4.7279e-06]
      - [17, 17, 15, 7, -6.9877e-06]
      - [17, 17, 8, 8, 0.1458442141]
      - [17, 17, 16, 8, 1.7771e-06]
      - [17, 17, 17, 8, 1.27105e-05]
      - [17, 17, 9, 9, 0.1409276602]
      - [17, 17, 14, 9, -1.38079e-05]
      - [17, 17, 15, 9, -5.7337e-06]
      - [17, 17, 10, 10, 0.1400951205]
      - [17, 17, 11, 10, -6.1438e-06]
      - [17, 17, 11, 11, 0.1400939848]
      - [17, 17, 12, 12, 0.1456628279]
      - [17, 17, 13, 12, 5.9893e-06]
      - [17, 17, 13, 13, 0.1456585162]
      - [17, 17, 14, 14, 0.1408749534]
      - [17, 17, 15, 14, 0.0003825455]
      - [17, 17, 15, 15, 0.1357722441]
      - [17, 17, 16, 16, 0.1415133727]
      - [17, 17, 17, 16, 2.98e-08]
      - [17, 17, 17, 17, 0.1491821134]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -756.8125149818901}
      label: '|G>'
      superposition:
      - [1.0, (1a)+, (2a)+, (3a)+, (4a)+, (5a)+, (6a)+, (7a)+, (1b)+, (2b)+, (3b)+,
        (4b)+, (5b)+, (6b)+, (7b)+, '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 14
  n_orbitals: 17
  scf_energy: {units: hartree, value: -756.69129294}
  scf_energy_offset: {units: hartree, value: -1440.26407204}


==> anc/src/examples/plots/C20/c20_ring_ccpvdz_8_4_4.nw <==
title "c20_ring_ccpvdz_8_4_4"
echo
start c20_ring_ccpvdz_8_4_4

permanent_dir /dtemp/emsls50086

memory stack 1600 mb heap 100 mb global 2400 mb noverify

geometry  units bohr print xyz
symmetry c1
C  7.73374100        0.00000000        0.00000000
C -7.73374100        0.00000000        0.00000000
C  6.25583800        4.54721400        0.00000000
C -6.25583800       -4.54721400        0.00000000
C  2.39156700        7.36013600        0.00000000
C -2.39156700       -7.36013600        0.00000000
C -2.38784900        7.35905500        0.00000000
C  2.38784900       -7.35905500        0.00000000
C -6.25441600        4.54691000        0.00000000
C  6.25441600       -4.54691000        0.00000000
C  7.38216200        2.30534500        0.00000000
C -7.38216200       -2.30534500        0.00000000
C  4.61929400        6.20889700        0.00000000
C -4.61929400       -6.20889700        0.00000000
C  0.09013800        7.73924500        0.00000000
C -0.09013800       -7.73924500        0.00000000
C -4.47097500        6.31149500        0.00000000
C  4.47097500       -6.31149500        0.00000000
C -7.32798600        2.47646000        0.00000000
C  7.32798600       -2.47646000        0.00000000
end

basis spherical
   * library cc-pvdz
end

scf
thresh 1.0e-10
tol2e 1.0e-10
rhf
singlet
maxiter 200
end

tce
   ccsd
   maxiter 200
   thresh 1.e-6
   2eorb
   2emet 13
   tilesize 1
end

set tce:print_integrals T
set tce:qorb 8
set tce:qela 4
set tce:qelb 4

task tce energy



==> anc/src/examples/plots/C20/c20_ring_ccpvdz_8_4_4.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: cc-pvdz, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 925.064895696271}
  energy_offset: {units: hartree, value: -1540.60663555}
  fci_energy: {lower: -756.8131205218816, units: hartree, upper: -756.6131205218816,
    value: -756.7131205218816}
  geometry:
    atoms:
    - coords: [7.733741, 0.0, 0.0]
      name: C
    - coords: [-7.733741, 0.0, 0.0]
      name: C
    - coords: [6.255838, 4.547214, 0.0]
      name: C
    - coords: [-6.255838, -4.547214, 0.0]
      name: C
    - coords: [2.391567, 7.360136, 0.0]
      name: C
    - coords: [-2.391567, -7.360136, 0.0]
      name: C
    - coords: [-2.387849, 7.359055, 0.0]
      name: C
    - coords: [2.387849, -7.359055, 0.0]
      name: C
    - coords: [-6.254416, 4.54691, 0.0]
      name: C
    - coords: [6.254416, -4.54691, 0.0]
      name: C
    - coords: [7.382162, 2.305345, 0.0]
      name: C
    - coords: [-7.382162, -2.305345, 0.0]
      name: C
    - coords: [4.619294, 6.208897, 0.0]
      name: C
    - coords: [-4.619294, -6.208897, 0.0]
      name: C
    - coords: [0.090138, 7.739245, 0.0]
      name: C
    - coords: [-0.090138, -7.739245, 0.0]
      name: C
    - coords: [-4.470975, 6.311495, 0.0]
      name: C
    - coords: [4.470975, -6.311495, 0.0]
      name: C
    - coords: [-7.327986, 2.47646, 0.0]
      name: C
    - coords: [7.327986, -2.47646, 0.0]
      name: C
    coordinate_system: cartesian
    symmetry: c1
    units: bohr
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -18.1338348894]
      - [2, 1, 0.0001204527]
      - [7, 1, 0.0313632331]
      - [8, 1, -0.0022228527]
      - [2, 2, -18.1335223886]
      - [7, 2, 0.0017738598]
      - [8, 2, 0.031765069]
      - [3, 3, -18.1400495179]
      - [5, 3, -0.0002121186]
      - [4, 4, -18.0880890571]
      - [6, 4, 0.0017253994]
      - [5, 5, -17.8434270755]
      - [6, 6, -17.7733938821]
      - [7, 7, -17.6261601919]
      - [8, 7, -8.98e-05]
      - [8, 8, -17.6248763824]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 0.1588473205]
      - [2, 1, 1, 1, 1.0454e-06]
      - [2, 1, 2, 1, 0.0104241889]
      - [3, 1, 3, 1, 0.0021510141]
      - [4, 1, 4, 1, 0.0553237483]
      - [5, 1, 3, 1, -6.5765e-06]
      - [5, 1, 5, 1, 0.0013493744]
      - [5, 1, 3, 2, -0.0003176024]
      - [6, 1, 4, 1, 1.33238e-05]
      - [6, 1, 6, 1, 0.0221553704]
      - [6, 1, 4, 2, 0.0248658642]
      - [7, 1, 1, 1, -0.0089659514]
      - [7, 1, 2, 1, -3.75318e-05]
      - [7, 1, 7, 1, 0.0182275671]
      - [7, 1, 2, 2, 0.0068774055]
      - [7, 1, 3, 3, -0.0012605147]
      - [7, 1, 5, 3, 5.66214e-05]
      - [7, 1, 4, 4, -0.0018717017]
      - [7, 1, 6, 4, -6.43987e-05]
      - [7, 1, 5, 5, 0.0008776341]
      - [7, 1, 6, 6, 0.0014430487]
      - [8, 1, 1, 1, 3.93329e-05]
      - [8, 1, 2, 1, -0.0078954208]
      - [8, 1, 7, 1, 5.63167e-05]
      - [8, 1, 8, 1, 0.0232889793]
      - [8, 1, 2, 2, -3.8279e-05]
      - [8, 1, 7, 2, 0.0103432545]
      - [8, 1, 3, 3, 4.73312e-05]
      - [8, 1, 5, 3, 0.0044726882]
      - [8, 1, 4, 4, -9.7553e-06]
      - [8, 1, 6, 4, -0.0064245202]
      - [8, 1, 5, 5, -2.02089e-05]
      - [8, 1, 6, 6, 3.19651e-05]
      - [8, 1, 7, 7, 5.8314e-05]
      - [2, 2, 1, 1, 0.1379504604]
      - [2, 2, 2, 1, 7.408e-07]
      - [2, 2, 2, 2, 0.1588383776]
      - [3, 2, 3, 1, 3.67e-08]
      - [3, 2, 3, 2, 0.002154766]
      - [4, 2, 4, 1, 1.9251e-06]
      - [4, 2, 4, 2, 0.0554521478]
      - [5, 2, 3, 1, 0.0003183147]
      - [5, 2, 5, 1, 4.77e-08]
      - [5, 2, 3, 2, -6.4186e-06]
      - [5, 2, 5, 2, 0.001350884]
      - [6, 2, 4, 1, -0.0248651445]
      - [6, 2, 6, 1, 9.46e-08]
      - [6, 2, 4, 2, 1.03575e-05]
      - [6, 2, 6, 2, 0.0221909242]
      - [7, 2, 1, 1, 3.74273e-05]
      - [7, 2, 2, 1, -0.0079071662]
      - [7, 2, 7, 1, -5.73115e-05]
      - [7, 2, 2, 2, -4.35148e-05]
      - [7, 2, 7, 2, 0.0233171505]
      - [7, 2, 3, 3, -4.89755e-05]
      - [7, 2, 5, 3, -0.0045325047]
      - [7, 2, 4, 4, 7.7158e-06]
      - [7, 2, 6, 4, 0.0064888625]
      - [7, 2, 5, 5, 1.90433e-05]
      - [7, 2, 6, 6, -3.32272e-05]
      - [8, 2, 1, 1, 0.0068859817]
      - [8, 2, 2, 1, 3.773e-05]
      - [8, 2, 7, 1, -0.015431001]
      - [8, 2, 8, 1, 5.86848e-05]
      - [8, 2, 2, 2, -0.0089596165]
      - [8, 2, 7, 2, -5.75641e-05]
      - [8, 2, 8, 2, 0.018226757]
      - [8, 2, 3, 3, -0.0012811027]
      - [8, 2, 5, 3, 5.81072e-05]
      - [8, 2, 4, 4, -0.0019004654]
      - [8, 2, 6, 4, -6.57121e-05]
      - [8, 2, 5, 5, 0.0008719985]
      - [8, 2, 6, 6, 0.0014412891]
      - [8, 2, 7, 7, -0.0072537844]
      - [3, 3, 1, 1, 0.1445773501]
      - [3, 3, 2, 1, 6.093e-07]
      - [3, 3, 2, 2, 0.1446040626]
      - [3, 3, 3, 3, 0.1506840347]
      - [4, 3, 4, 3, 0.0025255658]
      - [5, 3, 1, 1, -1.67155e-05]
      - [5, 3, 2, 1, 1.69476e-05]
      - [5, 3, 2, 2, -1.58681e-05]
      - [5, 3, 3, 3, 2.15977e-05]
      - [5, 3, 5, 3, 0.0062682167]
      - [5, 3, 4, 4, -3.40375e-05]
      - [6, 3, 4, 3, -1.09641e-05]
      - [6, 3, 6, 3, 0.0009239653]
      - [6, 3, 5, 4, -0.0009224539]
      - [7, 3, 3, 1, -0.0006345142]
      - [7, 3, 5, 1, 1.7128e-05]
      - [7, 3, 3, 2, -1.44086e-05]
      - [7, 3, 5, 2, -0.0011328712]
      - [7, 3, 7, 3, 0.0012890972]
      - [8, 3, 3, 1, 1.4265e-05]
      - [8, 3, 5, 1, 0.0011303244]
      - [8, 3, 3, 2, -0.0006345045]
      - [8, 3, 5, 2, 1.72418e-05]
      - [8, 3, 7, 3, -6.08e-08]
      - [8, 3, 8, 3, 0.0012868847]
      - [8, 3, 7, 5, 0.0003706774]
      - [4, 4, 1, 1, 0.1487743289]
      - [4, 4, 2, 1, 6.303e-07]
      - [4, 4, 2, 2, 0.1488112765]
      - [4, 4, 3, 3, 0.1451382261]
      - [4, 4, 4, 4, 0.1497089365]
      - [5, 4, 4, 3, -1.25727e-05]
      - [5, 4, 5, 4, 0.0009392159]
      - [6, 4, 1, 1, 5.3082e-06]
      - [6, 4, 2, 1, -1.7392e-05]
      - [6, 4, 2, 2, 3.8261e-06]
      - [6, 4, 3, 3, -4.03312e-05]
      - [6, 4, 5, 3, -0.0045008046]
      - [6, 4, 4, 4, 1.9781e-05]
      - [6, 4, 6, 4, 0.0064416454]
      - [6, 4, 5, 5, 1.54428e-05]
      - [7, 4, 4, 1, -0.0270416766]
      - [7, 4, 6, 1, -0.0001502642]
      - [7, 4, 4, 2, -0.0001319237]
      - [7, 4, 6, 2, 0.0209324093]
      - [7, 4, 7, 4, 0.0216441592]
      - [8, 4, 4, 1, 0.0001290188]
      - [8, 4, 6, 1, -0.020890198]
      - [8, 4, 4, 2, -0.0270492524]
      - [8, 4, 6, 2, -0.0001505771]
      - [8, 4, 7, 4, -2.129e-07]
      - [8, 4, 8, 4, 0.0216027083]
      - [8, 4, 7, 6, -0.0253846827]
      - [5, 5, 1, 1, 0.1418033705]
      - [5, 5, 2, 1, 4.922e-07]
      - [5, 5, 2, 2, 0.1418142866]
      - [5, 5, 3, 3, 0.1450375854]
      - [5, 5, 5, 3, -1.40908e-05]
      - [5, 5, 4, 4, 0.1410607782]
      - [5, 5, 5, 5, 0.1476501281]
      - [6, 5, 4, 3, -0.0017686711]
      - [6, 5, 6, 3, 1.22321e-05]
      - [6, 5, 5, 4, 1.09529e-05]
      - [6, 5, 6, 5, 0.0024662778]
      - [7, 5, 3, 1, 1.95156e-05]
      - [7, 5, 5, 1, 0.0006432389]
      - [7, 5, 3, 2, -0.0015461431]
      - [7, 5, 5, 2, 1.45443e-05]
      - [7, 5, 7, 3, 5.9439e-06]
      - [7, 5, 7, 5, 0.0020415069]
      - [8, 5, 3, 1, 0.0015429541]
      - [8, 5, 5, 1, -1.46646e-05]
      - [8, 5, 3, 2, 1.96379e-05]
      - [8, 5, 5, 2, 0.0006436481]
      - [8, 5, 7, 3, -0.0003714992]
      - [8, 5, 8, 3, 5.8644e-06]
      - [8, 5, 7, 5, -6.88e-08]
      - [8, 5, 8, 5, 0.002039076]
      - [6, 6, 1, 1, 0.1450647745]
      - [6, 6, 2, 1, 5.836e-07]
      - [6, 6, 2, 2, 0.145075805]
      - [6, 6, 3, 3, 0.1408921928]
      - [6, 6, 5, 3, 3.7832e-05]
      - [6, 6, 4, 4, 0.1440005585]
      - [6, 6, 6, 4, -4.01158e-05]
      - [6, 6, 5, 5, 0.1420808176]
      - [6, 6, 6, 6, 0.146393395]
      - [7, 6, 4, 1, -0.0003249891]
      - [7, 6, 6, 1, 0.0265605691]
      - [7, 6, 4, 2, 0.0506320157]
      - [7, 6, 6, 2, 0.000122346]
      - [7, 6, 7, 4, -1.71592e-05]
      - [7, 6, 7, 6, 0.0519458824]
      - [8, 6, 4, 1, -0.0505301409]
      - [8, 6, 6, 1, -0.0001246822]
      - [8, 6, 4, 2, -0.0003293021]
      - [8, 6, 6, 2, 0.0265704943]
      - [8, 6, 7, 4, 0.025393712]
      - [8, 6, 8, 4, -1.49305e-05]
      - [8, 6, 7, 6, -2.2283e-06]
      - [8, 6, 8, 6, 0.0518705881]
      - [7, 7, 1, 1, 0.1376022758]
      - [7, 7, 2, 1, -0.000113151]
      - [7, 7, 7, 1, 0.0083608683]
      - [7, 7, 2, 2, 0.1518700982]
      - [7, 7, 7, 2, 1.4952e-05]
      - [7, 7, 3, 3, 0.1407633999]
      - [7, 7, 5, 3, 1.97537e-05]
      - [7, 7, 4, 4, 0.1442375559]
      - [7, 7, 6, 4, -2.40973e-05]
      - [7, 7, 5, 5, 0.1406584756]
      - [7, 7, 6, 6, 0.1446317962]
      - [7, 7, 7, 7, 0.1514746883]
      - [8, 7, 1, 1, 0.0001138818]
      - [8, 7, 2, 1, -0.0071379]
      - [8, 7, 7, 1, -4.05248e-05]
      - [8, 7, 8, 1, 0.0078241197]
      - [8, 7, 2, 2, -0.0001157888]
      - [8, 7, 7, 2, 0.0078337427]
      - [8, 7, 8, 2, 4.02958e-05]
      - [8, 7, 3, 3, -8.567e-07]
      - [8, 7, 5, 3, -1.6113e-05]
      - [8, 7, 4, 4, -9.339e-07]
      - [8, 7, 6, 4, 1.66146e-05]
      - [8, 7, 5, 5, -7.296e-07]
      - [8, 7, 6, 6, -7.821e-07]
      - [8, 7, 7, 7, -1.586e-06]
      - [8, 7, 8, 7, 0.0079745742]
      - [8, 8, 1, 1, 0.1518671409]
      - [8, 8, 2, 1, 0.0001152899]
      - [8, 8, 7, 1, -0.0072607217]
      - [8, 8, 8, 1, -1.86291e-05]
      - [8, 8, 2, 2, 0.1375958218]
      - [8, 8, 7, 2, -6.03729e-05]
      - [8, 8, 8, 2, 0.0083683676]
      - [8, 8, 3, 3, 0.1407360259]
      - [8, 8, 5, 3, 1.98188e-05]
      - [8, 8, 4, 4, 0.1442023187]
      - [8, 8, 6, 4, -2.36511e-05]
      - [8, 8, 5, 5, 0.1406421044]
      - [8, 8, 6, 6, 0.1446148069]
      - [8, 8, 7, 7, 0.1355718173]
      - [8, 8, 8, 7, -6.617e-07]
      - [8, 8, 8, 8, 0.1514669399]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -756.7131205218816}
      label: '|G>'
      superposition:
      - [1.0, (1a)+, (2a)+, (3a)+, (4a)+, (1b)+, (2b)+, (3b)+, (4b)+, '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 8
  n_orbitals: 8
  scf_energy: {units: hartree, value: -756.69129294}
  scf_energy_offset: {units: hartree, value: -1540.60663555}


==> anc/src/examples/plots/C20_GetGateCount.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      9018,        200]
NotebookOptionsPosition[      8469,        177]
NotebookOutlinePosition[      8812,        192]
CellTagsIndexPosition[      8769,        189]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"//", 
    RowBox[{"Copyright", " ", 
     RowBox[{"(", "c", ")"}], " ", "Microsoft", " ", 
     RowBox[{"Corporation", ".", "All"}], " ", "rights", " ", 
     RowBox[{"reserved", "."}]}]}], "\[IndentingNewLine]", "//", 
   RowBox[{"Licensed", " ", "under", " ", "the", " ", "MIT", " ", 
    RowBox[{"License", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7602862670125227`*^9, 3.760286271699057*^9}}],

Cell[CellGroupData[{

Cell["C20", "Subsubsection",
 CellChangeTimes->{{3.7600314944110317`*^9, 
  3.760031494992444*^9}},ExpressionUUID->"45e9ec8f-42e0-4abf-b72f-\
c4c0d6ef758b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"files", "=", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
   "\"\<c20_ring_ccpvdz_17_7_7.yaml\>\"", ",", "\[IndentingNewLine]", 
    "\"\<c20_ring.yaml\>\"", ",", "\[IndentingNewLine]", 
    "\"\<c20_fullerene_ccpvdz_17_7_7.yaml\>\"", ",", "\[IndentingNewLine]", 
    "\"\<c20_fullerene.yaml\>\"", ",", "\[IndentingNewLine]", 
    "\"\<c20_bowl_ccpvdz_17_7_7.yaml\>\"", ",", "\[IndentingNewLine]", 
    "\"\<c20_bowl.yaml\>\""}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"methods", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Trotter\>\"", ",", "\"\<Qubitization\>\"", ",", 
     "\"\<OptimizedQubitization\>\""}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7600315143761024`*^9, 
  3.7600316163098807`*^9}},ExpressionUUID->"f54fa98d-8a3c-4a4d-a49b-\
d2f4424fe5b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"c20_ring_ccpvdz_17_7_7.yaml\"\>", ",", "\<\"c20_ring.yaml\"\>",
    ",", "\<\"c20_fullerene_ccpvdz_17_7_7.yaml\"\>", 
   ",", "\<\"c20_fullerene.yaml\"\>", 
   ",", "\<\"c20_bowl_ccpvdz_17_7_7.yaml\"\>", ",", "\<\"c20_bowl.yaml\"\>"}],
   "}"}]], "Output",
 CellChangeTimes->{3.7600315681239176`*^9},
 ExpressionUUID -> "78a0614c-054e-4371-81b2-313580e1c65b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"results", "[", "\"\<c20_ring_ccpvdz_17_7_7.yaml\>\"", "]"}], "=", 
   "\"\<Gate Count results on ../IntegralData/C20/c20_ring_ccpvdz_17_7_7.yaml\
\nby Trotter with 34 spin-orbitals. It took 1439 ms.\nGate count statistics:\n\
# T:0,\n# Rotations:30343,\n# CNOT:657898,\nNorm Multipler:0,\nQubits:34\n\
Gate Count results on ../IntegralData/C20/c20_ring_ccpvdz_17_7_7.yaml\nby \
Qubitization with 34 spin-orbitals. It took 4679 ms.\nGate count statistics:\n\
# T:121574,\n# Rotations:145222,\n# CNOT:864354,\nNorm \
Multipler:314.83167675945,\nQubits:63\nGate Count results on \
../IntegralData/C20/c20_ring_ccpvdz_17_7_7.yaml\nby Optimized Qubitization \
with 34 spin-orbitals. It took 3507 ms.\nGate count statistics:\n# T:252860,\n\
# Rotations:18,\n# CNOT:1088562,\nNorm Multipler:293.602760213254,\n\
Qubits:210\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.7600316347868533`*^9, 3.7600316722933207`*^9}, 
   3.760033696859961*^9},ExpressionUUID->"0b2f5144-4bd8-4df0-ab4c-\
ca2c8f287618"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"results", "[", "\"\<c20_ring.yaml\>\"", "]"}], "=", 
   "\"\<Gate Count results on ../IntegralData/C20/c20_ring.yaml\nby Trotter \
with 100 spin-orbitals. It took 174861 ms.\nGate count statistics:\n# T:0,\n# \
Rotations:2319438,\n# CNOT:138624996,\nNorm Multipler:0,\nQubits:100\nGate \
Count results on ../IntegralData/C20/c20_ring.yaml\nby Qubitization with 100 \
spin-orbitals. It took 499297 ms.\nGate count statistics:\n# T:9278072,\n# \
Rotations:17931406,\n# CNOT:123742170,\nNorm Multipler:1538.57511409614,\n\
Qubits:143\nGate Count results on ../IntegralData/C20/c20_ring.yaml\nby \
Optimized Qubitization with 100 spin-orbitals. It took 233353 ms.\nGate count \
statistics:\n# T:18605634,\n# Rotations:18,\n# CNOT:97874098,\nNorm \
Multipler:962.389389663488,\nQubits:312\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.760032797063319*^9, 3.7600328093386197`*^9}, {
   3.7600332361845016`*^9, 3.7600332364852486`*^9}, 3.7600349991674027`*^9, {
   3.760035071288288*^9, 
   3.760035073829026*^9}},ExpressionUUID->"5620d9c6-e321-4789-bbbe-\
9f53d4a15e54"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"results", "[", "\"\<c20_fullerene_ccpvdz_17_7_7.yaml\>\"", "]"}], 
   "=", "\[IndentingNewLine]", 
   "\"\<Gate Count results on \
../IntegralData/C20/c20_fullerene_ccpvdz_17_7_7.yaml\nby Trotter with 34 \
spin-orbitals. It took 1825 ms.\nGate count statistics:\n# T:0,\n# \
Rotations:60611,\n# CNOT:1316674,\nNorm Multipler:0,\nQubits:34\nGate Count \
results on ../IntegralData/C20/c20_fullerene_ccpvdz_17_7_7.yaml\nby \
Qubitization with 34 spin-orbitals. It took 6006 ms.\nGate count statistics:\n\
# T:242664,\n# Rotations:292166,\n# CNOT:1728318,\nNorm \
Multipler:447.950757011995,\nQubits:65\nGate Count results on \
../IntegralData/C20/c20_fullerene_ccpvdz_17_7_7.yaml\nby Optimized \
Qubitization with 34 spin-orbitals. It took 5136 ms.\nGate count statistics:\n\
# T:495158,\n# Rotations:18,\n# CNOT:2208310,\nNorm \
Multipler:418.247475309005,\nQubits:214\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"results", "[", "\"\<c20_fullerene.yaml\>\"", "]"}], ":=", 
   "\"\<Gate Count results on ../IntegralData/C20/c20_fullerene.yaml\nby \
Trotter with 100 spin-orbitals. It took 301989 ms.\nGate count statistics:\n# \
T:0,\n# Rotations:4628534,\n# CNOT:277795116,\nNorm Multipler:0,\nQubits:100\n\
Gate Count results on ../IntegralData/C20/c20_fullerene.yaml\nby Qubitization \
with 100 spin-orbitals. It took 894911 ms.\nGate count statistics:\n# \
T:18514478,\n# Rotations:35864938,\n# CNOT:247663554,\nNorm \
Multipler:2004.33928901084,\nQubits:145\nGate Count results on \
../IntegralData/C20/c20_fullerene.yaml\nby Optimized Qubitization with 100 \
spin-orbitals. It took 455833 ms.\nGate count statistics:\n# T:37078492,\n# \
Rotations:18,\n# CNOT:196913986,\nNorm Multipler:1392.3520885083,\nQubits:316\
\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"results", "[", "\"\<c20_bowl_ccpvdz_17_7_7.yaml\>\"", "]"}], 
   ":=", "\"\<Gate Count results on \
../IntegralData/C20/c20_bowl_ccpvdz_17_7_7.yaml\nby Trotter with 34 \
spin-orbitals. It took 2571 ms.\nGate count statistics:\n# T:0,\n# \
Rotations:89307,\n# CNOT:1936626,\nNorm Multipler:0,\nQubits:34\nGate Count \
results on ../IntegralData/C20/c20_bowl_ccpvdz_17_7_7.yaml\nby Qubitization \
with 34 spin-orbitals. It took 10594 ms.\nGate count statistics:\n# T:357458,\
\n# Rotations:569110,\n# CNOT:2820850,\nNorm Multipler:410.860010779326,\n\
Qubits:67\nGate Count results on \
../IntegralData/C20/c20_bowl_ccpvdz_17_7_7.yaml\nby Optimized Qubitization \
with 34 spin-orbitals. It took 8534 ms.\nGate count statistics:\n# T:724880,\n\
# Rotations:18,\n# CNOT:3162010,\nNorm Multipler:384.224089898939,\n\
Qubits:218\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"results", "[", "\"\<c20_bowl.yaml\>\"", "]"}], ":=", 
  "\"\<Gate Count results on ../IntegralData/C20/c20_bowl.yaml\nby Trotter \
with 100 spin-orbitals. It took 441117 ms.\nGate count statistics:\n# T:0,\n# \
Rotations:6538354,\n# CNOT:384224068,\nNorm Multipler:0,\nQubits:100\nGate \
Count results on ../IntegralData/C20/c20_bowl.yaml\nby Qubitization with 100 \
spin-orbitals. It took 1958578 ms.\nGate count statistics:\n# T:26153750,\n# \
Rotations:36815676,\n# CNOT:318066394,\nNorm Multipler:2296.61960631995,\n\
Qubits:145\nGate Count results on ../IntegralData/C20/c20_bowl.yaml\nby \
Optimized Qubitization with 100 spin-orbitals. It took 652297 ms.\nGate count \
statistics:\n# T:52357100,\n# Rotations:18,\n# CNOT:275734814,\nNorm \
Multipler:1479.68766587755,\nQubits:316\>\""}], "\[IndentingNewLine]"}], \
"Input",
 CellChangeTimes->{
  3.7600328230771914`*^9, {3.760033224851075*^9, 3.760033225686164*^9}, 
   3.7600351835934343`*^9, {3.7600400280745673`*^9, 3.7600401237758713`*^9}, 
   3.760046406602882*^9},ExpressionUUID->"f18eba76-e24c-40e1-9231-\
c1f22ecedfb6"]
}, Open  ]]
},
WindowSize->{775, 872},
WindowMargins->{{533, Automatic}, {Automatic, 74}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 459, 10, 50, "Input"],
Cell[CellGroupData[{
Cell[1042, 34, 156, 3, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[1223, 41, 816, 18, 164, "Input"],
Cell[2042, 61, 403, 8, 50, "Output"]
}, Open  ]],
Cell[2460, 72, 1040, 17, 487, "Input"],
Cell[3503, 91, 1112, 18, 468, "Input"],
Cell[4618, 111, 3835, 63, 1910, "Input"]
}, Open  ]]
}
]
*)



==> anc/src/examples/plots/H10Plot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    719477,      13563]
NotebookOptionsPosition[    717512,      13524]
NotebookOutlinePosition[    717885,      13540]
CellTagsIndexPosition[    717842,      13537]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"//", 
    RowBox[{"Copyright", " ", 
     RowBox[{"(", "c", ")"}], " ", "Microsoft", " ", 
     RowBox[{"Corporation", ".", "All"}], " ", "rights", " ", 
     RowBox[{"reserved", "."}]}]}], "\[IndentingNewLine]", "//", 
   RowBox[{"Licensed", " ", "under", " ", "the", " ", "MIT", " ", 
    RowBox[{"License", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7602862670125227`*^9, 
  3.760286271699057*^9}},ExpressionUUID->"1e697c99-e9fb-4318-88d6-\
11e93357a2da"],

Cell[CellGroupData[{

Cell["H10 Error scaling", "Title",
 CellChangeTimes->{{3.7537144862306376`*^9, 3.753714489460128*^9}, 
   3.760198938718608*^9},
 ExpressionUUID -> "3ef2350f-de68-4e0f-9484-b56b23631c13"],

Cell["Usage: Evaluate all cells.", "Text",
 CellChangeTimes->{{3.7601991285587816`*^9, 
  3.760199133740781*^9}},ExpressionUUID->"13d526b5-8110-4532-ba05-\
1971c87700d9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DecimalRound", "[", 
   RowBox[{"number_", ",", "decimalPlace_"}], "]"}], ":=", 
  RowBox[{"1.0", 
   RowBox[{
    RowBox[{"Round", "[", 
     RowBox[{
      SuperscriptBox["10", "decimalPlace"], "number"}], "]"}], "/", 
    SuperscriptBox["10", "decimalPlace"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RPENumericStandardDeviation", "[", 
   RowBox[{"bits_", ",", 
    RowBox[{"alpha_:", "2.5"}], ",", 
    RowBox[{"beta_:", "0.5"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"m", ",", "c"}], "}"}], ",", "\n", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"alpha", "\[Equal]", "2.5"}], "&&", 
       RowBox[{"beta", "\[Equal]", "0.5"}]}], ",", "\n", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"<|", 
         RowBox[{
          RowBox[{"1", "->", "1.272686217736853`"}], ",", 
          RowBox[{"2", "->", "0.5396880550864557`"}], ",", 
          RowBox[{"3", "->", "0.2655625572115173`"}], ",", 
          RowBox[{"4", "->", "0.13435711417730897`"}], ",", 
          RowBox[{"5", "\[Rule]", "0.06895993257367161`"}], ",", 
          RowBox[{"6", "->", "0.0347059847270355`"}], ",", 
          RowBox[{"8", "->", "0.008721947426372648`"}], ",", 
          RowBox[{"10", "->", "0.00225542594340138`"}]}], "|>"}], "[", "bits",
         "]"}], "*)"}], "\n", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"m", " ", "bits"}], "+", "c"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"m", "\[Rule]", 
            RowBox[{"-", "0.2962787491990237`"}]}], ",", 
           RowBox[{"c", "\[Rule]", "0.31521761933941594`"}]}], "}"}]}], 
        ")"}]}], ",", "0"}], "]"}]}], "\n", "]"}]}]}], "Code",
 CellChangeTimes->{{3.760198838394234*^9, 3.760198838897241*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"0f7d6bf1-c1cd-4bcf-9b38-f571432bc453"],

Cell[CellGroupData[{

Cell["H10 Error scaling", "Section",
 CellChangeTimes->{{3.7537158439743867`*^9, 3.753715844278385*^9}, {
  3.753727224346661*^9, 3.7537272247426357`*^9}, {3.7537478429240894`*^9, 
  3.753747843292108*^9}, {3.7543112524228487`*^9, 3.754311258178371*^9}},
 ExpressionUUID -> "86a57677-e8c7-4b58-b681-6c7fea87776f"],

Cell[CellGroupData[{

Cell["IO", "Subsubsection",
 CellChangeTimes->{{3.753727229702093*^9, 3.7537272299602175`*^9}},
 ExpressionUUID -> "c11e338e-37fb-48f0-ac84-317798e744e8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"prefixString", "=", "\"\<h10_\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ParseRPEFile", "[", "name_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"bitMax", "=", "0"}], ",", 
      RowBox[{"rescale", "=", "0"}], ",", 
      RowBox[{"data", "=", "0"}], ",", "bindingDistance", ",", "matches", ",",
       "state"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"matches", "=", 
      RowBox[{
       RowBox[{"StringCases", "[", 
        RowBox[{"name", ",", 
         RowBox[{
          RowBox[{"RegularExpression", "[", 
           RowBox[{
           "prefixString", "~", "StringJoin", "~", 
            "\"\<(?<binding>\\\\d.\\\\d+)_Task_\\\\d+_(?<state>[^_]*)_(?<bits>\
\\\\d+)\>\""}], "]"}], "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<$1\>\"", ",", "\"\<$2\>\"", ",", "\"\<$3\>\""}], 
           "}"}]}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"bindingDistance", " ", "=", " ", 
      RowBox[{"ToExpression", "@", 
       RowBox[{"matches", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"bitMax", " ", "=", " ", 
      RowBox[{"ToExpression", "@", 
       RowBox[{"matches", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"state", "=", 
      RowBox[{"matches", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Append", "[", 
      RowBox[{
       RowBox[{"ParseRPEFileBody", "[", "name", "]"}], ",", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<yaml\>\"", "\[Rule]", 
          RowBox[{"StringJoin", "[", 
           RowBox[{"prefixString", ",", 
            RowBox[{"matches", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "\"\<.yaml\>\""}], "]"}]}], 
         ",", 
         RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "bindingDistance"}], 
         ",", 
         RowBox[{"\"\<state\>\"", "\[Rule]", "state"}]}], "|>"}]}], "]"}]}]}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{"<|", "|>"}], ",", 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"\"\<bitMax\>\"", "\[Rule]", "bitMax"}], ",", 
        RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "bindingDistance"}], 
        ",", 
        RowBox[{"\"\<state\>\"", "\[Rule]", "state"}]}], "|>"}]}], "]"}], 
    "*)"}], "\n", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ParseRPEFileBody", "[", "name_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rescale", "=", "0"}], ",", 
      RowBox[{"offset", "=", "0"}], ",", 
      RowBox[{"counter", "=", "0"}], ",", "rpeData", ",", "rpePhase", ",", 
      RowBox[{"data", "=", 
       RowBox[{"Import", "[", "name", "]"}]}], ",", "bitMax"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"data", "=", 
      RowBox[{"StringSplit", "[", 
       RowBox[{"data", ",", "\"\<\\n\>\""}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"StringContainsQ", "[", 
        RowBox[{
         RowBox[{"data", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "\"\<Time Elapsed\>\""}], 
        "]"}], ",", 
       RowBox[{"counter", "=", 
        RowBox[{"counter", "+", "1"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"rescale", "=", 
      RowBox[{"ToExpression", "@", 
       RowBox[{
        RowBox[{"StringCases", "[", 
         RowBox[{
          RowBox[{"data", "[", 
           RowBox[{"[", 
            RowBox[{"1", "+", "counter"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{
           "RegularExpression", "[", "\"\<Trotter number = (.*)\>\"", "]"}], 
           "\[Rule]", "\"\<$1\>\""}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"offset", "=", 
      RowBox[{"ToExpression", "@", 
       RowBox[{
        RowBox[{"StringCases", "[", 
         RowBox[{
          RowBox[{"data", "[", 
           RowBox[{"[", 
            RowBox[{"2", "+", "counter"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{
           "RegularExpression", "[", "\"\<Energy offset = (.*)\>\"", "]"}], 
           "\[Rule]", "\"\<$1\>\""}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"rpePhase", "=", 
      RowBox[{"ToExpression", "@", 
       RowBox[{
        RowBox[{"StringCases", "[", 
         RowBox[{
          RowBox[{"data", "[", 
           RowBox[{"[", 
            RowBox[{"3", "+", "counter"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{
           "RegularExpression", "[", "\"\<RPE phase = (.*)\>\"", "]"}], 
           "\[Rule]", "\"\<$1\>\""}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"rpeData", "=", 
      RowBox[{
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ToExpression", "@", 
           RowBox[{"StringSplit", "[", 
            RowBox[{"#", ",", "\"\<,\>\""}], "]"}]}], "&"}], ",", 
         RowBox[{"data", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"4", "+", "counter"}], ";;", 
            RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Zero", "\[Rule]", "0"}], ",", 
         RowBox[{"One", "\[Rule]", "1"}]}], "}"}]}]}], ";", "\n", 
     RowBox[{"bitMax", "=", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"2", ",", 
         RowBox[{"Max", "[", 
          RowBox[{"rpeData", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}]}], "]"}], "+", 
       "1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "rescale"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "offset"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "rpePhase"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "bitMax"}]}], "|>"}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"ParseYAML", "[", "name_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"matches", ",", 
      RowBox[{"data", "=", 
       RowBox[{"Import", "[", "name", "]"}]}], ",", "bindingDistance"}], 
     "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"bindingDistance", "=", 
      RowBox[{
       RowBox[{"StringCases", "[", 
        RowBox[{"name", ",", 
         RowBox[{
          RowBox[{"RegularExpression", "[", 
           RowBox[{
           "prefixString", "~", "StringJoin", "~", 
            "\"\<(?<binding>\\\\d.\\\\d+)\>\""}], "]"}], "\[Rule]", 
          "\"\<$1\>\""}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", 
     RowBox[{"matches", "=", 
      RowBox[{"StringCases", "[", 
       RowBox[{"data", ",", 
        RowBox[{
         RowBox[{
         "RegularExpression", "[", 
          "\"\<\\\\s*energy:\\\\s*units:.*\\\\s*value:(?<energy>.*)\\\\s*\
label:.*\\\\'\\\\|(?<state>.+)\\\\>\>\"", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"\"\<$1\>\"", ",", "\"\<$2\>\""}], "}"}]}]}], "]"}]}], ";", 
     "\n", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"bindingDistance", ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}], "&"}], "/@", 
      "matches"}]}]}], "\n", "]"}]}]}], "Code",
 CellChangeTimes->{{3.753727239827195*^9, 3.7537273448640156`*^9}, {
   3.7537273928489695`*^9, 3.7537274110495663`*^9}, {3.753727535487381*^9, 
   3.7537275576471815`*^9}, {3.753727618262333*^9, 3.753727689758195*^9}, {
   3.753727730561443*^9, 3.7537277497595863`*^9}, {3.753727789997773*^9, 
   3.7537278308688717`*^9}, {3.753727892659935*^9, 3.753727895939025*^9}, 
   3.75372873323265*^9, {3.7537288944545317`*^9, 3.7537289051575985`*^9}, {
   3.75372908835191*^9, 3.7537290919519196`*^9}, {3.7537361128719997`*^9, 
   3.753736113392008*^9}, {3.7537363586843185`*^9, 3.7537364047568893`*^9}, {
   3.753736489327676*^9, 3.7537365259797935`*^9}, {3.7537365681173673`*^9, 
   3.7537365707613773`*^9}, {3.7537366350730953`*^9, 
   3.7537366823997865`*^9}, {3.75373677651943*^9, 3.7537368208817596`*^9}, {
   3.753736943170563*^9, 3.7537369735819182`*^9}, {3.753747904120322*^9, 
   3.7537479161543674`*^9}, {3.7537479831236205`*^9, 3.753747984354597*^9}, {
   3.7537481980888505`*^9, 3.7537482290749617`*^9}, {3.753748527496778*^9, 
   3.7537485794559493`*^9}, {3.7537905946109476`*^9, 
   3.7537905957499027`*^9}, {3.755988711832965*^9, 3.755988779257492*^9}, 
   3.756144381082008*^9, {3.7561446394615226`*^9, 3.7561446797508802`*^9}, 
   3.7631258417025776`*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"42c4d665-35c0-4f36-86b7-94b04ef178ac"],

Cell[BoxData["allData"], "Input",
 CellChangeTimes->{{3.7631255594657555`*^9, 3.7631255612117596`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"29d1a92d-20b1-436e-bfd1-765c37f71b59"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7631259027225556`*^9, 3.76312590390559*^9}},
 CellLabel->"Out[15]=",ExpressionUUID->"43d99665-cd11-49ac-bec7-f9651db380c9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", 
     "\"\<h10_trotter_error\>\""}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"filenames", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"FileNames", "[", "]"}], ",", 
     RowBox[{"_", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"StringContainsQ", "[", 
         RowBox[{"#", ",", "\"\<.txt\>\""}], "]"}], "&"}], ")"}]}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allData", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.511483310853454`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.75487402134117`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.75238619765002`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.19205854588858`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.25277613696851`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.279184503395187`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.69726134704073`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.14863413847767`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.6449577919623`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.93588375431168`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.675616446795881`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.55254403104171`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.59293529669062`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.06092009088341`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.593859492955817`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.8580761441783`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.20625131424469`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.84400038073998`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.710861863667498`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.09250526837745`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.07056046824161`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.855961279640188`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.83752798656449`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.06918460915629`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.5120917763235`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.27381230851469`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.72112552428672`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.57441857374022`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.76505765547023`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.17624579265961`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.48834572289749`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.62798623233288`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.28908699283333`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.83172853443689`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.583330935351987`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.93266031903447`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.11057070316462`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.720970970306251`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.19763184068414`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.75809745661838`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.800706774728`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.92235506990548`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.46348181894267`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.29023331631326`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.584905306565603`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.827241054719151`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.26896337987271`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.233165079758617`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.55473062488757`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.25801971976766`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.19536325089678`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.0245436926061703`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.43503387617921`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.208621387152447`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.32177159534403`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.0859029241215959`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.22505207012768`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.69658275140152`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.81798088837524`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.84077694546277`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.07963048397404`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.65378676304216`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.647877569729848`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.91440802328128`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.97530377355751`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.30911403111801`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.66061582927963`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.22319094251446`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.30085423876035`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.25605312259357`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.61842912302153`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.6358317744557`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.89500125424184`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.4789129532232`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.53256284275692`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.444854428486836`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.87397697336421`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.46357314534434`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.53152285348455`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.96611058920123`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.71126743318571`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.90575842392351`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.9090604036333`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.0167117907195`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.552680644811235`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.88986433067511`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.30874367628283`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.25967536953889`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.51939494217171`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.85934018861884`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.702492299063515`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.02485464000905`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.11438426876442`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.711767085578938`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.522395913549962`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.38073818279852`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.27432716418155`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.76561188685637`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.1273808839139`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.41678673131383`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.704685957521212`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.20295188510522`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.675945536019037`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.58935956995096`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.611385172110947`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.30081570812702`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.750381682017426`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.337475773334841`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.22384449532952`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.39536823160639`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.97808528053831`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.19036909139926`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.39248662572025`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.93100466926325`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.702101860702434`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.20279641140378`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.818133181088527`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.15355355249`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.53212196854651`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.908116626428299`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.59139939171884`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.2931796089057`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.97671423821411`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.56021393498114`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.91616972529548`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.87068957082654`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.688676876048578`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.82252464970958`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.75256715070192`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.14324830336101`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.14918331126066`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.21475731030399`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.734549394058105`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.09219432097458`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.586962137646606`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.94619620977809`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.549752721970642`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.04939833261522`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.84208407723993`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.73953421346232`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.776379946822656`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.536338990390427`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.523900460071621`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.79798095710341`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.593954717027099`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.736310778185108`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.70798630608721`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.358005613665`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.155252235011`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.59380603861318`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.58661959696097`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.24773463512063`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.783564266259908`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.00613592315154256`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.41862207791301`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.17392791911873`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.821464083876317`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.07630022772617`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.02255296500648`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.88986433067511`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.665071081056324`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.60525366319937`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.579914365953251`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.0418428913217029`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.9369484870867`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.34557829366048`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.753004418361905`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.617214562099575`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.5747150167251`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.20908780825676`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.93647802195596`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.35297105491514`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.708876159873061`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.15355355249`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.1472046322176`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.71514599455759`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.39159819654752`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.93714059241479`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.531654219908064`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.98803910109979`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.968472562715133`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.66912657092102`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.8779028277289`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.05900102901064`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.109321830964`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.687223392972767`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.04188891299478`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.524067144087342`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.41945736527987`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.14576197956724`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.80072745107387`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.91747598485705`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.970481944760345`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.41755372170777`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.718737327112659`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.76100994449272`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.03573781028414`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.54625263418873`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.20336429983183`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.38687410595006`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.735746156710723`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.576776776245001`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.48598789767228`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.331339850183299`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.05992150583994`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.33149532388474`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.42600483353056`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.21939305738575`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.69200566896968`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.43902945273817`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.735082983705126`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.26400016921777`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.36412833073817`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.81442212938394`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.790988204649838`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.433136867553298`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.76401362514392`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.08802499499713`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.1081244899169`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.727661178827341`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.814003476902873`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.95720401164064`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.772242094672937`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.00613592315154256`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.54840388074095`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.11382552570641`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.5809460367292`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.65270556312244`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.23343995161127`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.654030101008831`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.42373755806828`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.18871344162804`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.24903848729577`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.797670009700533`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.27904947853322`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.926524395882927`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.8225971093092`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.969475857943725`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.736483552150101`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.14741762933846`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.64570928732367`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.6893454638483`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.19580147539267`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.236787326703936`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.56413645352434`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.164561354352554`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.0551941520864`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.39536823160639`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.510618969406223`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.85431283620639`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.25182619146528`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.80195448041551`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.15901038261472`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.196349540849362`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.924620488117106`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.89001980437655`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.891719267607645`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.03114603686203`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.844970272641835`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.24307872355692`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.50131150874589`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.73662172558798`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.49664888580592`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.7673013413457`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.904809913142277`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.60525366319937`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.65450484664319`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.8261468966549`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.32432153330973`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.46034971006713`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.12672690979973`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.490873852123405`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.774595610150289`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.727661178827341`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.26141007827015`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.74657569835019`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.45044690335505`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.71591298495153`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.4085203195331`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "10.9819182431575`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.08007794837293`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.59998844082438`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.423378697456437`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.45783568018168`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.07378655151995`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.14692098932674`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.17840819249905`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.805713581938179`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.533825314184203`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.9896455391399`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.88176181034947`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.970994481805175`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.39536823160639`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.695535733838092`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.75754317124884`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.975085798117588`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.62350595895256`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.46630344812783`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.03390305103492`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.54901743940007`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.736310778185108`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.35906105354349`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.60454390412838`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.967265534734938`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.4689993094249`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.25380242498702`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.26164196671298`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.995796108427251`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.81009732970506`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.851301581681638`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.0122718463030851`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.5143629374303`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.801994809379417`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.533616528549524`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.969475857943725`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.753120573925534`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.42967009430942`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.26618828856359`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.17211679564607`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.59351714916297`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.508173050838938`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.59600344900967`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.435650543759522`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.83943768611955`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.447922390062607`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.703790272371238`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.79798095710341`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.560088070508426`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.630891513869789`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.594313448381321`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.773126317094363`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.843819528154581`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.0527096321576593`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.563509191501198`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.434541973020427`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.982305189515836`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.69965071297729`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.75382039416475`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.71805848243192`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.604264589259069`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.974503210356173`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.66600654779633`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.862651488161278`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.96697971847297`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.820402578834044`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.525437703387534`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.04437098020277`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.754904488852607`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.45421378691559`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.77968480489111`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.44807786376405`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.71355181420736`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.0184077694546277`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.557601391218782`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.147262155637022`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.510477375428131`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.98079460720915`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.740316340435666`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.21129053706011`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.847434933030788`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.0368155389092554`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.859626196913004`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.261331019310107`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.1571011589204`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.95137903589197`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.43925754717915`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.16889336036886`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.86011930682637`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.507470498105373`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.36067542470787`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.346679658062155`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.84379415080061`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.458383112893033`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.34785235026258`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.66897109721958`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.753824751894765`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.98441685415447`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.879035654350304`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.460194236365692`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.19497102151435`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.66912657092102`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.613272651450908`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.368155389092554`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.87922278261958`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.334962097128617`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.77971462850589`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.249761725740586`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.652546949353268`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.48253520016852`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.640955144765923`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.65669925091649`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.73964951669517`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.108635493255107`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.03570320407376`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.27894116542851`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.02387557396608`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.10713531718532`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.67785238928433`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.82252464970958`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.17895205832177`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.79435871015809`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.861560464717911`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.249059173007021`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.41612961279562`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.2903549852966`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.646762680915529`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.241814679116384`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.21329585929052`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.10115486773522`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.64868481013183`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.227029156607075`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.38187602117075`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.47262155637022`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.920437883024859`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.990397303604577`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.83043778617126`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.462707912571916`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.11907019230653`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.37444678594553`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.993610551631222`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.77076811458958`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.35792607522039`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.61374778885569`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.522664229831915`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.66897109721958`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.508647812286794`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.7243498792849`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.747071096087084`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.01620504065128`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.38087264277041`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.48056860299442`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.689655972040846`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.89001980437655`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.639023116371604`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.30710710498`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.756715195405408`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.5007874959217`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.823250071748263`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.447922390062607`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.644663557613804`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.69965071297729`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.25209490192333`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.27029156607075`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.49506683107658`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.892776818549443`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.558740242591104`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.711767085578937`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.26165468549933`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.20279641140378`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.97062297765757`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.830160748930906`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.51498928590547`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.795858886227874`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.55261098801112`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.539961237335746`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.61042114719344`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.382238358868298`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.58889026402019`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.743555272075745`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.511506710924164`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.95122356219054`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.827240761381932`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.266358371722554`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.08919756540115`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.75502949504261`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.50616087955989`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.840621471761331`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.25588879583365`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.990397303604577`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.96720942460667`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.820402578834044`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.21405016764813`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.52437809149022`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.894533028159917`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.490873852123405`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.593118956171484`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.269980618667873`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.564122170409768`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.466330159517235`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.9693162105166`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.828349625458246`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.04261295506408`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.65901712445737`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.91922761132412`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.59946901641461`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.44972958622001`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.97423327400882`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.50747702690041`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.38596854421373`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.43531695229989`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.87145656122048`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.68484420330901`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.27858988906173`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.62911327297959`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.28655710016789`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.72376898807204`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.33625273994983`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.49474930698464`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.877889791538751`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.88095808395042`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.55163846930538`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.38938395003404`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.68385812423027`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.00814905867873`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.1475731030399`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.6320222849012`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.90935330004946`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.22877329682526`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.46467450974601`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.57271734637599`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.10371607924277`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.47918429945298`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.96349540849362`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.9209172408993`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.7418520870032`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.26450016751554`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.71729149203798`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.30538559428913`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.49732072267782`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.17036464104937`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.33149532388474`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.93380022369136`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.6169712241329`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.68312261304128`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.6095986273602`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.84490548633639`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.21967020007052`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.38188645155073`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.77021382922003`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.49797669684777`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.39210446736527`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.31533291509829`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.64135944303764`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.27070162836021`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.04096143828185`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.36972384857436`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.74567013661386`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.09744759266289`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.62617510886022`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.19379110704631`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.38671863224862`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.5884060607749`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.34238866310137`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.47929755437379`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.19221401959002`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.64814268237392`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.9047513576858`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.44102036880637`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.12471886492305`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.76306952800183`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.86608762846288`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.81071510681176`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.82252464970958`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.91620770478249`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.5546895285221`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.71740430645043`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.39009754122727`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.26248812673639`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.04434360938339`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.50799694484806`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.43273805588519`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.4647808740748`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.92235506990548`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.02837646326989`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.73355376401221`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.61025090618166`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.62755361594667`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.33812725473283`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.48044693401108`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.51461213853069`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.00951483213019`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.6072264557535`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.91824297525099`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.28366615581162`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "5.99260508938545`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.57512112647378`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.0015853241184`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.94257396283277`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.811531202401603`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.48504887637474`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.34723408250387`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.162601963515878`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.76937664944716`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.61681575043147`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.75999421959756`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.59352889592841`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.586679378889319`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.76714586764426`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.864274613378114`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.75487402134117`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.19112801835559`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.634513760815108`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.945122568355146`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.39914595225314`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.85876776465574`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.837708983887`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.36117886202064`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.222704356928192`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.684341486970462`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.843135147967555`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.621849671869308`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.47860200582032`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.525741203515037`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.03617338927448`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.88316725275503`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.89781137729931`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.15253772849406`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.865165164367502`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.26725220849358`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.217270986510214`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.02526101372906`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.73646625188655`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.23138304287178`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.413620527359576`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.544124247435339`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.91345492624362`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.25031536754653`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.306796157577128`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.14310208187336`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.20264093770234`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.705087039902895`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.07127287531372`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.09389590440041`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.23583422966628`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.600557055464344`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.20988543159298`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.62336077418621`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.343611696486384`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.694035062157027`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.582912699396544`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.810020463554109`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.32898164767851`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.759523705755378`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.95735948534208`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.568704934757949`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.39174598466107`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.54193517808837`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.929592357458699`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.538697262768691`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.871301087519044`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.670701520962863`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.54389443168394`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.836077078279167`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.75251581883639`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.28728634913104`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.120907339558192`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.77143977842007`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.87759248437202`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.554865279349953`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.76714586764426`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.631567329393299`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.06796157577128`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.43370321498876`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.52950051450532`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.6794718278562`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.36398606311511`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.876451339918434`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.2152237314083`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.927878413563011`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.00266914990766`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.851964179628124`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.37460225964697`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.633635115927737`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.589048622548086`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.751564287686399`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.65056332776495`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.604406409031311`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.85934018861884`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.875772405030769`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.2152237314083`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.43241662389204`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.523364591353777`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.33380483756428`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.104310693576224`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.853425174712972`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.00660234425586`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.91603559182795`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.97269929322093`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.74498594247009`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.55057743386761`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.963337865670521`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.22985378021617`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.518376246848663`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.62712820589788`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.78752779563965`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.21255458150064`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.75239874023667`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.57386428837067`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.575482994633804`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.53398078788564`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.615796291532114`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.748582624488193`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.47311286525399`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.681087469821225`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.41169792235902`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.439975343438405`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.69063325724769`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.26848044259809`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.533489369877121`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.55852448049181`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.784128269683807`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.39285455540016`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.830942823414584`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.74527132494575`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.602738620620929`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.925415825143832`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.26339871769974`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.23930100291016`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.510168432291624`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.23252293012384`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.48754149114866`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.738121901657767`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.816820909924085`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.57708772364788`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.22055363583391`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.466330159517235`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.03857438137444`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.63215555831032`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.00325978681555`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.90827210012974`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.43022768312212`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.513606421256916`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.46639321058884`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.656543777215054`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.24165306766711`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.359505789734788`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.673749571749048`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.285874711916277`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.670862759965045`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.364533142147235`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.556382547446521`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.25897281680532`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.727746063991307`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.29216610876926`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.98726236681329`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.12484053390639`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.42356797406584`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.486549052444522`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.969040781265521`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.18801088889447`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.21460117813536`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.497009775274948`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.77994211621616`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.00967030583163`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.593626691678921`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.20988543159298`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.7672751860748`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.61067982727992`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.1183973597752`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.07992247467149`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.646925399302359`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.349747619637926`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.530823853398144`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.08023342207437`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.46917059408202`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.82850509915968`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.670254191360563`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.282252464970958`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.80210659589858`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.69658275140152`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.857459525729424`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.02501011371048`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.507793909830572`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.09250526837745`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.98679615541261`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.1260973720095`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.82143280579359`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.57346547670256`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.591662390859325`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.441786466911065`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.512649099084317`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.71710538539426`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.525630094247967`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.03114603686203`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.18974996120744`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.641758254705746`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.27465276491501`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.93434977352379`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.47508215097905`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.79491299552764`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.6387457400077`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.15170210005344`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.08805688094797`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.16627817966125`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.71474948245423`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.75396845960484`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.61221768842148`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.11921136082307`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.2034204215642`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.58920409624952`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.38148518341506`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.44607093762604`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.69003330404909`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.1040133864095`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.08467345421665`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.66374073580436`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.36234452708991`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.89600025382665`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.20428637304495`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.61591018869514`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.05303968792601`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.36681068672421`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.36690857752418`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.54165069182507`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.0651807121524`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.28075228890118`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.10348918218598`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.0147451935454`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.13229019419198`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.40834983698046`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.55315384126026`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.81469927206871`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.95261185219347`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.66987665895591`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.13109493397351`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.61221380806781`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.40738255265987`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.85013630389152`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.8178830859899`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.42200019036999`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.3947773049422`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.83047169633378`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.22725336305013`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.95735948534208`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.76305874438148`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.99216809811333`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.10601457934976`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.35405225483486`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.52403000464506`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.26814933071326`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.30385191405799`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.69673822510296`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.21925837855179`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.56878940065689`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.60149836867424`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.08835936900486`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.15809185230249`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.98894466283612`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.42706703138582`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.86748303790838`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.87759294054326`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.87161203492192`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.09789963118207`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.66822100918469`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.93120945706342`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.19343705297503`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.91989137298881`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.10985200239431`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.74790156069269`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.43887397903673`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.97446532705882`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.38978659382439`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.05512036994871`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.26415564291921`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.94016331798322`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.81241520324594`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.39088974123311`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "3.06733790887681`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.53474777827958`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.53075086205839`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.46034971006713`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.592359670625229`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.76714586764426`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.17747627241578`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.687223392972767`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.876824164568193`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.20626318464766`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.546393373632039`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.552233083638831`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.64345508616062`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.25801971976766`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.95490500915503`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.607456392002714`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.610037815329119`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.91440802328128`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.3138875149097`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.260932207642`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.834977596153516`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.58306817309798`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.584436583458772`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.50943709527947`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.30607841485192`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.22899575378117`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.517164851121717`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.12900985988383`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.69233836361764`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.37641338311963`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.48255498604971`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.82543713758391`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.98332351960276`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.94705423621309`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.872323069334507`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.25535056986`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.878460155449747`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.1965050145508`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.881071651195852`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.16944764573841`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.699886675466421`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.23614517706916`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.68211065867975`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.94162086579511`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.564825509760542`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.834485548609789`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.57720946755773`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.09541775625179`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.40116300504014`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.57260745026756`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.11194835128654`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.35226129584415`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.910515481713197`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.926524395882927`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.152622584855`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.560882682996597`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.585018742407754`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.30081570812702`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.40827573493282`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.59534001940107`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.47613856267435`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.81009732970506`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.755784927817405`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.3771159358532`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.569369949956177`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.287279817383406`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.654309898489365`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.64709655452107`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.529252941883544`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.2753189184832`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.22335967677232`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.889708856973672`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.67741193852357`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.34392264388926`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.604499643608598`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.80522545099405`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.55258558125091`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.748582624488193`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.11147136545741`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.35226129584415`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.541524417431573`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.368155389092554`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.24332092928114`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.978125457301492`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.44849642240731`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.72419440558346`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.70242482264863`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.39914595225314`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.54956349076321`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.02178667843328`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.81653191611196`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.6463940017875`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.562435829799923`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.04813428817468`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.648008260718798`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.60525366319937`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.532430935397073`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.434541973020427`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.15673217357575`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.65669925091649`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.512063619285148`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.17085275120553`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.13879606378422`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.487251605178086`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.87016519917864`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.75070469536373`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.34305170313057`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.36831086279399`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.46494887545238`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.77634975237157`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.54118715947159`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.99724298582711`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.05320133443675`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.0245436926061703`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.75114901705793`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.43344781495617`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.68071276244129`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.48921820235218`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.5770951295601`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.09416091814867`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.20018469670381`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.785398163397448`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.712919869762643`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.85934018861884`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.816131979998575`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.74873809818963`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.866361324273217`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.30081570812702`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.78016826893176`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.56914067702368`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.552391007958316`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.724038931882023`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.513230970043075`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.589048622548086`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.998057967537503`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.312932080728671`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.95432017545786`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.90048052720697`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.691676534607821`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.12318488413517`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.76766952947124`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.54208330821128`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.64046707105003`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.25188379661612`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.789310379181264`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.0039331943482`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.58071576605707`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.10768960255487`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.813510548032848`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.77941771394734`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.12583430228441`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.425892373662661`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.941818907009962`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.703117486221171`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.663554128495126`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.74889357189107`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.508920569231051`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.24072052105213`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.5426792038305`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.00212207087554`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.988511304198125`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.37680498845032`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.702549285948313`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.24338967095979`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.08241511548855`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.196349540849362`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.01150249949271`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.227029156607075`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.37509840759514`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.47875747952176`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.648113656877749`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.53413626158708`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.808254723325337`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.82850509915968`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.847874953181637`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.45421378691559`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.893287007421761`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.07378655151995`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.686812031401821`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.098641191529`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.580781488197869`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.38671863224862`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.11656402420227`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.380427235395639`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.719337244432585`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.82252464970958`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.700763791471532`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.26068886967533`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.85216720144817`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.71514599455758`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.51917330516223`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.93588375431168`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.761715604676658`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.30710710498`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.835965538756267`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.71805848243192`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.91265607005816`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.82684944938846`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.40259659230382`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.57512112647378`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.76970216349132`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.54947606946594`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.12706044757624`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.435650543759522`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.11293713753848`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.930359347852641`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.28840782711027`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.89183092784921`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.71703085693309`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.40359242091536`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.94396727867719`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.24881583504035`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.79921754644464`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.84829137570076`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.35586851926182`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.51864098000678`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.03320209712837`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.7752483879699`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.28795762721743`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.01258279370596`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.46272148901205`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.887407885791843`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.30752754404155`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.53614318772508`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.85583185806707`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.71805848243192`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.59548893204476`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.814091017499111`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.15615011937036`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.5922720578253`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.72897845327974`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.39989604028803`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.35134561720105`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.81332076498227`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.01320057479209`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.943850965417834`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.20095239020217`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.99598614772399`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.18358141921018`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.03114603686203`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.24892060739716`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.55699049970393`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.32947701981624`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.52875042647043`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.04329867715432`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.17365077643395`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.55205623103461`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.00981213929692`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.13463988025644`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.07915548427755`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.5122884365647`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.63412215548442`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.35738279624786`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.97116531243305`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.89554436620574`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.838634710105281`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.85800634147028`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.31631098970732`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.35838952920897`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.04112017410619`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.22189382040324`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.916867730287449`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.30670995282369`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.77021382922003`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.38453861789068`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.50943709527947`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.17168650065069`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.2366994624387`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.63037429624941`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.43057565604575`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.01125624497909`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.19819446904012`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.6186452158138`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.00092246409538`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.15388215547459`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.924537634226877`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.33961210314664`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.82684944938846`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.90573787148677`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.27796147001018`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.76659496094071`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.852440537196252`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.45325206042872`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.21337880321754`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.20027087598038`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "1.23687063220159`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.00841346772852`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.72025940393676`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.0344439357957`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.268733405712197`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.196349540849362`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.454845238907462`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.09441146245277`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.72025940393676`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.00337890897865`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "9.01193179770016`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.605922411214828`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "9.01193179770016`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.785398163397448`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.281679032376188`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.490873852123405`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.569745380789325`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.19068003880213`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.45829298658182`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.0344439357957`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.176674387337393`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.01072567980936`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.468129728110254`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.220893233455532`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.45829298658182`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.57512112647378`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.01158269314714`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.14159265358979`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.189325810787785`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.834485548609789`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.911701691206637`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.54625263418873`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.01158269314714`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.57110727419777`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.08999104161577`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.5707963267949`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.166969716702482`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.560070646985536`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.505361889649178`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.03712648631213`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.08999104161577`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.07071858994418`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.25491770877125`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.35619449019234`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.171037823304245`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.560070646985536`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.598028896756291`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.69980618667873`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.25491770877125`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.95122356219054`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.00800151603428`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.785398163397448`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.161277316345456`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.04341788316511`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.357408360496369`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.81246994488468`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.00800151603428`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.66299064776947`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.9578423078298`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.916414949419284`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.9578423078298`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.785398163397448`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.125143758893028`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.45436926061703`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "4"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.656646244968448`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.89710882456575`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.34688116198132`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.5707963267949`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.138009652395089`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.61049998216681`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "4"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.712108696271399`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.30806020201766`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.34688116198132`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.80160320404873`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.73183737918449`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.10714871779409`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.186599540591931`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.10890045023404`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.978081200301249`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.724038931882023`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.73183737918449`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.99598614772399`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.11037693442426`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.35619449019234`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.198179522902617`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.09064815448085`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.825763831544178`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.282252464970958`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.11037693442426`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.58935956995096`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.61633629086612`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.785398163397448`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.233717486976093`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.01258279370596`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.567424177944222`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.02892889538384`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.61633629086612`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.18242204477506`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.28485985391143`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.35619449019234`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.144505120538946`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.450655032823825`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "4"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.940194244130838`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.515417544729575`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.28485985391143`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.62979735580554`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.05877746782166`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.0344439357957`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.30468390568205`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.99247338405617`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.322478700281846`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.81246994488468`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.05877746782166`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.78987843677777`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.91392496223062`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.0344439357957`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.190442454955598`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.343611696486384`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.403100650201349`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.358100684267659`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.91392496223062`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.39285455540016`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.05451861225351`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.10714871779409`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.106586740822615`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.86532063806894`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "4"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.873263297616864`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.0613592315154257`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.84409980268132`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.67794504458899`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.180534743911466`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.421677057261274`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.444826006307633`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.589048622548086`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.84409980268132`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.96365088219506`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.93266751810631`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.688128954709097`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.93266751810631`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.10714871779409`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.37425819570248`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.857495260428073`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.37425819570248`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.785398163397448`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.40539841639706`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.14159265358979`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.40539841639706`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.51572849213245`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.59537897143378`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.719436989518366`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.59537897143378`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.785398163397448`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.11941593354251`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.10714871779409`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.161443433449788`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.5707963267949`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.323963236651905`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.52800033843554`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.11941593354251`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.42353417115788`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.15788870914635`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.76301687063072`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.15788870914635`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.10714871779409`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.0498687664042`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.5707963267949`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.0498687664042`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.09722167338702`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.01766164057195`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.5707963267949`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.01766164057195`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.35785013996357`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.57022381159275`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.790628524812661`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.57022381159275`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.5707963267949`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "8.97722478073128`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.608361953739044`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "8.97722478073128`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.785398163397448`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.91327506772994`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.35619449019234`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.91327506772994`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.85320426546729`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.908510594201`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.791534086548991`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.908510594201`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.785398163397448`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.48046415469967`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.785398163397448`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.48046415469967`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.260932207642`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.86462108683158`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.931126338246584`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.86462108683158`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.10714871779409`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.36090527418839`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.35619449019234`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.36090527418839`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.27894116542851`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.96417498117749`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.5707963267949`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.164827195168585`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.58152200660426`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.354905683814526`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.3989904785517`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.96417498117749`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.84077694546277`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.13238508870165`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.0344439357957`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.13238508870165`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.32103460105431`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.0317234320899`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.5707963267949`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.0317234320899`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.01353589074362`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.85561819303025`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.5707963267949`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "4.85561819303025`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.9081166264283`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.82702461732969`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.67794504458899`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.82702461732969`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.29750440858458`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "9.23727795893106`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.591211022387528`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "9.23727795893106`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.13679087061712`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.45405831321415`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.13679087061712`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.785398163397448`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.20763904152105`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.0344439357957`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.20763904152105`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.7743903615349`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.51705936987936`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.0344439357957`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.51705936987936`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.17211679564607`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.82384901448319`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.35619449019234`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.82384901448319`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.98819457480123`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.70128678042634`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.956298449904311`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "5.70128678042634`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.785398163397448`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.26137312565806`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.607456392002714`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "7.26137312565806`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.138922461817161`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.5707963267949`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "4"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.567334040609771`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.12710366580852`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.35274431238654`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.35274431238654`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.15386449989288`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.7158132783358`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.35619449019234`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.128334779238513`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.19954860471489`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "4"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.399547711990027`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.56889013271958`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.7158132783358`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.10839936162586`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "8.00275294701377`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.68262145060911`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "8.00275294701377`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.785398163397448`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.160787989780315`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.490873852123405`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.488431499924293`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.92889701106256`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.226301141281`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.875903029882701`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "6.226301141281`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.463647609000806`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.143488492222924`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.88728716161533`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "4"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.480602868237918`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.55630733901362`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.22026345646174`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.67794504458899`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.120960962268647`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.94524311274043`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "4"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.497613941152175`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.0616701789183`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.22026345646174`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.46050518376857`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.41241719377982`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.35619449019234`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "1"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.110751047151151`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.843354114522549`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "4"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.641329861601016`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.09345836541511`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.41241719377982`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", "0.0378051460736314`"}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.26164196671298`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_1.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "1.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.663154654857908`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.752204871433512`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.53953736683857`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.98819457480123`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.30876518974874`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.7673013413457`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.624290030957325`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.999046902962343`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.721386728098943`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.0454651382670217`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.591556445294265`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.37444678594553`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.825466680412573`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.739933025130427`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.650605898434553`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.71790300873048`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.818197186317092`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.683601146027449`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.793606195191123`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.519039791674894`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.737982567881734`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.0895251710669147`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.544738257399224`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.00031094740288`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.797712238020095`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.548610836693512`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.854164057033938`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.920388472731385`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.31727626408998`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.79003391047921`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.61370234954017`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.85627222704306`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.26007174393921`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.36233041334389`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.37334574733976`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.93297126643735`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.36687356601062`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.91275237351006`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.21062892143985`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.48504887637474`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.558643503848853`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.80898875896596`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.42274748119146`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.04522900663777`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.595470541557767`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.33763124703628`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.791566578877623`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.50314569842649`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.14026284871711`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.65434104841171`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.563178626512503`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.74260217503809`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.70688236442276`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.69673822510296`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.07099110452836`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.99417502425133`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.739012234600554`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.10179701737`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.563312040596306`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.74984666892873`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.693856191798189`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.43942826440628`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.725683453137624`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.00864959935776633`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.74343370953116`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.64277175484219`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.75414070527261`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.62617510886022`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.529702446331201`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.15386449989288`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.40615634125372`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.62924307043599`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.54573564061083`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.98024752817703`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.10132978215789`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.11437981107596`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.79685495070226`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.56300475387213`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.683159426082556`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.386563158547182`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.513573093439623`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.44712476672639`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.686503926241011`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.355883542789469`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.67884232037837`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.58920409624952`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.4636515987832`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.14591745326868`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.75649756023858`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.236787326703936`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.660259523414933`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.607456392002714`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.7569337865765`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.62310714728445`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.08419874741614`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.04939833261522`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.576634281880015`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.58306817309798`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.944059609126442`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.42715641810319`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.32685387602279`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.81457760308538`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.696349070786826`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.26384469551633`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.513067421589495`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.58306817309798`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.730901984972631`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.0368155389092554`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.00874747474122`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.72670808178968`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.93221694450312`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.36217493964245`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.29270657353686`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.72128191770913`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.826693056953256`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.74244670133665`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.09499319680494`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.08621387152447`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.640459966108931`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.828349625458246`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.69314260622093`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.298146558219362`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.54150053520022`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.99000569827389`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.76074459385971`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.6169712241329`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.726237970566878`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.0036222469453188`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.571880891582459`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.63215555831032`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.508474159560159`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.55254403104171`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.624902747286803`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.994019550549895`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.909519100289192`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.2394564766116`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.806267804642031`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.607456392002714`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.87358435963885`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.45869406029591`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.521985230573605`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.32440630369554`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.572068314301959`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.52861058351207`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.26737907819642`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.00040599150384`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.69351478982575`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.17863351575892`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.85320426546729`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.62750272065518`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.82866057286112`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.69491495886381`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.56316022757357`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.813677984641715`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.656543777215055`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.523178540475385`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.343611696486384`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.863495949910383`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.978125457301492`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.641092602140569`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.49102932582484`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.787163040213151`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.472466082668777`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.928657156002394`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.6813984172241`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.56560502632747`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.94343198926777`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.849094313662968`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.887195180767448`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.99284014557292`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.31631098970732`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.707200869321854`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.171805848243192`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.19265903320569`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.42982556801086`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.869464731856008`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.01494099621075`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.13643599690957`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.24338967095979`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.54388071122995`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.67997889908213`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.934890905161087`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.37082453900022`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.502893435946196`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.65796329535703`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.40278475297911`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.00046642110431`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.97119444094542`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.33959784421038`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.666328790308095`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.26037792227245`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.779788197146907`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.413620527359576`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.15584862567012`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.30348485803469`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.2796822033458`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.62979735580554`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.743889877209264`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "0.774113053758721`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.138612556279255`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.0.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.528289822921758`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.220893233455532`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.965858653225557`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.68753434037564`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.672356468392973`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.15355355249`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.615541306067654`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.71207803298181`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.904297242365481`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.50707889277469`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.15969880069465`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.99433049795277`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.911087595883214`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.4789129532232`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.02571841021911`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.89615572752809`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.24025318336889`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.80411688025495`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.23962616091374`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.22734010400995`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.10001618621389`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.12318488413517`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.794360052709353`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.92054394643282`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.790067819106344`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.89851393003288`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.634046515747164`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.851784747325322`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.99802638174415`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.74567013661386`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.76111573031487`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.41307344832745`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.829962126085338`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.11437981107596`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.56232081663342`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.179050342133829`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.71061791106317`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.0401944478879`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.573935539037478`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.306796157577128`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.43799076505023`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.92054394643282`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.04791517087186`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.9697868053466`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.523033923611649`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.245436926061703`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.41894098186716`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.95917060881474`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.7224221423498`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.02178667843328`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.11667624038692`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.16975859314128`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.568776875388727`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.245436926061703`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.544848587876983`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.0072444938906376`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.0150251753186`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.86296243556415`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.884423375443485`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.82488285221437`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.04355434373712`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.95751495904352`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.733190714260336`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.55852448049181`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.27168758386154`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.7402439725333`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.40660212352428`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.79168956025043`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.817255900496758`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.35021404074224`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.32750811932903`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.62436398538756`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.585376267811167`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.399943575589362`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.754341866945583`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.01887419055894`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.865647351877427`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.96365088219506`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.46433593473471`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.37767022122274`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.09366001390955`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.10115486773522`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.37893765438174`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.51864098000678`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.92325091231145`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.8162332528566`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.40278538687038`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.73214145220766`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.516554215816147`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.319068003880213`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.36935564515087`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.54334014631439`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.591652312973941`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.466330159517235`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.58629823981789`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.19484936477958`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.40417040114813`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.48198091479897`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.559643641532004`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.154506649527659`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.60568481227198`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.1690488340703`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.693365934606022`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.29719346118171`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.35138141392633`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.57527660017522`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.11483094903993`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.34392264388926`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.03462399799665`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.92432166707958`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.00826829805742`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.83841874295798`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.923323143703684`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.52437809149022`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.947687714972089`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.61390326255713`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.714739193062053`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.44807786376405`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.61962296619143`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.59101521972218`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.01946725585676`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.41141779855623`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.836092463259645`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.13892350368213`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.50526747274872`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.86532063806894`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.701164859390435`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.35855269269713`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.593944229331871`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.483629358232768`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.75015692698974`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.67510702037112`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.24930063451157`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.78933135774564`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.12337071854663`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.098641191529`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.55164744693008`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.24574787346458`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.752547706734186`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.16251409925064`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.50425959092945`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.31756782781043`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.550123334295328`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.61988371200724`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.29919144421537`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.67833045564833`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.584093400457687`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.399943575589362`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.04956847967003`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.97340905229192`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.521412538297451`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.9021361769782`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.08973318474856`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.08621387152447`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.745707687729113`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.93910718958889`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.3734676229728`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.53720422316285`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.628917019639567`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.817186349894256`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.943692956065656`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.60776733940559`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.717112155976454`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.44823333746548`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.776043402469505`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.0616701789183`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.906849555674397`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.45074701367171`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.10161517214834`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.1574867468382`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.752527843994872`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.88388388122501`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.08509811768109`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.20657413205054`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.570349964250943`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.09848571782756`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.679764883787684`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.20626318464766`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.62110799689195`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.15189790271878`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.71887514592348`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.47262155637022`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.23537798066404`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.81638872655804`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.52770428309232`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.196349540849362`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.06894921836408`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.03114603686203`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.718186840392479`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.65056332776495`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.654030542056159`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.91456349698272`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.36456206737408`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.89906821540242`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.37146841185356`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.22552898053729`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.18090665553597`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.17573904259139`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.37718975118712`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "1.73588024570728`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.53106830001131`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.4.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.4`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.17127838007515`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.07127287531373`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.18036579535998`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.38436042974383`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.22005526850366`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.65307700397117`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.22209349504074`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.94257396283277`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.22444881436621`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.30097118182846`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.24675221049167`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.04939833261522`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.501793913239832`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.778153669506811`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.504022096328703`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.797670009700533`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.505993492923681`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.822213702306704`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.510253544986504`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.46161375450766`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.95911392292692`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.653475815639283`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.534971058065759`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.21617682844596`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.547153706419207`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.47986605026085`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.548678781494162`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.54625263418873`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.548693834327384`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.70705068056937`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.550321387690411`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.08023342207437`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.557031689532817`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.29357121423639`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.566964133848893`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.38169127983617`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.578951634380464`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.4848934026733`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.57929372509037`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.82976914360022`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.595241638343085`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.09974976226809`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.98254613998879`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.944932165337555`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.599319173418996`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.64347430757575`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.602543940516862`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.67621559111022`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.607304660455964`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.70075928371639`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.625383047116359`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.82850509915968`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.628768682289472`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.85304879176585`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.634191817657169`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "1.89710882456575`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "7"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.990010375336`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.943398184549669`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.01657305234961`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.656543777215055`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.0741043596948`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.918226072891943`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.09132389036929`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.912090149740401`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.12931258390469`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.902886265013087`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.22315514657298`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.875903029882701`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.28923564742025`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.859029241215959`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.30988829127017`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.852893318064417`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.58623810977029`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.603482868690613`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.32300984940119`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.612058334366371`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.33400013336001`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.84829137570076`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.4535872410673`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.817611759943047`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.49693144265907`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.805968332691518`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.50905511672872`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.805339913639962`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.52545910291168`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.800737971276305`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.63635041327122`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.775288716933805`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.74933449312747`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.75318456685185`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.76744326230447`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.183172132809947`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.8301555809197`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.559902987578259`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.61954969940667`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.07594895135939`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.89248944162239`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.521553467881118`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.97487876619763`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.464796178729349`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.28320452098617`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.19359252667647`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.29333312640003`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.37625790941819`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.31313210896895`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.53091282630987`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.32163248043984`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.12916533358527`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.32195045858461`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.65851037438915`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.37684910835252`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.45421378691559`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.41413712887739`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.98985022457245`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.49023079204276`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.88986433067511`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.65013687956983`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.06458266679264`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.67065675187573`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.68918999014686`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.67733451417683`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.31308755443011`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.73289502641798`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.616660276730028`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.74145338216369`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.204452061175`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.92795613514201`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.46467450974601`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.92863286930426`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.46216083353979`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.93149750933396`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.911184588004071`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.9858212363723`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.26581129269043`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.15744144703913`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.30695163127857`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.17846413921257`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.29467978497548`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.70442037510311`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.815172217418831`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.26030075561854`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.24559239976314`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.27447965591672`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.24126760008426`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.31299975250903`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.69335931612431`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.33127947611488`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.814266655682502`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.34282019323581`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.204452061175`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.38888119138283`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.18423316824771`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.43080116775688`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.16275743721732`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.4652887346166`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.14128170618692`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "9"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.641700248979697`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.34392264388926`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.65597858885886`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.79435871015809`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.70444963097785`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.04464091655012`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.6666177813627`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.09486347088224`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.666928992070214`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.09848571782756`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.67340520811588`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.13167900979149`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.682430818575767`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.1905245651007`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.684312813073112`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.20531008761`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.686417176903435`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.21506825770687`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.689621880323019`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.22985378021617`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.693514941779421`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.90229165067963`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.693745880883832`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.25801971976766`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.698246006032845`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.28618565931915`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.75535986377501`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.960271973216412`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.698255757118717`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.27642748922229`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.707353648530119`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.32802855064086`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.731726948771796`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.46301885997479`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.745645430684801`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.52800033843554`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.747741819704492`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.54389443168394`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.760080568540265`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.65936840082415`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.814451629717711`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.84093241916421`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.822930125003086`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.88026163427969`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.830619974749153`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.00031094740288`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.843953076208963`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.9538927120982`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.85082217711588`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.685060993133326`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.851984698354818`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.55867995419325`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.85510282611484`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.00660234425586`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.877146816834202`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.60147594255261`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.878410428488607`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.08888302143213`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.916993727762902`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.14993130554468`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.917456443755333`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.0556897294682`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.945072392545269`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.21758193391309`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.946118548654146`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.3170207487783`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.94663801508941`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.31953442498453`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.958497076583916`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.77343726449724`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.87424874323474`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.980842142510481`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.995728325483675`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.46066065747001`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.05508938189699`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.66299064776947`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.05574547243554`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.66299064776947`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.07825314364704`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.22482642780373`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.10053981477915`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.80758365349883`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.10960328353804`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.54027218473862`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.14848801552756`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.78806731330511`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.15615223287681`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.4359614911624`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.15777323158822`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.42982556801086`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.17004223852481`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.40165962845937`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "8"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.88721109843946`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.2271147010991`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.977774180934709`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_2.8.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "2.8`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.01395139412312`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.82083519522026`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.01062526433017`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.961805954004297`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.02608693622916`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.336935888080799`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "4"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.995892866729926`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.217825271879761`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.01995631741513`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.0634185240346606`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "3"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.889245620377943`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.46432323337923`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.01923834917981`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.544417953884826`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.887797798734869`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.71424043282126`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.94442267914488`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.622920406766325`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.887078439070467`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.270886180404203`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.68582562738438`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.647075115314093`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.748869624389107`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.20999336999309`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.62385660963146`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.225567438457975`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "4"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.731269074301077`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.89446627303877`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.4959805858144`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.0882475969567276`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "3"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.700621078065736`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.85780620783095`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.47251380374452`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.045777704315621`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "3"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.689420849221584`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.23332055346006`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.38838525454001`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.363481184090111`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "4"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.60738964678797`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.47338854676416`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.96699570024819`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.610681458341374`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "12"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.66910940505416`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.15139115265056`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.34639601415681`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.408911898843213`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "4"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.660268336129155`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "2.65162436320272`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.563717231625491`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.57386428837067`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.18900405135272`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.775610546086072`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.55611144256595`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.01580622898317`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.18425890826465`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.836128769285131`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.555046896937155`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.83003907994757`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.11580146156706`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.14473316295966`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "12"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.531353519249425`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.84553436152786`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.01210843335379`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.938118825253477`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.40391728239428`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.72311320566374`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.93890905099839`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.433745100818218`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.40079214638722`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.877437010670587`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.56759966047726`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.501904801742996`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.17336084418824`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.05936920773647`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.5623815416979`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.218411440088544`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.15360022337081`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.59840798097684`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.55211277461446`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.285655745361283`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.11620474186696`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.1636799013127`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.99017648984424`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.504296184017405`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "12"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.32104465171255`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.713910951997877`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "12"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.06638804088412`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.421391935800386`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.29464109055156`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.735386683028276`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "12"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.06398377502947`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.69044682824998`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.03281692385958`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.4858353572742`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.20080964974773`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.2.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.2`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.80897004873459`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.925757405488985`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.94602258989873`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.17847132574203`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.76466891964421`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.88465413374185`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.43419480111204`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.11565681366103`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.39296718636325`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.22456944960091`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.77496527176988`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.449827833003911`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.386096743849`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.23025259188428`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.76313495072599`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.446680275566753`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.3482341578597`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.589815612942029`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.69799580662431`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.327324047002175`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.63495151125704`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.376299213834658`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.24412053030104`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.75902318283667`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.45967419304965`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.291550367319232`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.23669219130209`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.37859594744103`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "3.28912576194915`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.016212817144489`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "4"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.2135762507952`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.80288020663379`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.18909509861881`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.653023034771118`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.91454118608215`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.58100725645524`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "6"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.17766527050089`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.338556973254562`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "11"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "1.02055240447856`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.937890680449683`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.880188154499436`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.72266042479558`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.879447309418455`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.13054384067172`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.872166205933406`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.85151481097797`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.867548410695753`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.78862159867466`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.821232842252004`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.6559491628816`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.758220799721742`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.87377443476136`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.34376174087826`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.556248886819955`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.753615798999182`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "2.1260973720095`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.28425730566859`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.279885718203185`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "4"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.718274885085502`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "3.02807807528626`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.2629098863256`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.387267719774783`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "4"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.711608845704212`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "1.97360485495726`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.24046056502225`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.294524311274043`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "4"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.630640735366869`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "0.533825314184203`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.550111067224627`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.161696401779548`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.17874430581922`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.00999467178082247`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "3"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "0.516380188920358`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", "3.20204632336889`"}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\"\<rescale\>\"", "\[Rule]", "2.10543337660743`"}], ",", 
       RowBox[{"\"\<offset\>\"", "\[Rule]", 
        RowBox[{"-", "2.62332361466318`"}]}], ",", 
       RowBox[{"\"\<rpePhase\>\"", "\[Rule]", 
        RowBox[{"-", "0.736310778185108`"}]}], ",", 
       RowBox[{"\"\<bitMax\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<yaml\>\"", "\[Rule]", "\"\<h10_3.6.yaml\>\""}], ",", 
       RowBox[{"\"\<bindingDistance\>\"", "\[Rule]", "3.6`"}], ",", 
       RowBox[{"\"\<state\>\"", "\[Rule]", "\"\<G\>\""}]}], 
      "\[RightAssociation]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"yamlFiles", "=", 
  RowBox[{"Sort", "@", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "[", "\"\<yaml\>\"", "]"}], "&"}], "/@", "allData"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"states", "=", 
  RowBox[{"Sort", "@", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "[", "\"\<state\>\"", "]"}], "&"}], "/@", "allData"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"RPEbits", "=", 
  RowBox[{"Sort", "@", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "[", "\"\<bitMax\>\"", "]"}], "&"}], "/@", "allData"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"distances", "=", 
  RowBox[{"Sort", "@", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "[", "\"\<bindingDistance\>\"", "]"}], "&"}], "/@", 
     "allData"}], "]"}]}]}], "\n", 
 RowBox[{"trotterNumbers", "=", 
  RowBox[{"Sort", "@", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "[", "\"\<rescale\>\"", "]"}], "&"}], "/@", "allData"}], 
    "]"}]}]}]}], "Code",
 CellChangeTimes->{{3.7537369054673853`*^9, 3.7537369059473886`*^9}, 
   3.7537369849519405`*^9, {3.7537478551211357`*^9, 3.7537478555681353`*^9}, {
   3.7537482994341917`*^9, 3.7537483119702635`*^9}, 3.75431127570361*^9, {
   3.7559888740560513`*^9, 3.755988890112113*^9}, 3.7601987087563324`*^9, 
   3.7601991160487843`*^9, {3.763125889945855*^9, 3.7631259082935543`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"557c2359-dae7-4795-bc6a-82a4cf72df40"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Broombridge Energies", "Subsubsection",
 CellChangeTimes->{{3.753736849724962*^9, 3.753736869661193*^9}, {
  3.7601991410527797`*^9, 3.760199142364779*^9}},
 ExpressionUUID -> "6100b1e8-bf8c-431c-b24f-d0e04f255ba0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"theoryEnergies", "=", 
   RowBox[{"ParseYAML", "/@", "yamlFiles"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"theoryEnergies", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"theoryEnergies", ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
       RowBox[{"#", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"Cases", "[", 
     RowBox[{"theoryEnergies", ",", 
      RowBox[{"_", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
          RowBox[{"states", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "&"}], ")"}]}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "states", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"theoryPlot", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"%", ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Gray"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.753736868516174*^9, 3.753736873573224*^9}, {
  3.7537369943359995`*^9, 3.7537370068660526`*^9}, {3.753737397166073*^9, 
  3.753737399925109*^9}, {3.7537374529573736`*^9, 3.753737462774022*^9}, {
  3.753737498869536*^9, 3.7537375251125546`*^9}, {3.753737684122863*^9, 
  3.753737739034242*^9}, {3.7537377932113175`*^9, 3.7537377946503267`*^9}, {
  3.7537479644065237`*^9, 3.753747972319583*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"b8648d33-22cd-4ac0-a563-a9cf23de2266"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Results 1.0", "Subsubsection",
 CellChangeTimes->{{3.754750935512453*^9, 3.75475093940302*^9}},
 ExpressionUUID -> "f4369c9e-faef-44f0-9104-3e52640c6b65"],

Cell[BoxData[{
 RowBox[{"Needs", "[", "\"\<ErrorBarPlots`\>\"", "]"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"StringJoin", "[", 
    RowBox[{"\"\<RPE bits=\>\"", ",", 
     RowBox[{"ToString", "[", "RPEbits", "]"}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<States=\>\"", ",", 
      RowBox[{"ToString", "[", "states", "]"}]}], "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"StringJoin", "[", 
      RowBox[{"\"\<Trotter numbers=\>\"", ",", 
       RowBox[{"ToString", "[", "states", "]"}]}], "]"}], "]"}], ";"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"PhaseToEnergy", "[", 
   RowBox[{"phase_", ",", "offset_", ",", "rescale_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"phase", "*", "rescale"}], "+", 
   "offset"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"selectedData", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"allData", ",", 
     RowBox[{"_", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", "\"\<bitMax\>\"", "]"}], ">", "1"}], "&&", 
         RowBox[{
          RowBox[{"#", "[", "\"\<rescale\>\"", "]"}], ">", "0.00"}], "&&", 
         RowBox[{
          RowBox[{"#", "[", "\"\<yaml\>\"", "]"}], "==", 
          "\"\<h10_3.2.yaml\>\""}]}], "&"}], ")"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"errorData", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#", "[", "\"\<rescale\>\"", "]"}], ",", 
             RowBox[{"PhaseToEnergy", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "\[Pi]", " ", "j"}], "+", 
                RowBox[{"#", "[", "\"\<rpePhase\>\"", "]"}]}], ",", 
               RowBox[{"#", "[", "\"\<offset\>\"", "]"}], ",", 
               RowBox[{"#", "[", "\"\<rescale\>\"", "]"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"ErrorBar", "[", 
            RowBox[{
             RowBox[{"#", "[", "\"\<rescale\>\"", "]"}], "*", 
             RowBox[{"RPENumericStandardDeviation", "[", 
              RowBox[{"#", "[", "\"\<bitMax\>\"", "]"}], "]"}]}], "]"}]}], 
          "}"}], "&"}], "/@", "selectedData"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"errorData", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"errorData", ",", 
     RowBox[{"_", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}], "+", "5.4"}], "]"}], "<", 
         "10.5"}], "&"}], ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"rpePlot", "=", 
  RowBox[{"ErrorListPlot", "[", 
   RowBox[{"%", ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "10"}], ",", "0"}], "}"}]}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Graphics", "[", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", " ", 
          RowBox[{"Disk", "[", 
           RowBox[{"{", 
            RowBox[{"0", ",", " ", "0"}], "}"}], "]"}]}], "}"}], "]"}], ",", 
       "0.001"}], "}"}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"fullPlot", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"{", "rpePlot", "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1000"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Trotter Number\>\"", ",", "\"\<Energy / Hartree\>\"", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"prefixString", ",", "\"\< rpeBits=\>\"", ",", 
          RowBox[{"ToString", "@", "rpeBits"}], ",", " ", 
          "\"\< trotterNumber=\>\"", ",", 
          RowBox[{"ToString", "@", "trotterNumber"}]}], "]"}]}], 
       "\[IndentingNewLine]", "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", "Large"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Code",
 CellChangeTimes->{{3.7537169359857516`*^9, 3.753717034173552*^9}, {
   3.753717730213252*^9, 3.753717730555252*^9}, {3.753717763129475*^9, 
   3.7537177786085196`*^9}, {3.753729715035628*^9, 3.753729853326835*^9}, {
   3.75372990666162*^9, 3.7537299877528534`*^9}, {3.7537301678779497`*^9, 
   3.753730254947605*^9}, 3.7537358351514792`*^9, {3.7537377600554037`*^9, 
   3.7537381070073376`*^9}, {3.753738201602785*^9, 3.753738202777791*^9}, {
   3.753739243584527*^9, 3.753739314497413*^9}, {3.753739542082678*^9, 
   3.7537396018010273`*^9}, {3.753748246035*^9, 3.753748278408144*^9}, {
   3.753748326614959*^9, 3.7537483267909822`*^9}, {3.7537484047933645`*^9, 
   3.753748517665741*^9}, {3.753748600819027*^9, 3.753748638745167*^9}, {
   3.7537519446484137`*^9, 3.753751968314495*^9}, {3.7537906086244445`*^9, 
   3.7537907108514442`*^9}, 3.753815790827319*^9, {3.753815843567236*^9, 
   3.7538158475912285`*^9}, {3.753816679205974*^9, 3.7538166980410185`*^9}, {
   3.75382001326359*^9, 3.7538200166207123`*^9}, {3.7538200641766014`*^9, 
   3.7538202291257143`*^9}, {3.753820264548608*^9, 3.7538203149514427`*^9}, 
   3.7538204827143564`*^9, {3.7538246553227696`*^9, 3.753824670932853*^9}, {
   3.7543113320463037`*^9, 3.7543113424171467`*^9}, {3.754311454523504*^9, 
   3.7543115015766306`*^9}, {3.7543115427145853`*^9, 
   3.7543116017380934`*^9}, {3.754311641150832*^9, 3.7543117316465206`*^9}, {
   3.754311763085698*^9, 3.7543118373677917`*^9}, {3.754311890747108*^9, 
   3.7543119000453324`*^9}, {3.754312031290146*^9, 3.754312154755926*^9}, {
   3.754312188346816*^9, 3.754312321707786*^9}, {3.7543209031789823`*^9, 
   3.7543209108510113`*^9}, {3.754321819180534*^9, 3.7543218199215355`*^9}, 
   3.754322398866477*^9, {3.754403350501033*^9, 3.754403351156308*^9}, {
   3.7544035223254833`*^9, 3.7544035552045827`*^9}, {3.754403662705695*^9, 
   3.7544036730340567`*^9}, 3.754403765654986*^9, {3.754403838839307*^9, 
   3.754403853637716*^9}, 3.7544041406027436`*^9, 3.754426334342291*^9, {
   3.754427641986374*^9, 3.754427692056632*^9}, {3.7544862970974045`*^9, 
   3.754486328592754*^9}, {3.7545986102461977`*^9, 3.7545986301222706`*^9}, {
   3.7546001289692683`*^9, 3.754600139939432*^9}, 3.7546002478915606`*^9, {
   3.7546003722757087`*^9, 3.7546004410477257`*^9}, 3.754600484215905*^9, {
   3.7546008169697647`*^9, 3.7546008524533434`*^9}, {3.754614304934214*^9, 
   3.754614364477438*^9}, {3.7547509707881193`*^9, 3.7547510184027205`*^9}, {
   3.7547510616273994`*^9, 3.7547510648956304`*^9}, {3.754751196771408*^9, 
   3.7547512183317204`*^9}, {3.7547512556793323`*^9, 3.754751266902319*^9}, {
   3.754751320494272*^9, 3.7547513499550767`*^9}, {3.754752342554975*^9, 
   3.754752358335778*^9}, {3.754752684673627*^9, 3.754752685005739*^9}, {
   3.754935382143936*^9, 3.754935407257948*^9}, {3.7549458548595495`*^9, 
   3.7549458578106194`*^9}, {3.754946423370685*^9, 3.754946447053768*^9}, {
   3.755533703163969*^9, 3.7555337377851954`*^9}, 3.7555338861651073`*^9},
 ExpressionUUID -> "80247c55-9257-4ea6-a540-c8775fd065fe"],

Cell[BoxData[{
 RowBox[{"Needs", "[", "\"\<ErrorBarPlots`\>\"", "]"}], "\n", 
 RowBox[{
  RowBox[{"DecimalRound", "[", 
   RowBox[{"number_", ",", "decimalPlace_"}], "]"}], ":=", 
  RowBox[{"1.0", 
   RowBox[{
    RowBox[{"Round", "[", 
     RowBox[{
      SuperscriptBox["10", "decimalPlace"], "number"}], "]"}], "/", 
    SuperscriptBox["10", "decimalPlace"]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"PlotText", "[", 
    RowBox[{"text_", ",", "position_", ",", 
     RowBox[{"size_:", "1"}], ",", "alignment_", ",", 
     RowBox[{"options_:", "\"\<\>\""}]}], "]"}], ":=", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"StyleForm", "[", 
        RowBox[{"text", ",", 
         RowBox[{"FontSize", "\[Rule]", 
          RowBox[{"36", "*", "size"}]}], ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}], ",", 
       "position", ",", "alignment"}], "]"}], ",", "options"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"MakePlot", "[", 
   RowBox[{"filename_", ",", "minRescale_", ",", "energyRange__"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "selectedData", ",", "errorData", ",", "errorDataBar", ",", "fitData", 
      ",", "fitErrors", ",", "model", ",", "fullPlot", ",", "mostPlot", ",", 
      "nlm", ",", "selectedPlot", ",", "fitPlot", ",", "fitEnergy", ",", "m", 
      ",", "trotterNumber", ",", "alpha", ",", "truth", ",", 
      "requiredTrotterNumber", ",", "backgroundFillingPlot"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"selectedData", "=", 
      RowBox[{"Cases", "[", 
       RowBox[{"allData", ",", 
        RowBox[{"_", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", "\"\<bitMax\>\"", "]"}], ">", "1"}], "&&", 
            RowBox[{
             RowBox[{"#", "[", "\"\<yaml\>\"", "]"}], "\[Equal]", 
             "filename"}]}], "&"}], ")"}]}]}], "]"}]}], ";", "\n", 
     RowBox[{"errorData", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Log10", "@", 
                 RowBox[{"#", "[", "\"\<rescale\>\"", "]"}]}], ",", 
                RowBox[{"PhaseToEnergy", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"Round", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Mean", "[", "energyRange", "]"}], "-", 
                    RowBox[{"#", "[", "\"\<offset\>\"", "]"}]}], ")"}], "/", 
                    RowBox[{"#", "[", "\"\<rescale\>\"", "]"}]}], "-", 
                    RowBox[{"#", "[", "\"\<rpePhase\>\"", "]"}]}], 
                    RowBox[{"2", " ", "\[Pi]"}]], "]"}], ")"}]}], "+", 
                   RowBox[{"#", "[", "\"\<rpePhase\>\"", "]"}]}], ",", 
                  RowBox[{"#", "[", "\"\<offset\>\"", "]"}], ",", 
                  RowBox[{"#", "[", "\"\<rescale\>\"", "]"}]}], "]"}]}], 
               "}"}], ",", 
              RowBox[{
               RowBox[{"#", "[", "\"\<rescale\>\"", "]"}], "*", 
               RowBox[{"RPENumericStandardDeviation", "[", 
                RowBox[{"#", "[", "\"\<bitMax\>\"", "]"}], "]"}]}]}], "}"}], 
            "&"}], "/@", "selectedData"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", "1"}], 
       "]"}]}], ";", "\n", 
     RowBox[{"(*", 
      RowBox[{"Plot", " ", "all", " ", "data"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"errorDataBar", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"ErrorBar", "[", 
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "&"}], "/@", 
       "errorData"}]}], ";", "\n", 
     RowBox[{"fullPlot", "=", 
      RowBox[{"ErrorListPlot", "[", 
       RowBox[{"errorDataBar", ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "6"}], ",", "0"}], "}"}]}], ",", 
        RowBox[{"PlotMarkers", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Graphics", "[", 
            RowBox[{"{", 
             RowBox[{"Gray", ",", " ", 
              RowBox[{"Disk", "[", 
               RowBox[{"{", 
                RowBox[{"0", ",", " ", "0"}], "}"}], "]"}]}], "}"}], "]"}], 
           ",", "0.0001"}], "}"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Dotted", ",", "Gray"}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"errorData", "=", 
      RowBox[{"Cases", "[", 
       RowBox[{"errorData", ",", 
        RowBox[{"_", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"Min", "[", "energyRange", "]"}]}], "\[LessEqual]", " ", 
            RowBox[{"#", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}], "\[LessEqual]", 
            RowBox[{
             RowBox[{"Max", "[", "energyRange", "]"}], "+", "2"}]}], "&"}], 
          ")"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"errorDataBar", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"ErrorBar", "[", 
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "&"}], "/@", 
       "errorData"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"mostPlot", "=", 
      RowBox[{"ErrorListPlot", "[", 
       RowBox[{"errorDataBar", ",", 
        RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
        RowBox[{"PlotMarkers", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Graphics", "[", 
            RowBox[{"{", 
             RowBox[{"Gray", ",", " ", 
              RowBox[{"Disk", "[", 
               RowBox[{"{", 
                RowBox[{"0", ",", " ", "0"}], "}"}], "]"}]}], "}"}], "]"}], 
           ",", "0.0001"}], "}"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Dashed", ",", "Gray"}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Plot", " ", "selected", " ", "data"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"errorData", "=", 
      RowBox[{"Cases", "[", 
       RowBox[{"errorData", ",", 
        RowBox[{"_", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], ">", 
             RowBox[{"Log10", "@", "minRescale"}]}], "&&", 
            RowBox[{
             RowBox[{"Min", "[", "energyRange", "]"}], "\[LessEqual]", " ", 
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}], "\[LessEqual]", 
             RowBox[{"Max", "[", "energyRange", "]"}]}]}], "&"}], ")"}]}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"errorDataBar", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"ErrorBar", "[", 
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "&"}], "/@", 
       "errorData"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"selectedPlot", "=", 
      RowBox[{"ErrorListPlot", "[", 
       RowBox[{"errorDataBar", ",", 
        RowBox[{"PlotRange", "\[Rule]", "energyRange"}], ",", 
        RowBox[{"PlotMarkers", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Graphics", "[", 
            RowBox[{"{", 
             RowBox[{"Disk", "[", 
              RowBox[{"{", 
               RowBox[{"0", ",", " ", "0"}], "}"}], "]"}], "}"}], "]"}], ",", 
           "0.001"}], "}"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Make", " ", "fit"}], "*)"}], "\n", 
     RowBox[{"fitData", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "}"}], "&"}], "/@", 
       "errorData"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"fitErrors", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "&"}], "/@", "errorData"}]}], ";", 
     "\n", 
     RowBox[{"model", "=", 
      RowBox[{
       FractionBox["m", 
        SuperscriptBox["10", 
         RowBox[{
          RowBox[{"trotterNumber", "*", "2"}], "+", 
          RowBox[{"0", "alpha"}]}]]], "+", "truth"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"nlm", "=", 
      RowBox[{"NonlinearModelFit", "[", 
       RowBox[{"fitData", ",", "model", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"alpha", ",", "1.0"}], "}"}], ",", "m", ",", "truth"}], 
         "}"}], ",", 
        RowBox[{"{", "trotterNumber", "}"}], ",", 
        RowBox[{"Weights", "\[Rule]", 
         RowBox[{"1", "/", 
          RowBox[{"fitErrors", "^", "2"}]}]}]}], "]"}]}], ";", "\n", 
     RowBox[{"requiredTrotterNumber", "=", 
      RowBox[{"trotterNumber", "/.", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Evaluate", "[", 
            RowBox[{
             RowBox[{"model", "-", "truth"}], "/.", 
             RowBox[{"nlm", "[", "\"\<BestFitParameters\>\"", "]"}]}], "]"}], 
           "\[Equal]", "0.001"}], ",", "trotterNumber"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"fitEnergy", "=", 
      RowBox[{"truth", "/.", 
       RowBox[{"nlm", "[", "\"\<BestFitParameters\>\"", "]"}]}]}], ";", "\n", 
     RowBox[{"backgroundFillingPlot", "=", 
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"100", ",", 
          RowBox[{"-", "100"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "requiredTrotterNumber", ",", "10"}], "}"}], ",", 
        RowBox[{"Filling", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"1", "->", 
           RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", "Green"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"fitPlot", "=", 
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"nlm", "[", "trotterNumber", "]"}], ",", "fitEnergy"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"trotterNumber", ",", 
          RowBox[{"Log10", "[", "0.5", "]"}], ",", 
          RowBox[{"Log10", "[", "10.0", "]"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"fitEnergy", "-", "0.025"}], ",", 
           RowBox[{"fitEnergy", "+", "0.175"}]}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
        "mostPlot", ",", "selectedPlot", ",", "fitPlot", ",", 
         "backgroundFillingPlot", ",", 
         RowBox[{"ImageSize", "\[Rule]", "500"}]}], "]"}], ",", "nlm", ",", 
       "\n", 
       RowBox[{"Show", "[", 
        RowBox[{
        "fitPlot", ",", "selectedPlot", ",", "fullPlot", ",", "selectedPlot", 
         ",", "backgroundFillingPlot", "\[IndentingNewLine]", ",", 
         RowBox[{"PlotText", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"StringPadRight", "[", 
             RowBox[{
              RowBox[{"ToString", "[", 
               RowBox[{"DecimalRound", "[", 
                RowBox[{"fitEnergy", ",", "4"}], "]"}], "]"}], ",", "7", ",", 
              "\"\<0\>\""}], "]"}], "<>", "\"\<(\>\"", "<>", 
            RowBox[{"ToString", "[", " ", 
             RowBox[{"Round", "[", 
              RowBox[{"10000", 
               RowBox[{"DecimalRound", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"nlm", "[", "\"\<ParameterErrors\>\"", "]"}], 
                  "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",",
                  "4"}], "]"}]}], "]"}], "]"}], "<>", "\"\<)\>\""}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log10", "[", "0.5", "]"}], ",", "fitEnergy"}], "}"}], 
           ",", "1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", ",", 
         RowBox[{"Frame", "\[Rule]", "True"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1000"}], ",", 
         RowBox[{"FrameLabel", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(Log\), \(10\)]\)(Trotter Number)\>\"", 
            ",", "\"\<Energy / Hartree\>\"", ",", "filename"}], "}"}]}], ",", 
         RowBox[{"LabelStyle", "\[Rule]", "Large"}], ",", " ", 
         RowBox[{"FrameTicks", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Automatic", ",", "Automatic"}], "}"}]}]}], 
        "\[IndentingNewLine]", "]"}]}], "}"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Code",
 CellChangeTimes->{{3.754935427849939*^9, 3.7549357288569937`*^9}, {
   3.7549357620361185`*^9, 3.754935775345172*^9}, {3.754935819741277*^9, 
   3.754935819966276*^9}, {3.754935851226411*^9, 3.754935967841423*^9}, {
   3.7549360003703995`*^9, 3.7549366014056993`*^9}, {3.7549366470759363`*^9, 
   3.7549367536263*^9}, {3.7549367887632504`*^9, 3.7549368085797863`*^9}, {
   3.7549368403136435`*^9, 3.754936843920739*^9}, {3.7549368796017017`*^9, 
   3.754936962427117*^9}, {3.754937002727093*^9, 3.754937085487052*^9}, {
   3.7549371243621244`*^9, 3.754937148654085*^9}, {3.7549372103582087`*^9, 
   3.7549376419554787`*^9}, {3.7549376787196827`*^9, 3.75493768052569*^9}, {
   3.7549378915764914`*^9, 3.7549379589228325`*^9}, {3.7549383943777127`*^9, 
   3.7549384751757565`*^9}, {3.7549385271803217`*^9, 
   3.7549385342491345`*^9}, {3.754938564350552*^9, 3.7549385836657705`*^9}, {
   3.7549386180217686`*^9, 3.7549386604399357`*^9}, {3.7549386925254745`*^9, 
   3.754938739472865*^9}, {3.75493881073378*^9, 3.7549388695886035`*^9}, {
   3.7549391314277964`*^9, 3.7549391486909404`*^9}, {3.754939285188093*^9, 
   3.754939342571726*^9}, {3.754939384383751*^9, 3.7549393972117567`*^9}, {
   3.754939446916787*^9, 3.754939462914796*^9}, {3.7549457037084265`*^9, 
   3.7549457068804274`*^9}, {3.754945870909824*^9, 3.7549459171495323`*^9}, {
   3.754946009579959*^9, 3.754946014332007*^9}, {3.7549461334308276`*^9, 
   3.754946193219217*^9}, {3.7549462423625298`*^9, 3.754946364326307*^9}, {
   3.754946397956524*^9, 3.754946409825595*^9}, {3.754946528577989*^9, 
   3.7549465375900145`*^9}, {3.754946590799158*^9, 3.754946590933159*^9}, 
   3.7549467005992303`*^9, {3.754946832570617*^9, 3.7549468760196*^9}, {
   3.754946968639024*^9, 3.754946982748093*^9}, {3.7549470297125387`*^9, 
   3.7549470331875525`*^9}, {3.7549481122628508`*^9, 3.754948124508907*^9}, {
   3.75495043068193*^9, 3.754950486599263*^9}, {3.754950554256811*^9, 
   3.754950590194785*^9}, {3.755011968682686*^9, 3.75501196938262*^9}, {
   3.755012038947983*^9, 3.7550120392224884`*^9}, {3.7555338223101487`*^9, 
   3.7555338250851426`*^9}, {3.7558845481375628`*^9, 
   3.7558845492965617`*^9}, {3.7558847240526867`*^9, 3.7558847797979016`*^9}, 
   3.7559889483954105`*^9, {3.755989601646947*^9, 3.755989611898842*^9}, {
   3.755989888170781*^9, 3.755989954986058*^9}, {3.7559901064142675`*^9, 
   3.755990108452245*^9}, 3.755990169268343*^9, {3.7559912411023827`*^9, 
   3.7559912423893776`*^9}, {3.760199180353778*^9, 3.7601991820477767`*^9}},
 ExpressionUUID -> "db94db60-610c-465f-8cbc-f3eb83134c63"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"shift", "=", "1.0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot", "[", "0", "]"}], "=", 
  RowBox[{"MakePlot", "[", 
   RowBox[{"\"\<h10_1.0.yaml\>\"", ",", 
    RowBox[{"shift", "*", 
     SuperscriptBox["10", "0.24"]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3.9"}], ",", 
      RowBox[{"-", "3.7"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot", "[", "1", "]"}], "=", 
  RowBox[{"MakePlot", "[", 
   RowBox[{"\"\<h10_1.2.yaml\>\"", ",", 
    RowBox[{"shift", "*", 
     SuperscriptBox["10", "0.13"]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "4.8"}], ",", 
      RowBox[{"-", "4.6"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot", "[", "2", "]"}], "=", 
  RowBox[{"MakePlot", "[", 
   RowBox[{"\"\<h10_1.4.yaml\>\"", ",", 
    RowBox[{"shift", "*", 
     SuperscriptBox["10", "0.046"]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "5.25"}], ",", 
      RowBox[{"-", "5.05"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot", "[", "3", "]"}], "=", 
  RowBox[{"MakePlot", "[", 
   RowBox[{"\"\<h10_1.6.yaml\>\"", ",", 
    RowBox[{"shift", "*", 
     SuperscriptBox["10", 
      RowBox[{"-", "0.03"}]]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "5.4"}], ",", 
      RowBox[{"-", "5.2"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot", "[", "4", "]"}], "=", 
  RowBox[{"MakePlot", "[", 
   RowBox[{"\"\<h10_1.8.yaml\>\"", ",", 
    RowBox[{"shift", "*", 
     SuperscriptBox["10", 
      RowBox[{"-", "0.085"}]]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "5.5"}], ",", 
      RowBox[{"-", "5.3"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot", "[", "5", "]"}], "=", 
  RowBox[{"MakePlot", "[", 
   RowBox[{"\"\<h10_2.0.yaml\>\"", ",", 
    RowBox[{"shift", "*", 
     SuperscriptBox["10", 
      RowBox[{"-", "0.1"}]]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "5.4"}], ",", 
      RowBox[{"-", "5.2"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot", "[", "6", "]"}], "=", 
  RowBox[{"MakePlot", "[", 
   RowBox[{"\"\<h10_2.4.yaml\>\"", ",", 
    RowBox[{"shift", "*", 
     SuperscriptBox["10", 
      RowBox[{"-", "0.155"}]]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "5.3"}], ",", 
      RowBox[{"-", "5.1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot", "[", "7", "]"}], "=", 
  RowBox[{"MakePlot", "[", 
   RowBox[{"\"\<h10_2.8.yaml\>\"", ",", 
    RowBox[{"shift", "*", 
     SuperscriptBox["10", 
      RowBox[{"-", "0.21"}]]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "5.1"}], ",", 
      RowBox[{"-", "4.9"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot", "[", "8", "]"}], "=", 
  RowBox[{"MakePlot", "[", 
   RowBox[{"\"\<h10_3.2.yaml\>\"", ",", 
    RowBox[{"shift", "*", "0.5"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "5.1"}], ",", 
      RowBox[{"-", "4.87"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot", "[", "9", "]"}], "=", 
  RowBox[{"MakePlot", "[", 
   RowBox[{"\"\<h10_3.6.yaml\>\"", ",", 
    RowBox[{"shift", "*", "0.5"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "5.1"}], ",", 
      RowBox[{"-", "4.60"}]}], "}"}]}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.754937318033163*^9, 3.7549373423591547`*^9}, {
   3.7549374089663773`*^9, 3.7549374093353777`*^9}, {3.75493748809445*^9, 
   3.7549374884094467`*^9}, {3.7549375673063993`*^9, 
   3.7549375678673983`*^9}, {3.754937602734373*^9, 3.754937603143371*^9}, {
   3.7549376912507524`*^9, 3.7549377309022617`*^9}, {3.754937823340974*^9, 
   3.7549378261549892`*^9}, {3.754938181326805*^9, 3.754938181935809*^9}, 
   3.754938229486886*^9, {3.754947065945706*^9, 3.754947092734831*^9}, 
   3.754947825651579*^9, {3.7549479855361133`*^9, 3.7549480504924088`*^9}, {
   3.755295568002285*^9, 3.755295582329187*^9}, {3.7558844658189754`*^9, 
   3.755884469130988*^9}, {3.7558845076151447`*^9, 3.7558845114431586`*^9}, 
   3.7558848165710545`*^9, {3.755988935069335*^9, 3.755988935645359*^9}, {
   3.7559890097117615`*^9, 3.7559890103047743`*^9}, {3.7559902055595407`*^9, 
   3.7559903177808943`*^9}, {3.755990456830025*^9, 3.755990494501092*^9}, {
   3.755990536029127*^9, 3.755990561004566*^9}, {3.7559905942125854`*^9, 
   3.755990618351606*^9}, {3.755990711568747*^9, 3.7559907126687183`*^9}},
 ExpressionUUID -> "ef4ea124-abe5-4f8c-96c6-a28fac87c3e5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1714, 1100},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
Magnification:>0.9 Inherited,
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 519, 12, 45, "Input",ExpressionUUID->"1e697c99-e9fb-4318-88d6-11e93357a2da"],
Cell[CellGroupData[{
Cell[1102, 36, 187, 3, 87, "Title",ExpressionUUID->"3ef2350f-de68-4e0f-9484-b56b23631c13"],
Cell[1292, 41, 170, 3, 31, "Text",ExpressionUUID->"13d526b5-8110-4532-ba05-1971c87700d9"],
Cell[1465, 46, 1935, 49, 138, "Code",ExpressionUUID->"0f7d6bf1-c1cd-4bcf-9b38-f571432bc453"],
Cell[CellGroupData[{
Cell[3425, 99, 313, 4, 60, "Section",ExpressionUUID->"86a57677-e8c7-4b58-b681-6c7fea87776f"],
Cell[CellGroupData[{
Cell[3763, 107, 154, 2, 40, "Subsubsection",ExpressionUUID->"c11e338e-37fb-48f0-ac84-317798e744e8"],
Cell[3920, 111, 9012, 223, 437, "Code",ExpressionUUID->"42c4d665-35c0-4f36-86b7-94b04ef178ac"],
Cell[12935, 336, 182, 2, 26, "Input",ExpressionUUID->"29d1a92d-20b1-436e-bfd1-765c37f71b59"],
Cell[13120, 340, 172, 2, 26, InheritFromParent,ExpressionUUID->"43d99665-cd11-49ac-bec7-f9651db380c9"],
Cell[13295, 344, 673379, 12426, 165, "Code",ExpressionUUID->"557c2359-dae7-4795-bc6a-82a4cf72df40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[686711, 12775, 221, 3, 40, "Subsubsection",ExpressionUUID->"6100b1e8-bf8c-431c-b24f-d0e04f255ba0"],
Cell[686935, 12780, 1767, 45, 97, "Code",ExpressionUUID->"b8648d33-22cd-4ac0-a563-a9cf23de2266"]
}, Open  ]],
Cell[CellGroupData[{
Cell[688739, 12830, 160, 2, 40, "Subsubsection",ExpressionUUID->"f4369c9e-faef-44f0-9104-3e52640c6b65"],
Cell[688902, 12834, 7428, 165, 250, "Code",ExpressionUUID->"80247c55-9257-4ea6-a540-c8775fd065fe"],
Cell[696333, 13001, 16562, 395, 610, "Code",ExpressionUUID->"db94db60-610c-465f-8cbc-f3eb83134c63"],
Cell[712898, 13398, 4574, 121, 271, "Code",ExpressionUUID->"ef4ea124-abe5-4f8c-96c6-a28fac87c3e5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_0.800.nw <==
start lih_rhf_sto-3g_fci_0.800

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   0.800000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf



==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_0.800.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2704273
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g973
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_0.800.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_fci_0.800

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   0.800000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf

================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g973
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:09:04 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_0.800.nw
    prefix          = lih_rhf_sto-3g_fci_0.800.
    data base       = ./lih_rhf_sto-3g_fci_0.800.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107200 doubles =    100.0 Mbytes
    stack    =   13107197 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428797 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
  no constraints, skipping   0.000000000000000E+000
  no constraints, skipping   0.000000000000000E+000
 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -0.20000000
    2 H                    1.0000     0.00000000     0.00000000     0.60000000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       1.9844146837

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 


                                Z-matrix (autoz)
                                -------- 

 Units are Angstrom for bonds and degrees for angles
 
      Type          Name      I     J     K     L     M      Value
      ----------- --------  ----- ----- ----- ----- ----- ----------
    1 Stretch                  1     2                       0.80000
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -0.20000000
 H                     0.00000000     0.00000000     0.60000000
 
 ==============================================================================
                                internuclear distances
 ------------------------------------------------------------------------------
       center one      |      center two      | atomic units |  angstroms
 ------------------------------------------------------------------------------
    2 H                |   1 Li               |     1.51178  |     0.80000
 ------------------------------------------------------------------------------
                         number of included internuclear distances:          1
 ==============================================================================



  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_fci_0.800.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.6s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.694080
 1-e energy   =     -13.741046
 2-e energy   =       4.062551
 HOMO         =      -0.239723
 LUMO         =       0.035564
 

 Starting SCF solution at       0.6s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.6052181756  1.86D-01  1.13D-01      0.0
                 2       -7.6148332454  9.82D-02  8.21D-02      0.0
                 3       -7.6157649483  3.51D-03  2.35D-03      0.0
                 4       -7.6157700992  9.42D-06  6.77D-06      0.0
                 5       -7.6157700993  8.34D-11  5.82D-11      0.0


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.615770099264
      One-electron energy =    -13.703339141195
      Two-electron energy =      4.103154358182
 Nuclear repulsion energy =      1.984414683749

        Time for solution =      0.0s


             Final eigenvalues
             -----------------

              1      
    1   -2.4413
    2   -0.3072
    3    0.0677
    4    0.1492
    5    0.1492
    6    0.5933
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-3.071869D-01
              MO Center=  3.6D-16, -1.6D-16,  7.0D-01, r^2= 1.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.536225  2 H  s                  5      0.421795  1 Li pz         
     2      0.378547  1 Li s                  1     -0.317025  1 Li s          
 
 Vector    3  Occ=0.000000D+00  E= 6.774543D-02
              MO Center= -4.3D-16,  1.7D-16, -1.1D+00, r^2= 2.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.864747  1 Li s                  5     -0.563389  1 Li pz         
     1     -0.168451  1 Li s                  6     -0.167009  2 H  s          
 
 Vector    4  Occ=0.000000D+00  E= 1.491877D-01
              MO Center=  2.3D-18,  2.0D-18, -2.0D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.751369  1 Li px                 4      0.659882  1 Li py         
 
 Vector    5  Occ=0.000000D+00  E= 1.491877D-01
              MO Center=  8.6D-17, -9.8D-17, -2.0D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.751369  1 Li py                 3     -0.659882  1 Li px         
 
 Vector    6  Occ=0.000000D+00  E= 5.932675D-01
              MO Center= -1.3D-16,  1.3D-16,  6.3D-01, r^2= 3.0D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      1.531480  2 H  s                  5     -1.090581  1 Li pz         
     2     -0.947944  1 Li s                  1     -0.311230  1 Li s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -0.18805939

 moments of inertia (a.u.)
 ------------------
           2.014053046856           0.000000000000           0.000000000000
           0.000000000000           2.014053046856           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     3.02   1.98  0.46  0.58
    2 H    1     0.98   0.98
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000      4.000000
 
     1   1 0 0     -0.000000      0.000000      0.000000
     1   0 1 0      0.000000      0.000000      0.000000
     1   0 0 1     -1.930696      0.000000      0.000000
 
     2   2 0 0     -3.720958      0.000000      0.000000
     2   1 1 0      0.000000      0.000000      0.000000
     2   1 0 1     -0.000000      0.000000      0.000000
     2   0 2 0     -3.720958      0.000000      0.000000
     2   0 1 1      0.000000      0.000000      0.000000
     2   0 0 2     -5.141447      0.000000      1.714111
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_fci_0.800.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -5.0478572499
    2    1         0.1704971263
    3    1         0.1602915495
    6    1         0.1380352565
    1    2         0.1704971263
    2    2        -1.8038123207
    3    2         0.0569382720
    6    2        -0.4573620938
    1    3         0.1602915495
    2    3         0.0569382720
    3    3        -1.1971184625
    6    3         0.0315192192
    4    4        -1.2204338559
    5    5        -1.2204338559
    1    6         0.1380352565
    2    6        -0.4573620938
    3    6         0.0315192192
    6    6        -1.0642805152
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6264810823
    2    1    1    1       -0.1864319375
    2    1    2    1        0.0458175647
    3    1    1    1       -0.1105286548
    3    1    2    1        0.0125096577
    3    1    3    1        0.0169234452
    3    1    2    2       -0.0287233594
    4    1    4    1        0.0100018867
    5    1    5    1        0.0100018867
    6    1    1    1       -0.1460652459
    6    1    2    1        0.0338634205
    6    1    3    1        0.0134437424
    6    1    6    1        0.0285548992
    6    1    2    2        0.0095663414
    6    1    3    2       -0.0076755300
    6    1    3    3       -0.0063857786
    6    1    4    4       -0.0051034944
    6    1    5    5       -0.0051034944
    2    2    1    1        0.5129326927
    2    2    2    1        0.0159348112
    2    2    2    2        0.5165776344
    3    2    1    1       -0.0053119016
    3    2    2    1       -0.0076838242
    3    2    3    1        0.0012030748
    3    2    2    2       -0.0338048110
    3    2    3    2        0.0092569900
    4    2    4    1        0.0088419589
    4    2    4    2        0.0291200165
    5    2    5    1        0.0088419589
    5    2    5    2        0.0291200165
    6    2    1    1        0.1659774136
    6    2    2    1        0.0111026934
    6    2    3    1       -0.0200871413
    6    2    6    1        0.0104336880
    6    2    2    2        0.1592706872
    6    2    3    2       -0.0264429080
    6    2    6    2        0.1229683564
    6    2    3    3        0.0288358883
    6    2    4    4        0.0370551252
    6    2    5    5        0.0370551252
    3    3    1    1        0.3900781727
    3    3    2    1       -0.0178088073
    3    3    3    1        0.0043944950
    3    3    2    2        0.2554439927
    3    3    3    2       -0.0057697625
    3    3    3    3        0.3365908615
    4    3    4    1        0.0101638887
    4    3    4    2        0.0202540046
    4    3    4    3        0.0430842942
    5    3    5    1        0.0101638887
    5    3    5    2        0.0202540046
    5    3    5    3        0.0430842942
    6    3    1    1        0.0224844942
    6    3    2    1       -0.0156777409
    6    3    3    1        0.0060629955
    6    3    6    1       -0.0089019097
    6    3    2    2       -0.0447436867
    6    3    3    2        0.0036425215
    6    3    6    2       -0.0278252358
    6    3    3    3        0.0359324325
    6    3    6    3        0.0272332115
    6    3    4    4        0.0006982988
    6    3    5    5        0.0006982988
    4    4    1    1        0.3958622722
    4    4    2    1       -0.0061713879
    4    4    3    1       -0.0035238763
    4    4    2    2        0.3085094405
    4    4    3    2       -0.0005060608
    4    4    3    3        0.2825467114
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1       -0.0015295889
    6    4    4    2       -0.0127763068
    6    4    4    3       -0.0094197774
    6    4    6    4        0.0125412340
    5    5    1    1        0.3958622722
    5    5    2    1       -0.0061713879
    5    5    3    1       -0.0035238763
    5    5    2    2        0.3085094405
    5    5    3    2       -0.0005060608
    5    5    3    3        0.2825467114
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1       -0.0015295889
    6    5    5    2       -0.0127763068
    6    5    5    3       -0.0094197774
    6    5    6    5        0.0125412340
    6    6    1    1        0.4487708891
    6    6    2    1        0.0161234675
    6    6    3    1       -0.0239271257
    6    6    6    1        0.0150975260
    6    6    2    2        0.4557647335
    6    6    3    2       -0.0340670290
    6    6    6    2        0.1568834019
    6    6    3    3        0.2501824010
    6    6    6    3       -0.0387663626
    6    6    4    4        0.2781783402
    6    6    5    5        0.2781783402
    6    6    6    6        0.4391089602
 end_two_electron_integrals
 enrep_tce =    1.98441468374887     
  EHF(A)             =        -7.61577010
  EHF(total)         =        -7.61577010
  Shift (HFtot-HFA)  =        -0.00000000
 Cpu & wall time / sec            0.0            0.0
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_fci_0.800.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_fci_0.800.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0470466506604  -0.0122803878424     0.0     0.0     0.0
    2   0.0163275114799  -0.0161946665515     0.0     0.0     0.0
    3   0.0063265566029  -0.0175217378359     0.0     0.0     0.0
    4   0.0030746573261  -0.0179942421326     0.0     0.0     0.0
    5   0.0019017874080  -0.0181791666725     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0001712030688  -0.0183854011550     0.0     0.0     0.0
    7   0.0000573724626  -0.0183879276402     0.0     0.0     0.0
    8   0.0000261597273  -0.0183889396779     0.0     0.0     0.0
    9   0.0000151187018  -0.0183894342342     0.0     0.0     0.0
   10   0.0000104477454  -0.0183897515175     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0000022365211  -0.0183905684964     0.0     0.0     0.0
   12   0.0000004858238  -0.0183906280744     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.018390628074412
 CCSD total energy / hartree       =        -7.634160727338094

 Singles contributions

 Doubles contributions
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1012851016
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
  0.994909794848837      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings

 Doubles strings
 -0.100769539613141      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors    5

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using    5 trial vectors
   0.2271523745334   0.1575447858842    4.28701
   0.2245487094129   0.2257573699566    6.14317
   0.2245487094129   0.2257573699566    6.14317
   0.0879564005626   0.7074526986406   19.25078
   0.3720569607511   2.1549757891150   58.63990     0.3     0.3

 Iteration   2 using   10 trial vectors
   0.0813461494542   0.1207581407651    3.28600
   0.0841620759775   0.1846870552370    5.02559
   0.0841620759775   0.1846870552370    5.02559
   0.4710774189944   0.6833932537414   18.59608
   0.3264432654527   0.7263187094225   19.76415     0.3     0.3

 Iteration   3 using   15 trial vectors
   0.0077577821993   0.1194872249182    3.25141
   0.0120751321363   0.1836632066927    4.99773
   0.0120751321363   0.1836632066927    4.99773
   0.0856392972710   0.5059123247574   13.76658
   0.0565286819681   0.6542839911253   17.80398     0.3     0.4

 Iteration   4 using   20 trial vectors
   0.0006669406324   0.1194818014256    3.25127
   0.0008915915103   0.1836728160136    4.99799
   0.0008915915103   0.1836728160136    4.99799
   0.0115670718744   0.5031924004798   13.69257
   0.0103196423044   0.6530500860513   17.77040     0.3     0.4

 Iteration   5 using   25 trial vectors
   0.0000891922103   0.1194823608762    3.25128
   0.0002291852972   0.1836795313251    4.99818
   0.0002291852972   0.1836795313251    4.99818
   0.0027449028199   0.5031333036926   13.69096
   0.0032142032907   0.6530373736274   17.77006     0.4     0.4

 Iteration   6 using   29 trial vectors
   0.0000000000000   0.1194824306939    3.25128
   0.0000382610812   0.1836808654435    4.99821
   0.0000382610812   0.1836808654435    4.99821
   0.0000000000000   0.5031276506183   13.69081
   0.1468742852220   0.6068514878269   16.51328     0.3     0.4

 Iteration   7 using   32 trial vectors
   0.0000000000000   0.1194824306939    3.25128
   0.0000010545182   0.1836808910001    4.99821
   0.0000025408730   0.1836808976486    4.99821
   0.0000000000000   0.5031276506183   13.69081
   0.0055828492448   0.6018253253619   16.37651     0.3     0.3

 Iteration   8 using   35 trial vectors
   0.0000000000000   0.1194824306939    3.25128
   0.0000000747380   0.1836808951872    4.99821
   0.0000000000001   0.1836808956099    4.99821
   0.0000000000000   0.5031276506183   13.69081
   0.0000000000000   0.6017865908475   16.37545     0.2     0.3
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.119482430693912
                   / eV      =        3.251283748602841
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)       -0.9280851970

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2324524504
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1945432366
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1945432366
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.681897327665347      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.681897327665347      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.170791114077636      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.142937861320638      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.142937861320638      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.183680895187224
                   / eV      =        4.998213594942128
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)        0.8339698410
     5a   (alpha) ---     2a   (alpha)       -0.3919449004

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1579727353
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1579727353
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1915072511
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1915072511
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.617922642639204      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.617922642639204      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.290408137971177      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.290408137971177      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.117048513314251      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.117048513314251      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.141895618835889      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.141895618835889      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.183680895609943
                   / eV      =        4.998213606444912
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)        0.3919453283
     5a   (alpha) ---     2a   (alpha)        0.8339696392

 Doubles contributions
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1579726992
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1579726992
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1915072047
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1915072047
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.290408459855259      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.290408459855259      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.617922503402683      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.617922503402683      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.117048488531350      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.117048488531350      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.141895586843229      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.141895586843229      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.503127650618327
                   / eV      =       13.690805789837716
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.7080604297
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2352704590
     4a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4294225796
     5a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4294225796
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2352704590
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings

 Doubles strings
 -0.714934887623497      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.237554666416156      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.433591782317536      :(4a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.433591782317536      :(5a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.237554666416156      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.601786590847473
                   / eV      =       16.375453291219223
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     5a   (alpha) ---     2a   (alpha)        0.1192851412

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2949783981
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.6276450199
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2949783981
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.6276450199
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.119864350184235      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.119864350184235      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.296410715112902      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.630692655356948      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.296410715112905      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.630692655356900      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        2.8s     wall:        3.6s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_fci_0.800.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_fci_0.800.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.441328    -0.307187     0.067745     0.149188     0.149188     0.593267

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       11
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -9.618581951523
           >>>| MCSCF energy:           -7.634167267774
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.4413
    2   -0.3072
    3    0.0677
    4    0.1492
    5    0.1492
    6    0.5933
 


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_0.800.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 1.98441468374887}
  energy_offset: {units: hartree, value: -0.0}
  fci_energy: {lower: -7.734160727338094, units: hartree, upper: -7.534160727338095,
    value: -7.634160727338094}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -0.2]
      name: Li
    - coords: [0.0, 0.0, 0.6]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -5.0478572499]
      - [2, 1, 0.1704971263]
      - [3, 1, 0.1602915495]
      - [6, 1, 0.1380352565]
      - [2, 2, -1.8038123207]
      - [3, 2, 0.056938272]
      - [6, 2, -0.4573620938]
      - [3, 3, -1.1971184625]
      - [6, 3, 0.0315192192]
      - [4, 4, -1.2204338559]
      - [5, 5, -1.2204338559]
      - [6, 6, -1.0642805152]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.6264810823]
      - [2, 1, 1, 1, -0.1864319375]
      - [2, 1, 2, 1, 0.0458175647]
      - [3, 1, 1, 1, -0.1105286548]
      - [3, 1, 2, 1, 0.0125096577]
      - [3, 1, 3, 1, 0.0169234452]
      - [3, 1, 2, 2, -0.0287233594]
      - [4, 1, 4, 1, 0.0100018867]
      - [5, 1, 5, 1, 0.0100018867]
      - [6, 1, 1, 1, -0.1460652459]
      - [6, 1, 2, 1, 0.0338634205]
      - [6, 1, 3, 1, 0.0134437424]
      - [6, 1, 6, 1, 0.0285548992]
      - [6, 1, 2, 2, 0.0095663414]
      - [6, 1, 3, 2, -0.00767553]
      - [6, 1, 3, 3, -0.0063857786]
      - [6, 1, 4, 4, -0.0051034944]
      - [6, 1, 5, 5, -0.0051034944]
      - [2, 2, 1, 1, 0.5129326927]
      - [2, 2, 2, 1, 0.0159348112]
      - [2, 2, 2, 2, 0.5165776344]
      - [3, 2, 1, 1, -0.0053119016]
      - [3, 2, 2, 1, -0.0076838242]
      - [3, 2, 3, 1, 0.0012030748]
      - [3, 2, 2, 2, -0.033804811]
      - [3, 2, 3, 2, 0.00925699]
      - [4, 2, 4, 1, 0.0088419589]
      - [4, 2, 4, 2, 0.0291200165]
      - [5, 2, 5, 1, 0.0088419589]
      - [5, 2, 5, 2, 0.0291200165]
      - [6, 2, 1, 1, 0.1659774136]
      - [6, 2, 2, 1, 0.0111026934]
      - [6, 2, 3, 1, -0.0200871413]
      - [6, 2, 6, 1, 0.010433688]
      - [6, 2, 2, 2, 0.1592706872]
      - [6, 2, 3, 2, -0.026442908]
      - [6, 2, 6, 2, 0.1229683564]
      - [6, 2, 3, 3, 0.0288358883]
      - [6, 2, 4, 4, 0.0370551252]
      - [6, 2, 5, 5, 0.0370551252]
      - [3, 3, 1, 1, 0.3900781727]
      - [3, 3, 2, 1, -0.0178088073]
      - [3, 3, 3, 1, 0.004394495]
      - [3, 3, 2, 2, 0.2554439927]
      - [3, 3, 3, 2, -0.0057697625]
      - [3, 3, 3, 3, 0.3365908615]
      - [4, 3, 4, 1, 0.0101638887]
      - [4, 3, 4, 2, 0.0202540046]
      - [4, 3, 4, 3, 0.0430842942]
      - [5, 3, 5, 1, 0.0101638887]
      - [5, 3, 5, 2, 0.0202540046]
      - [5, 3, 5, 3, 0.0430842942]
      - [6, 3, 1, 1, 0.0224844942]
      - [6, 3, 2, 1, -0.0156777409]
      - [6, 3, 3, 1, 0.0060629955]
      - [6, 3, 6, 1, -0.0089019097]
      - [6, 3, 2, 2, -0.0447436867]
      - [6, 3, 3, 2, 0.0036425215]
      - [6, 3, 6, 2, -0.0278252358]
      - [6, 3, 3, 3, 0.0359324325]
      - [6, 3, 6, 3, 0.0272332115]
      - [6, 3, 4, 4, 0.0006982988]
      - [6, 3, 5, 5, 0.0006982988]
      - [4, 4, 1, 1, 0.3958622722]
      - [4, 4, 2, 1, -0.0061713879]
      - [4, 4, 3, 1, -0.0035238763]
      - [4, 4, 2, 2, 0.3085094405]
      - [4, 4, 3, 2, -0.0005060608]
      - [4, 4, 3, 3, 0.2825467114]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, -0.0015295889]
      - [6, 4, 4, 2, -0.0127763068]
      - [6, 4, 4, 3, -0.0094197774]
      - [6, 4, 6, 4, 0.012541234]
      - [5, 5, 1, 1, 0.3958622722]
      - [5, 5, 2, 1, -0.0061713879]
      - [5, 5, 3, 1, -0.0035238763]
      - [5, 5, 2, 2, 0.3085094405]
      - [5, 5, 3, 2, -0.0005060608]
      - [5, 5, 3, 3, 0.2825467114]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, -0.0015295889]
      - [6, 5, 5, 2, -0.0127763068]
      - [6, 5, 5, 3, -0.0094197774]
      - [6, 5, 6, 5, 0.012541234]
      - [6, 6, 1, 1, 0.4487708891]
      - [6, 6, 2, 1, 0.0161234675]
      - [6, 6, 3, 1, -0.0239271257]
      - [6, 6, 6, 1, 0.015097526]
      - [6, 6, 2, 2, 0.4557647335]
      - [6, 6, 3, 2, -0.034067029]
      - [6, 6, 6, 2, 0.1568834019]
      - [6, 6, 3, 3, 0.250182401]
      - [6, 6, 6, 3, -0.0387663626]
      - [6, 6, 4, 4, 0.2781783402]
      - [6, 6, 5, 5, 0.2781783402]
      - [6, 6, 6, 6, 0.4391089602]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.634160727338094}
      label: '|G>'
      superposition:
      - [0.994909794848837, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.100769539613141, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.514678296644182}
      label: '|E1>'
      superposition:
      - [-0.681897327665347, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.681897327665347, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.170791114077636, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.142937861320638, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.142937861320638, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.4504798321508705}
      label: '|E2>'
      superposition:
      - [0.617922642639204, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.617922642639204, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.290408137971177, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.290408137971177, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.117048513314251, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.117048513314251, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.141895618835889, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.141895618835889, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.450479831728151}
      label: '|E3>'
      superposition:
      - [0.290408459855259, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.290408459855259, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.617922503402683, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.617922503402683, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.11704848853135, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.11704848853135, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.141895586843229, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.141895586843229, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.131033076719767}
      label: '|E4>'
      superposition:
      - [-0.714934887623497, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.237554666416156, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.433591782317536, (4a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.433591782317536, (5a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.237554666416156, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.032374136490621}
      label: '|E5>'
      superposition:
      - [0.119864350184235, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.119864350184235, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.296410715112902, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.630692655356948, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.296410715112905, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.6306926553569, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.6157701}
  scf_energy_offset: {units: hartree, value: -0.0}


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.000.nw <==
start lih_rhf_sto-3g_fci_1.000

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.000000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.000.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2704411
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g974
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.000.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_fci_1.000

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.000000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf
================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g974
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:10:06 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.000.nw
    prefix          = lih_rhf_sto-3g_fci_1.000.
    data base       = ./lih_rhf_sto-3g_fci_1.000.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107198 doubles =    100.0 Mbytes
    stack    =   13107195 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428793 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
  no constraints, skipping   0.000000000000000E+000
  no constraints, skipping   0.000000000000000E+000
 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -0.25000000
    2 H                    1.0000     0.00000000     0.00000000     0.75000000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       1.5875317470

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 


                                Z-matrix (autoz)
                                -------- 

 Units are Angstrom for bonds and degrees for angles
 
      Type          Name      I     J     K     L     M      Value
      ----------- --------  ----- ----- ----- ----- ----- ----------
    1 Stretch                  1     2                       1.00000
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -0.25000000
 H                     0.00000000     0.00000000     0.75000000
 
 ==============================================================================
                                internuclear distances
 ------------------------------------------------------------------------------
       center one      |      center two      | atomic units |  angstroms
 ------------------------------------------------------------------------------
    2 H                |   1 Li               |     1.88973  |     1.00000
 ------------------------------------------------------------------------------
                         number of included internuclear distances:          1
 ==============================================================================



  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_fci_1.000.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.6s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.643637
 1-e energy   =     -13.153592
 2-e energy   =       3.922424
 HOMO         =      -0.274246
 LUMO         =       0.037766
 

 Starting SCF solution at       0.6s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.7585218365  1.89D-01  1.54D-01      0.0
                 2       -7.7664074832  5.92D-02  3.73D-02      0.0
                 3       -7.7673606432  1.79D-03  1.41D-03      0.0
                 4       -7.7673620995  2.97D-06  2.14D-06      0.0
                 5       -7.7673620995  6.06D-12  4.83D-12      0.0


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.767362099530
      One-electron energy =    -13.334674655596
      Two-electron energy =      3.979780809067
 Nuclear repulsion energy =      1.587531746999

        Time for solution =      0.0s


             Final eigenvalues
             -----------------

              1      
    1   -2.3709
    2   -0.3167
    3    0.0768
    4    0.1579
    5    0.1579
    6    0.6130
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-3.166571D-01
              MO Center= -1.1D-16,  2.0D-16,  7.5D-01, r^2= 1.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.546147  2 H  s                  2      0.387975  1 Li s          
     5      0.379135  1 Li pz                 1     -0.255706  1 Li s          
 
 Vector    3  Occ=0.000000D+00  E= 7.684842D-02
              MO Center=  1.9D-16, -2.2D-16, -1.1D+00, r^2= 2.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.835682  1 Li s                  5     -0.587902  1 Li pz         
     1     -0.191867  1 Li s          
 
 Vector    4  Occ=0.000000D+00  E= 1.579387D-01
              MO Center= -1.2D-17, -2.4D-17, -2.5D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.895640  1 Li py                 3      0.444780  1 Li px         
 
 Vector    5  Occ=0.000000D+00  E= 1.579387D-01
              MO Center= -2.2D-16,  1.1D-16, -2.5D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.895640  1 Li px                 4     -0.444780  1 Li py         
 
 Vector    6  Occ=0.000000D+00  E= 6.129992D-01
              MO Center=  1.7D-16, -6.7D-17,  5.9D-01, r^2= 3.0D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      1.472411  2 H  s                  5     -1.120790  1 Li pz         
     2     -0.927777  1 Li s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -0.23507424

 moments of inertia (a.u.)
 ------------------
           3.146957885713           0.000000000000           0.000000000000
           0.000000000000           3.146957885713           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     2.99   1.99  0.49  0.51
    2 H    1     1.01   1.01
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000      4.000000
 
     1   1 0 0      0.000000      0.000000      0.000000
     1   0 1 0     -0.000000      0.000000      0.000000
     1   0 0 1     -1.895233      0.000000      0.000000
 
     2   2 0 0     -3.654335      0.000000      0.000000
     2   1 1 0      0.000000      0.000000      0.000000
     2   1 0 1      0.000000      0.000000      0.000000
     2   0 2 0     -3.654335      0.000000      0.000000
     2   0 1 1     -0.000000      0.000000      0.000000
     2   0 0 2     -4.632890      0.000000      2.678298
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_fci_1.000.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -4.9213604543
    2    1         0.1479263680
    3    1         0.1707603756
    6    1         0.0707542556
    1    2         0.1479263680
    2    2        -1.7459768735
    3    2         0.0485701936
    6    2        -0.3264845681
    1    3         0.1707603756
    2    3         0.0485701936
    3    3        -1.1757052223
    6    3         0.0352571420
    4    4        -1.1981645562
    5    5        -1.1981645562
    1    6         0.0707542556
    2    6        -0.3264845681
    3    6         0.0352571420
    6    6        -0.9438209908
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6454044261
    2    1    1    1       -0.1627842995
    2    1    2    1        0.0316932956
    3    1    1    1       -0.1258893832
    3    1    2    1        0.0136581262
    3    1    3    1        0.0194591055
    3    1    2    2       -0.0257063095
    4    1    4    1        0.0098908246
    5    1    5    1        0.0098908246
    6    1    1    1       -0.0690542655
    6    1    2    1        0.0109874534
    6    1    3    1        0.0091852654
    6    1    6    1        0.0070977437
    6    1    2    2        0.0054238898
    6    1    3    2       -0.0041128628
    6    1    3    3       -0.0003219668
    6    1    4    4       -0.0032746104
    6    1    5    5       -0.0032746104
    2    2    1    1        0.4683749609
    2    2    2    1        0.0148579314
    2    2    2    2        0.5242631305
    3    2    1    1        0.0019498941
    3    2    2    1       -0.0065416267
    3    2    3    1        0.0006203221
    3    2    2    2       -0.0388118557
    3    2    3    2        0.0094659305
    4    2    4    1        0.0083115501
    4    2    4    2        0.0271821162
    5    2    5    1        0.0083115501
    5    2    5    2        0.0271821162
    6    2    1    1        0.0887683347
    6    2    2    1        0.0125477698
    6    2    3    1       -0.0129615651
    6    2    6    1        0.0084114647
    6    2    2    2        0.1599353521
    6    2    3    2       -0.0289484020
    6    2    6    2        0.1224156318
    6    2    3    3        0.0153859327
    6    2    4    4        0.0229433719
    6    2    5    5        0.0229433719
    3    3    1    1        0.3940924392
    3    3    2    1       -0.0163023140
    3    3    3    1        0.0032578753
    3    3    2    2        0.2466469018
    3    3    3    2       -0.0013893965
    3    3    3    3        0.3390040087
    4    3    4    1        0.0102495592
    4    3    4    2        0.0195581587
    4    3    4    3        0.0423623665
    5    3    5    1        0.0102495592
    5    3    5    2        0.0195581587
    5    3    5    3        0.0423623665
    6    3    1    1        0.0210681814
    6    3    2    1       -0.0109710554
    6    3    3    1        0.0051677826
    6    3    6    1       -0.0015867990
    6    3    2    2       -0.0485783207
    6    3    3    2        0.0048367904
    6    3    6    2       -0.0289879253
    6    3    3    3        0.0363330991
    6    3    6    3        0.0269321385
    6    3    4    4       -0.0004067314
    6    3    5    5       -0.0004067314
    4    4    1    1        0.3960890288
    4    4    2    1       -0.0060042077
    4    4    3    1       -0.0043819417
    4    4    2    2        0.3004990815
    4    4    3    2        0.0008151057
    4    4    3    3        0.2827504937
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1       -0.0036338752
    6    4    4    2       -0.0161266056
    6    4    4    3       -0.0121995314
    6    4    6    4        0.0153319447
    5    5    1    1        0.3960890288
    5    5    2    1       -0.0060042077
    5    5    3    1       -0.0043819417
    5    5    2    2        0.3004990815
    5    5    3    2        0.0008151057
    5    5    3    3        0.2827504937
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1       -0.0036338752
    6    5    5    2       -0.0161266056
    6    5    5    3       -0.0121995314
    6    5    6    5        0.0153319447
    6    6    1    1        0.3837758655
    6    6    2    1        0.0148641621
    6    6    3    1       -0.0161231016
    6    6    6    1        0.0100766058
    6    6    2    2        0.4593909294
    6    6    3    2       -0.0361319798
    6    6    6    2        0.1557201111
    6    6    3    3        0.2442613678
    6    6    6    3       -0.0398634019
    6    6    4    4        0.2724727432
    6    6    5    5        0.2724727432
    6    6    6    6        0.4397587526
 end_two_electron_integrals
 enrep_tce =    1.58753174699910     
  EHF(A)             =        -7.76736210
  EHF(total)         =        -7.76736210
  Shift (HFtot-HFA)  =        -0.00000000
 Cpu & wall time / sec            0.0            0.0
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_fci_1.000.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_fci_1.000.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0458731215530  -0.0114360988992     0.0     0.0     0.0
    2   0.0158973907850  -0.0150734684796     0.0     0.0     0.0
    3   0.0062584383076  -0.0162893504238     0.0     0.0     0.0
    4   0.0030914055166  -0.0167237699463     0.0     0.0     0.0
    5   0.0018832296324  -0.0168965249277     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0001449454359  -0.0170880091032     0.0     0.0     0.0
    7   0.0000505356513  -0.0170893108525     0.0     0.0     0.0
    8   0.0000300436944  -0.0170903332958     0.0     0.0     0.0
    9   0.0000211353389  -0.0170909920939     0.0     0.0     0.0
   10   0.0000153438173  -0.0170914596067     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0000009573362  -0.0170925941665     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.017092594166529
 CCSD total energy / hartree       =        -7.784454693696404

 Singles contributions

 Doubles contributions
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
   1.00000000000000      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings

 Doubles strings
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors    5

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using    5 trial vectors
   0.2412403786701   0.1846566551459    5.02477
   0.2447643923878   0.2471559276434    6.72546
   0.2447643923878   0.2471559276434    6.72546
   0.0681015551534   0.7311659477417   19.89605
   0.3021827626836   2.0942399308325   56.98719     0.3     0.3

 Iteration   2 using   10 trial vectors
   0.0633495636071   0.1410544344738    3.83829
   0.0555326721819   0.1991140632745    5.41817
   0.0555326721819   0.1991140632745    5.41817
   0.4533152283890   0.6551750574722   17.82823
   0.2383557887431   0.7478786819641   20.35082     0.3     0.3

 Iteration   3 using   15 trial vectors
   0.0072629572089   0.1399626768631    3.80858
   0.0071879460979   0.1985560610866    5.40299
   0.0071879460979   0.1985560610866    5.40299
   0.0838481359106   0.5755652034994   15.66193
   0.0296098510112   0.7174255026539   19.52215     0.3     0.4

 Iteration   4 using   20 trial vectors
   0.0008298870981   0.1399596584319    3.80850
   0.0004734895958   0.1985478238885    5.40276
   0.0004734895958   0.1985478238885    5.40276
   0.0090306578338   0.5733503494897   15.60166
   0.0013620453769   0.7171601059530   19.51493     0.4     0.4

 Iteration   5 using   25 trial vectors
   0.0000691887534   0.1399608397699    3.80853
   0.0000537817713   0.1985439665694    5.40266
   0.0000444429542   0.1985439665694    5.40266
   0.0006484668611   0.5733204560132   15.60085
   0.0000816660724   0.7171617334997   19.51497     0.4     0.4

 Iteration   6 using   29 trial vectors
   0.0000000000000   0.1399608655942    3.80853
   0.0000174740043   0.1985435503468    5.40265
   0.0000174740043   0.1985435503468    5.40265
   0.0000000000000   0.5733200915224   15.60084
   0.2994958133095   0.7105191991697   19.33422     0.3     0.4

 Iteration   7 using   32 trial vectors
   0.0000000000000   0.1399608655942    3.80853
   0.0000005209519   0.1985435267079    5.40265
   0.0000013920965   0.1985435304847    5.40265
   0.0000000000000   0.5733200915224   15.60084
   0.0099662842899   0.6773757262321   18.43234     0.3     0.3

 Iteration   8 using   34 trial vectors
   0.0000000000000   0.1399608655942    3.80853
   0.0000002622828   0.1985435287048    5.40265
   0.0000000219693   0.1985435287192    5.40265
   0.0000000000000   0.5733200915224   15.60084
   0.0000241473319   0.6773779577794   18.43240     0.2     0.2

 Iteration   9 using   35 trial vectors
   0.0000000000000   0.1399608655942    3.80853
   0.0000000219693   0.1985435287192    5.40265
   0.0000000000002   0.1985435287956    5.40265
   0.0000000000000   0.5733200915224   15.60084
   0.0000000000001   0.6773779897314   18.43240     0.1     0.2
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.139960865594237
                   / eV      =        3.808530552183638
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.9206086370

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2499184540
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2045027743
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2045027743
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.678471079511923      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.678471079511923      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.184185153668287      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.150714660368596      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.150714660368596      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.198543528719229
                   / eV      =        5.402646603070676
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)       -0.7242250084
     5a   (alpha) ---     2a   (alpha)       -0.5654856116

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1317229154
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1028512030
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1317229154
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1758740029
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1028512030
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1373250260
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1758740029
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1373250260
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.533327828395665      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.533327828395665      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.416430266472696      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.416430266472696      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  9.700230674082652E-002 :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  7.574083761213773E-002 :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  9.700230674082655E-002 :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.129515687745671      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  7.574083761213773E-002 :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.101127766991959      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.129515687745671      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.101127766991959      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.198543528795553
                   / eV      =        5.402646605147541
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)        0.5654872537
     5a   (alpha) ---     2a   (alpha)       -0.7242237260

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1028515019
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1317226825
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1028515019
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1373254248
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1317226825
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1758736915
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1373254248
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1758736915
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.416431475758427      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.416431475758427      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.533326884099293      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.533326884099293      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -7.574105773730069E-002 :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  9.700213522009100E-002 :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -7.574105773730137E-002 :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.101128060670198      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  9.700213522009105E-002 :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.129515458441303      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.101128060670198      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.129515458441303      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.573320091522395
                   / eV      =       15.600840102504154
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)       -0.1092096476
     6a   (alpha) ---     2a   (alpha)        0.1456641943

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.6652143876
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2454485878
     4a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4484911694
     5a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4484911694
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2454485878
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.107525104094951      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.107525104094951      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.143417344541298      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.143417344541298      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.654953548760674      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.241662577723919      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.441573255853231      :(4a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.441573255853232      :(5a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.241662577723919      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.677377989731427
                   / eV      =       18.432400788003584
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     5a   (alpha) ---     2a   (alpha)       -0.1022870786

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4266750385
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.5464550262
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4266750385
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.5464550262
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.103206898227589      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.103206898227589      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.430511926403538      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.551369039194488      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.430511926404251      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.551369039194478      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        2.9s     wall:        3.6s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_fci_1.000.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_fci_1.000.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.370899    -0.316657     0.076848     0.157939     0.157939     0.612999

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       10
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -9.371991991136
           >>>| MCSCF energy:           -7.784460244137
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.3709
    2   -0.3167
    3    0.0768
    4    0.1579
    5    0.1579
    6    0.6130
 


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.000.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 1.5875317469991}
  energy_offset: {units: hartree, value: -0.0}
  fci_energy: {lower: -7.884454693696403, units: hartree, upper: -7.684454693696404,
    value: -7.784454693696404}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -0.25]
      name: Li
    - coords: [0.0, 0.0, 0.75]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -4.9213604543]
      - [2, 1, 0.147926368]
      - [3, 1, 0.1707603756]
      - [6, 1, 0.0707542556]
      - [2, 2, -1.7459768735]
      - [3, 2, 0.0485701936]
      - [6, 2, -0.3264845681]
      - [3, 3, -1.1757052223]
      - [6, 3, 0.035257142]
      - [4, 4, -1.1981645562]
      - [5, 5, -1.1981645562]
      - [6, 6, -0.9438209908]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.6454044261]
      - [2, 1, 1, 1, -0.1627842995]
      - [2, 1, 2, 1, 0.0316932956]
      - [3, 1, 1, 1, -0.1258893832]
      - [3, 1, 2, 1, 0.0136581262]
      - [3, 1, 3, 1, 0.0194591055]
      - [3, 1, 2, 2, -0.0257063095]
      - [4, 1, 4, 1, 0.0098908246]
      - [5, 1, 5, 1, 0.0098908246]
      - [6, 1, 1, 1, -0.0690542655]
      - [6, 1, 2, 1, 0.0109874534]
      - [6, 1, 3, 1, 0.0091852654]
      - [6, 1, 6, 1, 0.0070977437]
      - [6, 1, 2, 2, 0.0054238898]
      - [6, 1, 3, 2, -0.0041128628]
      - [6, 1, 3, 3, -0.0003219668]
      - [6, 1, 4, 4, -0.0032746104]
      - [6, 1, 5, 5, -0.0032746104]
      - [2, 2, 1, 1, 0.4683749609]
      - [2, 2, 2, 1, 0.0148579314]
      - [2, 2, 2, 2, 0.5242631305]
      - [3, 2, 1, 1, 0.0019498941]
      - [3, 2, 2, 1, -0.0065416267]
      - [3, 2, 3, 1, 0.0006203221]
      - [3, 2, 2, 2, -0.0388118557]
      - [3, 2, 3, 2, 0.0094659305]
      - [4, 2, 4, 1, 0.0083115501]
      - [4, 2, 4, 2, 0.0271821162]
      - [5, 2, 5, 1, 0.0083115501]
      - [5, 2, 5, 2, 0.0271821162]
      - [6, 2, 1, 1, 0.0887683347]
      - [6, 2, 2, 1, 0.0125477698]
      - [6, 2, 3, 1, -0.0129615651]
      - [6, 2, 6, 1, 0.0084114647]
      - [6, 2, 2, 2, 0.1599353521]
      - [6, 2, 3, 2, -0.028948402]
      - [6, 2, 6, 2, 0.1224156318]
      - [6, 2, 3, 3, 0.0153859327]
      - [6, 2, 4, 4, 0.0229433719]
      - [6, 2, 5, 5, 0.0229433719]
      - [3, 3, 1, 1, 0.3940924392]
      - [3, 3, 2, 1, -0.016302314]
      - [3, 3, 3, 1, 0.0032578753]
      - [3, 3, 2, 2, 0.2466469018]
      - [3, 3, 3, 2, -0.0013893965]
      - [3, 3, 3, 3, 0.3390040087]
      - [4, 3, 4, 1, 0.0102495592]
      - [4, 3, 4, 2, 0.0195581587]
      - [4, 3, 4, 3, 0.0423623665]
      - [5, 3, 5, 1, 0.0102495592]
      - [5, 3, 5, 2, 0.0195581587]
      - [5, 3, 5, 3, 0.0423623665]
      - [6, 3, 1, 1, 0.0210681814]
      - [6, 3, 2, 1, -0.0109710554]
      - [6, 3, 3, 1, 0.0051677826]
      - [6, 3, 6, 1, -0.001586799]
      - [6, 3, 2, 2, -0.0485783207]
      - [6, 3, 3, 2, 0.0048367904]
      - [6, 3, 6, 2, -0.0289879253]
      - [6, 3, 3, 3, 0.0363330991]
      - [6, 3, 6, 3, 0.0269321385]
      - [6, 3, 4, 4, -0.0004067314]
      - [6, 3, 5, 5, -0.0004067314]
      - [4, 4, 1, 1, 0.3960890288]
      - [4, 4, 2, 1, -0.0060042077]
      - [4, 4, 3, 1, -0.0043819417]
      - [4, 4, 2, 2, 0.3004990815]
      - [4, 4, 3, 2, 0.0008151057]
      - [4, 4, 3, 3, 0.2827504937]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, -0.0036338752]
      - [6, 4, 4, 2, -0.0161266056]
      - [6, 4, 4, 3, -0.0121995314]
      - [6, 4, 6, 4, 0.0153319447]
      - [5, 5, 1, 1, 0.3960890288]
      - [5, 5, 2, 1, -0.0060042077]
      - [5, 5, 3, 1, -0.0043819417]
      - [5, 5, 2, 2, 0.3004990815]
      - [5, 5, 3, 2, 0.0008151057]
      - [5, 5, 3, 3, 0.2827504937]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, -0.0036338752]
      - [6, 5, 5, 2, -0.0161266056]
      - [6, 5, 5, 3, -0.0121995314]
      - [6, 5, 6, 5, 0.0153319447]
      - [6, 6, 1, 1, 0.3837758655]
      - [6, 6, 2, 1, 0.0148641621]
      - [6, 6, 3, 1, -0.0161231016]
      - [6, 6, 6, 1, 0.0100766058]
      - [6, 6, 2, 2, 0.4593909294]
      - [6, 6, 3, 2, -0.0361319798]
      - [6, 6, 6, 2, 0.1557201111]
      - [6, 6, 3, 3, 0.2442613678]
      - [6, 6, 6, 3, -0.0398634019]
      - [6, 6, 4, 4, 0.2724727432]
      - [6, 6, 5, 5, 0.2724727432]
      - [6, 6, 6, 6, 0.4397587526]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.784454693696404}
      label: '|G>'
      superposition:
      - [1.0, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.644493828102167}
      label: '|E1>'
      superposition:
      - [0.678471079511923, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.678471079511923, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.184185153668287, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.150714660368596, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.150714660368596, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.585911164977174}
      label: '|E2>'
      superposition:
      - [-0.533327828395665, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.533327828395665, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.416430266472696, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.416430266472696, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.09700230674082652, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.07574083761213773, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.09700230674082655, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.129515687745671, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.07574083761213773, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.101127766991959, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.129515687745671, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.101127766991959, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.585911164900851}
      label: '|E3>'
      superposition:
      - [0.416431475758427, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.416431475758427, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.533326884099293, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.533326884099293, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.0757410577373007, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.097002135220091, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.07574105773730137, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.101128060670198, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.09700213522009105, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.129515458441303, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.101128060670198, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.129515458441303, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.211134602174009}
      label: '|E4>'
      superposition:
      - [-0.107525104094951, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.107525104094951, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.143417344541298, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.143417344541298, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.654953548760674, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.241662577723919, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.441573255853231, (4a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.441573255853232, (5a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.241662577723919, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.107076703964976}
      label: '|E5>'
      superposition:
      - [-0.103206898227589, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.103206898227589, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.430511926403538, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.551369039194488, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.430511926404251, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.551369039194478, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.7673621}
  scf_energy_offset: {units: hartree, value: -0.0}


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.200.nw <==
start lih_rhf_sto-3g_fci_1.200

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.200000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.200.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2704466
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g973
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.200.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_fci_1.200

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.200000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf
================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g973
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:10:33 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.200.nw
    prefix          = lih_rhf_sto-3g_fci_1.200.
    data base       = ./lih_rhf_sto-3g_fci_1.200.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107196 doubles =    100.0 Mbytes
    stack    =   13107201 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428797 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
  no constraints, skipping   0.000000000000000E+000
  no constraints, skipping   0.000000000000000E+000
 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -0.30000000
    2 H                    1.0000     0.00000000     0.00000000     0.90000000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       1.3229431225

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 


                                Z-matrix (autoz)
                                -------- 

 Units are Angstrom for bonds and degrees for angles
 
      Type          Name      I     J     K     L     M      Value
      ----------- --------  ----- ----- ----- ----- ----- ----------
    1 Stretch                  1     2                       1.20000
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -0.30000000
 H                     0.00000000     0.00000000     0.90000000
 
 ==============================================================================
                                internuclear distances
 ------------------------------------------------------------------------------
       center one      |      center two      | atomic units |  angstroms
 ------------------------------------------------------------------------------
    2 H                |   1 Li               |     2.26767  |     1.20000
 ------------------------------------------------------------------------------
                         number of included internuclear distances:          1
 ==============================================================================



  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_fci_1.200.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.5s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.609650
 1-e energy   =     -12.726136
 2-e energy   =       3.793542
 HOMO         =      -0.277483
 LUMO         =       0.039207
 

 Starting SCF solution at       0.6s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.8268849292  2.00D-01  1.85D-01      0.0
                 2       -7.8348132762  4.57D-02  3.38D-02      0.0
                 3       -7.8356147580  1.46D-03  1.24D-03      0.1
                 4       -7.8356158074  2.18D-06  1.63D-06      0.1
                 5       -7.8356158074  3.81D-12  3.10D-12      0.1


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.835615807397
      One-electron energy =    -12.991247736762
      Two-electron energy =      3.832688806866
 Nuclear repulsion energy =      1.322943122499

        Time for solution =      0.0s


             Final eigenvalues
             -----------------

              1      
    1   -2.3499
    2   -0.3130
    3    0.0794
    4    0.1615
    5    0.1615
    6    0.6219
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-3.129945D-01
              MO Center=  2.0D-17,  1.2D-16,  8.0D-01, r^2= 1.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.540852  2 H  s                  2      0.412914  1 Li s          
     5      0.361989  1 Li pz                 1     -0.211758  1 Li s          
 
 Vector    3  Occ=0.000000D+00  E= 7.942706D-02
              MO Center= -1.2D-16, -9.7D-17, -1.2D+00, r^2= 2.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.815511  1 Li s                  5     -0.604816  1 Li pz         
     1     -0.201972  1 Li s          
 
 Vector    4  Occ=0.000000D+00  E= 1.614558D-01
              MO Center= -5.8D-17, -1.7D-16, -3.0D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.946465  1 Li py                 3      0.322807  1 Li px         
 
 Vector    5  Occ=0.000000D+00  E= 1.614558D-01
              MO Center=  1.5D-16, -5.0D-17, -3.0D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.946465  1 Li px                 4     -0.322807  1 Li py         
 
 Vector    6  Occ=0.000000D+00  E= 6.218716D-01
              MO Center= -1.0D-16,  2.4D-16,  5.5D-01, r^2= 2.9D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      1.392404  2 H  s                  5     -1.096378  1 Li pz         
     2     -0.867211  1 Li s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -0.28208909

 moments of inertia (a.u.)
 ------------------
           4.531619355427           0.000000000000           0.000000000000
           0.000000000000           4.531619355427           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     3.00   1.99  0.53  0.48
    2 H    1     1.00   1.00
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000      4.000000
 
     1   1 0 0     -0.000000      0.000000      0.000000
     1   0 1 0     -0.000000      0.000000      0.000000
     1   0 0 1     -1.892043      0.000000      0.000000
 
     2   2 0 0     -3.741730      0.000000      0.000000
     2   1 1 0      0.000000      0.000000      0.000000
     2   1 0 1      0.000000      0.000000      0.000000
     2   0 2 0     -3.741730      0.000000      0.000000
     2   0 1 1     -0.000000      0.000000      0.000000
     2   0 0 2     -4.295937      0.000000      3.856749
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_fci_1.200.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -4.8359190302
    2    1         0.1285911463
    3    1         0.1713566436
    6    1         0.0205286780
    1    2         0.1285911463
    2    2        -1.6597048382
    3    2         0.0431876106
    6    2        -0.2106830232
    1    3         0.1713566436
    2    3         0.0431876106
    3    3        -1.1566281666
    6    3         0.0363066539
    4    4        -1.1761918061
    5    5        -1.1761918061
    1    6         0.0205286780
    2    6        -0.2106830232
    3    6         0.0363066539
    6    6        -0.9032506560
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6541449619
    2    1    1    1       -0.1401345510
    2    1    2    1        0.0220904546
    3    1    1    1       -0.1329009545
    3    1    2    1        0.0129067218
    3    1    3    1        0.0206957518
    3    1    2    2       -0.0217867134
    4    1    4    1        0.0098379480
    5    1    5    1        0.0098379480
    6    1    1    1       -0.0094982434
    6    1    2    1       -0.0012570856
    6    1    3    1        0.0040981057
    6    1    6    1        0.0032242057
    6    1    2    2       -0.0005144743
    6    1    3    2       -0.0012184256
    6    1    3    3        0.0048703136
    6    1    4    4       -0.0016225214
    6    1    5    5       -0.0016225214
    2    2    1    1        0.4269619831
    2    2    2    1        0.0115434047
    2    2    2    2        0.5148768218
    3    2    1    1        0.0060280447
    3    2    2    1       -0.0051177378
    3    2    3    1        0.0004106421
    3    2    2    2       -0.0423369781
    3    2    3    2        0.0101850781
    4    2    4    1        0.0079425000
    4    2    4    2        0.0258145029
    5    2    5    1        0.0079425000
    5    2    5    2        0.0258145029
    6    2    1    1        0.0294234620
    6    2    2    1        0.0100014860
    6    2    3    1       -0.0067865524
    6    2    6    1        0.0038935041
    6    2    2    2        0.1505790136
    6    2    3    2       -0.0308381324
    6    2    6    2        0.1218256435
    6    2    3    3        0.0035048579
    6    2    4    4        0.0084128613
    6    2    5    5        0.0084128613
    3    3    1    1        0.3957959230
    3    3    2    1       -0.0142176829
    3    3    3    1        0.0026257411
    3    3    2    2        0.2376721059
    3    3    3    2        0.0019915757
    3    3    3    3        0.3399470795
    4    3    4    1        0.0102347644
    4    3    4    2        0.0192584838
    4    3    4    3        0.0417342308
    5    3    5    1        0.0102347644
    5    3    5    2        0.0192584838
    5    3    5    3        0.0417342308
    6    3    1    1        0.0185830151
    6    3    2    1       -0.0073561889
    6    3    3    1        0.0048539041
    6    3    6    1        0.0023412856
    6    3    2    2       -0.0501063554
    6    3    3    2        0.0061251873
    6    3    6    2       -0.0295533393
    6    3    3    3        0.0363296224
    6    3    6    3        0.0265838124
    6    3    4    4       -0.0003418792
    6    3    5    5       -0.0003418792
    4    4    1    1        0.3962250984
    4    4    2    1       -0.0054512923
    4    4    3    1       -0.0047324604
    4    4    2    2        0.2904249449
    4    4    3    2        0.0021843645
    4    4    3    3        0.2826571322
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1       -0.0050094005
    6    4    4    2       -0.0182564875
    6    4    4    3       -0.0135247756
    6    4    6    4        0.0175976201
    5    5    1    1        0.3962250984
    5    5    2    1       -0.0054512923
    5    5    3    1       -0.0047324604
    5    5    2    2        0.2904249449
    5    5    3    2        0.0021843645
    5    5    3    3        0.2826571322
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1       -0.0050094005
    6    5    5    2       -0.0182564875
    6    5    5    3       -0.0135247756
    6    5    6    5        0.0175976201
    6    6    1    1        0.3635276843
    6    6    2    1        0.0098438281
    6    6    3    1       -0.0125093807
    6    6    6    1        0.0034321400
    6    6    2    2        0.4615583551
    6    6    3    2       -0.0385510372
    6    6    6    2        0.1537863527
    6    6    3    3        0.2429411478
    6    6    6    3       -0.0415110655
    6    6    4    4        0.2710368015
    6    6    5    5        0.2710368015
    6    6    6    6        0.4512494423
 end_two_electron_integrals
 enrep_tce =    1.32294312249925     
  EHF(A)             =        -7.83561581
  EHF(total)         =        -7.83561581
  Shift (HFtot-HFA)  =        -0.00000000
 Cpu & wall time / sec            0.0            0.0
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_fci_1.200.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_fci_1.200.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0459146512595  -0.0111805263512     0.0     0.0     0.0
    2   0.0161809640052  -0.0147651261645     0.0     0.0     0.0
    3   0.0065079248854  -0.0159774446641     0.0     0.0     0.0
    4   0.0032489946521  -0.0164200373392     0.0     0.0     0.0
    5   0.0019646910180  -0.0166004894635     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0001161507976  -0.0168043877049     0.0     0.0     0.0
    7   0.0000442773675  -0.0168050130659     0.0     0.0     0.0
    8   0.0000314998999  -0.0168059795369     0.0     0.0     0.0
    9   0.0000230400149  -0.0168066850045     0.0     0.0     0.0
   10   0.0000165756264  -0.0168072050039     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0000009441957  -0.0168084434758     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.016808443475804
 CCSD total energy / hartree       =        -7.852424250872804

 Singles contributions

 Doubles contributions
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
   1.00000000000000      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings

 Doubles strings
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors    5

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using    5 trial vectors
   0.2462001450875   0.1939787717085    5.27843
   0.2542292137211   0.2541432850784    6.91559
   0.2542292137211   0.2541432850784    6.91559
   0.0697191429802   0.7330714357840   19.94790
   0.2794351068213   2.0764687568302   56.50361     0.3     0.3

 Iteration   2 using   10 trial vectors
   0.0562992052308   0.1474756537373    4.01302
   0.0446138254115   0.2020898172946    5.49915
   0.0446138254115   0.2020898172946    5.49915
   0.3243162238454   0.6372756761454   17.34116
   0.1445348715758   0.7436566674190   20.23594     0.3     0.3

 Iteration   3 using   15 trial vectors
   0.0041672225370   0.1459066441307    3.97032
   0.0059947561953   0.2016017544339    5.48587
   0.0059947561953   0.2016017544339    5.48587
   0.0733092827404   0.5976446803034   16.26275
   0.0167224370861   0.7293740328270   19.84729     0.3     0.4

 Iteration   4 using   20 trial vectors
   0.0003771270390   0.1459088354596    3.97038
   0.0008756304105   0.2015744854467    5.48512
   0.0006312126630   0.2015744854467    5.48512
   0.0075984338876   0.5960631314092   16.21971
   0.0037993977426   0.7292568571556   19.84410     0.3     0.4

 Iteration   5 using   25 trial vectors
   0.0000406832291   0.1459089922128    3.97039
   0.0000730175220   0.2015630106527    5.48481
   0.0000730175220   0.2015630106527    5.48481
   0.0007692209038   0.5960447276756   16.21921
   0.1030288660452   0.7098404411444   19.31575     0.4     0.4

 Iteration   6 using   30 trial vectors
   0.0000000000000   0.1459090357854    3.97039
   0.0000120792392   0.2015630807745    5.48481
   0.0000120895413   0.2015630813079    5.48481
   0.0000000000000   0.5960443731560   16.21920
   0.0184467644920   0.7050379623563   19.18507     0.4     0.4

 Iteration   7 using   33 trial vectors
   0.0000000000000   0.1459090357854    3.97039
   0.0000003500332   0.2015630938958    5.48481
   0.0000004831568   0.2015630946065    5.48481
   0.0000000000000   0.5960443731560   16.21920
   0.0008071819738   0.7049687052709   19.18318     0.2     0.3

 Iteration   8 using   34 trial vectors
   0.0000000000000   0.1459090357854    3.97039
   0.0000004831568   0.2015630946065    5.48481
   0.0000000000002   0.2015630952518    5.48481
   0.0000000000000   0.5960443731560   16.21920
   0.0000000000000   0.7049714227452   19.18326     0.2     0.2
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.145909035785373
                   / eV      =        3.970388567324855
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)       -0.9147307842

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2685460817
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2066878824
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2066878824
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.675999794994398      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.675999794994398      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.198459589735657      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.152745450958478      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.152745450958478      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.201563094606511
                   / eV      =        5.484813206479547
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)       -0.9010911605
     5a   (alpha) ---     2a   (alpha)        0.1581437677

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1674898776
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1674898776
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2256394925
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2256394925
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.665763583626530      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.665763583626530      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.116843185352522      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.116843185352522      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.123748479639662      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.123748479639662      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.166711830834855      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.166711830834855      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.201563095251767
                   / eV      =        5.484813224037859
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)       -0.1581439557
     5a   (alpha) ---     2a   (alpha)       -0.9010911290

 Doubles contributions
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1674898559
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1674898559
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2256394936
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2256394936
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.116843324567693      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.116843324567693      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.665763561825912      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.665763561825912      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.123748463880987      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.123748463880987      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.166711832021423      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.166711832021423      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.596044373155966
                   / eV      =       16.219199531123209
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)       -0.1213517853
     6a   (alpha) ---     2a   (alpha)        0.1870370369

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.6431262564
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2553135055
     4a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4497272383
     5a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4497272383
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2553135055
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.118545326404768      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.118545326404768      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.182711498932029      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.182711498932029      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.628252907694002      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.249408962216109      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.439326558836247      :(4a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.439326558836245      :(5a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.249408962216110      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.704971422745215
                   / eV      =       19.183256623500593
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     5a   (alpha) ---     2a   (alpha)        0.1312437619

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1197740028
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.6824609405
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1197740028
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.6824609405
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1009075779
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1009075779
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.130269599207732      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.130269599207732      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.118884974917136      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.677395343749608      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.118884974917105      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.677395343749594      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.100158586888852      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.100158586888856      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        2.8s     wall:        3.4s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_fci_1.200.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_fci_1.200.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.349941    -0.312995     0.079427     0.161456     0.161456     0.621872

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       10
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -9.175373957366
           >>>| MCSCF energy:           -7.852430834867
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.3499
    2   -0.3130
    3    0.0794
    4    0.1615
    5    0.1615
    6    0.6219
 


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.200.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 1.32294312249925}
  energy_offset: {units: hartree, value: -0.0}
  fci_energy: {lower: -7.952424250872804, units: hartree, upper: -7.752424250872805,
    value: -7.852424250872804}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -0.3]
      name: Li
    - coords: [0.0, 0.0, 0.9]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -4.8359190302]
      - [2, 1, 0.1285911463]
      - [3, 1, 0.1713566436]
      - [6, 1, 0.020528678]
      - [2, 2, -1.6597048382]
      - [3, 2, 0.0431876106]
      - [6, 2, -0.2106830232]
      - [3, 3, -1.1566281666]
      - [6, 3, 0.0363066539]
      - [4, 4, -1.1761918061]
      - [5, 5, -1.1761918061]
      - [6, 6, -0.903250656]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.6541449619]
      - [2, 1, 1, 1, -0.140134551]
      - [2, 1, 2, 1, 0.0220904546]
      - [3, 1, 1, 1, -0.1329009545]
      - [3, 1, 2, 1, 0.0129067218]
      - [3, 1, 3, 1, 0.0206957518]
      - [3, 1, 2, 2, -0.0217867134]
      - [4, 1, 4, 1, 0.009837948]
      - [5, 1, 5, 1, 0.009837948]
      - [6, 1, 1, 1, -0.0094982434]
      - [6, 1, 2, 1, -0.0012570856]
      - [6, 1, 3, 1, 0.0040981057]
      - [6, 1, 6, 1, 0.0032242057]
      - [6, 1, 2, 2, -0.0005144743]
      - [6, 1, 3, 2, -0.0012184256]
      - [6, 1, 3, 3, 0.0048703136]
      - [6, 1, 4, 4, -0.0016225214]
      - [6, 1, 5, 5, -0.0016225214]
      - [2, 2, 1, 1, 0.4269619831]
      - [2, 2, 2, 1, 0.0115434047]
      - [2, 2, 2, 2, 0.5148768218]
      - [3, 2, 1, 1, 0.0060280447]
      - [3, 2, 2, 1, -0.0051177378]
      - [3, 2, 3, 1, 0.0004106421]
      - [3, 2, 2, 2, -0.0423369781]
      - [3, 2, 3, 2, 0.0101850781]
      - [4, 2, 4, 1, 0.0079425]
      - [4, 2, 4, 2, 0.0258145029]
      - [5, 2, 5, 1, 0.0079425]
      - [5, 2, 5, 2, 0.0258145029]
      - [6, 2, 1, 1, 0.029423462]
      - [6, 2, 2, 1, 0.010001486]
      - [6, 2, 3, 1, -0.0067865524]
      - [6, 2, 6, 1, 0.0038935041]
      - [6, 2, 2, 2, 0.1505790136]
      - [6, 2, 3, 2, -0.0308381324]
      - [6, 2, 6, 2, 0.1218256435]
      - [6, 2, 3, 3, 0.0035048579]
      - [6, 2, 4, 4, 0.0084128613]
      - [6, 2, 5, 5, 0.0084128613]
      - [3, 3, 1, 1, 0.395795923]
      - [3, 3, 2, 1, -0.0142176829]
      - [3, 3, 3, 1, 0.0026257411]
      - [3, 3, 2, 2, 0.2376721059]
      - [3, 3, 3, 2, 0.0019915757]
      - [3, 3, 3, 3, 0.3399470795]
      - [4, 3, 4, 1, 0.0102347644]
      - [4, 3, 4, 2, 0.0192584838]
      - [4, 3, 4, 3, 0.0417342308]
      - [5, 3, 5, 1, 0.0102347644]
      - [5, 3, 5, 2, 0.0192584838]
      - [5, 3, 5, 3, 0.0417342308]
      - [6, 3, 1, 1, 0.0185830151]
      - [6, 3, 2, 1, -0.0073561889]
      - [6, 3, 3, 1, 0.0048539041]
      - [6, 3, 6, 1, 0.0023412856]
      - [6, 3, 2, 2, -0.0501063554]
      - [6, 3, 3, 2, 0.0061251873]
      - [6, 3, 6, 2, -0.0295533393]
      - [6, 3, 3, 3, 0.0363296224]
      - [6, 3, 6, 3, 0.0265838124]
      - [6, 3, 4, 4, -0.0003418792]
      - [6, 3, 5, 5, -0.0003418792]
      - [4, 4, 1, 1, 0.3962250984]
      - [4, 4, 2, 1, -0.0054512923]
      - [4, 4, 3, 1, -0.0047324604]
      - [4, 4, 2, 2, 0.2904249449]
      - [4, 4, 3, 2, 0.0021843645]
      - [4, 4, 3, 3, 0.2826571322]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, -0.0050094005]
      - [6, 4, 4, 2, -0.0182564875]
      - [6, 4, 4, 3, -0.0135247756]
      - [6, 4, 6, 4, 0.0175976201]
      - [5, 5, 1, 1, 0.3962250984]
      - [5, 5, 2, 1, -0.0054512923]
      - [5, 5, 3, 1, -0.0047324604]
      - [5, 5, 2, 2, 0.2904249449]
      - [5, 5, 3, 2, 0.0021843645]
      - [5, 5, 3, 3, 0.2826571322]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, -0.0050094005]
      - [6, 5, 5, 2, -0.0182564875]
      - [6, 5, 5, 3, -0.0135247756]
      - [6, 5, 6, 5, 0.0175976201]
      - [6, 6, 1, 1, 0.3635276843]
      - [6, 6, 2, 1, 0.0098438281]
      - [6, 6, 3, 1, -0.0125093807]
      - [6, 6, 6, 1, 0.00343214]
      - [6, 6, 2, 2, 0.4615583551]
      - [6, 6, 3, 2, -0.0385510372]
      - [6, 6, 6, 2, 0.1537863527]
      - [6, 6, 3, 3, 0.2429411478]
      - [6, 6, 6, 3, -0.0415110655]
      - [6, 6, 4, 4, 0.2710368015]
      - [6, 6, 5, 5, 0.2710368015]
      - [6, 6, 6, 6, 0.4512494423]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.852424250872804}
      label: '|G>'
      superposition:
      - [1.0, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.706515215087431}
      label: '|E1>'
      superposition:
      - [-0.675999794994398, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.675999794994398, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.198459589735657, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.152745450958478, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.152745450958478, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.650861156266293}
      label: '|E2>'
      superposition:
      - [-0.66576358362653, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.66576358362653, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.116843185352522, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.116843185352522, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.123748479639662, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.123748479639662, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.166711830834855, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.166711830834855, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.650861155621038}
      label: '|E3>'
      superposition:
      - [-0.116843324567693, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.116843324567693, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.665763561825912, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.665763561825912, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.123748463880987, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.123748463880987, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.166711832021423, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.166711832021423, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.256379877716839}
      label: '|E4>'
      superposition:
      - [-0.118545326404768, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.118545326404768, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.182711498932029, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.182711498932029, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.628252907694002, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.249408962216109, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.439326558836247, (4a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.439326558836245, (5a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.24940896221611, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.147452828127589}
      label: '|E5>'
      superposition:
      - [0.130269599207732, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.130269599207732, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.118884974917136, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.677395343749608, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.118884974917105, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.677395343749594, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.100158586888852, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.100158586888856, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.83561581}
  scf_energy_offset: {units: hartree, value: -0.0}


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.400.nw <==
start lih_rhf_sto-3g_fci_1.400

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.400000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6 
  actelec 4
  multiplicity 1
end

task mcscf


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.400.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2704536
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g991
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.400.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_fci_1.400

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.400000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf
================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g991
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:11:05 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.400.nw
    prefix          = lih_rhf_sto-3g_fci_1.400.
    data base       = ./lih_rhf_sto-3g_fci_1.400.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107194 doubles =    100.0 Mbytes
    stack    =   13107199 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428793 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
  no constraints, skipping   0.000000000000000E+000
  no constraints, skipping   0.000000000000000E+000
 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -0.35000000
    2 H                    1.0000     0.00000000     0.00000000     1.05000000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       1.1339512479

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 


                                Z-matrix (autoz)
                                -------- 

 Units are Angstrom for bonds and degrees for angles
 
      Type          Name      I     J     K     L     M      Value
      ----------- --------  ----- ----- ----- ----- ----- ----------
    1 Stretch                  1     2                       1.40000
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -0.35000000
 H                     0.00000000     0.00000000     1.05000000
 
 ==============================================================================
                                internuclear distances
 ------------------------------------------------------------------------------
       center one      |      center two      | atomic units |  angstroms
 ------------------------------------------------------------------------------
    2 H                |   1 Li               |     2.64562  |     1.40000
 ------------------------------------------------------------------------------
                         number of included internuclear distances:          1
 ==============================================================================



  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_fci_1.400.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.6s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.586372
 1-e energy   =     -12.402805
 2-e energy   =       3.682482
 HOMO         =      -0.264811
 LUMO         =       0.038724
 

 Starting SCF solution at       0.6s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.8516571882  2.06D-01  1.97D-01      0.0
                 2       -7.8598048550  3.99D-02  3.31D-02      0.0
                 3       -7.8605376057  1.44D-03  1.24D-03      0.0
                 4       -7.8605386555  2.26D-06  1.81D-06      0.0
                 5       -7.8605386555  4.95D-12  4.01D-12      0.0


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.860538655537
      One-electron energy =    -12.694634762638
      Two-electron energy =      3.700144859244
 Nuclear repulsion energy =      1.133951247856

        Time for solution =      0.0s


             Final eigenvalues
             -----------------

              1      
    1   -2.3460
    2   -0.3012
    3    0.0795
    4    0.1633
    5    0.1633
    6    0.5969
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-3.011989D-01
              MO Center=  1.7D-16,  1.2D-16,  8.5D-01, r^2= 1.4D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.540850  2 H  s                  2      0.436043  1 Li s          
     5      0.353144  1 Li pz                 1     -0.184020  1 Li s          
 
 Vector    3  Occ=0.000000D+00  E= 7.949951D-02
              MO Center= -1.0D-16, -6.5D-17, -1.2D+00, r^2= 2.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.804497  1 Li s                  5     -0.612032  1 Li pz         
     1     -0.206988  1 Li s          
 
 Vector    4  Occ=0.000000D+00  E= 1.632750D-01
              MO Center=  1.1D-16, -1.4D-16, -3.5D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.788270  1 Li py                 3     -0.615330  1 Li px         
 
 Vector    5  Occ=0.000000D+00  E= 1.632750D-01
              MO Center= -3.2D-16, -2.5D-16, -3.5D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.788270  1 Li px                 4      0.615330  1 Li py         
 
 Vector    6  Occ=0.000000D+00  E= 5.969175D-01
              MO Center=  2.8D-16,  4.7D-16,  5.5D-01, r^2= 2.7D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      1.290972  2 H  s                  5     -1.041688  1 Li pz         
     2     -0.785798  1 Li s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -0.32910394

 moments of inertia (a.u.)
 ------------------
           6.168037455997           0.000000000000           0.000000000000
           0.000000000000           6.168037455997           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     3.01   1.99  0.57  0.46
    2 H    1     0.99   0.99
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000      4.000000
 
     1   1 0 0     -0.000000      0.000000      0.000000
     1   0 1 0     -0.000000      0.000000      0.000000
     1   0 0 1     -1.897120      0.000000      0.000000
 
     2   2 0 0     -3.843194      0.000000      0.000000
     2   1 1 0     -0.000000      0.000000      0.000000
     2   1 0 1     -0.000000      0.000000      0.000000
     2   0 2 0     -3.843194      0.000000      0.000000
     2   0 1 1     -0.000000      0.000000      0.000000
     2   0 0 2     -3.980422      0.000000      5.249465
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_fci_1.400.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -4.7741268976
    2    1         0.1147215356
    3    1         0.1693618627
    6    1        -0.0137528186
    1    2         0.1147215356
    2    2        -1.5731904838
    3    2         0.0382048643
    6    2        -0.1192876689
    1    3         0.1693618627
    2    3         0.0382048643
    3    3        -1.1400032959
    6    3         0.0340251457
    4    4        -1.1552761134
    5    5        -1.1552761134
    1    6        -0.0137528186
    2    6        -0.1192876689
    3    6         0.0340251457
    6    6        -0.9174674109
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6574622547
    2    1    1    1       -0.1232106080
    2    1    2    1        0.0165046375
    3    1    1    1       -0.1364652405
    3    1    2    1        0.0119454109
    3    1    3    1        0.0213176009
    3    1    2    2       -0.0184733086
    4    1    4    1        0.0098216927
    5    1    5    1        0.0098216927
    6    1    1    1        0.0302122298
    6    1    2    1       -0.0068015300
    6    1    3    1        0.0001551484
    6    1    6    1        0.0056898526
    6    1    2    2       -0.0047209408
    6    1    3    2        0.0006323584
    6    1    3    3        0.0084238244
    6    1    4    4       -0.0003141705
    6    1    5    5       -0.0003141705
    2    2    1    1        0.3935978148
    2    2    2    1        0.0084890724
    2    2    2    2        0.5013006203
    3    2    1    1        0.0095574928
    3    2    2    1       -0.0040499950
    3    2    3    1        0.0002894676
    3    2    2    2       -0.0453744391
    3    2    3    2        0.0113600214
    4    2    4    1        0.0076800526
    4    2    4    2        0.0245777924
    5    2    5    1        0.0076800526
    5    2    5    2        0.0245777924
    6    2    1    1       -0.0128575381
    6    2    2    1        0.0070175297
    6    2    3    1       -0.0023575725
    6    2    6    1        0.0010780683
    6    2    2    2        0.1382012152
    6    2    3    2       -0.0325365463
    6    2    6    2        0.1222546480
    6    2    3    3       -0.0058507625
    6    2    4    4       -0.0049827956
    6    2    5    5       -0.0049827956
    3    3    1    1        0.3961238292
    3    3    2    1       -0.0124140874
    3    3    3    1        0.0021876719
    3    3    2    2        0.2299663867
    3    3    3    2        0.0048258907
    3    3    3    3        0.3394850484
    4    3    4    1        0.0102342040
    4    3    4    2        0.0191833844
    4    3    4    3        0.0413964604
    5    3    5    1        0.0102342040
    5    3    5    2        0.0191833844
    5    3    5    3        0.0413964604
    6    3    1    1        0.0174475963
    6    3    2    1       -0.0050480824
    6    3    3    1        0.0046184747
    6    3    6    1        0.0038962355
    6    3    2    2       -0.0506508681
    6    3    3    2        0.0075905946
    6    3    6    2       -0.0303936727
    6    3    3    3        0.0361491663
    6    3    6    3        0.0263091189
    6    3    4    4        0.0006767079
    6    3    5    5        0.0006767079
    4    4    1    1        0.3962908960
    4    4    2    1       -0.0048587029
    4    4    3    1       -0.0048921594
    4    4    2    2        0.2801844122
    4    4    3    2        0.0037952012
    4    4    3    3        0.2824004366
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1       -0.0057829640
    6    4    4    2       -0.0193081868
    6    4    4    3       -0.0139048052
    6    4    6    4        0.0190511191
    5    5    1    1        0.3962908960
    5    5    2    1       -0.0048587029
    5    5    3    1       -0.0048921594
    5    5    2    2        0.2801844122
    5    5    3    2        0.0037952012
    5    5    3    3        0.2824004366
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1       -0.0057829640
    6    5    5    2       -0.0193081868
    6    5    5    3       -0.0139048052
    6    5    6    5        0.0190511191
    6    6    1    1        0.3612976423
    6    6    2    1        0.0057346576
    6    6    3    1       -0.0114767611
    6    6    6    1       -0.0008113305
    6    6    2    2        0.4598670636
    6    6    3    2       -0.0409605374
    6    6    6    2        0.1460721291
    6    6    3    3        0.2424563611
    6    6    6    3       -0.0429662730
    6    6    4    4        0.2701278216
    6    6    5    5        0.2701278216
    6    6    6    6        0.4569344931
 end_two_electron_integrals
 enrep_tce =    1.13395124785650     
  EHF(A)             =        -7.86053866
  EHF(total)         =        -7.86053866
  Shift (HFtot-HFA)  =         0.00000000
 Cpu & wall time / sec            0.0            0.0
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_fci_1.400.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_fci_1.400.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0478985222003  -0.0116724927900     0.0     0.0     0.0
    2   0.0175826379821  -0.0155463393815     0.0     0.0     0.0
    3   0.0072838188129  -0.0169122867946     0.0     0.0     0.0
    4   0.0036574288704  -0.0174319383772     0.0     0.0     0.0
    5   0.0021996318751  -0.0176506550107     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0001090452501  -0.0179022332672     0.0     0.0     0.0
    7   0.0000458097807  -0.0179026480446     0.0     0.0     0.0
    8   0.0000354160314  -0.0179036599157     0.0     0.0     0.0
    9   0.0000262830106  -0.0179044509046     0.0     0.0     0.0
   10   0.0000189415343  -0.0179050552400     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0000011657291  -0.0179065443484     0.0     0.0     0.0
   12   0.0000003534128  -0.0179066302080     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.017906630208024
 CCSD total energy / hartree       =        -7.878445285744957

 Singles contributions

 Doubles contributions
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1027688770
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
  0.994760743202623      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings

 Doubles strings
 -0.102230444501458      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors    5

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using    5 trial vectors
   0.2475908238523   0.1937013112944    5.27088
   0.2587924934868   0.2531556350265    6.88872
   0.2587924934868   0.2531556350265    6.88872
   0.0752399093542   0.7001817988232   19.05292
   0.2840674907827   2.0737700871850   56.43018     0.3     0.3

 Iteration   2 using   10 trial vectors
   0.0626743589133   0.1449836670305    3.94521
   0.0427920483715   0.1968602195481    5.35684
   0.0427920483715   0.1968602195481    5.35684
   0.2921068864068   0.6156204490489   16.75189
   0.1292684829726   0.7113750278035   19.35751     0.3     0.3

 Iteration   3 using   15 trial vectors
   0.0030160268769   0.1422459562102    3.87071
   0.0076992246167   0.1961592854444    5.33777
   0.0076992246167   0.1961592854444    5.33777
   0.0686293046856   0.5910938658252   16.08449
   0.0112119611538   0.7047210931995   19.17644     0.3     0.4

 Iteration   4 using   20 trial vectors
   0.0003671409373   0.1422508286389    3.87084
   0.0017377043717   0.1961039366691    5.33626
   0.0017377043717   0.1961039366691    5.33626
   0.0095308502220   0.5893176556523   16.03616
   0.0033157619587   0.7046949761595   19.17573     0.3     0.4

 Iteration   5 using   25 trial vectors
   0.0000287078559   0.1422506814653    3.87084
   0.0000442757006   0.1960902413633    5.33589
   0.0000442757006   0.1960902413633    5.33589
   0.0010942731713   0.5892756180745   16.03501
   0.0002149620417   0.7046948159547   19.17573     0.4     0.4

 Iteration   6 using   29 trial vectors
   0.0000000000000   0.1422506897387    3.87084
   0.0000066370932   0.1960903005700    5.33589
   0.0000066370932   0.1960903005700    5.33589
   0.0000000000000   0.5892750317777   16.03500
   0.0000000000000   0.7046946804070   19.17573     0.3     0.3

 Iteration   7 using   31 trial vectors
   0.0000000000000   0.1422506897387    3.87084
   0.0000002566645   0.1960903046155    5.33589
   0.0000002566645   0.1960903046155    5.33589
   0.0000000000000   0.5892750317777   16.03500
   0.0000000000000   0.7046946804071   19.17573     0.2     0.2
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.142250689738713
                   / eV      =        3.870839863978327
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.9048509885

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2924136695
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2117671037
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2117671037
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.672068066900606      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.672068066900606      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.217187019868260      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.157287674828178      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.157287674828178      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.196090304615536
                   / eV      =        5.335890950263011
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)       -0.7357355318
     5a   (alpha) ---     2a   (alpha)        0.5285099191

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1452023813
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1043050056
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1452023813
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1949534375
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1043050056
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1400432914
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1949534375
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1400432914
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.545300023506958      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.545300023506958      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.391712047148568      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.391712047148568      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.107618646264700      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -7.730702076370857E-002 :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.107618646264701      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.144492293016872      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -7.730702076370850E-002 :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.103794919227814      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.144492293016872      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.103794919227813      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.196090304615536
                   / eV      =        5.335890950263019
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)        0.6628100400
     5a   (alpha) ---     2a   (alpha)        0.6175049459

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1308100425
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1218687759
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1308100425
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1756298155
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1218687759
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1636249803
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1756298155
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1636249803
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.491250340336687      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.491250340336687      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.457671876607139      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.457671876607139      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -9.695157587579475E-002 :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -9.032463904387986E-002 :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -9.695157587579482E-002 :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.130170337540176      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -9.032463904387975E-002 :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.121272796716571      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.130170337540176      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.121272796716571      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.589275031777720
                   / eV      =       16.034996301543639
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.1408144512
     6a   (alpha) ---     2a   (alpha)       -0.2437009186

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.6254097854
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2786916730
     4a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.4311709618
     5a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.4311709618
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2786916730
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.135704366667134      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.135704366667134      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.234857136672150      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.234857136672150      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.602713983589141      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.268578094520311      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.415523987705312      :(4a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.415523987705311      :(5a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.268578094520311      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.704694680407050
                   / eV      =       19.175726078119155
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     6a   (alpha) ---     2a   (alpha)       -0.7834542916

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.5302473739
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1988579490
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1988579490
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.621739680083244      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.621739680083244      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.420797787627600      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.157811220050554      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.157811220050554      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        2.4s     wall:        3.2s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_fci_1.400.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_fci_1.400.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.345974    -0.301199     0.079500     0.163275     0.163275     0.596918

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       10
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -9.012404893733
           >>>| MCSCF energy:           -7.878453645876
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.3460
    2   -0.3012
    3    0.0795
    4    0.1633
    5    0.1633
    6    0.5969
 


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.400.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 1.1339512478565}
  energy_offset: {units: hartree, value: 0.0}
  fci_energy: {lower: -7.978445285744956, units: hartree, upper: -7.778445285744957,
    value: -7.878445285744957}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -0.35]
      name: Li
    - coords: [0.0, 0.0, 1.05]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -4.7741268976]
      - [2, 1, 0.1147215356]
      - [3, 1, 0.1693618627]
      - [6, 1, -0.0137528186]
      - [2, 2, -1.5731904838]
      - [3, 2, 0.0382048643]
      - [6, 2, -0.1192876689]
      - [3, 3, -1.1400032959]
      - [6, 3, 0.0340251457]
      - [4, 4, -1.1552761134]
      - [5, 5, -1.1552761134]
      - [6, 6, -0.9174674109]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.6574622547]
      - [2, 1, 1, 1, -0.123210608]
      - [2, 1, 2, 1, 0.0165046375]
      - [3, 1, 1, 1, -0.1364652405]
      - [3, 1, 2, 1, 0.0119454109]
      - [3, 1, 3, 1, 0.0213176009]
      - [3, 1, 2, 2, -0.0184733086]
      - [4, 1, 4, 1, 0.0098216927]
      - [5, 1, 5, 1, 0.0098216927]
      - [6, 1, 1, 1, 0.0302122298]
      - [6, 1, 2, 1, -0.00680153]
      - [6, 1, 3, 1, 0.0001551484]
      - [6, 1, 6, 1, 0.0056898526]
      - [6, 1, 2, 2, -0.0047209408]
      - [6, 1, 3, 2, 0.0006323584]
      - [6, 1, 3, 3, 0.0084238244]
      - [6, 1, 4, 4, -0.0003141705]
      - [6, 1, 5, 5, -0.0003141705]
      - [2, 2, 1, 1, 0.3935978148]
      - [2, 2, 2, 1, 0.0084890724]
      - [2, 2, 2, 2, 0.5013006203]
      - [3, 2, 1, 1, 0.0095574928]
      - [3, 2, 2, 1, -0.004049995]
      - [3, 2, 3, 1, 0.0002894676]
      - [3, 2, 2, 2, -0.0453744391]
      - [3, 2, 3, 2, 0.0113600214]
      - [4, 2, 4, 1, 0.0076800526]
      - [4, 2, 4, 2, 0.0245777924]
      - [5, 2, 5, 1, 0.0076800526]
      - [5, 2, 5, 2, 0.0245777924]
      - [6, 2, 1, 1, -0.0128575381]
      - [6, 2, 2, 1, 0.0070175297]
      - [6, 2, 3, 1, -0.0023575725]
      - [6, 2, 6, 1, 0.0010780683]
      - [6, 2, 2, 2, 0.1382012152]
      - [6, 2, 3, 2, -0.0325365463]
      - [6, 2, 6, 2, 0.122254648]
      - [6, 2, 3, 3, -0.0058507625]
      - [6, 2, 4, 4, -0.0049827956]
      - [6, 2, 5, 5, -0.0049827956]
      - [3, 3, 1, 1, 0.3961238292]
      - [3, 3, 2, 1, -0.0124140874]
      - [3, 3, 3, 1, 0.0021876719]
      - [3, 3, 2, 2, 0.2299663867]
      - [3, 3, 3, 2, 0.0048258907]
      - [3, 3, 3, 3, 0.3394850484]
      - [4, 3, 4, 1, 0.010234204]
      - [4, 3, 4, 2, 0.0191833844]
      - [4, 3, 4, 3, 0.0413964604]
      - [5, 3, 5, 1, 0.010234204]
      - [5, 3, 5, 2, 0.0191833844]
      - [5, 3, 5, 3, 0.0413964604]
      - [6, 3, 1, 1, 0.0174475963]
      - [6, 3, 2, 1, -0.0050480824]
      - [6, 3, 3, 1, 0.0046184747]
      - [6, 3, 6, 1, 0.0038962355]
      - [6, 3, 2, 2, -0.0506508681]
      - [6, 3, 3, 2, 0.0075905946]
      - [6, 3, 6, 2, -0.0303936727]
      - [6, 3, 3, 3, 0.0361491663]
      - [6, 3, 6, 3, 0.0263091189]
      - [6, 3, 4, 4, 0.0006767079]
      - [6, 3, 5, 5, 0.0006767079]
      - [4, 4, 1, 1, 0.396290896]
      - [4, 4, 2, 1, -0.0048587029]
      - [4, 4, 3, 1, -0.0048921594]
      - [4, 4, 2, 2, 0.2801844122]
      - [4, 4, 3, 2, 0.0037952012]
      - [4, 4, 3, 3, 0.2824004366]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, -0.005782964]
      - [6, 4, 4, 2, -0.0193081868]
      - [6, 4, 4, 3, -0.0139048052]
      - [6, 4, 6, 4, 0.0190511191]
      - [5, 5, 1, 1, 0.396290896]
      - [5, 5, 2, 1, -0.0048587029]
      - [5, 5, 3, 1, -0.0048921594]
      - [5, 5, 2, 2, 0.2801844122]
      - [5, 5, 3, 2, 0.0037952012]
      - [5, 5, 3, 3, 0.2824004366]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, -0.005782964]
      - [6, 5, 5, 2, -0.0193081868]
      - [6, 5, 5, 3, -0.0139048052]
      - [6, 5, 6, 5, 0.0190511191]
      - [6, 6, 1, 1, 0.3612976423]
      - [6, 6, 2, 1, 0.0057346576]
      - [6, 6, 3, 1, -0.0114767611]
      - [6, 6, 6, 1, -0.0008113305]
      - [6, 6, 2, 2, 0.4598670636]
      - [6, 6, 3, 2, -0.0409605374]
      - [6, 6, 6, 2, 0.1460721291]
      - [6, 6, 3, 3, 0.2424563611]
      - [6, 6, 6, 3, -0.042966273]
      - [6, 6, 4, 4, 0.2701278216]
      - [6, 6, 5, 5, 0.2701278216]
      - [6, 6, 6, 6, 0.4569344931]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.878445285744957}
      label: '|G>'
      superposition:
      - [0.994760743202623, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.102230444501458, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.736194596006244}
      label: '|E1>'
      superposition:
      - [0.672068066900606, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.672068066900606, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.21718701986826, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.157287674828178, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.157287674828178, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.6823549811294205}
      label: '|E2>'
      superposition:
      - [-0.545300023506958, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.545300023506958, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.391712047148568, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.391712047148568, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.1076186462647, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.07730702076370857, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.107618646264701, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.144492293016872, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.0773070207637085, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.103794919227814, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.144492293016872, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.103794919227813, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.6823549811294205}
      label: '|E3>'
      superposition:
      - [0.491250340336687, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.491250340336687, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.457671876607139, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.457671876607139, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.09695157587579475, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.09032463904387986, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.09695157587579482, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.130170337540176, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.09032463904387975, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.121272796716571, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.130170337540176, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.121272796716571, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.289170253967237}
      label: '|E4>'
      superposition:
      - [0.135704366667134, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.135704366667134, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.23485713667215, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.23485713667215, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.602713983589141, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.268578094520311, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.415523987705312, (4a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.415523987705311, (5a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.268578094520311, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.173750605337907}
      label: '|E5>'
      superposition:
      - [-0.621739680083244, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.621739680083244, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.4207977876276, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.157811220050554, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.157811220050554, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.86053866}
  scf_energy_offset: {units: hartree, value: 0.0}


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.500.nw <==
start lih_rhf_sto-3g_fci_1.500

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.500000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf



==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.500.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2704598
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g1171
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.500.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_fci_1.500

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.500000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf

================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g1171
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:11:30 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.500.nw
    prefix          = lih_rhf_sto-3g_fci_1.500.
    data base       = ./lih_rhf_sto-3g_fci_1.500.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107198 doubles =    100.0 Mbytes
    stack    =   13107195 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428793 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
  no constraints, skipping   0.000000000000000E+000
  no constraints, skipping   0.000000000000000E+000
 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -0.37500000
    2 H                    1.0000     0.00000000     0.00000000     1.12500000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       1.0583544980

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 


                                Z-matrix (autoz)
                                -------- 

 Units are Angstrom for bonds and degrees for angles
 
      Type          Name      I     J     K     L     M      Value
      ----------- --------  ----- ----- ----- ----- ----- ----------
    1 Stretch                  1     2                       1.50000
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -0.37500000
 H                     0.00000000     0.00000000     1.12500000
 
 ==============================================================================
                                internuclear distances
 ------------------------------------------------------------------------------
       center one      |      center two      | atomic units |  angstroms
 ------------------------------------------------------------------------------
    2 H                |   1 Li               |     2.83459  |     1.50000
 ------------------------------------------------------------------------------
                         number of included internuclear distances:          1
 ==============================================================================



  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_fci_1.500.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.6s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.577128
 1-e energy   =     -12.269163
 2-e energy   =       3.633681
 HOMO         =      -0.255602
 LUMO         =       0.037828
 

 Starting SCF solution at       0.6s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.8543468685  2.08D-01  2.00D-01      0.0
                 2       -7.8626317379  3.82D-02  3.30D-02      0.0
                 3       -7.8633564799  1.48D-03  1.28D-03      0.0
                 4       -7.8633576210  2.53D-06  2.08D-06      0.0
                 5       -7.8633576210  6.78D-12  5.64D-12      0.0


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.863357621043
      One-electron energy =    -12.562630410221
      Two-electron energy =      3.640918291178
 Nuclear repulsion energy =      1.058354497999

        Time for solution =      0.0s


             Final eigenvalues
             -----------------

              1      
    1   -2.3468
    2   -0.2936
    3    0.0790
    4    0.1637
    5    0.1637
    6    0.5743
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-2.935613D-01
              MO Center= -2.2D-16, -2.3D-16,  8.8D-01, r^2= 1.4D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.544025  2 H  s                  2      0.446067  1 Li s          
     5      0.349532  1 Li pz                 1     -0.174497  1 Li s          
 
 Vector    3  Occ=0.000000D+00  E= 7.899243D-02
              MO Center=  9.4D-17,  1.4D-16, -1.2D+00, r^2= 2.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.801443  1 Li s                  5     -0.612791  1 Li pz         
     1     -0.208661  1 Li s          
 
 Vector    4  Occ=0.000000D+00  E= 1.637499D-01
              MO Center=  4.9D-18, -8.0D-18, -3.7D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.853417  1 Li py                 3     -0.521228  1 Li px         
 
 Vector    5  Occ=0.000000D+00  E= 1.637499D-01
              MO Center=  5.7D-17,  3.5D-17, -3.7D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.853417  1 Li px                 4      0.521228  1 Li py         
 
 Vector    6  Occ=0.000000D+00  E= 5.742973D-01
              MO Center=  1.1D-16,  9.8D-17,  5.5D-01, r^2= 2.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      1.237486  2 H  s                  5     -1.010400  1 Li pz         
     2     -0.743616  1 Li s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -0.35261136

 moments of inertia (a.u.)
 ------------------
           7.080655242854           0.000000000000           0.000000000000
           0.000000000000           7.080655242854           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     3.02   1.99  0.58  0.45
    2 H    1     0.98   0.98
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000      4.000000
 
     1   1 0 0      0.000000      0.000000      0.000000
     1   0 1 0      0.000000      0.000000      0.000000
     1   0 0 1     -1.903034      0.000000      0.000000
 
     2   2 0 0     -3.887234      0.000000      0.000000
     2   1 1 0     -0.000000      0.000000      0.000000
     2   1 0 1      0.000000      0.000000      0.000000
     2   0 2 0     -3.887234      0.000000      0.000000
     2   0 1 1      0.000000      0.000000      0.000000
     2   0 0 2     -3.826168      0.000000      6.026171
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_fci_1.500.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -4.7492364371
    2    1         0.1096015397
    3    1         0.1681566051
    6    1        -0.0256588188
    1    2         0.1096015397
    2    2        -1.5320787680
    3    2         0.0356184865
    6    2        -0.0831219609
    1    3         0.1681566051
    2    3         0.0356184865
    3    3        -1.1325306642
    6    3         0.0323030980
    4    4        -1.1453443492
    5    5        -1.1453443492
    1    6        -0.0256588188
    2    6        -0.0831219609
    3    6         0.0323030980
    6    6        -0.9335824794
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6581667745
    2    1    1    1       -0.1168559287
    2    1    2    1        0.0146978275
    3    1    1    1       -0.1376356639
    3    1    2    1        0.0115435665
    3    1    3    1        0.0215129536
    3    1    2    2       -0.0170902589
    4    1    4    1        0.0098192273
    5    1    5    1        0.0098192273
    6    1    1    1        0.0434211112
    6    1    2    1       -0.0081371583
    6    1    3    1       -0.0012670316
    6    1    6    1        0.0072412401
    6    1    2    2       -0.0060030554
    6    1    3    2        0.0012390507
    6    1    3    3        0.0095984431
    6    1    4    4        0.0001873707
    6    1    5    5        0.0001873707
    2    2    1    1        0.3794659184
    2    2    2    1        0.0072543891
    2    2    2    2        0.4942834981
    3    2    1    1        0.0114297856
    3    2    2    1       -0.0036595766
    3    2    3    1        0.0002338230
    3    2    2    2       -0.0469344911
    3    2    3    2        0.0121386252
    4    2    4    1        0.0075765919
    4    2    4    2        0.0239870437
    5    2    5    1        0.0075765919
    5    2    5    2        0.0239870437
    6    2    1    1       -0.0286250595
    6    2    2    1        0.0057561815
    6    2    3    1       -0.0007372551
    6    2    6    1        0.0004200880
    6    2    2    2        0.1322349217
    6    2    3    2       -0.0334934430
    6    2    6    2        0.1229533086
    6    2    3    3       -0.0094717453
    6    2    4    4       -0.0109195253
    6    2    5    5       -0.0109195253
    3    3    1    1        0.3959630637
    3    3    2    1       -0.0116733443
    3    3    3    1        0.0020007019
    3    3    2    2        0.2266242724
    3    3    3    2        0.0061626780
    3    3    3    3        0.3388156735
    4    3    4    1        0.0102433353
    4    3    4    2        0.0192101277
    4    3    4    3        0.0413152777
    5    3    5    1        0.0102433353
    5    3    5    2        0.0192101277
    5    3    5    3        0.0413152777
    6    3    1    1        0.0174038676
    6    3    2    1       -0.0042655338
    6    3    3    1        0.0045043513
    6    3    6    1        0.0041826836
    6    3    2    2       -0.0509356539
    6    3    3    2        0.0084445483
    6    3    6    2       -0.0310577627
    6    3    3    3        0.0360481713
    6    3    6    3        0.0263029786
    6    3    4    4        0.0014075564
    6    3    5    5        0.0014075564
    4    4    1    1        0.3963081643
    4    4    2    1       -0.0045922503
    4    4    3    1       -0.0049398193
    4    4    2    2        0.2751421025
    4    4    3    2        0.0047291318
    4    4    3    3        0.2822172832
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1       -0.0059928168
    6    4    4    2       -0.0195189617
    6    4    4    3       -0.0138655677
    6    4    6    4        0.0194732098
    5    5    1    1        0.3963081643
    5    5    2    1       -0.0045922503
    5    5    3    1       -0.0049398193
    5    5    2    2        0.2751421025
    5    5    3    2        0.0047291318
    5    5    3    3        0.2822172832
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1       -0.0059928168
    6    5    5    2       -0.0195189617
    6    5    5    3       -0.0138655677
    6    5    6    5        0.0194732098
    6    6    1    1        0.3616789943
    6    6    2    1        0.0043218005
    6    6    3    1       -0.0113676367
    6    6    6    1       -0.0021227204
    6    6    2    2        0.4573581917
    6    6    3    2       -0.0421607459
    6    6    6    2        0.1404670889
    6    6    3    3        0.2420224220
    6    6    6    3       -0.0435576286
    6    6    4    4        0.2692937122
    6    6    5    5        0.2692937122
    6    6    6    6        0.4563665425
 end_two_electron_integrals
 enrep_tce =    1.05835449799940     
  EHF(A)             =        -7.86335762
  EHF(total)         =        -7.86335762
  Shift (HFtot-HFA)  =        -0.00000000
 Cpu & wall time / sec            0.0            0.0
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_fci_1.500.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_fci_1.500.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0495393853720  -0.0121981746015     0.0     0.0     0.0
    2   0.0186703832204  -0.0163510736121     0.0     0.0     0.0
    3   0.0078712662117  -0.0178575654670     0.0     0.0     0.0
    4   0.0039690879171  -0.0184453042922     0.0     0.0     0.0
    5   0.0023859685656  -0.0186971300427     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0001129052336  -0.0189904248429     0.0     0.0     0.0
    7   0.0000481581391  -0.0189908682454     0.0     0.0     0.0
    8   0.0000380871975  -0.0189919247385     0.0     0.0     0.0
    9   0.0000284553850  -0.0189927756577     0.0     0.0     0.0
   10   0.0000206157845  -0.0189934384770     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0000013484689  -0.0189951252083     0.0     0.0     0.0
   12   0.0000004209116  -0.0189952282948     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.018995228294777
 CCSD total energy / hartree       =        -7.882352849337992

 Singles contributions

 Doubles contributions
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1083679486
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
  0.994179410042249      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings

 Doubles strings
 -0.107737183219379      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors    5

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using    5 trial vectors
   0.2483204845371   0.1917502153724    5.21779
   0.2605774571666   0.2510712317385    6.83200
   0.2605774571666   0.2510712317385    6.83200
   0.0766709817573   0.6750121645851   18.36802
   0.2897438842405   2.0749444526512   56.46214     0.3     0.3

 Iteration   2 using   10 trial vectors
   0.0678467713017   0.1416775115081    3.85524
   0.0435664191096   0.1921597232638    5.22893
   0.0435664191096   0.1921597232638    5.22893
   0.2765165275580   0.5997193892687   16.31920
   0.1336264306030   0.6885256011122   18.73574     0.3     0.3

 Iteration   3 using   15 trial vectors
   0.0031389870877   0.1381025224500    3.75796
   0.0088034100992   0.1912355026725    5.20379
   0.0088034100992   0.1912355026725    5.20379
   0.0598718475167   0.5797088608259   15.77469
   0.0150272731788   0.6835364661080   18.59998     0.3     0.4

 Iteration   4 using   20 trial vectors
   0.0004319545322   0.1381092525290    3.75815
   0.0018895942096   0.1911679538242    5.20195
   0.0018895942096   0.1911679538242    5.20195
   0.0078317317705   0.5783923100703   15.73886
   0.0019439125374   0.6834895393716   18.59870     0.4     0.4

 Iteration   5 using   25 trial vectors
   0.0000323991602   0.1381091282662    3.75814
   0.0000387132648   0.1911544098190    5.20158
   0.0000387132648   0.1911544098190    5.20158
   0.0009212339111   0.5783658698255   15.73814
   0.0001072717152   0.6834900252216   18.59872     0.4     0.4

 Iteration   6 using   29 trial vectors
   0.0000000000000   0.1381091312665    3.75814
   0.0000043638937   0.1911544484294    5.20158
   0.0000043638937   0.1911544484294    5.20158
   0.0000000000000   0.5783655145568   15.73813
   0.0000000000000   0.6834899236737   18.59872     0.3     0.3

 Iteration   7 using   31 trial vectors
   0.0000000000000   0.1381091312665    3.75814
   0.0000002642290   0.1911544487706    5.20158
   0.0000002642290   0.1911544487706    5.20158
   0.0000000000000   0.5783655145568   15.73813
   0.0000000000000   0.6834899236737   18.59872     0.2     0.2
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.138109131266474
                   / eV      =        3.758142275918931
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)       -0.8976777709

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3072524937
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2158703760
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2158703760
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.669228032923689      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.669228032923689      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.229059901696496      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.160933590858109      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.160933590858109      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.191154448770620
                   / eV      =        5.201579421774493
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)       -0.4503888870
     5a   (alpha) ---     2a   (alpha)        0.7782535706

 Doubles contributions
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1601891826
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1240964937
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1601891826
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2144336641
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1240964937
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2144336641
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.336529110732252      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.336529110732252      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.581508535355581      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.581508535355581      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.119692835925699      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -9.272449625631685E-002 :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.119692835925699      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.160224136010909      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -9.272449625631682E-002 :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.160224136010909      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.191154448770620
                   / eV      =        5.201579421774505
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)       -0.7851950538
     5a   (alpha) ---     2a   (alpha)       -0.4381751901

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1616179592
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1616179592
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2163462640
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1207312309
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2163462640
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1207312309
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.586544640908474      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.586544640908474      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.327319063296816      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.327319063296816      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.120729425621289      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.120729425621289      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.161611743607380      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -9.018683463444528E-002 :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.161611743607380      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -9.018683463444535E-002 :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.578365514556774
                   / eV      =       15.738133107184687
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)       -0.1538069794
     6a   (alpha) ---     2a   (alpha)        0.2817382417

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.6125930632
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2940787215
     4a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4157229048
     5a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4157229048
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2940787215
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.146652402892994      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.146652402892994      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.268632738892799      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.268632738892799      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.584097321693120      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.280399181625904      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.396384892067860      :(4a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.396384892067860      :(5a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.280399181625903      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.683489923673652
                   / eV      =       18.598715043442500
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     6a   (alpha) ---     2a   (alpha)        0.7898542905

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.5187303818
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2196945791
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2196945791
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.621845341689160      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.621845341689160      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.408391870979659      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.172963611428413      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.172963611428414      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        2.5s     wall:        3.2s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_fci_1.500.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_fci_1.500.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.346836    -0.293561     0.078992     0.163750     0.163750     0.574297

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       10
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -8.940716782940
           >>>| MCSCF energy:           -7.882362284941
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.3468
    2   -0.2936
    3    0.0790
    4    0.1637
    5    0.1637
    6    0.5743
 


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.500.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 1.0583544979994}
  energy_offset: {units: hartree, value: -0.0}
  fci_energy: {lower: -7.982352849337992, units: hartree, upper: -7.782352849337992,
    value: -7.882352849337992}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -0.375]
      name: Li
    - coords: [0.0, 0.0, 1.125]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -4.7492364371]
      - [2, 1, 0.1096015397]
      - [3, 1, 0.1681566051]
      - [6, 1, -0.0256588188]
      - [2, 2, -1.532078768]
      - [3, 2, 0.0356184865]
      - [6, 2, -0.0831219609]
      - [3, 3, -1.1325306642]
      - [6, 3, 0.032303098]
      - [4, 4, -1.1453443492]
      - [5, 5, -1.1453443492]
      - [6, 6, -0.9335824794]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.6581667745]
      - [2, 1, 1, 1, -0.1168559287]
      - [2, 1, 2, 1, 0.0146978275]
      - [3, 1, 1, 1, -0.1376356639]
      - [3, 1, 2, 1, 0.0115435665]
      - [3, 1, 3, 1, 0.0215129536]
      - [3, 1, 2, 2, -0.0170902589]
      - [4, 1, 4, 1, 0.0098192273]
      - [5, 1, 5, 1, 0.0098192273]
      - [6, 1, 1, 1, 0.0434211112]
      - [6, 1, 2, 1, -0.0081371583]
      - [6, 1, 3, 1, -0.0012670316]
      - [6, 1, 6, 1, 0.0072412401]
      - [6, 1, 2, 2, -0.0060030554]
      - [6, 1, 3, 2, 0.0012390507]
      - [6, 1, 3, 3, 0.0095984431]
      - [6, 1, 4, 4, 0.0001873707]
      - [6, 1, 5, 5, 0.0001873707]
      - [2, 2, 1, 1, 0.3794659184]
      - [2, 2, 2, 1, 0.0072543891]
      - [2, 2, 2, 2, 0.4942834981]
      - [3, 2, 1, 1, 0.0114297856]
      - [3, 2, 2, 1, -0.0036595766]
      - [3, 2, 3, 1, 0.000233823]
      - [3, 2, 2, 2, -0.0469344911]
      - [3, 2, 3, 2, 0.0121386252]
      - [4, 2, 4, 1, 0.0075765919]
      - [4, 2, 4, 2, 0.0239870437]
      - [5, 2, 5, 1, 0.0075765919]
      - [5, 2, 5, 2, 0.0239870437]
      - [6, 2, 1, 1, -0.0286250595]
      - [6, 2, 2, 1, 0.0057561815]
      - [6, 2, 3, 1, -0.0007372551]
      - [6, 2, 6, 1, 0.000420088]
      - [6, 2, 2, 2, 0.1322349217]
      - [6, 2, 3, 2, -0.033493443]
      - [6, 2, 6, 2, 0.1229533086]
      - [6, 2, 3, 3, -0.0094717453]
      - [6, 2, 4, 4, -0.0109195253]
      - [6, 2, 5, 5, -0.0109195253]
      - [3, 3, 1, 1, 0.3959630637]
      - [3, 3, 2, 1, -0.0116733443]
      - [3, 3, 3, 1, 0.0020007019]
      - [3, 3, 2, 2, 0.2266242724]
      - [3, 3, 3, 2, 0.006162678]
      - [3, 3, 3, 3, 0.3388156735]
      - [4, 3, 4, 1, 0.0102433353]
      - [4, 3, 4, 2, 0.0192101277]
      - [4, 3, 4, 3, 0.0413152777]
      - [5, 3, 5, 1, 0.0102433353]
      - [5, 3, 5, 2, 0.0192101277]
      - [5, 3, 5, 3, 0.0413152777]
      - [6, 3, 1, 1, 0.0174038676]
      - [6, 3, 2, 1, -0.0042655338]
      - [6, 3, 3, 1, 0.0045043513]
      - [6, 3, 6, 1, 0.0041826836]
      - [6, 3, 2, 2, -0.0509356539]
      - [6, 3, 3, 2, 0.0084445483]
      - [6, 3, 6, 2, -0.0310577627]
      - [6, 3, 3, 3, 0.0360481713]
      - [6, 3, 6, 3, 0.0263029786]
      - [6, 3, 4, 4, 0.0014075564]
      - [6, 3, 5, 5, 0.0014075564]
      - [4, 4, 1, 1, 0.3963081643]
      - [4, 4, 2, 1, -0.0045922503]
      - [4, 4, 3, 1, -0.0049398193]
      - [4, 4, 2, 2, 0.2751421025]
      - [4, 4, 3, 2, 0.0047291318]
      - [4, 4, 3, 3, 0.2822172832]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, -0.0059928168]
      - [6, 4, 4, 2, -0.0195189617]
      - [6, 4, 4, 3, -0.0138655677]
      - [6, 4, 6, 4, 0.0194732098]
      - [5, 5, 1, 1, 0.3963081643]
      - [5, 5, 2, 1, -0.0045922503]
      - [5, 5, 3, 1, -0.0049398193]
      - [5, 5, 2, 2, 0.2751421025]
      - [5, 5, 3, 2, 0.0047291318]
      - [5, 5, 3, 3, 0.2822172832]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, -0.0059928168]
      - [6, 5, 5, 2, -0.0195189617]
      - [6, 5, 5, 3, -0.0138655677]
      - [6, 5, 6, 5, 0.0194732098]
      - [6, 6, 1, 1, 0.3616789943]
      - [6, 6, 2, 1, 0.0043218005]
      - [6, 6, 3, 1, -0.0113676367]
      - [6, 6, 6, 1, -0.0021227204]
      - [6, 6, 2, 2, 0.4573581917]
      - [6, 6, 3, 2, -0.0421607459]
      - [6, 6, 6, 2, 0.1404670889]
      - [6, 6, 3, 3, 0.242022422]
      - [6, 6, 6, 3, -0.0435576286]
      - [6, 6, 4, 4, 0.2692937122]
      - [6, 6, 5, 5, 0.2692937122]
      - [6, 6, 6, 6, 0.4563665425]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.882352849337992}
      label: '|G>'
      superposition:
      - [0.994179410042249, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.107737183219379, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.744243718071518}
      label: '|E1>'
      superposition:
      - [-0.669228032923689, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.669228032923689, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.229059901696496, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.160933590858109, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.160933590858109, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.691198400567372}
      label: '|E2>'
      superposition:
      - [-0.336529110732252, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.336529110732252, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.581508535355581, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.581508535355581, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.119692835925699, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.09272449625631685, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.119692835925699, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.160224136010909, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.09272449625631682, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.160224136010909, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.691198400567372}
      label: '|E3>'
      superposition:
      - [-0.586544640908474, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.586544640908474, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.327319063296816, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.327319063296816, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.120729425621289, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.120729425621289, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.16161174360738, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.09018683463444528, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.16161174360738, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.09018683463444535, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.303987334781218}
      label: '|E4>'
      superposition:
      - [-0.146652402892994, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.146652402892994, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.268632738892799, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.268632738892799, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.58409732169312, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.280399181625904, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.39638489206786, (4a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.39638489206786, (5a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.280399181625903, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.19886292566434}
      label: '|E5>'
      superposition:
      - [0.62184534168916, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.62184534168916, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.408391870979659, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.172963611428413, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.172963611428414, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.86335762}
  scf_energy_offset: {units: hartree, value: -0.0}


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.550.nw <==
start lih_rhf_sto-3g_fci_1.550

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.550000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.550.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2704645
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g966
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.550.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_fci_1.550

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.550000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf
================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g966
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:11:48 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.550.nw
    prefix          = lih_rhf_sto-3g_fci_1.550.
    data base       = ./lih_rhf_sto-3g_fci_1.550.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107194 doubles =    100.0 Mbytes
    stack    =   13107199 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428793 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
  no constraints, skipping   0.000000000000000E+000
  no constraints, skipping   0.000000000000000E+000
 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -0.38750000
    2 H                    1.0000     0.00000000     0.00000000     1.16250000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       1.0242140303

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 


                                Z-matrix (autoz)
                                -------- 

 Units are Angstrom for bonds and degrees for angles
 
      Type          Name      I     J     K     L     M      Value
      ----------- --------  ----- ----- ----- ----- ----- ----------
    1 Stretch                  1     2                       1.55000
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -0.38750000
 H                     0.00000000     0.00000000     1.16250000
 
 ==============================================================================
                                internuclear distances
 ------------------------------------------------------------------------------
       center one      |      center two      | atomic units |  angstroms
 ------------------------------------------------------------------------------
    2 H                |   1 Li               |     2.92908  |     1.55000
 ------------------------------------------------------------------------------
                         number of included internuclear distances:          1
 ==============================================================================



  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_fci_1.550.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.6s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.572943
 1-e energy   =     -12.207991
 2-e energy   =       3.610833
 HOMO         =      -0.250612
 LUMO         =       0.037233
 

 Starting SCF solution at       0.6s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.8539862641  2.08D-01  2.01D-01      0.0
                 2       -7.8623480760  3.75D-02  3.31D-02      0.0
                 3       -7.8630739537  1.52D-03  1.32D-03      0.0
                 4       -7.8630751630  2.74D-06  2.27D-06      0.0
                 5       -7.8630751630  8.21D-12  6.95D-12      0.0


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.863075162986
      One-electron energy =    -12.500237879824
      Two-electron energy =      3.612948686516
 Nuclear repulsion energy =      1.024214030322

        Time for solution =      0.0s


             Final eigenvalues
             -----------------

              1      
    1   -2.3477
    2   -0.2895
    3    0.0786
    4    0.1639
    5    0.1639
    6    0.5614
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-2.894787D-01
              MO Center=  2.7D-16, -1.3D-16,  8.9D-01, r^2= 1.4D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.546337  2 H  s                  2      0.450747  1 Li s          
     5      0.347774  1 Li pz                 1     -0.170559  1 Li s          
 
 Vector    3  Occ=0.000000D+00  E= 7.863489D-02
              MO Center= -2.2D-16,  1.1D-16, -1.3D+00, r^2= 2.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.800368  1 Li s                  5     -0.612598  1 Li pz         
     1     -0.209381  1 Li s          
 
 Vector    4  Occ=0.000000D+00  E= 1.638810D-01
              MO Center=  9.5D-18,  7.6D-17, -3.9D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.992310  1 Li py         
 
 Vector    5  Occ=0.000000D+00  E= 1.638810D-01
              MO Center= -5.9D-17,  7.4D-18, -3.9D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.992310  1 Li px         
 
 Vector    6  Occ=0.000000D+00  E= 5.613723D-01
              MO Center=  5.4D-19, -6.4D-17,  5.6D-01, r^2= 2.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      1.210923  2 H  s                  5     -0.994782  1 Li pz         
     2     -0.722925  1 Li s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -0.36436507

 moments of inertia (a.u.)
 ------------------
           7.560566320425           0.000000000000           0.000000000000
           0.000000000000           7.560566320425           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     3.02   1.99  0.59  0.44
    2 H    1     0.98   0.98
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000      4.000000
 
     1   1 0 0     -0.000000      0.000000      0.000000
     1   0 1 0      0.000000      0.000000      0.000000
     1   0 0 1     -1.906972      0.000000      0.000000
 
     2   2 0 0     -3.907279      0.000000      0.000000
     2   1 1 0      0.000000      0.000000      0.000000
     2   1 0 1     -0.000000      0.000000      0.000000
     2   0 2 0     -3.907279      0.000000      0.000000
     2   0 1 1      0.000000      0.000000      0.000000
     2   0 0 2     -3.750974      0.000000      6.434612
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_fci_1.550.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -4.7379689565
    2    1         0.1074323206
    3    1         0.1675541667
    6    1        -0.0304976571
    1    2         0.1074323206
    2    2        -1.5121499834
    3    2         0.0342759152
    6    2        -0.0672373770
    1    3         0.1675541667
    2    3         0.0342759152
    3    3        -1.1289805734
    6    3         0.0313838577
    4    4        -1.1405226419
    5    5        -1.1405226419
    1    6        -0.0304976571
    2    6        -0.0672373770
    3    6         0.0313838577
    6    6        -0.9422729144
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6583945121
    2    1    1    1       -0.1141422538
    2    1    2    1        0.0139696134
    3    1    1    1       -0.1381287500
    3    1    2    1        0.0113701878
    3    1    3    1        0.0215924217
    3    1    2    2       -0.0164603578
    4    1    4    1        0.0098184913
    5    1    5    1        0.0098184913
    6    1    1    1        0.0486372722
    6    1    2    1       -0.0085789424
    6    1    3    1       -0.0018503181
    6    1    6    1        0.0079343812
    6    1    2    2       -0.0064698213
    6    1    3    2        0.0014811844
    6    1    3    3        0.0100580767
    6    1    4    4        0.0004008704
    6    1    5    5        0.0004008704
    2    2    1    1        0.3729262420
    2    2    2    1        0.0067099332
    2    2    2    2        0.4907884329
    3    2    1    1        0.0124195479
    3    2    2    1       -0.0034952990
    3    2    3    1        0.0002054125
    3    2    2    2       -0.0477448231
    3    2    3    2        0.0125819119
    4    2    4    1        0.0075306792
    4    2    4    2        0.0237009705
    5    2    5    1        0.0075306792
    5    2    5    2        0.0237009705
    6    2    1    1       -0.0353905012
    6    2    2    1        0.0051999724
    6    2    3    1       -0.0000520436
    6    2    6    1        0.0002326246
    6    2    2    2        0.1294394371
    6    2    3    2       -0.0340253098
    6    2    6    2        0.1234096889
    6    2    3    3       -0.0110257226
    6    2    4    4       -0.0136762505
    6    2    5    5       -0.0136762505
    3    3    1    1        0.3958182466
    3    3    2    1       -0.0113420337
    3    3    3    1        0.0019116347
    3    3    2    2        0.2250766519
    3    3    3    2        0.0068242009
    3    3    3    3        0.3383810641
    4    3    4    1        0.0102499350
    4    3    4    2        0.0192385478
    4    3    4    3        0.0412914025
    5    3    5    1        0.0102499350
    5    3    5    2        0.0192385478
    5    3    5    3        0.0412914025
    6    3    1    1        0.0174986670
    6    3    2    1       -0.0039458511
    6    3    3    1        0.0044491039
    6    3    6    1        0.0042588974
    6    3    2    2       -0.0511284099
    6    3    3    2        0.0089114379
    6    3    6    2       -0.0314579416
    6    3    3    3        0.0360081820
    6    3    6    3        0.0263540076
    6    3    4    4        0.0018117962
    6    3    5    5        0.0018117962
    4    4    1    1        0.3963143729
    4    4    2    1       -0.0044700626
    4    4    3    1       -0.0049588067
    4    4    2    2        0.2726472033
    4    4    3    2        0.0052344413
    4    4    3    3        0.2821101165
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1       -0.0060626400
    6    4    4    2       -0.0195636971
    6    4    4    3       -0.0138053743
    6    4    6    4        0.0196175413
    5    5    1    1        0.3963143729
    5    5    2    1       -0.0044700626
    5    5    3    1       -0.0049588067
    5    5    2    2        0.2726472033
    5    5    3    2        0.0052344413
    5    5    3    3        0.2821101165
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1       -0.0060626400
    6    5    5    2       -0.0195636971
    6    5    5    3       -0.0138053743
    6    5    6    5        0.0196175413
    6    6    1    1        0.3617757412
    6    6    2    1        0.0037565674
    6    6    3    1       -0.0113480520
    6    6    6    1       -0.0026339730
    6    6    2    2        0.4557188940
    6    6    3    2       -0.0427584374
    6    6    6    2        0.1373960093
    6    6    3    3        0.2417452299
    6    6    6    3       -0.0438245774
    6    6    4    4        0.2687516311
    6    6    5    5        0.2687516311
    6    6    6    6        0.4553065760
 end_two_electron_integrals
 enrep_tce =    1.02421403032200     
  EHF(A)             =        -7.86307516
  EHF(total)         =        -7.86307516
  Shift (HFtot-HFA)  =        -0.00000000
 Cpu & wall time / sec            0.0            0.0
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_fci_1.550.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_fci_1.550.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0504952310027  -0.0125285859576     0.0     0.0     0.0
    2   0.0192985915228  -0.0168551628449     0.0     0.0     0.0
    3   0.0082123596312  -0.0184487355070     0.0     0.0     0.0
    4   0.0041530359304  -0.0190787026705     0.0     0.0     0.0
    5   0.0024981937470  -0.0193511373223     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0001169728176  -0.0196709454418     0.0     0.0     0.0
    7   0.0000495440187  -0.0196714461087     0.0     0.0     0.0
    8   0.0000395605260  -0.0196725277009     0.0     0.0     0.0
    9   0.0000296565599  -0.0196734133805     0.0     0.0     0.0
   10   0.0000215612066  -0.0196741098466     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0000014657941  -0.0196759156860     0.0     0.0     0.0
   12   0.0000004651720  -0.0196760297010     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.019676029700990
 CCSD total energy / hartree       =        -7.882751192686827

 Singles contributions

 Doubles contributions
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1117387800
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
  0.993815079263805      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings

 Doubles strings
 -0.111047684477786      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors    5

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using    5 trial vectors
   0.2488737279131   0.1905498947431    5.18513
   0.2615169094246   0.2498117975224    6.79773
   0.2615169094246   0.2498117975224    6.79773
   0.0769972031034   0.6612860710598   17.99452
   0.2926844022008   2.0759089514837   56.48838     0.3     0.3

 Iteration   2 using   10 trial vectors
   0.0706426921746   0.1396952435990    3.80130
   0.0442389262376   0.1894382030507    5.15488
   0.0442389262376   0.1894382030507    5.15488
   0.2683633748881   0.5909491107271   16.08055
   0.1380781222106   0.6764253622976   18.40648     0.3     0.3

 Iteration   3 using   15 trial vectors
   0.0033010936023   0.1356343105778    3.69080
   0.0093030964764   0.1883681464235    5.12576
   0.0093030964764   0.1883681464235    5.12576
   0.0553031689806   0.5725570911626   15.58008
   0.0168970383251   0.6717933178412   18.28043     0.3     0.4

 Iteration   4 using   20 trial vectors
   0.0005107071558   0.1356423912592    3.69102
   0.0019293987142   0.1882959149401    5.12379
   0.0019293987142   0.1882959149401    5.12379
   0.0052568485415   0.5714971106666   15.55123
   0.0022935488127   0.6717321011951   18.27877     0.3     0.4

 Iteration   5 using   25 trial vectors
   0.0000361876541   0.1356423052495    3.69102
   0.0000372039419   0.1882826404115    5.12343
   0.0000372039419   0.1882826404115    5.12343
   0.0005143034155   0.5714843713225   15.55089
   0.0001632321460   0.6717336725519   18.27881     0.4     0.4

 Iteration   6 using   29 trial vectors
   0.0000000000000   0.1356422922619    3.69102
   0.0000032540755   0.1882826700902    5.12343
   0.0000032540755   0.1882826700902    5.12343
   0.0000000000000   0.5714843211234   15.55089
   0.0000000000000   0.6717335540859   18.27881     0.3     0.3

 Iteration   7 using   31 trial vectors
   0.0000000000000   0.1356422922619    3.69102
   0.0000002647100   0.1882826696113    5.12343
   0.0000002647100   0.1882826696113    5.12343
   0.0000000000000   0.5714843211234   15.55089
   0.0000000000000   0.6717335540859   18.27881     0.2     0.2
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.135642292261895
                   / eV      =        3.691016142650384
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.8934609009

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3154994722
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2182348506
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2182348506
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.667554662361980      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.667554662361980      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.235727319922462      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.163055475467306      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.163055475467306      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.188282669611269
                   / eV      =        5.123434301557671
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)        0.7329617507
     5a   (alpha) ---     2a   (alpha)       -0.5140646814

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1544993904
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1083585601
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1544993904
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2063791441
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1083585601
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1447445639
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2063791441
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1447445639
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.546120136264223      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.546120136264223      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.383022816113344      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.383022816113344      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.115115458678333      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  8.073653438741132E-002 :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.115115458678333      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.153770379113197      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  8.073653438741131E-002 :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.107847266071613      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.153770379113197      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.107847266071613      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.188282669611270
                   / eV      =        5.123434301557701
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)        0.5500256660
     5a   (alpha) ---     2a   (alpha)        0.7063760976

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1159386967
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1488954592
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1159386967
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1548700543
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1488954592
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1988934542
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1548700543
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1988934542
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.409816871606890      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.409816871606890      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.526311516730341      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.526311516730341      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -8.638439423211809E-002 :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.110940043468365      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -8.638439423211808E-002 :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.115391635520077      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.110940043468365      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.148192890327908      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.115391635520077      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.148192890327908      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.571484321123413
                   / eV      =       15.550886227028789
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.1610197721
     6a   (alpha) ---     2a   (alpha)       -0.3029190803

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.6045443674
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3020188618
     4a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.4067978731
     5a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.4067978731
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3020188618
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.152541567168807      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.152541567168807      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.286969423992801      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.286969423992801      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.572713177094151      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.286116604858275      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.385378666761227      :(4a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.385378666761225      :(5a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.286116604858275      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.671733554085938
                   / eV      =       18.278807813893241
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     6a   (alpha) ---     2a   (alpha)        0.7844919339

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.5160287188
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2335557109
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2335557109
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.618989981607189      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.618989981607189      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.407163660152250      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.184283150601576      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.184283150601576      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        2.5s     wall:        3.1s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_fci_1.550.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_fci_1.550.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.347692    -0.289479     0.078635     0.163881     0.163881     0.561372

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       10
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -8.906975240267
           >>>| MCSCF energy:           -7.882761209945
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.3477
    2   -0.2895
    3    0.0786
    4    0.1639
    5    0.1639
    6    0.5614
 


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.550.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 1.024214030322}
  energy_offset: {units: hartree, value: -0.0}
  fci_energy: {lower: -7.982751192686827, units: hartree, upper: -7.782751192686828,
    value: -7.882751192686827}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -0.3875]
      name: Li
    - coords: [0.0, 0.0, 1.1625]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -4.7379689565]
      - [2, 1, 0.1074323206]
      - [3, 1, 0.1675541667]
      - [6, 1, -0.0304976571]
      - [2, 2, -1.5121499834]
      - [3, 2, 0.0342759152]
      - [6, 2, -0.067237377]
      - [3, 3, -1.1289805734]
      - [6, 3, 0.0313838577]
      - [4, 4, -1.1405226419]
      - [5, 5, -1.1405226419]
      - [6, 6, -0.9422729144]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.6583945121]
      - [2, 1, 1, 1, -0.1141422538]
      - [2, 1, 2, 1, 0.0139696134]
      - [3, 1, 1, 1, -0.13812875]
      - [3, 1, 2, 1, 0.0113701878]
      - [3, 1, 3, 1, 0.0215924217]
      - [3, 1, 2, 2, -0.0164603578]
      - [4, 1, 4, 1, 0.0098184913]
      - [5, 1, 5, 1, 0.0098184913]
      - [6, 1, 1, 1, 0.0486372722]
      - [6, 1, 2, 1, -0.0085789424]
      - [6, 1, 3, 1, -0.0018503181]
      - [6, 1, 6, 1, 0.0079343812]
      - [6, 1, 2, 2, -0.0064698213]
      - [6, 1, 3, 2, 0.0014811844]
      - [6, 1, 3, 3, 0.0100580767]
      - [6, 1, 4, 4, 0.0004008704]
      - [6, 1, 5, 5, 0.0004008704]
      - [2, 2, 1, 1, 0.372926242]
      - [2, 2, 2, 1, 0.0067099332]
      - [2, 2, 2, 2, 0.4907884329]
      - [3, 2, 1, 1, 0.0124195479]
      - [3, 2, 2, 1, -0.003495299]
      - [3, 2, 3, 1, 0.0002054125]
      - [3, 2, 2, 2, -0.0477448231]
      - [3, 2, 3, 2, 0.0125819119]
      - [4, 2, 4, 1, 0.0075306792]
      - [4, 2, 4, 2, 0.0237009705]
      - [5, 2, 5, 1, 0.0075306792]
      - [5, 2, 5, 2, 0.0237009705]
      - [6, 2, 1, 1, -0.0353905012]
      - [6, 2, 2, 1, 0.0051999724]
      - [6, 2, 3, 1, -5.20436e-05]
      - [6, 2, 6, 1, 0.0002326246]
      - [6, 2, 2, 2, 0.1294394371]
      - [6, 2, 3, 2, -0.0340253098]
      - [6, 2, 6, 2, 0.1234096889]
      - [6, 2, 3, 3, -0.0110257226]
      - [6, 2, 4, 4, -0.0136762505]
      - [6, 2, 5, 5, -0.0136762505]
      - [3, 3, 1, 1, 0.3958182466]
      - [3, 3, 2, 1, -0.0113420337]
      - [3, 3, 3, 1, 0.0019116347]
      - [3, 3, 2, 2, 0.2250766519]
      - [3, 3, 3, 2, 0.0068242009]
      - [3, 3, 3, 3, 0.3383810641]
      - [4, 3, 4, 1, 0.010249935]
      - [4, 3, 4, 2, 0.0192385478]
      - [4, 3, 4, 3, 0.0412914025]
      - [5, 3, 5, 1, 0.010249935]
      - [5, 3, 5, 2, 0.0192385478]
      - [5, 3, 5, 3, 0.0412914025]
      - [6, 3, 1, 1, 0.017498667]
      - [6, 3, 2, 1, -0.0039458511]
      - [6, 3, 3, 1, 0.0044491039]
      - [6, 3, 6, 1, 0.0042588974]
      - [6, 3, 2, 2, -0.0511284099]
      - [6, 3, 3, 2, 0.0089114379]
      - [6, 3, 6, 2, -0.0314579416]
      - [6, 3, 3, 3, 0.036008182]
      - [6, 3, 6, 3, 0.0263540076]
      - [6, 3, 4, 4, 0.0018117962]
      - [6, 3, 5, 5, 0.0018117962]
      - [4, 4, 1, 1, 0.3963143729]
      - [4, 4, 2, 1, -0.0044700626]
      - [4, 4, 3, 1, -0.0049588067]
      - [4, 4, 2, 2, 0.2726472033]
      - [4, 4, 3, 2, 0.0052344413]
      - [4, 4, 3, 3, 0.2821101165]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, -0.00606264]
      - [6, 4, 4, 2, -0.0195636971]
      - [6, 4, 4, 3, -0.0138053743]
      - [6, 4, 6, 4, 0.0196175413]
      - [5, 5, 1, 1, 0.3963143729]
      - [5, 5, 2, 1, -0.0044700626]
      - [5, 5, 3, 1, -0.0049588067]
      - [5, 5, 2, 2, 0.2726472033]
      - [5, 5, 3, 2, 0.0052344413]
      - [5, 5, 3, 3, 0.2821101165]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, -0.00606264]
      - [6, 5, 5, 2, -0.0195636971]
      - [6, 5, 5, 3, -0.0138053743]
      - [6, 5, 6, 5, 0.0196175413]
      - [6, 6, 1, 1, 0.3617757412]
      - [6, 6, 2, 1, 0.0037565674]
      - [6, 6, 3, 1, -0.011348052]
      - [6, 6, 6, 1, -0.002633973]
      - [6, 6, 2, 2, 0.455718894]
      - [6, 6, 3, 2, -0.0427584374]
      - [6, 6, 6, 2, 0.1373960093]
      - [6, 6, 3, 3, 0.2417452299]
      - [6, 6, 6, 3, -0.0438245774]
      - [6, 6, 4, 4, 0.2687516311]
      - [6, 6, 5, 5, 0.2687516311]
      - [6, 6, 6, 6, 0.455306576]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.882751192686827}
      label: '|G>'
      superposition:
      - [0.993815079263805, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.111047684477786, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.747108900424932}
      label: '|E1>'
      superposition:
      - [0.66755466236198, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.66755466236198, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.235727319922462, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.163055475467306, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.163055475467306, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.6944685230755585}
      label: '|E2>'
      superposition:
      - [0.546120136264223, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.546120136264223, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.383022816113344, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.383022816113344, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.115115458678333, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.08073653438741132, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.115115458678333, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.153770379113197, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.08073653438741131, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.107847266071613, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.153770379113197, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.107847266071613, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.694468523075558}
      label: '|E3>'
      superposition:
      - [0.40981687160689, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.40981687160689, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.526311516730341, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.526311516730341, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.08638439423211809, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.110940043468365, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.08638439423211808, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.115391635520077, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.110940043468365, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.148192890327908, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.115391635520077, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.148192890327908, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.311266871563414}
      label: '|E4>'
      superposition:
      - [0.152541567168807, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.152541567168807, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.286969423992801, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.286969423992801, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.572713177094151, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.286116604858275, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.385378666761227, (4a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.385378666761225, (5a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.286116604858275, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.2110176386008895}
      label: '|E5>'
      superposition:
      - [0.618989981607189, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.618989981607189, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.40716366015225, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.184283150601576, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.184283150601576, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.86307516}
  scf_energy_offset: {units: hartree, value: -0.0}


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.580.nw <==
start lih_rhf_sto-3g_fci_1.580

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.580000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.580.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2704696
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g1180
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.580.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_fci_1.580

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.580000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf
================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g1180
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:12:12 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.580.nw
    prefix          = lih_rhf_sto-3g_fci_1.580.
    data base       = ./lih_rhf_sto-3g_fci_1.580.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107198 doubles =    100.0 Mbytes
    stack    =   13107195 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428793 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
  no constraints, skipping   0.000000000000000E+000
  no constraints, skipping   0.000000000000000E+000
 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -0.39500000
    2 H                    1.0000     0.00000000     0.00000000     1.18500000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       1.0047669285

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 


                                Z-matrix (autoz)
                                -------- 

 Units are Angstrom for bonds and degrees for angles
 
      Type          Name      I     J     K     L     M      Value
      ----------- --------  ----- ----- ----- ----- ----- ----------
    1 Stretch                  1     2                       1.58000
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -0.39500000
 H                     0.00000000     0.00000000     1.18500000
 
 ==============================================================================
                                internuclear distances
 ------------------------------------------------------------------------------
       center one      |      center two      | atomic units |  angstroms
 ------------------------------------------------------------------------------
    2 H                |   1 Li               |     2.98577  |     1.58000
 ------------------------------------------------------------------------------
                         number of included internuclear distances:          1
 ==============================================================================



  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_fci_1.580.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.5s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.570557
 1-e energy   =     -12.172917
 2-e energy   =       3.597593
 HOMO         =      -0.247534
 LUMO         =       0.036832
 

 Starting SCF solution at       0.6s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.8533114546  2.09D-01  2.02D-01      0.0
                 2       -7.8617225907  3.72D-02  3.31D-02      0.0
                 3       -7.8624506145  1.54D-03  1.34D-03      0.1
                 4       -7.8624518725  2.88D-06  2.41D-06      0.1
                 5       -7.8624518725  9.34D-12  7.96D-12      0.1


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.862451872501
      One-electron energy =    -12.463882294314
      Two-electron energy =      3.596663493333
 Nuclear repulsion energy =      1.004766928480

        Time for solution =      0.0s


             Final eigenvalues
             -----------------

              1      
    1   -2.3483
    2   -0.2870
    3    0.0784
    4    0.1639
    5    0.1639
    6    0.5532
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-2.869668D-01
              MO Center=  1.8D-16,  3.3D-17,  9.0D-01, r^2= 1.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.547933  2 H  s                  2      0.453466  1 Li s          
     5      0.346722  1 Li pz                 1     -0.168425  1 Li s          
 
 Vector    3  Occ=0.000000D+00  E= 7.839082D-02
              MO Center= -1.2D-16, -2.3D-18, -1.3D+00, r^2= 2.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.799846  1 Li s                  5     -0.612319  1 Li pz         
     1     -0.209784  1 Li s          
 
 Vector    4  Occ=0.000000D+00  E= 1.639257D-01
              MO Center= -4.9D-17,  2.1D-17, -3.9D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.918398  1 Li px                 4     -0.395658  1 Li py         
 
 Vector    5  Occ=0.000000D+00  E= 1.639257D-01
              MO Center= -4.5D-17, -1.0D-16, -3.9D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.918398  1 Li py                 3      0.395658  1 Li px         
 
 Vector    6  Occ=0.000000D+00  E= 5.532478D-01
              MO Center=  4.5D-17,  3.5D-16,  5.6D-01, r^2= 2.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      1.195150  2 H  s                  5     -0.985540  1 Li pz         
     2     -0.710720  1 Li s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -0.37141730

 moments of inertia (a.u.)
 ------------------
           7.856065665894           0.000000000000           0.000000000000
           0.000000000000           7.856065665894           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     3.02   1.99  0.59  0.44
    2 H    1     0.98   0.98
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000      4.000000
 
     1   1 0 0     -0.000000      0.000000      0.000000
     1   0 1 0     -0.000000      0.000000      0.000000
     1   0 0 1     -1.909656      0.000000      0.000000
 
     2   2 0 0     -3.918710      0.000000      0.000000
     2   1 1 0     -0.000000      0.000000      0.000000
     2   1 0 1     -0.000000      0.000000      0.000000
     2   0 2 0     -3.918710      0.000000      0.000000
     2   0 1 1     -0.000000      0.000000      0.000000
     2   0 0 2     -3.706688      0.000000      6.686104
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_fci_1.580.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -4.7315444774
    2    1         0.1062454602
    3    1         0.1671970317
    6    1        -0.0330804826
    1    2         0.1062454602
    2    2        -1.5003966698
    3    2         0.0334512395
    6    2        -0.0583628258
    1    3         0.1671970317
    2    3         0.0334512395
    3    3        -1.1269058387
    6    3         0.0308224771
    4    4        -1.1376770027
    5    5        -1.1376770027
    1    6        -0.0330804826
    2    6        -0.0583628258
    3    6         0.0308224771
    6    6        -0.9475046458
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6585034394
    2    1    1    1       -0.1126504496
    2    1    2    1        0.0135797148
    3    1    1    1       -0.1384013963
    3    1    2    1        0.0112752646
    3    1    3    1        0.0216353780
    3    1    2    2       -0.0161006461
    4    1    4    1        0.0098181181
    5    1    5    1        0.0098181181
    6    1    1    1        0.0513733511
    6    1    2    1       -0.0087877733
    6    1    3    1       -0.0021625995
    6    1    6    1        0.0083133567
    6    1    2    2       -0.0067015138
    6    1    3    2        0.0016098229
    6    1    3    3        0.0102977194
    6    1    4    4        0.0005176991
    6    1    5    5        0.0005176991
    2    2    1    1        0.3691549631
    2    2    2    1        0.0064049894
    2    2    2    2        0.4886996311
    3    2    1    1        0.0130333079
    3    2    2    1       -0.0034056569
    3    2    3    1        0.0001880297
    3    2    2    2       -0.0482425907
    3    2    3    2        0.0128663550
    4    2    4    1        0.0075049116
    4    2    4    2        0.0235329779
    5    2    5    1        0.0075049116
    5    2    5    2        0.0235329779
    6    2    1    1       -0.0391293880
    6    2    2    1        0.0048898410
    6    2    3    1        0.0003233316
    6    2    6    1        0.0001565848
    6    2    2    2        0.1278338285
    6    2    3    2       -0.0343649559
    6    2    6    2        0.1237130990
    6    2    3    3       -0.0118791435
    6    2    4    4       -0.0152625794
    6    2    5    5       -0.0152625794
    3    3    1    1        0.3957121923
    3    3    2    1       -0.0111550247
    3    3    3    1        0.0018592158
    3    3    2    2        0.2241870029
    3    3    3    2        0.0072202617
    3    3    3    3        0.3380893999
    4    3    4    1        0.0102544652
    4    3    4    2        0.0192603655
    4    3    4    3        0.0412815704
    5    3    5    1        0.0102544652
    5    3    5    2        0.0192603655
    5    3    5    3        0.0412815704
    6    3    1    1        0.0175905194
    6    3    2    1       -0.0037738539
    6    3    3    1        0.0044167828
    6    3    6    1        0.0042899666
    6    3    2    2       -0.0512655357
    6    3    3    2        0.0092059261
    6    3    6    2       -0.0317199174
    6    3    3    3        0.0359895014
    6    3    6    3        0.0264050247
    6    3    4    4        0.0020650678
    6    3    5    5        0.0020650678
    4    4    1    1        0.3963175061
    4    4    2    1       -0.0044005414
    4    4    3    1       -0.0049689703
    4    4    2    2        0.2711593927
    4    4    3    2        0.0055508479
    4    4    3    3        0.2820403122
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1       -0.0060947207
    6    4    4    2       -0.0195739472
    6    4    4    3       -0.0137583960
    6    4    6    4        0.0196848832
    5    5    1    1        0.3963175061
    5    5    2    1       -0.0044005414
    5    5    3    1       -0.0049689703
    5    5    2    2        0.2711593927
    5    5    3    2        0.0055508479
    5    5    3    3        0.2820403122
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1       -0.0060947207
    6    5    5    2       -0.0195739472
    6    5    5    3       -0.0137583960
    6    5    6    5        0.0196848832
    6    6    1    1        0.3617681003
    6    6    2    1        0.0034566443
    6    6    3    1       -0.0113406348
    6    6    6    1       -0.0029030250
    6    6    2    2        0.4546213257
    6    6    3    2       -0.0431158249
    6    6    6    2        0.1354934616
    6    6    3    3        0.2415628386
    6    6    6    3       -0.0439774975
    6    6    4    4        0.2683871334
    6    6    5    5        0.2683871334
    6    6    6    6        0.4544471550
 end_two_electron_integrals
 enrep_tce =    1.00476692848044     
  EHF(A)             =        -7.86245187
  EHF(total)         =        -7.86245187
  Shift (HFtot-HFA)  =        -0.00000000
 Cpu & wall time / sec            0.0            0.0
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_fci_1.580.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_fci_1.580.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0511074572127  -0.0127481158551     0.0     0.0     0.0
    2   0.0197002325731  -0.0171899593034     0.0     0.0     0.0
    3   0.0084315544799  -0.0188413376855     0.0     0.0     0.0
    4   0.0042724870257  -0.0194994135453     0.0     0.0     0.0
    5   0.0025719019665  -0.0197856169393     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0001202225641  -0.0201233832539     0.0     0.0     0.0
    7   0.0000504154569  -0.0201239362613     0.0     0.0     0.0
    8   0.0000404822833  -0.0201250335300     0.0     0.0     0.0
    9   0.0000304089376  -0.0201259418944     0.0     0.0     0.0
   10   0.0000221596700  -0.0201266600580     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0000015460569  -0.0201285443001     0.0     0.0     0.0
   12   0.0000004957687  -0.0201286657535     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.020128665753534
 CCSD total energy / hartree       =        -7.882580538254275

 Singles contributions

 Doubles contributions
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1139322347
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
  0.993572232676228      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings

 Doubles strings
 -0.113199904835541      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors    5

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using    5 trial vectors
   0.2492886473636   0.1897881474644    5.16440
   0.2621166874344   0.2490110271598    6.77594
   0.2621166874344   0.2490110271598    6.77594
   0.0770862140428   0.6528374618528   17.76462
   0.2944167076863   2.0765826512083   56.50671     0.3     0.3

 Iteration   2 using   10 trial vectors
   0.0723611877488   0.1384267117026    3.76678
   0.0447215380094   0.1877083903694    5.10781
   0.0447215380094   0.1877083903694    5.10781
   0.2633623469307   0.5855185258234   15.93278
   0.1413264804237   0.6691013265058   18.20718     0.3     0.3

 Iteration   3 using   15 trial vectors
   0.0034262265179   0.1340518068333    3.64774
   0.0095721267324   0.1865389999998    5.07599
   0.0095721267324   0.1865389999998    5.07599
   0.0528082233533   0.5679018708318   15.45340
   0.0179903865674   0.6645330512706   18.08287     0.3     0.4

 Iteration   4 using   20 trial vectors
   0.0005734115785   0.1340608752410    3.64798
   0.0019440764407   0.1864644791074    5.07396
   0.0019440764407   0.1864644791074    5.07396
   0.0030981227480   0.5669756630567   15.42820
   0.0032819085205   0.6644611696425   18.08092     0.4     0.4

 Iteration   5 using   25 trial vectors
   0.0000330544312   0.1340608241118    3.64798
   0.0000365378435   0.1864514104808    5.07360
   0.0000365378435   0.1864514104808    5.07360
   0.0002385573494   0.5669699503849   15.42804
   0.0002528913370   0.6644631597565   18.08097     0.4     0.4

 Iteration   6 using   29 trial vectors
   0.0000000000000   0.1340607981087    3.64798
   0.0000026422047   0.1864514354611    5.07360
   0.0000026422047   0.1864514354611    5.07360
   0.0000000000000   0.5669699440449   15.42804
   0.0000000000000   0.6644629554640   18.08096     0.3     0.3

 Iteration   7 using   31 trial vectors
   0.0000000000000   0.1340607981087    3.64798
   0.0000002643881   0.1864514347034    5.07360
   0.0000002643881   0.1864514347034    5.07360
   0.0000000000000   0.5669699440449   15.42804
   0.0000000000000   0.6644629554640   18.08096     0.2     0.2
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.134060798108719
                   / eV      =        3.647981478818495
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)       -0.8907201366

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3207233318
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2197311511
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2197311511
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.666464824506270      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.666464824506270      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.239975285475939      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.164409759066176      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.164409759066176      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.186451434703418
                   / eV      =        5.073603843128003
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)        0.7774506446
     5a   (alpha) ---     2a   (alpha)       -0.4387902937

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1663745322
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1663745322
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2218969268
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1252378120
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2218969268
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1252378120
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.582864825162911      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.582864825162911      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.328966770569918      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.328966770569918      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.124733143281911      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.124733143281911      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.166359002116417      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -9.389241093108652E-002 :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.166359002116417      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -9.389241093108654E-002 :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.186451434703420
                   / eV      =        5.073603843128040
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)       -0.6564641569
     5a   (alpha) ---     2a   (alpha)       -0.6049968903

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1404834092
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1294694079
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1404834092
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1873654360
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1294694079
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1726758497
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1873654360
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1726758497
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.489738523441718      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.489738523441718      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.451342667574088      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.451342667574088      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.104804103418068      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  9.658738560527051E-002 :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.104804103418068      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.139779256768429      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  9.658738560527051E-002 :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.128820461535315      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.139779256768429      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.128820461535315      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.566969944044876
                   / eV      =       15.428043724199952
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)       -0.1655503200
     6a   (alpha) ---     2a   (alpha)        0.3161444562

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.5991622108
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3067296459
     4a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4011322898
     5a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4011322898
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3067296459
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.156173696609405      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.156173696609405      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.298238314497308      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.298238314497308      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.565226194450955      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.289356750677583      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.378412512535877      :(4a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.378412512535877      :(5a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.289356750677583      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.664462955464037
                   / eV      =       18.080964674908575
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     6a   (alpha) ---     2a   (alpha)        0.7792199513

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.5150164614
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2427919016
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2427919016
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.616508287016507      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.616508287016507      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.407474059027875      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.192093668947331      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.192093668947331      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        2.5s     wall:        3.1s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_fci_1.580.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_fci_1.580.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.348311    -0.286967     0.078391     0.163926     0.163926     0.553248

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       10
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -8.887357850488
           >>>| MCSCF energy:           -7.882590922007
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.3483
    2   -0.2870
    3    0.0784
    4    0.1639
    5    0.1639
    6    0.5532
 


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.580.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 1.00476692848044}
  energy_offset: {units: hartree, value: -0.0}
  fci_energy: {lower: -7.9825805382542745, units: hartree, upper: -7.782580538254275,
    value: -7.882580538254275}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -0.395]
      name: Li
    - coords: [0.0, 0.0, 1.185]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -4.7315444774]
      - [2, 1, 0.1062454602]
      - [3, 1, 0.1671970317]
      - [6, 1, -0.0330804826]
      - [2, 2, -1.5003966698]
      - [3, 2, 0.0334512395]
      - [6, 2, -0.0583628258]
      - [3, 3, -1.1269058387]
      - [6, 3, 0.0308224771]
      - [4, 4, -1.1376770027]
      - [5, 5, -1.1376770027]
      - [6, 6, -0.9475046458]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.6585034394]
      - [2, 1, 1, 1, -0.1126504496]
      - [2, 1, 2, 1, 0.0135797148]
      - [3, 1, 1, 1, -0.1384013963]
      - [3, 1, 2, 1, 0.0112752646]
      - [3, 1, 3, 1, 0.021635378]
      - [3, 1, 2, 2, -0.0161006461]
      - [4, 1, 4, 1, 0.0098181181]
      - [5, 1, 5, 1, 0.0098181181]
      - [6, 1, 1, 1, 0.0513733511]
      - [6, 1, 2, 1, -0.0087877733]
      - [6, 1, 3, 1, -0.0021625995]
      - [6, 1, 6, 1, 0.0083133567]
      - [6, 1, 2, 2, -0.0067015138]
      - [6, 1, 3, 2, 0.0016098229]
      - [6, 1, 3, 3, 0.0102977194]
      - [6, 1, 4, 4, 0.0005176991]
      - [6, 1, 5, 5, 0.0005176991]
      - [2, 2, 1, 1, 0.3691549631]
      - [2, 2, 2, 1, 0.0064049894]
      - [2, 2, 2, 2, 0.4886996311]
      - [3, 2, 1, 1, 0.0130333079]
      - [3, 2, 2, 1, -0.0034056569]
      - [3, 2, 3, 1, 0.0001880297]
      - [3, 2, 2, 2, -0.0482425907]
      - [3, 2, 3, 2, 0.012866355]
      - [4, 2, 4, 1, 0.0075049116]
      - [4, 2, 4, 2, 0.0235329779]
      - [5, 2, 5, 1, 0.0075049116]
      - [5, 2, 5, 2, 0.0235329779]
      - [6, 2, 1, 1, -0.039129388]
      - [6, 2, 2, 1, 0.004889841]
      - [6, 2, 3, 1, 0.0003233316]
      - [6, 2, 6, 1, 0.0001565848]
      - [6, 2, 2, 2, 0.1278338285]
      - [6, 2, 3, 2, -0.0343649559]
      - [6, 2, 6, 2, 0.123713099]
      - [6, 2, 3, 3, -0.0118791435]
      - [6, 2, 4, 4, -0.0152625794]
      - [6, 2, 5, 5, -0.0152625794]
      - [3, 3, 1, 1, 0.3957121923]
      - [3, 3, 2, 1, -0.0111550247]
      - [3, 3, 3, 1, 0.0018592158]
      - [3, 3, 2, 2, 0.2241870029]
      - [3, 3, 3, 2, 0.0072202617]
      - [3, 3, 3, 3, 0.3380893999]
      - [4, 3, 4, 1, 0.0102544652]
      - [4, 3, 4, 2, 0.0192603655]
      - [4, 3, 4, 3, 0.0412815704]
      - [5, 3, 5, 1, 0.0102544652]
      - [5, 3, 5, 2, 0.0192603655]
      - [5, 3, 5, 3, 0.0412815704]
      - [6, 3, 1, 1, 0.0175905194]
      - [6, 3, 2, 1, -0.0037738539]
      - [6, 3, 3, 1, 0.0044167828]
      - [6, 3, 6, 1, 0.0042899666]
      - [6, 3, 2, 2, -0.0512655357]
      - [6, 3, 3, 2, 0.0092059261]
      - [6, 3, 6, 2, -0.0317199174]
      - [6, 3, 3, 3, 0.0359895014]
      - [6, 3, 6, 3, 0.0264050247]
      - [6, 3, 4, 4, 0.0020650678]
      - [6, 3, 5, 5, 0.0020650678]
      - [4, 4, 1, 1, 0.3963175061]
      - [4, 4, 2, 1, -0.0044005414]
      - [4, 4, 3, 1, -0.0049689703]
      - [4, 4, 2, 2, 0.2711593927]
      - [4, 4, 3, 2, 0.0055508479]
      - [4, 4, 3, 3, 0.2820403122]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, -0.0060947207]
      - [6, 4, 4, 2, -0.0195739472]
      - [6, 4, 4, 3, -0.013758396]
      - [6, 4, 6, 4, 0.0196848832]
      - [5, 5, 1, 1, 0.3963175061]
      - [5, 5, 2, 1, -0.0044005414]
      - [5, 5, 3, 1, -0.0049689703]
      - [5, 5, 2, 2, 0.2711593927]
      - [5, 5, 3, 2, 0.0055508479]
      - [5, 5, 3, 3, 0.2820403122]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, -0.0060947207]
      - [6, 5, 5, 2, -0.0195739472]
      - [6, 5, 5, 3, -0.013758396]
      - [6, 5, 6, 5, 0.0196848832]
      - [6, 6, 1, 1, 0.3617681003]
      - [6, 6, 2, 1, 0.0034566443]
      - [6, 6, 3, 1, -0.0113406348]
      - [6, 6, 6, 1, -0.002903025]
      - [6, 6, 2, 2, 0.4546213257]
      - [6, 6, 3, 2, -0.0431158249]
      - [6, 6, 6, 2, 0.1354934616]
      - [6, 6, 3, 3, 0.2415628386]
      - [6, 6, 6, 3, -0.0439774975]
      - [6, 6, 4, 4, 0.2683871334]
      - [6, 6, 5, 5, 0.2683871334]
      - [6, 6, 6, 6, 0.454447155]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.882580538254275}
      label: '|G>'
      superposition:
      - [0.993572232676228, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.113199904835541, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.7485197401455554}
      label: '|E1>'
      superposition:
      - [-0.66646482450627, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.66646482450627, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.239975285475939, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.164409759066176, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.164409759066176, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.696129103550857}
      label: '|E2>'
      superposition:
      - [0.582864825162911, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.582864825162911, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.328966770569918, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.328966770569918, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.124733143281911, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.124733143281911, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.166359002116417, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.09389241093108652, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.166359002116417, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.09389241093108654, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.696129103550855}
      label: '|E3>'
      superposition:
      - [-0.489738523441718, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.489738523441718, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.451342667574088, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.451342667574088, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.104804103418068, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.09658738560527051, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.104804103418068, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.139779256768429, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.09658738560527051, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.128820461535315, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.139779256768429, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.128820461535315, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.3156105942093985}
      label: '|E4>'
      superposition:
      - [-0.156173696609405, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.156173696609405, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.298238314497308, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.298238314497308, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.565226194450955, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.289356750677583, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.378412512535877, (4a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.378412512535877, (5a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.289356750677583, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.218117582790238}
      label: '|E5>'
      superposition:
      - [0.616508287016507, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.616508287016507, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.407474059027875, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.192093668947331, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.192093668947331, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.86245187}
  scf_energy_offset: {units: hartree, value: -0.0}


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.600.nw <==
start lih_rhf_sto-3g_fci_1.600

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.600000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.600.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2704782
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g1170
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.600.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_fci_1.600

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.600000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf
================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g1170
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:12:55 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.600.nw
    prefix          = lih_rhf_sto-3g_fci_1.600.
    data base       = ./lih_rhf_sto-3g_fci_1.600.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107196 doubles =    100.0 Mbytes
    stack    =   13107201 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428797 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
  no constraints, skipping   0.000000000000000E+000
  no constraints, skipping   0.000000000000000E+000
 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -0.40000000
    2 H                    1.0000     0.00000000     0.00000000     1.20000000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       0.9922073419

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 


                                Z-matrix (autoz)
                                -------- 

 Units are Angstrom for bonds and degrees for angles
 
      Type          Name      I     J     K     L     M      Value
      ----------- --------  ----- ----- ----- ----- ----- ----------
    1 Stretch                  1     2                       1.60000
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -0.40000000
 H                     0.00000000     0.00000000     1.20000000
 
 ==============================================================================
                                internuclear distances
 ------------------------------------------------------------------------------
       center one      |      center two      | atomic units |  angstroms
 ------------------------------------------------------------------------------
    2 H                |   1 Li               |     3.02356  |     1.60000
 ------------------------------------------------------------------------------
                         number of included internuclear distances:          1
 ==============================================================================



  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_fci_1.600.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.6s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.569014
 1-e energy   =     -12.150177
 2-e energy   =       3.588956
 HOMO         =      -0.245454
 LUMO         =       0.036547
 

 Starting SCF solution at       0.6s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.8526879782  2.09D-01  2.02D-01      0.1
                 2       -7.8611334500  3.70D-02  3.31D-02      0.1
                 3       -7.8618634797  1.55D-03  1.36D-03      0.1
                 4       -7.8618647736  2.99D-06  2.50D-06      0.1
                 5       -7.8618647736  1.02D-11  8.75D-12      0.1


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.861864773559
      One-electron energy =    -12.440078843206
      Two-electron energy =      3.586006727773
 Nuclear repulsion energy =      0.992207341874

        Time for solution =      0.0s


             Final eigenvalues
             -----------------

              1      
    1   -2.3488
    2   -0.2853
    3    0.0782
    4    0.1639
    5    0.1639
    6    0.5477
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-2.852708D-01
              MO Center=  1.4D-16, -1.8D-16,  9.1D-01, r^2= 1.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.549079  2 H  s                  2      0.455244  1 Li s          
     5      0.346021  1 Li pz                 1     -0.167090  1 Li s          
 
 Vector    3  Occ=0.000000D+00  E= 7.821656D-02
              MO Center= -9.6D-17,  1.3D-16, -1.3D+00, r^2= 2.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.799543  1 Li s                  5     -0.612070  1 Li pz         
     1     -0.210043  1 Li s          
 
 Vector    4  Occ=0.000000D+00  E= 1.639413D-01
              MO Center= -7.9D-17, -2.0D-16, -4.0D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.932708  1 Li py                 3      0.360633  1 Li px         
 
 Vector    5  Occ=0.000000D+00  E= 1.639413D-01
              MO Center=  1.6D-17, -6.2D-18, -4.0D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.932708  1 Li px                 4     -0.360633  1 Li py         
 
 Vector    6  Occ=0.000000D+00  E= 5.477084D-01
              MO Center=  1.4D-17,  2.9D-16,  5.6D-01, r^2= 2.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      1.184723  2 H  s                  5     -0.979456  1 Li pz         
     2     -0.702684  1 Li s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -0.37611878

 moments of inertia (a.u.)
 ------------------
           8.056212187425           0.000000000000           0.000000000000
           0.000000000000           8.056212187425           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     3.02   1.99  0.59  0.43
    2 H    1     0.98   0.98
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000      4.000000
 
     1   1 0 0     -0.000000      0.000000      0.000000
     1   0 1 0      0.000000      0.000000      0.000000
     1   0 0 1     -1.911580      0.000000      0.000000
 
     2   2 0 0     -3.926095      0.000000      0.000000
     2   1 1 0      0.000000      0.000000      0.000000
     2   1 0 1     -0.000000      0.000000      0.000000
     2   0 2 0     -3.926095      0.000000      0.000000
     2   0 1 1      0.000000      0.000000      0.000000
     2   0 0 2     -3.677557      0.000000      6.856443
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_fci_1.600.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -4.7273931513
    2    1         0.1054996705
    3    1         0.1669614175
    6    1        -0.0346771966
    1    2         0.1054996705
    2    2        -1.4926462703
    3    2         0.0328928026
    6    2        -0.0527079159
    1    3         0.1669614175
    2    3         0.0328928026
    3    3        -1.1255447398
    6    3         0.0304455736
    4    4        -1.1357998609
    5    5        -1.1357998609
    1    6        -0.0346771966
    2    6        -0.0527079159
    3    6         0.0304455736
    6    6        -0.9509665739
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6585666863
    2    1    1    1       -0.1117099738
    2    1    2    1        0.0133375783
    3    1    1    1       -0.1385746351
    3    1    2    1        0.0112157743
    3    1    3    1        0.0216622465
    3    1    2    2       -0.0158680861
    4    1    4    1        0.0098178828
    5    1    5    1        0.0098178828
    6    1    1    1        0.0530450148
    6    1    2    1       -0.0089066739
    6    1    3    1       -0.0023559095
    6    1    6    1        0.0085495067
    6    1    2    2       -0.0068375751
    6    1    3    2        0.0016892845
    6    1    3    3        0.0104435297
    6    1    4    4        0.0005910784
    6    1    5    5        0.0005910784
    2    2    1    1        0.3667010531
    2    2    2    1        0.0062103033
    2    2    2    2        0.4873109857
    3    2    1    1        0.0134512708
    3    2    2    1       -0.0033493899
    3    2    3    1        0.0001762760
    3    2    2    2       -0.0485795701
    3    2    3    2        0.0130639729
    4    2    4    1        0.0074884644
    4    2    4    2        0.0234226717
    5    2    5    1        0.0074884644
    5    2    5    2        0.0234226717
    6    2    1    1       -0.0414968774
    6    2    2    1        0.0046926680
    6    2    3    1        0.0005596475
    6    2    6    1        0.0001191473
    6    2    2    2        0.1267949967
    6    2    3    2       -0.0346006164
    6    2    6    2        0.1239264569
    6    2    3    3       -0.0124160209
    6    2    4    4       -0.0162922289
    6    2    5    5       -0.0162922289
    3    3    1    1        0.3956337224
    3    3    2    1       -0.0110350621
    3    3    3    1        0.0018246206
    3    3    2    2        0.2236100383
    3    3    3    2        0.0074841640
    3    3    3    3        0.3378822774
    4    3    4    1        0.0102577039
    4    3    4    2        0.0192768911
    4    3    4    3        0.0412766980
    5    3    5    1        0.0102577039
    5    3    5    2        0.0192768911
    5    3    5    3        0.0412766980
    6    3    1    1        0.0176658324
    6    3    2    1       -0.0036667906
    6    3    3    1        0.0043956317
    6    3    6    1        0.0043058584
    6    3    2    2       -0.0513668822
    6    3    3    2        0.0094085988
    6    3    6    2       -0.0319036263
    6    3    3    3        0.0359796477
    6    3    6    3        0.0264481819
    6    3    4    4        0.0022381033
    6    3    5    5        0.0022381033
    4    4    1    1        0.3963193838
    4    4    2    1       -0.0043558032
    4    4    3    1       -0.0049752926
    4    4    2    2        0.2701714974
    4    4    3    2        0.0057674998
    4    4    3    3        0.2819913460
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1       -0.0061123266
    6    4    4    2       -0.0195744730
    6    4    4    3       -0.0137229682
    6    4    6    4        0.0197222560
    5    5    1    1        0.3963193838
    5    5    2    1       -0.0043558032
    5    5    3    1       -0.0049752926
    5    5    2    2        0.2701714974
    5    5    3    2        0.0057674998
    5    5    3    3        0.2819913460
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1       -0.0061123266
    6    5    5    2       -0.0195744730
    6    5    5    3       -0.0137229682
    6    5    6    5        0.0197222560
    6    6    1    1        0.3617310512
    6    6    2    1        0.0032715966
    6    6    3    1       -0.0113363371
    6    6    6    1       -0.0030683864
    6    6    2    2        0.4538444398
    6    6    3    2       -0.0433534395
    6    6    6    2        0.1342054254
    6    6    3    3        0.2414356443
    6    6    6    3       -0.0440769162
    6    6    4    4        0.2681284190
    6    6    5    5        0.2681284190
    6    6    6    6        0.4537872215
 end_two_electron_integrals
 enrep_tce =   0.992207341874435     
  EHF(A)             =        -7.86186477
  EHF(total)         =        -7.86186477
  Shift (HFtot-HFA)  =        -0.00000000
 Cpu & wall time / sec            0.0            0.0
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_fci_1.600.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_fci_1.600.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0515307038270  -0.0129032772059     0.0     0.0     0.0
    2   0.0199777594189  -0.0174266114641     0.0     0.0     0.0
    3   0.0085835772498  -0.0191188879490     0.0     0.0     0.0
    4   0.0043559084399  -0.0197968951631     0.0     0.0     0.0
    5   0.0026237544179  -0.0200928882120     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0001227650989  -0.0204435420836     0.0     0.0     0.0
    7   0.0000510059384  -0.0204441388870     0.0     0.0     0.0
    8   0.0000411108881  -0.0204452468183     0.0     0.0     0.0
    9   0.0000309222212  -0.0204461711753     0.0     0.0     0.0
   10   0.0000225706240  -0.0204469044633     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0000016038090  -0.0204488439808     0.0     0.0     0.0
   12   0.0000005179660  -0.0204489708078     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.020448970807818
 CCSD total energy / hartree       =        -7.882313744366553

 Singles contributions

 Doubles contributions
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1154628683
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
  0.993400081166102      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings

 Doubles strings
 -0.114700822748492      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors    5

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using    5 trial vectors
   0.2496042892222   0.1892692990800    5.15028
   0.2625356435248   0.2484635052324    6.76104
   0.2625356435248   0.2484635052324    6.76104
   0.0771067348903   0.6471473515356   17.60978
   0.2955484614276   2.0770666432791   56.51988     0.3     0.3

 Iteration   2 using   10 trial vectors
   0.0735190909748   0.1375535578747    3.74302
   0.0450740003259   0.1865195461107    5.07546
   0.0450740003259   0.1865195461107    5.07546
   0.2599805915796   0.5818472569410   15.83288
   0.1436914381414   0.6642242211471   18.07447     0.3     0.3

 Iteration   3 using   15 trial vectors
   0.0035213501563   0.1329598193775    3.61802
   0.0097363413907   0.1852788026408    5.04169
   0.0097363413907   0.1852788026408    5.04169
   0.0513131747745   0.5646702634050   15.36547
   0.0187377626066   0.6596346820399   17.94958     0.3     0.4

 Iteration   4 using   20 trial vectors
   0.0006187966316   0.1329696292835    3.61829
   0.0019505434391   0.1852029746266    5.03963
   0.0019505434391   0.1852029746266    5.03963
   0.0016431121203   0.5638188287302   15.34230
   0.0042587730155   0.6595535530898   17.94737     0.4     0.4

 Iteration   5 using   25 trial vectors
   0.0000297867488   0.1329696032359    3.61829
   0.0000361628335   0.1851900581786    5.03928
   0.0000361628335   0.1851900581786    5.03928
   0.0001191038911   0.5638164244835   15.34223
   0.0003318787185   0.6595553655102   17.94742     0.4     0.4

 Iteration   6 using   29 trial vectors
   0.0000000000000   0.1329695724947    3.61829
   0.0000022679196   0.1851900803251    5.03928
   0.0000022679196   0.1851900803251    5.03928
   0.0000000000000   0.5638164022481   15.34223
   0.0000000000000   0.6595550682932   17.94741     0.3     0.3

 Iteration   7 using   31 trial vectors
   0.0000000000000   0.1329695724947    3.61829
   0.0000002634311   0.1851900794398    5.03928
   0.0000002634311   0.1851900794398    5.03928
   0.0000000000000   0.5638164022481   15.34223
   0.0000000000000   0.6595550682932   17.94741     0.2     0.2
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.132969572494741
                   / eV      =        3.618287706402058
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.8888033614

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3243226559
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2207550052
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2207550052
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.665701478907481      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.665701478907481      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.242913203368143      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.165342459141948      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.165342459141948      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.185190079439767
                   / eV      =        5.039280605425961
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)        0.7069994739
     5a   (alpha) ---     2a   (alpha)        0.5421917770

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1528839274
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1172453606
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1528839274
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2036653584
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1172453606
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1561892005
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2036653584
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1561892005
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.527901275046271      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.527901275046271      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.404842918555954      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.404842918555954      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.114155134753548      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -8.754458476677104E-002 :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.114155134753548      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.152072535224489      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -8.754458476677106E-002 :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.116623110991897      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.152072535224489      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.116623110991897      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.185190079439767
                   / eV      =        5.039280605425970
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)       -0.1703739630
     5a   (alpha) ---     2a   (alpha)        0.8745243804

 Doubles contributions
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1891100727
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1891100727
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2519242630
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2519242630
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.127482529611145      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.127482529611145      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.654363954938357      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.654363954938357      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.141501847002179      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.141501847002179      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.188502642995657      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.188502642995657      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.563816402248124
                   / eV      =       15.342231449250644
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)       -0.1686489561
     6a   (alpha) ---     2a   (alpha)        0.3251205838

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.5953499259
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3098185977
     4a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3972454820
     5a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3972454820
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3098185977
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.158629390393548      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.158629390393548      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.305804916909190      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.305804916909190      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.559979723503601      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.291412033701459      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.373644818703443      :(4a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.373644818703444      :(5a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.291412033701459      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.659555068293164
                   / eV      =       17.947414213087825
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     6a   (alpha) ---     2a   (alpha)       -0.7750033977

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.5144901403
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2492736286
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2492736286
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.614572196600904      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.614572196600904      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.407987031525653      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.197672219137093      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.197672219137093      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        2.6s     wall:        3.2s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_fci_1.600.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_fci_1.600.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.348762    -0.285271     0.078217     0.163941     0.163941     0.547708

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       10
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -8.874531722612
           >>>| MCSCF energy:           -7.882324380737
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.3488
    2   -0.2853
    3    0.0782
    4    0.1639
    5    0.1639
    6    0.5477
 


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.600.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 0.992207341874435}
  energy_offset: {units: hartree, value: -0.0}
  fci_energy: {lower: -7.982313744366553, units: hartree, upper: -7.7823137443665535,
    value: -7.882313744366553}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -0.4]
      name: Li
    - coords: [0.0, 0.0, 1.2]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -4.7273931513]
      - [2, 1, 0.1054996705]
      - [3, 1, 0.1669614175]
      - [6, 1, -0.0346771966]
      - [2, 2, -1.4926462703]
      - [3, 2, 0.0328928026]
      - [6, 2, -0.0527079159]
      - [3, 3, -1.1255447398]
      - [6, 3, 0.0304455736]
      - [4, 4, -1.1357998609]
      - [5, 5, -1.1357998609]
      - [6, 6, -0.9509665739]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.6585666863]
      - [2, 1, 1, 1, -0.1117099738]
      - [2, 1, 2, 1, 0.0133375783]
      - [3, 1, 1, 1, -0.1385746351]
      - [3, 1, 2, 1, 0.0112157743]
      - [3, 1, 3, 1, 0.0216622465]
      - [3, 1, 2, 2, -0.0158680861]
      - [4, 1, 4, 1, 0.0098178828]
      - [5, 1, 5, 1, 0.0098178828]
      - [6, 1, 1, 1, 0.0530450148]
      - [6, 1, 2, 1, -0.0089066739]
      - [6, 1, 3, 1, -0.0023559095]
      - [6, 1, 6, 1, 0.0085495067]
      - [6, 1, 2, 2, -0.0068375751]
      - [6, 1, 3, 2, 0.0016892845]
      - [6, 1, 3, 3, 0.0104435297]
      - [6, 1, 4, 4, 0.0005910784]
      - [6, 1, 5, 5, 0.0005910784]
      - [2, 2, 1, 1, 0.3667010531]
      - [2, 2, 2, 1, 0.0062103033]
      - [2, 2, 2, 2, 0.4873109857]
      - [3, 2, 1, 1, 0.0134512708]
      - [3, 2, 2, 1, -0.0033493899]
      - [3, 2, 3, 1, 0.000176276]
      - [3, 2, 2, 2, -0.0485795701]
      - [3, 2, 3, 2, 0.0130639729]
      - [4, 2, 4, 1, 0.0074884644]
      - [4, 2, 4, 2, 0.0234226717]
      - [5, 2, 5, 1, 0.0074884644]
      - [5, 2, 5, 2, 0.0234226717]
      - [6, 2, 1, 1, -0.0414968774]
      - [6, 2, 2, 1, 0.004692668]
      - [6, 2, 3, 1, 0.0005596475]
      - [6, 2, 6, 1, 0.0001191473]
      - [6, 2, 2, 2, 0.1267949967]
      - [6, 2, 3, 2, -0.0346006164]
      - [6, 2, 6, 2, 0.1239264569]
      - [6, 2, 3, 3, -0.0124160209]
      - [6, 2, 4, 4, -0.0162922289]
      - [6, 2, 5, 5, -0.0162922289]
      - [3, 3, 1, 1, 0.3956337224]
      - [3, 3, 2, 1, -0.0110350621]
      - [3, 3, 3, 1, 0.0018246206]
      - [3, 3, 2, 2, 0.2236100383]
      - [3, 3, 3, 2, 0.007484164]
      - [3, 3, 3, 3, 0.3378822774]
      - [4, 3, 4, 1, 0.0102577039]
      - [4, 3, 4, 2, 0.0192768911]
      - [4, 3, 4, 3, 0.041276698]
      - [5, 3, 5, 1, 0.0102577039]
      - [5, 3, 5, 2, 0.0192768911]
      - [5, 3, 5, 3, 0.041276698]
      - [6, 3, 1, 1, 0.0176658324]
      - [6, 3, 2, 1, -0.0036667906]
      - [6, 3, 3, 1, 0.0043956317]
      - [6, 3, 6, 1, 0.0043058584]
      - [6, 3, 2, 2, -0.0513668822]
      - [6, 3, 3, 2, 0.0094085988]
      - [6, 3, 6, 2, -0.0319036263]
      - [6, 3, 3, 3, 0.0359796477]
      - [6, 3, 6, 3, 0.0264481819]
      - [6, 3, 4, 4, 0.0022381033]
      - [6, 3, 5, 5, 0.0022381033]
      - [4, 4, 1, 1, 0.3963193838]
      - [4, 4, 2, 1, -0.0043558032]
      - [4, 4, 3, 1, -0.0049752926]
      - [4, 4, 2, 2, 0.2701714974]
      - [4, 4, 3, 2, 0.0057674998]
      - [4, 4, 3, 3, 0.281991346]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, -0.0061123266]
      - [6, 4, 4, 2, -0.019574473]
      - [6, 4, 4, 3, -0.0137229682]
      - [6, 4, 6, 4, 0.019722256]
      - [5, 5, 1, 1, 0.3963193838]
      - [5, 5, 2, 1, -0.0043558032]
      - [5, 5, 3, 1, -0.0049752926]
      - [5, 5, 2, 2, 0.2701714974]
      - [5, 5, 3, 2, 0.0057674998]
      - [5, 5, 3, 3, 0.281991346]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, -0.0061123266]
      - [6, 5, 5, 2, -0.019574473]
      - [6, 5, 5, 3, -0.0137229682]
      - [6, 5, 6, 5, 0.019722256]
      - [6, 6, 1, 1, 0.3617310512]
      - [6, 6, 2, 1, 0.0032715966]
      - [6, 6, 3, 1, -0.0113363371]
      - [6, 6, 6, 1, -0.0030683864]
      - [6, 6, 2, 2, 0.4538444398]
      - [6, 6, 3, 2, -0.0433534395]
      - [6, 6, 6, 2, 0.1342054254]
      - [6, 6, 3, 3, 0.2414356443]
      - [6, 6, 6, 3, -0.0440769162]
      - [6, 6, 4, 4, 0.268128419]
      - [6, 6, 5, 5, 0.268128419]
      - [6, 6, 6, 6, 0.4537872215]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.882313744366553}
      label: '|G>'
      superposition:
      - [0.993400081166102, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.114700822748492, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.749344171871813}
      label: '|E1>'
      superposition:
      - [0.665701478907481, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.665701478907481, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.242913203368143, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.165342459141948, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.165342459141948, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.697123664926786}
      label: '|E2>'
      superposition:
      - [0.527901275046271, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.527901275046271, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.404842918555954, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.404842918555954, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.114155134753548, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.08754458476677104, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.114155134753548, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.152072535224489, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.08754458476677106, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.116623110991897, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.152072535224489, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.116623110991897, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.697123664926786}
      label: '|E3>'
      superposition:
      - [-0.127482529611145, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.127482529611145, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.654363954938357, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.654363954938357, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.141501847002179, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.141501847002179, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.188502642995657, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.188502642995657, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.318497342118429}
      label: '|E4>'
      superposition:
      - [-0.158629390393548, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.158629390393548, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.30580491690919, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.30580491690919, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.559979723503601, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.291412033701459, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.373644818703443, (4a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.373644818703444, (5a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.291412033701459, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.222758676073389}
      label: '|E5>'
      superposition:
      - [-0.614572196600904, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.614572196600904, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.407987031525653, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.197672219137093, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.197672219137093, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.86186477}
  scf_energy_offset: {units: hartree, value: -0.0}


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.624.nw <==
start lih_rhf_sto-3g_fci_1.624

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.624000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.624.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2704850
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g1021
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.624.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_fci_1.624

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.624000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf
================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g1021
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:13:21 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.624.nw
    prefix          = lih_rhf_sto-3g_fci_1.624.
    data base       = ./lih_rhf_sto-3g_fci_1.624.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107198 doubles =    100.0 Mbytes
    stack    =   13107195 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428793 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
  no constraints, skipping   0.000000000000000E+000
  no constraints, skipping   0.000000000000000E+000
 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -0.40600000
    2 H                    1.0000     0.00000000     0.00000000     1.21800000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       0.9775441792

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 


                                Z-matrix (autoz)
                                -------- 

 Units are Angstrom for bonds and degrees for angles
 
      Type          Name      I     J     K     L     M      Value
      ----------- --------  ----- ----- ----- ----- ----- ----------
    1 Stretch                  1     2                       1.62400
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -0.40600000
 H                     0.00000000     0.00000000     1.21800000
 
 ==============================================================================
                                internuclear distances
 ------------------------------------------------------------------------------
       center one      |      center two      | atomic units |  angstroms
 ------------------------------------------------------------------------------
    2 H                |   1 Li               |     3.06892  |     1.62400
 ------------------------------------------------------------------------------
                         number of included internuclear distances:          1
 ==============================================================================



  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_fci_1.624.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.5s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.567213
 1-e energy   =     -12.123542
 2-e energy   =       3.578784
 HOMO         =      -0.242934
 LUMO         =       0.036186
 

 Starting SCF solution at       0.6s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.8517689276  2.09D-01  2.03D-01      0.0
                 2       -7.8602572547  3.68D-02  3.32D-02      0.0
                 3       -7.8609902742  1.58D-03  1.38D-03      0.0
                 4       -7.8609916150  3.13D-06  2.63D-06      0.0
                 5       -7.8609916150  1.15D-11  9.85D-12      0.1


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.860991614982
      One-electron energy =    -12.411960382607
      Two-electron energy =      3.573424588439
 Nuclear repulsion energy =      0.977544179187

        Time for solution =      0.0s


             Final eigenvalues
             -----------------

              1      
    1   -2.3493
    2   -0.2832
    3    0.0780
    4    0.1639
    5    0.1639
    6    0.5410
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-2.832160D-01
              MO Center= -1.6D-16, -7.5D-17,  9.1D-01, r^2= 1.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.550534  2 H  s                  2      0.457346  1 Li s          
     5      0.345179  1 Li pz                 1     -0.165576  1 Li s          
 
 Vector    3  Occ=0.000000D+00  E= 7.799583D-02
              MO Center=  1.5D-16,  1.4D-17, -1.3D+00, r^2= 2.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.799225  1 Li s                  5     -0.611707  1 Li pz         
     1     -0.210343  1 Li s          
 
 Vector    4  Occ=0.000000D+00  E= 1.639453D-01
              MO Center= -1.7D-17,  2.5D-17, -4.1D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.835620  1 Li py                 3     -0.549308  1 Li px         
 
 Vector    5  Occ=0.000000D+00  E= 1.639453D-01
              MO Center=  7.4D-17,  4.9D-17, -4.1D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.835620  1 Li px                 4      0.549308  1 Li py         
 
 Vector    6  Occ=0.000000D+00  E= 5.409539D-01
              MO Center=  1.7D-16,  1.8D-17,  5.7D-01, r^2= 2.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      1.172317  2 H  s                  5     -0.972251  1 Li pz         
     2     -0.693156  1 Li s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -0.38176057

 moments of inertia (a.u.)
 ------------------
           8.299711200790           0.000000000000           0.000000000000
           0.000000000000           8.299711200790           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     3.02   1.99  0.60  0.43
    2 H    1     0.98   0.98
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000      4.000000
 
     1   1 0 0      0.000000      0.000000      0.000000
     1   0 1 0      0.000000      0.000000      0.000000
     1   0 0 1     -1.914027      0.000000      0.000000
 
     2   2 0 0     -3.934720      0.000000      0.000000
     2   1 1 0     -0.000000      0.000000      0.000000
     2   1 0 1      0.000000      0.000000      0.000000
     2   0 2 0     -3.934720      0.000000      0.000000
     2   0 1 1      0.000000      0.000000      0.000000
     2   0 0 2     -3.643052      0.000000      7.063679
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_fci_1.624.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -4.7225445389
    2    1         0.1046509472
    3    1         0.1666817042
    6    1        -0.0364675060
    1    2         0.1046509472
    2    2        -1.4834356524
    3    2         0.0322130514
    6    2        -0.0461885162
    1    3         0.1666817042
    2    3         0.0322130514
    3    3        -1.1239339439
    6    3         0.0299913825
    4    4        -1.1335684853
    5    5        -1.1335684853
    1    6        -0.0364675060
    2    6        -0.0461885162
    3    6         0.0299913825
    6    6        -0.9550718704
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6586341297
    2    1    1    1       -0.1106363550
    2    1    2    1        0.0130645274
    3    1    1    1       -0.1387742914
    3    1    2    1        0.0111483647
    3    1    3    1        0.0216927548
    3    1    2    2       -0.0155964006
    4    1    4    1        0.0098176054
    5    1    5    1        0.0098176054
    6    1    1    1        0.0548989580
    6    1    2    1       -0.0090300642
    6    1    3    1       -0.0025728343
    6    1    6    1        0.0088150569
    6    1    2    2       -0.0069827652
    6    1    3    2        0.0017784589
    6    1    3    3        0.0106046201
    6    1    4    4        0.0006745349
    6    1    5    5        0.0006745349
    2    2    1    1        0.3638176436
    2    2    2    1        0.0059854078
    2    2    2    2        0.4856489393
    3    2    1    1        0.0139624404
    3    2    2    1       -0.0032853885
    3    2    3    1        0.0001619810
    3    2    2    2       -0.0489895676
    3    2    3    2        0.0133097871
    4    2    4    1        0.0074694950
    4    2    4    2        0.0232922200
    5    2    5    1        0.0074694950
    5    2    5    2        0.0232922200
    6    2    1    1       -0.0442121076
    6    2    2    1        0.0044659216
    6    2    3    1        0.0008292451
    6    2    6    1        0.0000868116
    6    2    2    2        0.1255826673
    6    2    3    2       -0.0348936308
    6    2    6    2        0.1241931734
    6    2    3    3       -0.0130270856
    6    2    4    4       -0.0174986959
    6    2    5    5       -0.0174986959
    3    3    1    1        0.3955314778
    3    3    2    1       -0.0108959187
    3    3    3    1        0.0017834245
    3    3    2    2        0.2229346816
    3    3    3    2        0.0078008269
    3    3    3    3        0.3376204672
    4    3    4    1        0.0102618064
    4    3    4    2        0.0192988106
    4    3    4    3        0.0412724844
    5    3    5    1        0.0102618064
    5    3    5    2        0.0192988106
    5    3    5    3        0.0412724844
    6    3    1    1        0.0177707176
    6    3    2    1       -0.0035458633
    6    3    3    1        0.0043707044
    6    3    6    1        0.0043207171
    6    3    2    2       -0.0514996414
    6    3    3    2        0.0096587956
    6    3    6    2       -0.0321335795
    6    3    3    3        0.0359708330
    6    3    6    3        0.0265101009
    6    3    4    4        0.0024499938
    6    3    5    5        0.0024499938
    4    4    1    1        0.3963214387
    4    4    2    1       -0.0043038280
    4    4    3    1       -0.0049824402
    4    4    2    2        0.2689903698
    4    4    3    2        0.0060336689
    4    4    3    3        0.2819299070
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1       -0.0061296892
    6    4    4    2       -0.0195688894
    6    4    4    3       -0.0136764080
    6    4    6    4        0.0197595513
    5    5    1    1        0.3963214387
    5    5    2    1       -0.0043038280
    5    5    3    1       -0.0049824402
    5    5    2    2        0.2689903698
    5    5    3    2        0.0060336689
    5    5    3    3        0.2819299070
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1       -0.0061296892
    6    5    5    2       -0.0195688894
    6    5    5    3       -0.0136764080
    6    5    6    5        0.0197595513
    6    6    1    1        0.3616506636
    6    6    2    1        0.0030641682
    6    6    3    1       -0.0113311357
    6    6    6    1       -0.0032532257
    6    6    2    2        0.4528663236
    6    6    3    2       -0.0436377813
    6    6    6    2        0.1326427246
    6    6    3    3        0.2412780686
    6    6    6    3       -0.0441939327
    6    6    4    4        0.2678020294
    6    6    5    5        0.2678020294
    6    6    6    6        0.4529082105
 end_two_electron_integrals
 enrep_tce =   0.977544179186635     
  EHF(A)             =        -7.86099161
  EHF(total)         =        -7.86099161
  Shift (HFtot-HFA)  =        -0.00000000
 Cpu & wall time / sec            0.0            0.0
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_fci_1.624.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_fci_1.624.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0520537538838  -0.0130987360241     0.0     0.0     0.0
    2   0.0203206893795  -0.0177247998241     0.0     0.0     0.0
    3   0.0087720890535  -0.0194686845371     0.0     0.0     0.0
    4   0.0044600078448  -0.0201718983235     0.0     0.0     0.0
    5   0.0026888852768  -0.0204803041792     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0001262485483  -0.0208474401951     0.0     0.0     0.0
    7   0.0000517184589  -0.0208481003125     0.0     0.0     0.0
    8   0.0000418786989  -0.0208492212356     0.0     0.0     0.0
    9   0.0000315491430  -0.0208501658112     0.0     0.0     0.0
   10   0.0000230754707  -0.0208509179726     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0000016774902  -0.0208529270976     0.0     0.0     0.0
   12   0.0000005465220  -0.0208530608583     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.020853060858291
 CCSD total energy / hartree       =        -7.881844675840115

 Singles contributions

 Doubles contributions
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1173694512
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
  0.993182561322233      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings

 Doubles strings
 -0.116569292206005      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors    5

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using    5 trial vectors
   0.2500273975592   0.1886396468811    5.13315
   0.2630613653678   0.2477958080439    6.74287
   0.2630613653678   0.2477958080439    6.74287
   0.0770951775637   0.6402803237816   17.42292
   0.2968765169069   2.0776810289564   56.53660     0.3     0.3

 Iteration   2 using   10 trial vectors
   0.0749181253154   0.1364808312008    3.71383
   0.0455278073361   0.1850588489831    5.03571
   0.0455278073361   0.1850588489831    5.03571
   0.2558680443853   0.5774013097091   15.71190
   0.1467053010433   0.6584011547057   17.91601     0.3     0.3

 Iteration   3 using   15 trial vectors
   0.0036482551336   0.1316143141575    3.58141
   0.0099160905409   0.1837269118663    4.99947
   0.0099160905409   0.1837269118663    4.99947
   0.0497410887095   0.5606749922971   15.25675
   0.0196842760120   0.6537172435558   17.78856     0.3     0.4

 Iteration   4 using   20 trial vectors
   0.0006730332990   0.1316251085836    3.58170
   0.0019551745479   0.1836497432720    4.99737
   0.0019551745479   0.1836497432720    4.99737
   0.0018199325244   0.5598938011394   15.23549
   0.0056995831405   0.6536211310011   17.78594     0.3     0.4

 Iteration   5 using   25 trial vectors
   0.0000277425985   0.1316251176167    3.58170
   0.0000357663178   0.1836370227698    4.99702
   0.0000357663178   0.1836370227698    4.99702
   0.0000851872372   0.5598935049200   15.23548
   0.0004616159629   0.6536218895057   17.78596     0.4     0.4

 Iteration   6 using   29 trial vectors
   0.0000000000000   0.1316250842079    3.58170
   0.0000018630257   0.1836370418377    4.99702
   0.0000018630257   0.1836370418377    4.99702
   0.0000000000000   0.5598934706278   15.23548
   0.0000000000000   0.6536214530280   17.78595     0.3     0.3

 Iteration   7 using   31 trial vectors
   0.0000000000000   0.1316250842079    3.58170
   0.0000002598300   0.1836370408385    4.99702
   0.0000002598300   0.1836370408385    4.99702
   0.0000000000000   0.5598934706278   15.23548
   0.0000000000000   0.6536214530280   17.78595     0.2     0.2
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.131625084207859
                   / eV      =        3.581702303075908
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.8864072906

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3287663288
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2220063839
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2220063839
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.664745837968804      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.664745837968804      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.246552630006247      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.166489853209298      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.166489853209298      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.183637040838525
                   / eV      =        4.997020256888981
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)        0.2884732570
     5a   (alpha) ---     2a   (alpha)        0.8406518381

 Doubles contributions
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1841400996
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1841400996
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2449195699
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2449195699
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.216976254952462      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.216976254952462      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.632299470218015      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.632299470218015      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.138501674676663      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.138501674676663      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.184217183944880      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.184217183944880      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.183637040838526
                   / eV      =        4.997020256888997
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)        0.8633165961
     5a   (alpha) ---     2a   (alpha)       -0.2111795155

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1891046885
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1891046885
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2515228300
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2515228300
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.647470052577745      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.647470052577745      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.158380381708053      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.158380381708053      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.141824706185638      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.141824706185638      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.188637054738303      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.188637054738303      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.559893470627823
                   / eV      =       15.235483003057404
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.1724453516
     6a   (alpha) ---     2a   (alpha)       -0.3360100398

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.5905496081
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3134497318
     4a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3924819960
     5a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3924819960
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3134497318
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.161608080887993      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.161608080887993      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.314893600842435      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.314893600842435      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.553436714694708      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.293751087877597      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.367816595771422      :(4a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.367816595771423      :(5a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.293751087877597      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.653621453028042
                   / eV      =       17.785952257803583
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     6a   (alpha) ---     2a   (alpha)        0.7693186199

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.5139330521
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2573431798
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2573431798
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.611982714211928      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.611982714211928      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.408826896964453      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.204713071553845      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.204713071553843      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        2.5s     wall:        3.2s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_fci_1.624.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_fci_1.624.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.349340    -0.283216     0.077996     0.163945     0.163945     0.540954

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       10
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -8.859399804133
           >>>| MCSCF energy:           -7.881855624946
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.3493
    2   -0.2832
    3    0.0780
    4    0.1639
    5    0.1639
    6    0.5410
 


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.624.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 0.977544179186635}
  energy_offset: {units: hartree, value: -0.0}
  fci_energy: {lower: -7.981844675840114, units: hartree, upper: -7.781844675840115,
    value: -7.881844675840115}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -0.406]
      name: Li
    - coords: [0.0, 0.0, 1.218]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -4.7225445389]
      - [2, 1, 0.1046509472]
      - [3, 1, 0.1666817042]
      - [6, 1, -0.036467506]
      - [2, 2, -1.4834356524]
      - [3, 2, 0.0322130514]
      - [6, 2, -0.0461885162]
      - [3, 3, -1.1239339439]
      - [6, 3, 0.0299913825]
      - [4, 4, -1.1335684853]
      - [5, 5, -1.1335684853]
      - [6, 6, -0.9550718704]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.6586341297]
      - [2, 1, 1, 1, -0.110636355]
      - [2, 1, 2, 1, 0.0130645274]
      - [3, 1, 1, 1, -0.1387742914]
      - [3, 1, 2, 1, 0.0111483647]
      - [3, 1, 3, 1, 0.0216927548]
      - [3, 1, 2, 2, -0.0155964006]
      - [4, 1, 4, 1, 0.0098176054]
      - [5, 1, 5, 1, 0.0098176054]
      - [6, 1, 1, 1, 0.054898958]
      - [6, 1, 2, 1, -0.0090300642]
      - [6, 1, 3, 1, -0.0025728343]
      - [6, 1, 6, 1, 0.0088150569]
      - [6, 1, 2, 2, -0.0069827652]
      - [6, 1, 3, 2, 0.0017784589]
      - [6, 1, 3, 3, 0.0106046201]
      - [6, 1, 4, 4, 0.0006745349]
      - [6, 1, 5, 5, 0.0006745349]
      - [2, 2, 1, 1, 0.3638176436]
      - [2, 2, 2, 1, 0.0059854078]
      - [2, 2, 2, 2, 0.4856489393]
      - [3, 2, 1, 1, 0.0139624404]
      - [3, 2, 2, 1, -0.0032853885]
      - [3, 2, 3, 1, 0.000161981]
      - [3, 2, 2, 2, -0.0489895676]
      - [3, 2, 3, 2, 0.0133097871]
      - [4, 2, 4, 1, 0.007469495]
      - [4, 2, 4, 2, 0.02329222]
      - [5, 2, 5, 1, 0.007469495]
      - [5, 2, 5, 2, 0.02329222]
      - [6, 2, 1, 1, -0.0442121076]
      - [6, 2, 2, 1, 0.0044659216]
      - [6, 2, 3, 1, 0.0008292451]
      - [6, 2, 6, 1, 8.68116e-05]
      - [6, 2, 2, 2, 0.1255826673]
      - [6, 2, 3, 2, -0.0348936308]
      - [6, 2, 6, 2, 0.1241931734]
      - [6, 2, 3, 3, -0.0130270856]
      - [6, 2, 4, 4, -0.0174986959]
      - [6, 2, 5, 5, -0.0174986959]
      - [3, 3, 1, 1, 0.3955314778]
      - [3, 3, 2, 1, -0.0108959187]
      - [3, 3, 3, 1, 0.0017834245]
      - [3, 3, 2, 2, 0.2229346816]
      - [3, 3, 3, 2, 0.0078008269]
      - [3, 3, 3, 3, 0.3376204672]
      - [4, 3, 4, 1, 0.0102618064]
      - [4, 3, 4, 2, 0.0192988106]
      - [4, 3, 4, 3, 0.0412724844]
      - [5, 3, 5, 1, 0.0102618064]
      - [5, 3, 5, 2, 0.0192988106]
      - [5, 3, 5, 3, 0.0412724844]
      - [6, 3, 1, 1, 0.0177707176]
      - [6, 3, 2, 1, -0.0035458633]
      - [6, 3, 3, 1, 0.0043707044]
      - [6, 3, 6, 1, 0.0043207171]
      - [6, 3, 2, 2, -0.0514996414]
      - [6, 3, 3, 2, 0.0096587956]
      - [6, 3, 6, 2, -0.0321335795]
      - [6, 3, 3, 3, 0.035970833]
      - [6, 3, 6, 3, 0.0265101009]
      - [6, 3, 4, 4, 0.0024499938]
      - [6, 3, 5, 5, 0.0024499938]
      - [4, 4, 1, 1, 0.3963214387]
      - [4, 4, 2, 1, -0.004303828]
      - [4, 4, 3, 1, -0.0049824402]
      - [4, 4, 2, 2, 0.2689903698]
      - [4, 4, 3, 2, 0.0060336689]
      - [4, 4, 3, 3, 0.281929907]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, -0.0061296892]
      - [6, 4, 4, 2, -0.0195688894]
      - [6, 4, 4, 3, -0.013676408]
      - [6, 4, 6, 4, 0.0197595513]
      - [5, 5, 1, 1, 0.3963214387]
      - [5, 5, 2, 1, -0.004303828]
      - [5, 5, 3, 1, -0.0049824402]
      - [5, 5, 2, 2, 0.2689903698]
      - [5, 5, 3, 2, 0.0060336689]
      - [5, 5, 3, 3, 0.281929907]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, -0.0061296892]
      - [6, 5, 5, 2, -0.0195688894]
      - [6, 5, 5, 3, -0.013676408]
      - [6, 5, 6, 5, 0.0197595513]
      - [6, 6, 1, 1, 0.3616506636]
      - [6, 6, 2, 1, 0.0030641682]
      - [6, 6, 3, 1, -0.0113311357]
      - [6, 6, 6, 1, -0.0032532257]
      - [6, 6, 2, 2, 0.4528663236]
      - [6, 6, 3, 2, -0.0436377813]
      - [6, 6, 6, 2, 0.1326427246]
      - [6, 6, 3, 3, 0.2412780686]
      - [6, 6, 6, 3, -0.0441939327]
      - [6, 6, 4, 4, 0.2678020294]
      - [6, 6, 5, 5, 0.2678020294]
      - [6, 6, 6, 6, 0.4529082105]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.881844675840115}
      label: '|G>'
      superposition:
      - [0.993182561322233, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.116569292206005, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.750219591632256}
      label: '|E1>'
      superposition:
      - [0.664745837968804, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.664745837968804, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.246552630006247, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.166489853209298, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.166489853209298, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.69820763500159}
      label: '|E2>'
      superposition:
      - [0.216976254952462, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.216976254952462, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.632299470218015, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.632299470218015, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.138501674676663, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.138501674676663, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.18421718394488, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.18421718394488, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.698207635001588}
      label: '|E3>'
      superposition:
      - [0.647470052577745, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.647470052577745, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.158380381708053, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.158380381708053, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.141824706185638, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.141824706185638, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.188637054738303, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.188637054738303, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.321951205212292}
      label: '|E4>'
      superposition:
      - [0.161608080887993, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.161608080887993, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.314893600842435, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.314893600842435, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.553436714694708, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.293751087877597, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.367816595771422, (4a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.367816595771423, (5a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.293751087877597, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.228223222812073}
      label: '|E5>'
      superposition:
      - [0.611982714211928, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.611982714211928, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.408826896964453, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.204713071553845, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.204713071553843, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.86099161}
  scf_energy_offset: {units: hartree, value: -0.0}


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.640.nw <==
start lih_rhf_sto-3g_fci_1.640

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.640000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.640.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2704926
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g27
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.640.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_fci_1.640

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.640000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf
================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g27
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:14:00 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.640.nw
    prefix          = lih_rhf_sto-3g_fci_1.640.
    data base       = ./lih_rhf_sto-3g_fci_1.640.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107194 doubles =    100.0 Mbytes
    stack    =   13107199 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428793 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
  no constraints, skipping   0.000000000000000E+000
  no constraints, skipping   0.000000000000000E+000
 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -0.41000000
    2 H                    1.0000     0.00000000     0.00000000     1.23000000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       0.9680071628

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 


                                Z-matrix (autoz)
                                -------- 

 Units are Angstrom for bonds and degrees for angles
 
      Type          Name      I     J     K     L     M      Value
      ----------- --------  ----- ----- ----- ----- ----- ----------
    1 Stretch                  1     2                       1.64000
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -0.41000000
 H                     0.00000000     0.00000000     1.23000000
 
 ==============================================================================
                                internuclear distances
 ------------------------------------------------------------------------------
       center one      |      center two      | atomic units |  angstroms
 ------------------------------------------------------------------------------
    2 H                |   1 Li               |     3.09915  |     1.64000
 ------------------------------------------------------------------------------
                         number of included internuclear distances:          1
 ==============================================================================



  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_fci_1.640.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.6s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.566042
 1-e energy   =     -12.106167
 2-e energy   =       3.572118
 HOMO         =      -0.241243
 LUMO         =       0.035934
 

 Starting SCF solution at       0.6s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.8510584012  2.09D-01  2.03D-01      0.0
                 2       -7.8592451398  4.54D-02  3.45D-02      0.0
                 3       -7.8603118356  1.90D-03  1.31D-03      0.0
                 4       -7.8603130909  2.62D-06  2.38D-06      0.0
                 5       -7.8603130909  9.53D-12  7.90D-12      0.0


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.860313090870
      One-electron energy =    -12.393479068593
      Two-electron energy =      3.565158814918
 Nuclear repulsion energy =      0.968007162804

        Time for solution =      0.0s


             Final eigenvalues
             -----------------

              1      
    1   -2.3497
    2   -0.2818
    3    0.0778
    4    0.1639
    5    0.1639
    6    0.5364
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-2.818357D-01
              MO Center=  3.4D-16, -2.0D-17,  9.2D-01, r^2= 1.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.551551  2 H  s                  2      0.458729  1 Li s          
     5      0.344616  1 Li pz                 1     -0.164617  1 Li s          
 
 Vector    3  Occ=0.000000D+00  E= 7.784191D-02
              MO Center= -2.8D-16, -3.7D-17, -1.3D+00, r^2= 2.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.799039  1 Li s                  5     -0.611428  1 Li pz         
     1     -0.210538  1 Li s          
 
 Vector    4  Occ=0.000000D+00  E= 1.639390D-01
              MO Center= -5.3D-17, -3.8D-17, -4.1D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.811123  1 Li px                 4      0.584875  1 Li py         
 
 Vector    5  Occ=0.000000D+00  E= 1.639390D-01
              MO Center=  1.5D-17, -2.0D-17, -4.1D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.811123  1 Li py                 3     -0.584875  1 Li px         
 
 Vector    6  Occ=0.000000D+00  E= 5.363961D-01
              MO Center= -2.2D-17,  9.4D-17,  5.7D-01, r^2= 2.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      1.164117  2 H  s                  5     -0.967514  1 Li pz         
     2     -0.686878  1 Li s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -0.38552175

 moments of inertia (a.u.)
 ------------------
           8.464057929413           0.000000000000           0.000000000000
           0.000000000000           8.464057929413           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     3.02   1.99  0.60  0.43
    2 H    1     0.98   0.98
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000      4.000000
 
     1   1 0 0     -0.000000      0.000000      0.000000
     1   0 1 0     -0.000000      0.000000      0.000000
     1   0 0 1     -1.915742      0.000000      0.000000
 
     2   2 0 0     -3.940333      0.000000      0.000000
     2   1 1 0      0.000000      0.000000      0.000000
     2   1 0 1     -0.000000      0.000000      0.000000
     2   0 2 0     -3.940333      0.000000      0.000000
     2   0 1 1      0.000000      0.000000      0.000000
     2   0 0 2     -3.620337      0.000000      7.203551
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_fci_1.640.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -4.7193899013
    2    1         0.1041122957
    3    1         0.1664972274
    6    1        -0.0375879387
    1    2         0.1041122957
    2    2        -1.4773496329
    3    2         0.0317538241
    6    2        -0.0419989903
    1    3         0.1664972274
    2    3         0.0317538241
    3    3        -1.1228733555
    6    3         0.0296877946
    4    4        -1.1320937972
    5    5        -1.1320937972
    1    6        -0.0375879387
    2    6        -0.0419989903
    3    6         0.0296877946
    6    6        -0.9577697734
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6586745963
    2    1    1    1       -0.1099528811
    2    1    2    1        0.0128925209
    3    1    1    1       -0.1389027492
    3    1    2    1        0.0111058172
    3    1    3    1        0.0217121017
    3    1    2    2       -0.0154196248
    4    1    4    1        0.0098174196
    5    1    5    1        0.0098174196
    6    1    1    1        0.0560470227
    6    1    2    1       -0.0091016107
    6    1    3    1       -0.0027086599
    6    1    6    1        0.0089812213
    6    1    2    2       -0.0070692463
    6    1    3    2        0.0018343841
    6    1    3    3        0.0107040098
    6    1    4    4        0.0007274668
    6    1    5    5        0.0007274668
    2    2    1    1        0.3619314138
    2    2    2    1        0.0058405854
    2    2    2    2        0.4845436052
    3    2    1    1        0.0143091925
    3    2    2    1       -0.0032447713
    3    2    3    1        0.0001523282
    3    2    2    2       -0.0492663919
    3    2    3    2        0.0134790383
    4    2    4    1        0.0074573120
    4    2    4    2        0.0232064777
    5    2    5    1        0.0074573120
    5    2    5    2        0.0232064777
    6    2    1    1       -0.0459490811
    6    2    2    1        0.0043205914
    6    2    3    1        0.0010008551
    6    2    6    1        0.0000722310
    6    2    2    2        0.1247955417
    6    2    3    2       -0.0350953841
    6    2    6    2        0.1243769487
    6    2    3    3       -0.0134146852
    6    2    4    4       -0.0182855700
    6    2    5    5       -0.0182855700
    3    3    1    1        0.3954584612
    3    3    2    1       -0.0108059914
    3    3    3    1        0.0017561296
    3    3    2    2        0.2224947393
    3    3    3    2        0.0080119701
    3    3    3    3        0.3374379422
    4    3    4    1        0.0102646652
    4    3    4    2        0.0193146887
    4    3    4    3        0.0412705972
    5    3    5    1        0.0102646652
    5    3    5    2        0.0193146887
    5    3    5    3        0.0412705972
    6    3    1    1        0.0178492698
    6    3    2    1       -0.0034695960
    6    3    3    1        0.0043543771
    6    3    6    1        0.0043284609
    6    3    2    2       -0.0515951892
    6    3    3    2        0.0098299708
    6    3    6    2       -0.0322926040
    6    3    3    3        0.0359668963
    6    3    6    3        0.0265577412
    6    3    4    4        0.0025937576
    6    3    5    5        0.0025937576
    4    4    1    1        0.3963226993
    4    4    2    1       -0.0042702163
    4    4    3    1       -0.0049869569
    4    4    2    2        0.2682056611
    4    4    3    2        0.0062149364
    4    4    3    3        0.2818872655
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1       -0.0061390902
    6    4    4    2       -0.0195616097
    6    4    4    3       -0.0136430474
    6    4    6    4        0.0197800277
    5    5    1    1        0.3963226993
    5    5    2    1       -0.0042702163
    5    5    3    1       -0.0049869569
    5    5    2    2        0.2682056611
    5    5    3    2        0.0062149364
    5    5    3    3        0.2818872655
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1       -0.0061390902
    6    5    5    2       -0.0195616097
    6    5    5    3       -0.0136430474
    6    5    6    5        0.0197800277
    6    6    1    1        0.3615746453
    6    6    2    1        0.0029342180
    6    6    3    1       -0.0113273400
    6    6    6    1       -0.0033687553
    6    6    2    2        0.4521873676
    6    6    3    2       -0.0438267992
    6    6    6    2        0.1315922585
    6    6    3    3        0.2411705289
    6    6    6    3       -0.0442707426
    6    6    4    4        0.2675751539
    6    6    5    5        0.2675751539
    6    6    6    6        0.4522717312
 end_two_electron_integrals
 enrep_tce =   0.968007162804326     
  EHF(A)             =        -7.86031309
  EHF(total)         =        -7.86031309
  Shift (HFtot-HFA)  =        -0.00000000
 Cpu & wall time / sec            0.0            0.0
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_fci_1.640.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_fci_1.640.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0524112610724  -0.0132346434059     0.0     0.0     0.0
    2   0.0205551047476  -0.0179322060466     0.0     0.0     0.0
    3   0.0089013799832  -0.0197120488368     0.0     0.0     0.0
    4   0.0045318221619  -0.0204328631333     0.0     0.0     0.0
    5   0.0027340877962  -0.0207499575648     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0001288520892  -0.0211287237377     0.0     0.0     0.0
    7   0.0000521926153  -0.0211294333585     0.0     0.0     0.0
    8   0.0000423980048  -0.0211305630520     0.0     0.0     0.0
    9   0.0000319729907  -0.0211315217938     0.0     0.0     0.0
   10   0.0000234186030  -0.0211322869917     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0000017291257  -0.0211343445633     0.0     0.0     0.0
   12   0.0000005666912  -0.0211344832684     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.021134483268389
 CCSD total energy / hartree       =        -7.881447574138546

 Singles contributions

 Doubles contributions
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1186816523
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
  0.993030868800952      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings

 Doubles strings
 -0.117854544284154      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors    5

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using    5 trial vectors
   0.2503377550922   0.1882177683960    5.12167
   0.2634270209834   0.2473459842694    6.73063
   0.2634270209834   0.2473459842694    6.73063
   0.0770679938645   0.6356887720596   17.29798
   0.2977415144672   2.0781095484169   56.54826     0.3     0.3

 Iteration   2 using   10 trial vectors
   0.0758550541465   0.1357524715829    3.69401
   0.0458483003254   0.1840660826159    5.00870
   0.0458483003254   0.1840660826159    5.00870
   0.2530906032756   0.5744186859444   15.63073
   0.1488034190334   0.6545479567376   17.81116     0.3     0.3

 Iteration   3 using   15 trial vectors
   0.0037408682402   0.1306978794232    3.55647
   0.0100249529564   0.1826699013234    4.97070
   0.0100249529563   0.1826699013234    4.97070
   0.0488459088422   0.5579489322919   15.18257
   0.0203607180523   0.6497584449653   17.68083     0.3     0.4

 Iteration   4 using   20 trial vectors
   0.0007068774296   0.1307093912199    3.55679
   0.0019565375665   0.1825919738809    4.96858
   0.0019565375665   0.1825919738809    4.96858
   0.0031883510957   0.5572008623114   15.16221
   0.0067758423149   0.6496489416319   17.67785     0.3     0.4

 Iteration   5 using   25 trial vectors
   0.0000279451009   0.1307094290314    3.55679
   0.0000355264363   0.1825793910190    4.96824
   0.0000355264363   0.1825793910190    4.96824
   0.0001905763846   0.5572008217352   15.16221
   0.0005692609856   0.6496483226018   17.67784     0.4     0.4

 Iteration   6 using   29 trial vectors
   0.0000000000000   0.1307093940941    3.55679
   0.0000016247391   0.1825794082293    4.96824
   0.0000016247391   0.1825794082293    4.96824
   0.0000000000000   0.5572007787397   15.16221
   0.0000000000000   0.6496477741383   17.67782     0.3     0.3

 Iteration   7 using   31 trial vectors
   0.0000000000000   0.1307093940941    3.55679
   0.0000002539164   0.1825794071687    4.96824
   0.0000002539164   0.1825794071687    4.96824
   0.0000000000000   0.5572007787397   15.16221
   0.0000000000000   0.6496477741383   17.67782     0.2     0.2
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.130709394094120
                   / eV      =        3.556785096686100
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.8847511510

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3318047149
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2228518382
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2228518382
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.664084353828340      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.664084353828340      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.249048921209070      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.167270106183666      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.167270106183666      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.182579407168749
                   / eV      =        4.968240568172009
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)       -0.8859958635

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1957864520
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1957864520
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2601112119
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2601112119
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.663717088771436      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.663717088771436      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.146667517660346      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.146667517660346      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.194854472199437      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.194854472199438      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.182579407168749
                   / eV      =        4.968240568172020
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)        0.6763032103
     5a   (alpha) ---     2a   (alpha)        0.5743185209

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1494487858
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1269123143
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1494487858
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1985495135
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1269123143
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1686087855
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1985495135
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1686087855
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.505911135421641      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.505911135421641      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.429621108633662      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.429621108633662      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.111795720864092      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -9.493722943674898E-002 :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.111795720864092      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.148525703104730      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -9.493722943674890E-002 :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.126128429996440      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.148525703104730      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.126128429996440      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.557200778739673
                   / eV      =       15.162211097513708
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.1750214698
     6a   (alpha) ---     2a   (alpha)       -0.3433150096

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.5872203071
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3158151566
     4a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3892546925
     5a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3892546925
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3158151566
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.163611487620850      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.163611487620850      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.320933651671136      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.320933651671136      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.548938299333505      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.295226566385975      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.363878439325401      :(4a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.363878439325401      :(5a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.295226566385975      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.649647774138281
                   / eV      =       17.677822907560113
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     6a   (alpha) ---     2a   (alpha)        0.7652054153

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.5135679100
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2628734387
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2628734387
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.610110876135342      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.610110876135342      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.409476150106427      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.209593320667370      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.209593320667370      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        2.4s     wall:        3.2s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_fci_1.640.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_fci_1.640.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.349745    -0.281836     0.077842     0.163939     0.163939     0.536396

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       10
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -8.849465900782
           >>>| MCSCF energy:           -7.881458737978
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.3497
    2   -0.2818
    3    0.0778
    4    0.1639
    5    0.1639
    6    0.5364
 


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.640.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 0.968007162804326}
  energy_offset: {units: hartree, value: -0.0}
  fci_energy: {lower: -7.981447574138546, units: hartree, upper: -7.7814475741385465,
    value: -7.881447574138546}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -0.41]
      name: Li
    - coords: [0.0, 0.0, 1.23]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -4.7193899013]
      - [2, 1, 0.1041122957]
      - [3, 1, 0.1664972274]
      - [6, 1, -0.0375879387]
      - [2, 2, -1.4773496329]
      - [3, 2, 0.0317538241]
      - [6, 2, -0.0419989903]
      - [3, 3, -1.1228733555]
      - [6, 3, 0.0296877946]
      - [4, 4, -1.1320937972]
      - [5, 5, -1.1320937972]
      - [6, 6, -0.9577697734]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.6586745963]
      - [2, 1, 1, 1, -0.1099528811]
      - [2, 1, 2, 1, 0.0128925209]
      - [3, 1, 1, 1, -0.1389027492]
      - [3, 1, 2, 1, 0.0111058172]
      - [3, 1, 3, 1, 0.0217121017]
      - [3, 1, 2, 2, -0.0154196248]
      - [4, 1, 4, 1, 0.0098174196]
      - [5, 1, 5, 1, 0.0098174196]
      - [6, 1, 1, 1, 0.0560470227]
      - [6, 1, 2, 1, -0.0091016107]
      - [6, 1, 3, 1, -0.0027086599]
      - [6, 1, 6, 1, 0.0089812213]
      - [6, 1, 2, 2, -0.0070692463]
      - [6, 1, 3, 2, 0.0018343841]
      - [6, 1, 3, 3, 0.0107040098]
      - [6, 1, 4, 4, 0.0007274668]
      - [6, 1, 5, 5, 0.0007274668]
      - [2, 2, 1, 1, 0.3619314138]
      - [2, 2, 2, 1, 0.0058405854]
      - [2, 2, 2, 2, 0.4845436052]
      - [3, 2, 1, 1, 0.0143091925]
      - [3, 2, 2, 1, -0.0032447713]
      - [3, 2, 3, 1, 0.0001523282]
      - [3, 2, 2, 2, -0.0492663919]
      - [3, 2, 3, 2, 0.0134790383]
      - [4, 2, 4, 1, 0.007457312]
      - [4, 2, 4, 2, 0.0232064777]
      - [5, 2, 5, 1, 0.007457312]
      - [5, 2, 5, 2, 0.0232064777]
      - [6, 2, 1, 1, -0.0459490811]
      - [6, 2, 2, 1, 0.0043205914]
      - [6, 2, 3, 1, 0.0010008551]
      - [6, 2, 6, 1, 7.2231e-05]
      - [6, 2, 2, 2, 0.1247955417]
      - [6, 2, 3, 2, -0.0350953841]
      - [6, 2, 6, 2, 0.1243769487]
      - [6, 2, 3, 3, -0.0134146852]
      - [6, 2, 4, 4, -0.01828557]
      - [6, 2, 5, 5, -0.01828557]
      - [3, 3, 1, 1, 0.3954584612]
      - [3, 3, 2, 1, -0.0108059914]
      - [3, 3, 3, 1, 0.0017561296]
      - [3, 3, 2, 2, 0.2224947393]
      - [3, 3, 3, 2, 0.0080119701]
      - [3, 3, 3, 3, 0.3374379422]
      - [4, 3, 4, 1, 0.0102646652]
      - [4, 3, 4, 2, 0.0193146887]
      - [4, 3, 4, 3, 0.0412705972]
      - [5, 3, 5, 1, 0.0102646652]
      - [5, 3, 5, 2, 0.0193146887]
      - [5, 3, 5, 3, 0.0412705972]
      - [6, 3, 1, 1, 0.0178492698]
      - [6, 3, 2, 1, -0.003469596]
      - [6, 3, 3, 1, 0.0043543771]
      - [6, 3, 6, 1, 0.0043284609]
      - [6, 3, 2, 2, -0.0515951892]
      - [6, 3, 3, 2, 0.0098299708]
      - [6, 3, 6, 2, -0.032292604]
      - [6, 3, 3, 3, 0.0359668963]
      - [6, 3, 6, 3, 0.0265577412]
      - [6, 3, 4, 4, 0.0025937576]
      - [6, 3, 5, 5, 0.0025937576]
      - [4, 4, 1, 1, 0.3963226993]
      - [4, 4, 2, 1, -0.0042702163]
      - [4, 4, 3, 1, -0.0049869569]
      - [4, 4, 2, 2, 0.2682056611]
      - [4, 4, 3, 2, 0.0062149364]
      - [4, 4, 3, 3, 0.2818872655]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, -0.0061390902]
      - [6, 4, 4, 2, -0.0195616097]
      - [6, 4, 4, 3, -0.0136430474]
      - [6, 4, 6, 4, 0.0197800277]
      - [5, 5, 1, 1, 0.3963226993]
      - [5, 5, 2, 1, -0.0042702163]
      - [5, 5, 3, 1, -0.0049869569]
      - [5, 5, 2, 2, 0.2682056611]
      - [5, 5, 3, 2, 0.0062149364]
      - [5, 5, 3, 3, 0.2818872655]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, -0.0061390902]
      - [6, 5, 5, 2, -0.0195616097]
      - [6, 5, 5, 3, -0.0136430474]
      - [6, 5, 6, 5, 0.0197800277]
      - [6, 6, 1, 1, 0.3615746453]
      - [6, 6, 2, 1, 0.002934218]
      - [6, 6, 3, 1, -0.01132734]
      - [6, 6, 6, 1, -0.0033687553]
      - [6, 6, 2, 2, 0.4521873676]
      - [6, 6, 3, 2, -0.0438267992]
      - [6, 6, 6, 2, 0.1315922585]
      - [6, 6, 3, 3, 0.2411705289]
      - [6, 6, 6, 3, -0.0442707426]
      - [6, 6, 4, 4, 0.2675751539]
      - [6, 6, 5, 5, 0.2675751539]
      - [6, 6, 6, 6, 0.4522717312]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.881447574138546}
      label: '|G>'
      superposition:
      - [0.993030868800952, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.117854544284154, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.750738180044426}
      label: '|E1>'
      superposition:
      - [0.66408435382834, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.66408435382834, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.24904892120907, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.167270106183666, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.167270106183666, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.698868166969797}
      label: '|E2>'
      superposition:
      - [-0.663717088771436, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.663717088771436, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.146667517660346, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.146667517660346, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.194854472199437, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.194854472199438, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.698868166969797}
      label: '|E3>'
      superposition:
      - [0.505911135421641, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.505911135421641, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.429621108633662, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.429621108633662, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.111795720864092, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.09493722943674898, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.111795720864092, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.14852570310473, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.0949372294367489, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.12612842999644, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.14852570310473, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.12612842999644, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.3242467953988735}
      label: '|E4>'
      superposition:
      - [0.16361148762085, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.16361148762085, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.320933651671136, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.320933651671136, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.548938299333505, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.295226566385975, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.363878439325401, (4a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.363878439325401, (5a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.295226566385975, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.231799800000265}
      label: '|E5>'
      superposition:
      - [0.610110876135342, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.610110876135342, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.409476150106427, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.20959332066737, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.20959332066737, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.86031309}
  scf_energy_offset: {units: hartree, value: -0.0}


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.680.nw <==
start lih_rhf_sto-3g_fci_1.680

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.680000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf



==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.680.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2704987
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g974
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.680.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_fci_1.680

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.680000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf

================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g974
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:14:25 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.680.nw
    prefix          = lih_rhf_sto-3g_fci_1.680.
    data base       = ./lih_rhf_sto-3g_fci_1.680.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107194 doubles =    100.0 Mbytes
    stack    =   13107199 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428793 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
  no constraints, skipping   0.000000000000000E+000
  no constraints, skipping   0.000000000000000E+000
 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -0.42000000
    2 H                    1.0000     0.00000000     0.00000000     1.26000000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       0.9449593732

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 


                                Z-matrix (autoz)
                                -------- 

 Units are Angstrom for bonds and degrees for angles
 
      Type          Name      I     J     K     L     M      Value
      ----------- --------  ----- ----- ----- ----- ----- ----------
    1 Stretch                  1     2                       1.68000
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -0.42000000
 H                     0.00000000     0.00000000     1.26000000
 
 ==============================================================================
                                internuclear distances
 ------------------------------------------------------------------------------
       center one      |      center two      | atomic units |  angstroms
 ------------------------------------------------------------------------------
    2 H                |   1 Li               |     3.17474  |     1.68000
 ------------------------------------------------------------------------------
                         number of included internuclear distances:          1
 ==============================================================================



  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_fci_1.680.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.6s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.563212
 1-e energy   =     -12.064015
 2-e energy   =       3.555843
 HOMO         =      -0.236981
 LUMO         =       0.035266
 

 Starting SCF solution at       0.6s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.8489646497  2.09D-01  2.04D-01      0.0
                 2       -7.8572491895  4.48D-02  3.41D-02      0.0
                 3       -7.8583032239  1.91D-03  1.28D-03      0.0
                 4       -7.8583045340  2.81D-06  2.56D-06      0.0
                 5       -7.8583045340  1.13D-11  9.47D-12      0.0


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.858304534028
      One-electron energy =    -12.348175066427
      Two-electron energy =      3.544911159185
 Nuclear repulsion energy =      0.944959373214

        Time for solution =      0.0s


             Final eigenvalues
             -----------------

              1      
    1   -2.3508
    2   -0.2784
    3    0.0774
    4    0.1639
    5    0.1639
    6    0.5249
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-2.783552D-01
              MO Center= -1.3D-16, -4.3D-17,  9.3D-01, r^2= 1.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.554247  2 H  s                  2      0.462129  1 Li s          
     5      0.343204  1 Li pz                 1     -0.162389  1 Li s          
 
 Vector    3  Occ=0.000000D+00  E= 7.743458D-02
              MO Center=  1.1D-16,  2.7D-17, -1.3D+00, r^2= 2.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.798654  1 Li s                  5     -0.610607  1 Li pz         
     1     -0.211008  1 Li s          
 
 Vector    4  Occ=0.000000D+00  E= 1.638925D-01
              MO Center= -8.3D-17, -8.4D-17, -4.2D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.710613  1 Li py                 3      0.703583  1 Li px         
 
 Vector    5  Occ=0.000000D+00  E= 1.638925D-01
              MO Center=  3.9D-17, -3.9D-17, -4.2D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.710613  1 Li px                 4     -0.703583  1 Li py         
 
 Vector    6  Occ=0.000000D+00  E= 5.248547D-01
              MO Center=  1.1D-16,  2.9D-16,  5.7D-01, r^2= 2.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      1.143885  2 H  s                  5     -0.955925  1 Li pz         
     2     -0.671454  1 Li s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -0.39492472

 moments of inertia (a.u.)
 ------------------
           8.881973936636           0.000000000000           0.000000000000
           0.000000000000           8.881973936636           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     3.01   1.99  0.60  0.42
    2 H    1     0.99   0.99
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000      4.000000
 
     1   1 0 0      0.000000      0.000000      0.000000
     1   0 1 0      0.000000      0.000000      0.000000
     1   0 0 1     -1.920313      0.000000      0.000000
 
     2   2 0 0     -3.953910      0.000000      0.000000
     2   1 1 0     -0.000000      0.000000      0.000000
     2   1 0 1      0.000000      0.000000      0.000000
     2   0 2 0     -3.953910      0.000000      0.000000
     2   0 1 1      0.000000      0.000000      0.000000
     2   0 0 2     -3.564639      0.000000      7.559229
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_fci_1.680.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -4.7117630635
    2    1         0.1028568821
    3    1         0.1660436503
    6    1        -0.0401472559
    1    2         0.1028568821
    2    2        -1.4623244697
    3    2         0.0305835747
    6    2        -0.0320514359
    1    3         0.1660436503
    2    3         0.0305835747
    3    3        -1.1202666209
    6    3         0.0289273878
    4    4        -1.1284523893
    5    5        -1.1284523893
    1    6        -0.0401472559
    2    6        -0.0320514359
    3    6         0.0289273878
    6    6        -0.9643416223
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6587625760
    2    1    1    1       -0.1083524384
    2    1    2    1        0.0124950685
    3    1    1    1       -0.1392090503
    3    1    2    1        0.0110077028
    3    1    3    1        0.0217572412
    3    1    2    2       -0.0149923165
    4    1    4    1        0.0098169378
    5    1    5    1        0.0098169378
    6    1    1    1        0.0586287724
    6    1    2    1       -0.0092471216
    6    1    3    1       -0.0030189827
    6    1    6    1        0.0093588695
    6    1    2    2       -0.0072522777
    6    1    3    2        0.0019628379
    6    1    3    3        0.0109263260
    6    1    4    4        0.0008507151
    6    1    5    5        0.0008507151
    2    2    1    1        0.3573371985
    2    2    2    1        0.0054955563
    2    2    2    2        0.4817899260
    3    2    1    1        0.0151975732
    3    2    2    1       -0.0031500331
    3    2    3    1        0.0001277372
    3    2    2    2       -0.0499710183
    3    2    3    2        0.0139215491
    4    2    4    1        0.0074284717
    4    2    4    2        0.0229967082
    5    2    5    1        0.0074284717
    5    2    5    2        0.0229967082
    6    2    1    1       -0.0500490781
    6    2    2    1        0.0039769611
    6    2    3    1        0.0014030446
    6    2    6    1        0.0000573653
    6    2    2    2        0.1229024704
    6    2    3    2       -0.0356231195
    6    2    6    2        0.1248548289
    6    2    3    3       -0.0143160390
    6    2    4    4       -0.0201928301
    6    2    5    5       -0.0201928301
    3    3    1    1        0.3952590614
    3    3    2    1       -0.0105907108
    3    3    3    1        0.0016883836
    3    3    2    2        0.2214309359
    3    3    3    2        0.0085400917
    3    3    3    3        0.3369538872
    4    3    4    1        0.0102722128
    4    3    4    2        0.0193588087
    4    3    4    3        0.0412687989
    5    3    5    1        0.0102722128
    5    3    5    2        0.0193588087
    5    3    5    3        0.0412687989
    6    3    1    1        0.0180751354
    6    3    2    1       -0.0032931703
    6    3    3    1        0.0043146413
    6    3    6    1        0.0043418740
    6    3    2    2       -0.0518598804
    6    3    3    2        0.0102738939
    6    3    6    2       -0.0327099989
    6    3    3    3        0.0359643053
    6    3    6    3        0.0267000867
    6    3    4    4        0.0029616667
    6    3    5    5        0.0029616667
    4    4    1    1        0.3963255147
    4    4    2    1       -0.0041898141
    4    4    3    1       -0.0049974531
    4    4    2    2        0.2662537468
    4    4    3    2        0.0066817992
    4    4    3    3        0.2817744930
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1       -0.0061554621
    6    4    4    2       -0.0195318837
    6    4    4    3       -0.0135520858
    6    4    6    4        0.0198167330
    5    5    1    1        0.3963255147
    5    5    2    1       -0.0041898141
    5    5    3    1       -0.0049974531
    5    5    2    2        0.2662537468
    5    5    3    2        0.0066817992
    5    5    3    3        0.2817744930
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1       -0.0061554621
    6    5    5    2       -0.0195318837
    6    5    5    3       -0.0135520858
    6    5    6    5        0.0198167330
    6    6    1    1        0.3613049132
    6    6    2    1        0.0026361348
    6    6    3    1       -0.0113155554
    6    6    6    1       -0.0036329511
    6    6    2    2        0.4504001211
    6    6    3    2       -0.0442971376
    6    6    6    2        0.1289427733
    6    6    3    3        0.2408954329
    6    6    6    3       -0.0444593839
    6    6    4    4        0.2669774164
    6    6    5    5        0.2669774164
    6    6    6    6        0.4505143948
 end_two_electron_integrals
 enrep_tce =   0.944959373213747     
  EHF(A)             =        -7.85830453
  EHF(total)         =        -7.85830453
  Shift (HFtot-HFA)  =        -0.00000000
 Cpu & wall time / sec            0.0            0.0
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_fci_1.680.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_fci_1.680.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0533341483731  -0.0135939741601     0.0     0.0     0.0
    2   0.0211604855308  -0.0184809206236     0.0     0.0     0.0
    3   0.0092369172674  -0.0203561840590     0.0     0.0     0.0
    4   0.0047197678998  -0.0211238567954     0.0     0.0     0.0
    5   0.0028534155008  -0.0214641675075     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0001364446837  -0.0218743804312     0.0     0.0     0.0
    7   0.0000533584442  -0.0218752435856     0.0     0.0     0.0
    8   0.0000437185708  -0.0218763955593     0.0     0.0     0.0
    9   0.0000330492738  -0.0218773924902     0.0     0.0     0.0
   10   0.0000242966464  -0.0218781919526     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0000018658832  -0.0218803780774     0.0     0.0     0.0
   12   0.0000006206662  -0.0218805304271     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.021880530427084
 CCSD total energy / hartree       =        -7.880185064455351

 Singles contributions

 Doubles contributions
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1221005712
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
  0.992628052386421      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings

 Doubles strings
 -0.121200452208481      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors    5

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using    5 trial vectors
   0.2512186531315   0.1871652089503    5.09303
   0.2643994898468   0.2462129045134    6.69980
   0.2643994898468   0.2462129045134    6.69980
   0.0769435182329   0.6242053376250   16.98550
   0.2998253153420   2.0792411036452   56.57905     0.3     0.3

 Iteration   2 using   10 trial vectors
   0.0782054465233   0.1338938027788    3.64344
   0.0467090276542   0.1815253822894    4.93956
   0.0467090276542   0.1815253822894    4.93956
   0.2460057213262   0.5669203620961   15.42669
   0.1542740407806   0.6450641230317   17.55310     0.3     0.3

 Iteration   3 using   15 trial vectors
   0.0040020456711   0.1283470376262    3.49250
   0.0102572932741   0.1799561934957    4.89686
   0.0102572932741   0.1799561934957    4.89686
   0.0472073952972   0.5509531969196   14.99221
   0.0222785083342   0.6398558026633   17.41137     0.3     0.4

 Iteration   4 using   20 trial vectors
   0.0007760350387   0.1283605749151    3.49287
   0.0019546488006   0.1798768190205    4.89470
   0.0019546488006   0.1798768190205    4.89470
   0.0069727491573   0.5502327909754   14.97260
   0.0096181012486   0.6396948753452   17.40699     0.3     0.4

 Iteration   5 using   25 trial vectors
   0.0000320895626   0.1283607100458    3.49287
   0.0000349827610   0.1798646003778    4.89437
   0.0000349827610   0.1798646003778    4.89437
   0.0005441027728   0.5502296770498   14.97252
   0.0008822571531   0.6396877373897   17.40680     0.4     0.4

 Iteration   6 using   29 trial vectors
   0.0000000000000   0.1283606675853    3.49287
   0.0000011686573   0.1798646136116    4.89437
   0.0000011686573   0.1798646136117    4.89437
   0.0000000000000   0.5502295340307   14.97251
   0.0000000000000   0.6396868074156   17.40677     0.3     0.3

 Iteration   7 using   31 trial vectors
   0.0000000000000   0.1283606675853    3.49287
   0.0000002048350   0.1798646124211    4.89437
   0.0000002048350   0.1798646124211    4.89437
   0.0000000000000   0.5502295340307   14.97251
   0.0000000000000   0.6396868074156   17.40677     0.2     0.2
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.128360667585281
                   / eV      =        3.492872969323506
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)       -0.8804024771

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3396682961
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2249920595
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2249920595
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.662343573279360      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.662343573279360      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.255538936806416      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.169265817055461      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.169265817055461      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.179864612421073
                   / eV      =        4.894367212962811
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)       -0.5951737293
     5a   (alpha) ---     2a   (alpha)        0.6526957609

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1345420010
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1475451442
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1345420010
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1781618913
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1475451442
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1953807863
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1781618913
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1953807863
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.446094063420653      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.446094063420653      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.489207923396555      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.489207923396555      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.100841796225519      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.110587900105152      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.100841796225519      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.133535736107806      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.110587900105152      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.146441626368224      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.133535736107806      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.146441626368224      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.179864612421074
                   / eV      =        4.894367212962820
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)        0.7605547670
     5a   (alpha) ---     2a   (alpha)        0.4492215164

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1719272125
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1015487726
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1719272125
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2276677701
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1015487726
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1344719215
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2276677701
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1344719215
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.570050305920372      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.570050305920372      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.336700095713098      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.336700095713098      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.128862725379312      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -7.611274218862658E-002 :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.128862725379312      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.170641336573395      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -7.611274218862664E-002 :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.100789270280470      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.170641336573395      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.100789270280470      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.550229534030712
                   / eV      =       14.972513796428139
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.1816112630
     6a   (alpha) ---     2a   (alpha)       -0.3616081586

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.5784908375
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3214962308
     4a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3810472566
     5a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3810472566
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3214962308
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.168676249679653      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.168676249679653      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.335853113096163      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.335853113096163      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.537288620482813      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.298598102422255      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.353907687960136      :(4a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.353907687960137      :(5a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.298598102422255      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.639686807415617
                   / eV      =       17.406771096530786
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     6a   (alpha) ---     2a   (alpha)        0.7540383305

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.5125095777
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2771020746
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2771020746
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.604997943427235      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.604997943427235      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.411208857619736      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.222331118281613      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.222331118281612      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        2.4s     wall:        3.1s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_fci_1.680.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_fci_1.680.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.350821    -0.278355     0.077435     0.163892     0.163892     0.524855

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       10
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -8.825156162257
           >>>| MCSCF energy:           -7.880196789043
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.3508
    2   -0.2784
    3    0.0774
    4    0.1639
    5    0.1639
    6    0.5249
 


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.680.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 0.944959373213747}
  energy_offset: {units: hartree, value: -0.0}
  fci_energy: {lower: -7.980185064455351, units: hartree, upper: -7.780185064455352,
    value: -7.880185064455351}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -0.42]
      name: Li
    - coords: [0.0, 0.0, 1.26]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -4.7117630635]
      - [2, 1, 0.1028568821]
      - [3, 1, 0.1660436503]
      - [6, 1, -0.0401472559]
      - [2, 2, -1.4623244697]
      - [3, 2, 0.0305835747]
      - [6, 2, -0.0320514359]
      - [3, 3, -1.1202666209]
      - [6, 3, 0.0289273878]
      - [4, 4, -1.1284523893]
      - [5, 5, -1.1284523893]
      - [6, 6, -0.9643416223]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.658762576]
      - [2, 1, 1, 1, -0.1083524384]
      - [2, 1, 2, 1, 0.0124950685]
      - [3, 1, 1, 1, -0.1392090503]
      - [3, 1, 2, 1, 0.0110077028]
      - [3, 1, 3, 1, 0.0217572412]
      - [3, 1, 2, 2, -0.0149923165]
      - [4, 1, 4, 1, 0.0098169378]
      - [5, 1, 5, 1, 0.0098169378]
      - [6, 1, 1, 1, 0.0586287724]
      - [6, 1, 2, 1, -0.0092471216]
      - [6, 1, 3, 1, -0.0030189827]
      - [6, 1, 6, 1, 0.0093588695]
      - [6, 1, 2, 2, -0.0072522777]
      - [6, 1, 3, 2, 0.0019628379]
      - [6, 1, 3, 3, 0.010926326]
      - [6, 1, 4, 4, 0.0008507151]
      - [6, 1, 5, 5, 0.0008507151]
      - [2, 2, 1, 1, 0.3573371985]
      - [2, 2, 2, 1, 0.0054955563]
      - [2, 2, 2, 2, 0.481789926]
      - [3, 2, 1, 1, 0.0151975732]
      - [3, 2, 2, 1, -0.0031500331]
      - [3, 2, 3, 1, 0.0001277372]
      - [3, 2, 2, 2, -0.0499710183]
      - [3, 2, 3, 2, 0.0139215491]
      - [4, 2, 4, 1, 0.0074284717]
      - [4, 2, 4, 2, 0.0229967082]
      - [5, 2, 5, 1, 0.0074284717]
      - [5, 2, 5, 2, 0.0229967082]
      - [6, 2, 1, 1, -0.0500490781]
      - [6, 2, 2, 1, 0.0039769611]
      - [6, 2, 3, 1, 0.0014030446]
      - [6, 2, 6, 1, 5.73653e-05]
      - [6, 2, 2, 2, 0.1229024704]
      - [6, 2, 3, 2, -0.0356231195]
      - [6, 2, 6, 2, 0.1248548289]
      - [6, 2, 3, 3, -0.014316039]
      - [6, 2, 4, 4, -0.0201928301]
      - [6, 2, 5, 5, -0.0201928301]
      - [3, 3, 1, 1, 0.3952590614]
      - [3, 3, 2, 1, -0.0105907108]
      - [3, 3, 3, 1, 0.0016883836]
      - [3, 3, 2, 2, 0.2214309359]
      - [3, 3, 3, 2, 0.0085400917]
      - [3, 3, 3, 3, 0.3369538872]
      - [4, 3, 4, 1, 0.0102722128]
      - [4, 3, 4, 2, 0.0193588087]
      - [4, 3, 4, 3, 0.0412687989]
      - [5, 3, 5, 1, 0.0102722128]
      - [5, 3, 5, 2, 0.0193588087]
      - [5, 3, 5, 3, 0.0412687989]
      - [6, 3, 1, 1, 0.0180751354]
      - [6, 3, 2, 1, -0.0032931703]
      - [6, 3, 3, 1, 0.0043146413]
      - [6, 3, 6, 1, 0.004341874]
      - [6, 3, 2, 2, -0.0518598804]
      - [6, 3, 3, 2, 0.0102738939]
      - [6, 3, 6, 2, -0.0327099989]
      - [6, 3, 3, 3, 0.0359643053]
      - [6, 3, 6, 3, 0.0267000867]
      - [6, 3, 4, 4, 0.0029616667]
      - [6, 3, 5, 5, 0.0029616667]
      - [4, 4, 1, 1, 0.3963255147]
      - [4, 4, 2, 1, -0.0041898141]
      - [4, 4, 3, 1, -0.0049974531]
      - [4, 4, 2, 2, 0.2662537468]
      - [4, 4, 3, 2, 0.0066817992]
      - [4, 4, 3, 3, 0.281774493]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, -0.0061554621]
      - [6, 4, 4, 2, -0.0195318837]
      - [6, 4, 4, 3, -0.0135520858]
      - [6, 4, 6, 4, 0.019816733]
      - [5, 5, 1, 1, 0.3963255147]
      - [5, 5, 2, 1, -0.0041898141]
      - [5, 5, 3, 1, -0.0049974531]
      - [5, 5, 2, 2, 0.2662537468]
      - [5, 5, 3, 2, 0.0066817992]
      - [5, 5, 3, 3, 0.281774493]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, -0.0061554621]
      - [6, 5, 5, 2, -0.0195318837]
      - [6, 5, 5, 3, -0.0135520858]
      - [6, 5, 6, 5, 0.019816733]
      - [6, 6, 1, 1, 0.3613049132]
      - [6, 6, 2, 1, 0.0026361348]
      - [6, 6, 3, 1, -0.0113155554]
      - [6, 6, 6, 1, -0.0036329511]
      - [6, 6, 2, 2, 0.4504001211]
      - [6, 6, 3, 2, -0.0442971376]
      - [6, 6, 6, 2, 0.1289427733]
      - [6, 6, 3, 3, 0.2408954329]
      - [6, 6, 6, 3, -0.0444593839]
      - [6, 6, 4, 4, 0.2669774164]
      - [6, 6, 5, 5, 0.2669774164]
      - [6, 6, 6, 6, 0.4505143948]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.880185064455351}
      label: '|G>'
      superposition:
      - [0.992628052386421, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.121200452208481, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.75182439687007}
      label: '|E1>'
      superposition:
      - [-0.66234357327936, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.66234357327936, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.255538936806416, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.169265817055461, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.169265817055461, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.700320452034278}
      label: '|E2>'
      superposition:
      - [-0.446094063420653, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.446094063420653, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.489207923396555, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.489207923396555, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.100841796225519, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.110587900105152, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.100841796225519, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.133535736107806, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.110587900105152, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.146441626368224, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.133535736107806, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.146441626368224, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.700320452034277}
      label: '|E3>'
      superposition:
      - [0.570050305920372, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.570050305920372, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.336700095713098, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.336700095713098, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.128862725379312, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.07611274218862658, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.128862725379312, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.170641336573395, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.07611274218862664, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.10078927028047, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.170641336573395, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.10078927028047, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.329955530424639}
      label: '|E4>'
      superposition:
      - [0.168676249679653, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.168676249679653, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.335853113096163, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.335853113096163, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.537288620482813, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.298598102422255, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.353907687960136, (4a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.353907687960137, (5a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.298598102422255, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.240498257039734}
      label: '|E5>'
      superposition:
      - [0.604997943427235, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.604997943427235, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.411208857619736, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.222331118281613, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.222331118281612, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.85830453}
  scf_energy_offset: {units: hartree, value: -0.0}


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.700.nw <==
start lih_rhf_sto-3g_fci_1.700

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.700000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.700.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2705031
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g1299
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.700.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_fci_1.700

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.700000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf
================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g1299
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:14:44 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.700.nw
    prefix          = lih_rhf_sto-3g_fci_1.700.
    data base       = ./lih_rhf_sto-3g_fci_1.700.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107196 doubles =    100.0 Mbytes
    stack    =   13107201 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428797 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
  no constraints, skipping   0.000000000000000E+000
  no constraints, skipping   0.000000000000000E+000
 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -0.42500000
    2 H                    1.0000     0.00000000     0.00000000     1.27500000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       0.9338422041

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 


                                Z-matrix (autoz)
                                -------- 

 Units are Angstrom for bonds and degrees for angles
 
      Type          Name      I     J     K     L     M      Value
      ----------- --------  ----- ----- ----- ----- ----- ----------
    1 Stretch                  1     2                       1.70000
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -0.42500000
 H                     0.00000000     0.00000000     1.27500000
 
 ==============================================================================
                                internuclear distances
 ------------------------------------------------------------------------------
       center one      |      center two      | atomic units |  angstroms
 ------------------------------------------------------------------------------
    2 H                |   1 Li               |     3.21253  |     1.70000
 ------------------------------------------------------------------------------
                         number of included internuclear distances:          1
 ==============================================================================



  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_fci_1.700.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.5s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.561849
 1-e energy   =     -12.043600
 2-e energy   =       3.547909
 HOMO         =      -0.234837
 LUMO         =       0.034912
 

 Starting SCF solution at       0.5s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.8477595612  2.10D-01  2.04D-01      0.0
                 2       -7.8560956115  4.45D-02  3.40D-02      0.0
                 3       -7.8571436268  1.92D-03  1.30D-03      0.0
                 4       -7.8571449676  2.92D-06  2.66D-06      0.0
                 5       -7.8571449677  1.24D-11  1.04D-11      0.0


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.857144967651
      One-electron energy =    -12.325992234960
      Two-electron energy =      3.535005063192
 Nuclear repulsion energy =      0.933842204117

        Time for solution =      0.0s


             Final eigenvalues
             -----------------

              1      
    1   -2.3514
    2   -0.2766
    3    0.0772
    4    0.1639
    5    0.1639
    6    0.5190
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-2.766019D-01
              MO Center= -5.1D-17, -3.0D-17,  9.3D-01, r^2= 1.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.555671  2 H  s                  2      0.463801  1 Li s          
     5      0.342495  1 Li pz                 1     -0.161361  1 Li s          
 
 Vector    3  Occ=0.000000D+00  E= 7.721946D-02
              MO Center=  3.5D-17,  3.3D-17, -1.3D+00, r^2= 2.7D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.798503  1 Li s                  5     -0.610134  1 Li pz         
     1     -0.211235  1 Li s          
 
 Vector    4  Occ=0.000000D+00  E= 1.638529D-01
              MO Center=  1.6D-18, -3.6D-17, -4.2D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.999074  1 Li py         
 
 Vector    5  Occ=0.000000D+00  E= 1.638529D-01
              MO Center= -2.1D-19, -8.9D-21, -4.2D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.999074  1 Li px         
 
 Vector    6  Occ=0.000000D+00  E= 5.190264D-01
              MO Center=  1.7D-17, -1.6D-16,  5.8D-01, r^2= 2.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      1.133923  2 H  s                  5     -0.950281  1 Li pz         
     2     -0.663893  1 Li s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -0.39962621

 moments of inertia (a.u.)
 ------------------
           9.094708289710           0.000000000000           0.000000000000
           0.000000000000           9.094708289710           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     3.01   1.99  0.60  0.42
    2 H    1     0.99   0.99
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000      4.000000
 
     1   1 0 0      0.000000      0.000000      0.000000
     1   0 1 0      0.000000      0.000000      0.000000
     1   0 0 1     -1.922747      0.000000      0.000000
 
     2   2 0 0     -3.960471      0.000000      0.000000
     2   1 1 0     -0.000000      0.000000      0.000000
     2   1 0 1      0.000000      0.000000      0.000000
     2   0 2 0     -3.960471      0.000000      0.000000
     2   0 1 1      0.000000      0.000000      0.000000
     2   0 0 2     -3.537407      0.000000      7.740282
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_fci_1.700.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -4.7080828150
    2    1         0.1022761371
    3    1         0.1658211868
    6    1        -0.0413043588
    1    2         0.1022761371
    2    2        -1.4549133025
    3    2         0.0299861140
    6    2        -0.0273482572
    1    3         0.1658211868
    2    3         0.0299861140
    3    3        -1.1189863537
    6    3         0.0285469411
    4    4        -1.1266560229
    5    5        -1.1266560229
    1    6        -0.0413043588
    2    6        -0.0273482572
    3    6         0.0285469411
    6    6        -0.9675194132
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6588006260
    2    1    1    1       -0.1076078706
    2    1    2    1        0.0123125961
    3    1    1    1       -0.1393548913
    3    1    2    1        0.0109629952
    3    1    3    1        0.0217781913
    3    1    2    2       -0.0147862111
    4    1    4    1        0.0098166817
    5    1    5    1        0.0098166817
    6    1    1    1        0.0597745672
    6    1    2    1       -0.0093039174
    6    1    3    1       -0.0031592476
    6    1    6    1        0.0095278411
    6    1    2    2       -0.0073274509
    6    1    3    2        0.0020214473
    6    1    3    3        0.0110243812
    6    1    4    4        0.0009076739
    6    1    5    5        0.0009076739
    2    2    1    1        0.3551028261
    2    2    2    1        0.0053317335
    2    2    2    2        0.4804183251
    3    2    1    1        0.0156535477
    3    2    2    1       -0.0031061267
    3    2    3    1        0.0001151823
    3    2    2    2       -0.0503302141
    3    2    3    2        0.0141534874
    4    2    4    1        0.0074149170
    4    2    4    2        0.0228944279
    5    2    5    1        0.0074149170
    5    2    5    2        0.0228944279
    6    2    1    1       -0.0519759117
    6    2    2    1        0.0038153066
    6    2    3    1        0.0015905450
    6    2    6    1        0.0000601673
    6    2    2    2        0.1219961632
    6    2    3    2       -0.0358999210
    6    2    6    2        0.1251023968
    6    2    3    3       -0.0147312693
    6    2    4    4       -0.0211149782
    6    2    5    5       -0.0211149782
    3    3    1    1        0.3951503609
    3    3    2    1       -0.0104879840
    3    3    3    1        0.0016547266
    3    3    2    2        0.2209183853
    3    3    3    2        0.0088043291
    3    3    3    3        0.3366970793
    4    3    4    1        0.0102761852
    4    3    4    2        0.0193832377
    4    3    4    3        0.0412693137
    5    3    5    1        0.0102761852
    5    3    5    2        0.0193832377
    5    3    5    3        0.0412693137
    6    3    1    1        0.0182035253
    6    3    2    1       -0.0032121147
    6    3    3    1        0.0042953810
    6    3    6    1        0.0043461253
    6    3    2    2       -0.0520065801
    6    3    3    2        0.0105047599
    6    3    6    2       -0.0329292125
    6    3    3    3        0.0359670888
    6    3    6    3        0.0267841868
    6    3    4    4        0.0031500723
    6    3    5    5        0.0031500723
    4    4    1    1        0.3963267633
    4    4    2    1       -0.0041515447
    4    4    3    1       -0.0050023089
    4    4    2    2        0.2652832712
    4    4    3    2        0.0069227205
    4    4    3    3        0.2817146537
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1       -0.0061600587
    6    4    4    2       -0.0195112882
    6    4    4    3       -0.0135028138
    6    4    6    4        0.0198277563
    5    5    1    1        0.3963267633
    5    5    2    1       -0.0041515447
    5    5    3    1       -0.0050023089
    5    5    2    2        0.2652832712
    5    5    3    2        0.0069227205
    5    5    3    3        0.2817146537
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1       -0.0061600587
    6    5    5    2       -0.0195112882
    6    5    5    3       -0.0135028138
    6    5    6    5        0.0198277563
    6    6    1    1        0.3611275452
    6    6    2    1        0.0025002898
    6    6    3    1       -0.0113079668
    6    6    6    1       -0.0037529257
    6    6    2    2        0.4494604728
    6    6    3    2       -0.0445309598
    6    6    6    2        0.1276087062
    6    6    3    3        0.2407558275
    6    6    6    3       -0.0445522824
    6    6    4    4        0.2666632474
    6    6    5    5        0.2666632474
    6    6    6    6        0.4495519041
 end_two_electron_integrals
 enrep_tce =   0.933842204117115     
  EHF(A)             =        -7.85714497
  EHF(total)         =        -7.85714497
  Shift (HFtot-HFA)  =        -0.00000000
 Cpu & wall time / sec            0.0            0.0
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_fci_1.700.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_fci_1.700.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0538103528331  -0.0137841084600     0.0     0.0     0.0
    2   0.0214730631979  -0.0187714966664     0.0     0.0     0.0
    3   0.0094110964042  -0.0206974783827     0.0     0.0     0.0
    4   0.0048182174447  -0.0214901473288     0.0     0.0     0.0
    5   0.0029165052374  -0.0218428915570     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0001408774651  -0.0222701635544     0.0     0.0     0.0
    7   0.0000539216862  -0.0222711219598     0.0     0.0     0.0
    8   0.0000443887950  -0.0222722852602     0.0     0.0     0.0
    9   0.0000335940636  -0.0222733030005     0.0     0.0     0.0
   10   0.0000247449070  -0.0222741205399     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0000019375679  -0.0222763750923     0.0     0.0     0.0
   12   0.0000006492114  -0.0222765350439     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.022276535043901
 CCSD total energy / hartree       =        -7.879421502694965

 Singles contributions

 Doubles contributions
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1238812652
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
  0.992413920462343      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings

 Doubles strings
 -0.122941492070673      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors    5

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using    5 trial vectors
   0.2517181275504   0.1866446700492    5.07886
   0.2649193329976   0.2456456389464    6.68436
   0.2649193329976   0.2456456389464    6.68436
   0.0768569692270   0.6184809654717   16.82973
   0.3008224752592   2.0798364258109   56.59525     0.3     0.3

 Iteration   2 using   10 trial vectors
   0.0793817190765   0.1329483215327    3.61771
   0.0471695943977   0.1802272736057    4.90424
   0.0471695943977   0.1802272736057    4.90424
   0.2423781098592   0.5631589392412   15.32434
   0.1570853005735   0.6404250384555   17.42686     0.3     0.3

 Iteration   3 using   15 trial vectors
   0.0041494542051   0.1271436142878    3.45976
   0.0103517940757   0.1785647795409    4.85900
   0.0103517940757   0.1785647795409    4.85900
   0.0467301993889   0.5473771022507   14.89490
   0.0233891636243   0.6349212467448   17.27709     0.3     0.4

 Iteration   4 using   20 trial vectors
   0.0008012992322   0.1271582990193    3.46015
   0.0019512106516   0.1784849088785    4.85682
   0.0019512106516   0.1784849088785    4.85682
   0.0087205654333   0.5466385588444   14.87480
   0.0110129993315   0.6347214669883   17.27166     0.3     0.4

 Iteration   5 using   25 trial vectors
   0.0000353862699   0.1271584975325    3.46016
   0.0000347293235   0.1784728811520    4.85650
   0.0000347293235   0.1784728811520    4.85650
   0.0007312416449   0.5466319724495   14.87462
   0.0010561052129   0.6347090362356   17.27132     0.4     0.4

 Iteration   6 using   29 trial vectors
   0.0000000000000   0.1271584480583    3.46016
   0.0000010326783   0.1784728927423    4.85650
   0.0000010326783   0.1784728927423    4.85650
   0.0000000000000   0.5466317103137   14.87461
   0.0000000000000   0.6347078361603   17.27129     0.3     0.3

 Iteration   7 using   31 trial vectors
   0.0000000000000   0.1271584480583    3.46016
   0.0000001471589   0.1784728915074    4.85650
   0.0000001471589   0.1784728915074    4.85650
   0.0000000000000   0.5466317103137   14.87461
   0.0000000000000   0.6347078361603   17.27129     0.2     0.2
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.127158448058275
                   / eV      =        3.460158897575010
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.8781152790

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3437441610
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2260697251
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2260697251
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.661425691847894      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.661425691847894      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.258919557564107      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.170283250846751      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.170283250846751      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.178472891507357
                   / eV      =        4.856496543919030
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)       -0.7878567851
     5a   (alpha) ---     2a   (alpha)       -0.3948283576

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1802016721
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1802016721
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2381804889
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1193623169
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2381804889
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1193623169
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.593849929225322      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.593849929225322      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.297603316568413      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.297603316568413      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.135827668496752      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.135827668496752      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.179529413388871      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -8.996978229130552E-002 :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.179529413388871      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -8.996978229130556E-002 :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.178472891507358
                   / eV      =        4.856496543919036
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)        0.7625683325
     5a   (alpha) ---     2a   (alpha)       -0.4416981820

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1744175988
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1010269283
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1744175988
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2305354243
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1010269283
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1335317420
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2305354243
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1335317420
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.572143815027137      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.572143815027137      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.331399655824659      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.331399655824659      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.130862961525229      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  7.579901988034178E-002 :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.130862961525229      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.172967341462659      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  7.579901988034182E-002 :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.100186903928889      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.172967341462659      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.100186903928889      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.546631710313690
                   / eV      =       14.874611990166265
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.1849825352
     6a   (alpha) ---     2a   (alpha)       -0.3707049446

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.5739360808
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3241956113
     4a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3768907860
     5a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3768907860
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3241956113
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.171237340906065      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.171237340906065      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.343159579385573      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.343159579385573      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.531289552376794      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.300106139000117      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.348885779672105      :(4a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.348885779672103      :(5a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.300106139000117      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.634707836160342
                   / eV      =       17.271286337532970
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     6a   (alpha) ---     2a   (alpha)       -0.7481007634

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.5118266964
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2843695608
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2843695608
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.602248858778272      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.602248858778272      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.412039472363046      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.228928042641483      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.228928042641483      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        2.4s     wall:        3.2s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_fci_1.700.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_fci_1.700.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.351389    -0.276602     0.077219     0.163853     0.163853     0.519026

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       10
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -8.813275725657
           >>>| MCSCF energy:           -7.879433521540
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.3514
    2   -0.2766
    3    0.0772
    4    0.1639
    5    0.1639
    6    0.5190
 


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.700.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 0.933842204117115}
  energy_offset: {units: hartree, value: -0.0}
  fci_energy: {lower: -7.979421502694965, units: hartree, upper: -7.779421502694966,
    value: -7.879421502694965}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -0.425]
      name: Li
    - coords: [0.0, 0.0, 1.275]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -4.708082815]
      - [2, 1, 0.1022761371]
      - [3, 1, 0.1658211868]
      - [6, 1, -0.0413043588]
      - [2, 2, -1.4549133025]
      - [3, 2, 0.029986114]
      - [6, 2, -0.0273482572]
      - [3, 3, -1.1189863537]
      - [6, 3, 0.0285469411]
      - [4, 4, -1.1266560229]
      - [5, 5, -1.1266560229]
      - [6, 6, -0.9675194132]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.658800626]
      - [2, 1, 1, 1, -0.1076078706]
      - [2, 1, 2, 1, 0.0123125961]
      - [3, 1, 1, 1, -0.1393548913]
      - [3, 1, 2, 1, 0.0109629952]
      - [3, 1, 3, 1, 0.0217781913]
      - [3, 1, 2, 2, -0.0147862111]
      - [4, 1, 4, 1, 0.0098166817]
      - [5, 1, 5, 1, 0.0098166817]
      - [6, 1, 1, 1, 0.0597745672]
      - [6, 1, 2, 1, -0.0093039174]
      - [6, 1, 3, 1, -0.0031592476]
      - [6, 1, 6, 1, 0.0095278411]
      - [6, 1, 2, 2, -0.0073274509]
      - [6, 1, 3, 2, 0.0020214473]
      - [6, 1, 3, 3, 0.0110243812]
      - [6, 1, 4, 4, 0.0009076739]
      - [6, 1, 5, 5, 0.0009076739]
      - [2, 2, 1, 1, 0.3551028261]
      - [2, 2, 2, 1, 0.0053317335]
      - [2, 2, 2, 2, 0.4804183251]
      - [3, 2, 1, 1, 0.0156535477]
      - [3, 2, 2, 1, -0.0031061267]
      - [3, 2, 3, 1, 0.0001151823]
      - [3, 2, 2, 2, -0.0503302141]
      - [3, 2, 3, 2, 0.0141534874]
      - [4, 2, 4, 1, 0.007414917]
      - [4, 2, 4, 2, 0.0228944279]
      - [5, 2, 5, 1, 0.007414917]
      - [5, 2, 5, 2, 0.0228944279]
      - [6, 2, 1, 1, -0.0519759117]
      - [6, 2, 2, 1, 0.0038153066]
      - [6, 2, 3, 1, 0.001590545]
      - [6, 2, 6, 1, 6.01673e-05]
      - [6, 2, 2, 2, 0.1219961632]
      - [6, 2, 3, 2, -0.035899921]
      - [6, 2, 6, 2, 0.1251023968]
      - [6, 2, 3, 3, -0.0147312693]
      - [6, 2, 4, 4, -0.0211149782]
      - [6, 2, 5, 5, -0.0211149782]
      - [3, 3, 1, 1, 0.3951503609]
      - [3, 3, 2, 1, -0.010487984]
      - [3, 3, 3, 1, 0.0016547266]
      - [3, 3, 2, 2, 0.2209183853]
      - [3, 3, 3, 2, 0.0088043291]
      - [3, 3, 3, 3, 0.3366970793]
      - [4, 3, 4, 1, 0.0102761852]
      - [4, 3, 4, 2, 0.0193832377]
      - [4, 3, 4, 3, 0.0412693137]
      - [5, 3, 5, 1, 0.0102761852]
      - [5, 3, 5, 2, 0.0193832377]
      - [5, 3, 5, 3, 0.0412693137]
      - [6, 3, 1, 1, 0.0182035253]
      - [6, 3, 2, 1, -0.0032121147]
      - [6, 3, 3, 1, 0.004295381]
      - [6, 3, 6, 1, 0.0043461253]
      - [6, 3, 2, 2, -0.0520065801]
      - [6, 3, 3, 2, 0.0105047599]
      - [6, 3, 6, 2, -0.0329292125]
      - [6, 3, 3, 3, 0.0359670888]
      - [6, 3, 6, 3, 0.0267841868]
      - [6, 3, 4, 4, 0.0031500723]
      - [6, 3, 5, 5, 0.0031500723]
      - [4, 4, 1, 1, 0.3963267633]
      - [4, 4, 2, 1, -0.0041515447]
      - [4, 4, 3, 1, -0.0050023089]
      - [4, 4, 2, 2, 0.2652832712]
      - [4, 4, 3, 2, 0.0069227205]
      - [4, 4, 3, 3, 0.2817146537]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, -0.0061600587]
      - [6, 4, 4, 2, -0.0195112882]
      - [6, 4, 4, 3, -0.0135028138]
      - [6, 4, 6, 4, 0.0198277563]
      - [5, 5, 1, 1, 0.3963267633]
      - [5, 5, 2, 1, -0.0041515447]
      - [5, 5, 3, 1, -0.0050023089]
      - [5, 5, 2, 2, 0.2652832712]
      - [5, 5, 3, 2, 0.0069227205]
      - [5, 5, 3, 3, 0.2817146537]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, -0.0061600587]
      - [6, 5, 5, 2, -0.0195112882]
      - [6, 5, 5, 3, -0.0135028138]
      - [6, 5, 6, 5, 0.0198277563]
      - [6, 6, 1, 1, 0.3611275452]
      - [6, 6, 2, 1, 0.0025002898]
      - [6, 6, 3, 1, -0.0113079668]
      - [6, 6, 6, 1, -0.0037529257]
      - [6, 6, 2, 2, 0.4494604728]
      - [6, 6, 3, 2, -0.0445309598]
      - [6, 6, 6, 2, 0.1276087062]
      - [6, 6, 3, 3, 0.2407558275]
      - [6, 6, 6, 3, -0.0445522824]
      - [6, 6, 4, 4, 0.2666632474]
      - [6, 6, 5, 5, 0.2666632474]
      - [6, 6, 6, 6, 0.4495519041]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.879421502694965}
      label: '|G>'
      superposition:
      - [0.992413920462343, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.122941492070673, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.752263054636691}
      label: '|E1>'
      superposition:
      - [0.661425691847894, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.661425691847894, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.258919557564107, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.170283250846751, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.170283250846751, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.700948611187608}
      label: '|E2>'
      superposition:
      - [-0.593849929225322, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.593849929225322, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.297603316568413, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.297603316568413, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.135827668496752, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.135827668496752, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.179529413388871, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.08996978229130552, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.179529413388871, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.08996978229130556, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.7009486111876075}
      label: '|E3>'
      superposition:
      - [0.572143815027137, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.572143815027137, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.331399655824659, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.331399655824659, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.130862961525229, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.07579901988034178, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.130862961525229, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.172967341462659, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.07579901988034182, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.100186903928889, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.172967341462659, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.100186903928889, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.332789792381275}
      label: '|E4>'
      superposition:
      - [0.171237340906065, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.171237340906065, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.343159579385573, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.343159579385573, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.531289552376794, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.300106139000117, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.348885779672105, (4a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.348885779672103, (5a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.300106139000117, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.244713666534624}
      label: '|E5>'
      superposition:
      - [-0.602248858778272, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.602248858778272, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.412039472363046, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.228928042641483, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.228928042641483, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.85714497}
  scf_energy_offset: {units: hartree, value: -0.0}


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.800.nw <==
start lih_rhf_sto-3g_fci_1.800

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.800000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.800.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2705127
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g1243
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.800.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_fci_1.800

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   1.800000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf
================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g1243
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:15:28 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_1.800.nw
    prefix          = lih_rhf_sto-3g_fci_1.800.
    data base       = ./lih_rhf_sto-3g_fci_1.800.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107194 doubles =    100.0 Mbytes
    stack    =   13107199 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428793 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
  no constraints, skipping   0.000000000000000E+000
  no constraints, skipping   0.000000000000000E+000
 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -0.45000000
    2 H                    1.0000     0.00000000     0.00000000     1.35000000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       0.8819620817

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 


                                Z-matrix (autoz)
                                -------- 

 Units are Angstrom for bonds and degrees for angles
 
      Type          Name      I     J     K     L     M      Value
      ----------- --------  ----- ----- ----- ----- ----- ----------
    1 Stretch                  1     2                       1.80000
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -0.45000000
 H                     0.00000000     0.00000000     1.35000000
 
  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_fci_1.800.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.5s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.555520
 1-e energy   =     -11.947626
 2-e energy   =       3.510144
 HOMO         =      -0.224079
 LUMO         =       0.032949
 

 Starting SCF solution at       0.6s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.8403729610  2.11D-01  2.05D-01      0.0
                 2       -7.8489966902  4.28D-02  3.32D-02      0.0
                 3       -7.8500171831  1.95D-03  1.40D-03      0.0
                 4       -7.8500187076  3.59D-06  3.27D-06      0.0
                 5       -7.8500187077  2.00D-11  1.71D-11      0.0


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.850018707655
      One-electron energy =    -12.219525220152
      Two-electron energy =      3.487544430830
 Nuclear repulsion energy =      0.881962081666

        Time for solution =      0.0s


             Final eigenvalues
             -----------------

              1      
    1   -2.3545
    2   -0.2678
    3    0.0760
    4    0.1635
    5    0.1635
    6    0.4897
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-2.677599D-01
              MO Center= -1.3D-16,  1.3D-16,  9.6D-01, r^2= 1.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.563447  2 H  s                  2      0.471951  1 Li s          
     5      0.338915  1 Li pz                 1     -0.156979  1 Li s          
 
 Vector    3  Occ=0.000000D+00  E= 7.604108D-02
              MO Center=  6.2D-17, -9.7D-17, -1.3D+00, r^2= 2.7D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.798081  1 Li s                  5     -0.607191  1 Li pz         
     1     -0.212297  1 Li s                  6     -0.158291  2 H  s          
 
 Vector    4  Occ=0.000000D+00  E= 1.634991D-01
              MO Center=  1.1D-17, -5.8D-17, -4.5D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.982594  1 Li py                 3     -0.185764  1 Li px         
 
 Vector    5  Occ=0.000000D+00  E= 1.634991D-01
              MO Center=  2.9D-16,  5.5D-17, -4.5D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.982594  1 Li px                 4      0.185764  1 Li py         
 
 Vector    6  Occ=0.000000D+00  E= 4.896852D-01
              MO Center= -4.4D-16, -5.1D-17,  5.9D-01, r^2= 2.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      1.085807  2 H  s                  5     -0.923755  1 Li pz         
     2     -0.627654  1 Li s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -0.42313363

 moments of inertia (a.u.)
 ------------------
          10.196143549710           0.000000000000           0.000000000000
           0.000000000000          10.196143549710           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     3.01   1.99  0.61  0.41
    2 H    1     0.99   0.99
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000      4.000000
 
     1   1 0 0      0.000000      0.000000      0.000000
     1   0 1 0     -0.000000      0.000000      0.000000
     1   0 0 1     -1.936274      0.000000      0.000000
 
     2   2 0 0     -3.991316      0.000000      0.000000
     2   1 1 0      0.000000      0.000000      0.000000
     2   1 0 1      0.000000      0.000000      0.000000
     2   0 2 0     -3.991316      0.000000      0.000000
     2   0 1 1     -0.000000      0.000000      0.000000
     2   0 0 2     -3.408059      0.000000      8.677686
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_fci_1.800.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -4.6908987928
    2    1         0.0998043636
    3    1         0.1647552186
    6    1        -0.0460014418
    1    2         0.0998043636
    2    2        -1.4188638172
    3    2         0.0268674652
    6    2        -0.0063050342
    1    3         0.1647552186
    2    3         0.0268674652
    3    3        -1.1127983445
    6    3         0.0266487103
    4    4        -1.1179179764
    5    5        -1.1179179764
    1    6        -0.0460014418
    2    6        -0.0063050342
    3    6         0.0266487103
    6    6        -0.9820981635
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6589498601
    2    1    1    1       -0.1043951606
    2    1    2    1        0.0115409293
    3    1    1    1       -0.1400220117
    3    1    2    1        0.0107811287
    3    1    3    1        0.0218685910
    3    1    2    2       -0.0138254323
    4    1    4    1        0.0098151700
    5    1    5    1        0.0098151700
    6    1    1    1        0.0642363674
    6    1    2    1       -0.0094620421
    6    1    3    1       -0.0037271510
    6    1    6    1        0.0101880442
    6    1    2    2       -0.0075674300
    6    1    3    2        0.0022671282
    6    1    3    3        0.0114013564
    6    1    4    4        0.0011499852
    6    1    5    5        0.0011499852
    2    2    1    1        0.3445157720
    2    2    2    1        0.0045907969
    2    2    2    2        0.4736133414
    3    2    1    1        0.0180556862
    3    2    2    1       -0.0029176577
    3    2    3    1        0.0000495830
    3    2    2    2       -0.0521977089
    3    2    3    2        0.0154267137
    4    2    4    1        0.0073558126
    4    2    4    2        0.0224120023
    5    2    5    1        0.0073558126
    5    2    5    2        0.0224120023
    6    2    1    1       -0.0605096605
    6    2    2    1        0.0031000656
    6    2    3    1        0.0024074259
    6    2    6    1        0.0001526540
    6    2    2    2        0.1178623131
    6    2    3    2       -0.0374208064
    6    2    6    2        0.1264000441
    6    2    3    3       -0.0164688026
    6    2    4    4       -0.0254254128
    6    2    5    5       -0.0254254128
    3    3    1    1        0.3945163460
    3    3    2    1       -0.0100194197
    3    3    3    1        0.0014877449
    3    3    2    2        0.2185510181
    3    3    3    2        0.0101267470
    3    3    3    3        0.3352661489
    4    3    4    1        0.0102977092
    4    3    4    2        0.0195290324
    4    3    4    3        0.0412830741
    5    3    5    1        0.0102977092
    5    3    5    2        0.0195290324
    5    3    5    3        0.0412830741
    6    3    1    1        0.0189938060
    6    3    2    1       -0.0028694936
    6    3    3    1        0.0042055716
    6    3    6    1        0.0043551663
    6    3    2    2       -0.0528921398
    6    3    3    2        0.0117555019
    6    3    6    2       -0.0341278496
    6    3    3    3        0.0360243574
    6    3    6    3        0.0273431847
    6    3    4    4        0.0041354039
    6    3    5    5        0.0041354039
    4    4    1    1        0.3963317791
    4    4    2    1       -0.0039790759
    4    4    3    1       -0.0050232557
    4    4    2    2        0.2604903228
    4    4    3    2        0.0082051590
    4    4    3    3        0.2813776231
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1       -0.0061515418
    6    4    4    2       -0.0193593077
    6    4    4    3       -0.0132230928
    6    4    6    4        0.0198181235
    5    5    1    1        0.3963317791
    5    5    2    1       -0.0039790759
    5    5    3    1       -0.0050232557
    5    5    2    2        0.2604903228
    5    5    3    2        0.0082051590
    5    5    3    3        0.2813776231
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1       -0.0061515418
    6    5    5    2       -0.0193593077
    6    5    5    3       -0.0132230928
    6    5    6    5        0.0198181235
    6    6    1    1        0.3598413642
    6    6    2    1        0.0019310293
    6    6    3    1       -0.0112467336
    6    6    6    1       -0.0042506844
    6    6    2    2        0.4443443444
    6    6    3    2       -0.0456828181
    6    6    6    2        0.1208978927
    6    6    3    3        0.2400647187
    6    6    6    3       -0.0450094582
    6    6    4    4        0.2649636337
    6    6    5    5        0.2649636337
    6    6    6    6        0.4440026248
 end_two_electron_integrals
 enrep_tce =   0.881962081666164     
  EHF(A)             =        -7.85001871
  EHF(total)         =        -7.85001871
  Shift (HFtot-HFA)  =        -0.00000000
 Cpu & wall time / sec            0.0            0.0
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_fci_1.800.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_fci_1.800.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0563224675085  -0.0148396504311     0.0     0.0     0.0
    2   0.0231250386987  -0.0203879948105     0.0     0.0     0.0
    3   0.0103419770670  -0.0225987010781     0.0     0.0     0.0
    4   0.0053543567058  -0.0235327940512     0.0     0.0     0.0
    5   0.0032668961036  -0.0239564754800     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0001708044777  -0.0244838449614     0.0     0.0     0.0
    7   0.0000563204201  -0.0244855353647     0.0     0.0     0.0
    8   0.0000477948210  -0.0244867576384     0.0     0.0     0.0
    9   0.0000363264835  -0.0244879034566     0.0     0.0     0.0
   10   0.0000270382519  -0.0244888221830     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0000023088473  -0.0244914643461     0.0     0.0     0.0
   12   0.0000007991793  -0.0244916720966     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.024491672096637
 CCSD total energy / hartree       =        -7.874510379751739

 Singles contributions

 Doubles contributions
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1334326538
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
  0.991214998852025      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings

 Doubles strings
 -0.132260447794416      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors    5

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using    5 trial vectors
   0.2548547728953   0.1841878286010    5.01201
   0.2678944858825   0.2428766796816    6.60901
   0.2678944858825   0.2428766796816    6.60901
   0.0763039915550   0.5903797463374   16.06506
   0.3053398319973   2.0830609054272   56.68300     0.3     0.3

 Iteration   2 using   10 trial vectors
   0.0852112366893   0.1281378858025    3.48681
   0.0497394725188   0.1735328849848    4.72207
   0.0497394725188   0.1735328849848    4.72207
   0.2231834316089   0.5443797397543   14.81333
   0.1709482384621   0.6186779355705   16.83509     0.3     0.3

 Iteration   3 using   15 trial vectors
   0.0050766017709   0.1209244171044    3.29052
   0.0106119928882   0.1713327544561    4.66220
   0.0106119928882   0.1713327544561    4.66220
   0.0477813812251   0.5290613826283   14.39650
   0.0309002042641   0.6107639846794   16.61974     0.3     0.4

 Iteration   4 using   20 trial vectors
   0.0008831553391   0.1209464274801    3.29112
   0.0019151831147   0.1712523305487    4.66001
   0.0019151831147   0.1712523305487    4.66001
   0.0154021475922   0.5279077747592   14.36511
   0.0173471970461   0.6101556846262   16.60319     0.4     0.4

 Iteration   5 using   25 trial vectors
   0.0000778548828   0.1209470403696    3.29114
   0.0000335026734   0.1712413128924    4.65972
   0.0000335026734   0.1712413128924    4.65972
   0.0023031059204   0.5278600794177   14.36381
   0.0029543039075   0.6100862369929   16.60130     0.4     0.4

 Iteration   6 using   29 trial vectors
   0.0000000000000   0.1209469392458    3.29114
   0.0000011793318   0.1712413193217    4.65972
   0.0000011793318   0.1712413193217    4.65972
   0.0000000000000   0.5278584878952   14.36377
   0.0000000000000   0.6100826641719   16.60120     0.3     0.3

 Iteration   7 using   31 trial vectors
   0.0000000000000   0.1209469392458    3.29114
   0.0000001797756   0.1712413183571    4.65972
   0.0000000804290   0.1712413183571    4.65972
   0.0000000000000   0.5278584878952   14.36377
   0.0000000000000   0.6100826641719   16.60120     0.2     0.2
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.120946939245823
                   / eV      =        3.291135070900737
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.8655280177

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3655714274
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2313835750
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2313835750
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.656344354103372      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.656344354103372      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.277218920111533      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.175462030088350      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.175462030088350      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.171241318357145
                   / eV      =        4.659715342502471
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)        0.7836279162
     5a   (alpha) ---     2a   (alpha)        0.1293236285

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1907606794
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1907606794
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2491419810
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2491419810
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.648864626847889      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.648864626847889      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.107083382586758      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.107083382586758      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.157954884621168      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.157954884621168      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.206296145440579      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.206296145440579      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.171241318357145
                   / eV      =        4.659715342502471
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     5a   (alpha) ---     2a   (alpha)        0.3553258587

 Doubles contributions
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1129701821
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1129701821
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.673868508705646      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.673868508705646      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.214245730353791      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.214245730353791      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.527858487895177
                   / eV      =       14.363766398862721
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)       -0.2025533686
     6a   (alpha) ---     2a   (alpha)        0.4143574801

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.5499488765
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3360555956
     4a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3560455492
     5a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3560455492
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3360555956
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.184346182112820      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.184346182112820      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.377111573160529      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.377111573160529      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.500514883691435      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.305848115195891      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.324041205036665      :(4a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.324041205036665      :(5a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.305848115195890      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.610082664171868
                   / eV      =       16.601201028523974
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.1089215813
     6a   (alpha) ---     2a   (alpha)        0.7170827945

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.5057019752
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3210106386
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3210106386
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  8.852273226443808E-002 :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  8.852273226443808E-002 :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.582787427871395      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.582787427871395      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.410994038100515      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.260891721046106      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.260891721046106      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        2.5s     wall:        3.1s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_fci_1.800.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_fci_1.800.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.354458    -0.267760     0.076041     0.163499     0.163499     0.489685

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       10
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -8.756486114019
           >>>| MCSCF energy:           -7.874524032353
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.3545
    2   -0.2678
    3    0.0760
    4    0.1635
    5    0.1635
    6    0.4897
 


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_1.800.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 0.881962081666164}
  energy_offset: {units: hartree, value: -0.0}
  fci_energy: {lower: -7.974510379751739, units: hartree, upper: -7.77451037975174,
    value: -7.874510379751739}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -0.45]
      name: Li
    - coords: [0.0, 0.0, 1.35]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -4.6908987928]
      - [2, 1, 0.0998043636]
      - [3, 1, 0.1647552186]
      - [6, 1, -0.0460014418]
      - [2, 2, -1.4188638172]
      - [3, 2, 0.0268674652]
      - [6, 2, -0.0063050342]
      - [3, 3, -1.1127983445]
      - [6, 3, 0.0266487103]
      - [4, 4, -1.1179179764]
      - [5, 5, -1.1179179764]
      - [6, 6, -0.9820981635]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.6589498601]
      - [2, 1, 1, 1, -0.1043951606]
      - [2, 1, 2, 1, 0.0115409293]
      - [3, 1, 1, 1, -0.1400220117]
      - [3, 1, 2, 1, 0.0107811287]
      - [3, 1, 3, 1, 0.021868591]
      - [3, 1, 2, 2, -0.0138254323]
      - [4, 1, 4, 1, 0.00981517]
      - [5, 1, 5, 1, 0.00981517]
      - [6, 1, 1, 1, 0.0642363674]
      - [6, 1, 2, 1, -0.0094620421]
      - [6, 1, 3, 1, -0.003727151]
      - [6, 1, 6, 1, 0.0101880442]
      - [6, 1, 2, 2, -0.00756743]
      - [6, 1, 3, 2, 0.0022671282]
      - [6, 1, 3, 3, 0.0114013564]
      - [6, 1, 4, 4, 0.0011499852]
      - [6, 1, 5, 5, 0.0011499852]
      - [2, 2, 1, 1, 0.344515772]
      - [2, 2, 2, 1, 0.0045907969]
      - [2, 2, 2, 2, 0.4736133414]
      - [3, 2, 1, 1, 0.0180556862]
      - [3, 2, 2, 1, -0.0029176577]
      - [3, 2, 3, 1, 4.9583e-05]
      - [3, 2, 2, 2, -0.0521977089]
      - [3, 2, 3, 2, 0.0154267137]
      - [4, 2, 4, 1, 0.0073558126]
      - [4, 2, 4, 2, 0.0224120023]
      - [5, 2, 5, 1, 0.0073558126]
      - [5, 2, 5, 2, 0.0224120023]
      - [6, 2, 1, 1, -0.0605096605]
      - [6, 2, 2, 1, 0.0031000656]
      - [6, 2, 3, 1, 0.0024074259]
      - [6, 2, 6, 1, 0.000152654]
      - [6, 2, 2, 2, 0.1178623131]
      - [6, 2, 3, 2, -0.0374208064]
      - [6, 2, 6, 2, 0.1264000441]
      - [6, 2, 3, 3, -0.0164688026]
      - [6, 2, 4, 4, -0.0254254128]
      - [6, 2, 5, 5, -0.0254254128]
      - [3, 3, 1, 1, 0.394516346]
      - [3, 3, 2, 1, -0.0100194197]
      - [3, 3, 3, 1, 0.0014877449]
      - [3, 3, 2, 2, 0.2185510181]
      - [3, 3, 3, 2, 0.010126747]
      - [3, 3, 3, 3, 0.3352661489]
      - [4, 3, 4, 1, 0.0102977092]
      - [4, 3, 4, 2, 0.0195290324]
      - [4, 3, 4, 3, 0.0412830741]
      - [5, 3, 5, 1, 0.0102977092]
      - [5, 3, 5, 2, 0.0195290324]
      - [5, 3, 5, 3, 0.0412830741]
      - [6, 3, 1, 1, 0.018993806]
      - [6, 3, 2, 1, -0.0028694936]
      - [6, 3, 3, 1, 0.0042055716]
      - [6, 3, 6, 1, 0.0043551663]
      - [6, 3, 2, 2, -0.0528921398]
      - [6, 3, 3, 2, 0.0117555019]
      - [6, 3, 6, 2, -0.0341278496]
      - [6, 3, 3, 3, 0.0360243574]
      - [6, 3, 6, 3, 0.0273431847]
      - [6, 3, 4, 4, 0.0041354039]
      - [6, 3, 5, 5, 0.0041354039]
      - [4, 4, 1, 1, 0.3963317791]
      - [4, 4, 2, 1, -0.0039790759]
      - [4, 4, 3, 1, -0.0050232557]
      - [4, 4, 2, 2, 0.2604903228]
      - [4, 4, 3, 2, 0.008205159]
      - [4, 4, 3, 3, 0.2813776231]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, -0.0061515418]
      - [6, 4, 4, 2, -0.0193593077]
      - [6, 4, 4, 3, -0.0132230928]
      - [6, 4, 6, 4, 0.0198181235]
      - [5, 5, 1, 1, 0.3963317791]
      - [5, 5, 2, 1, -0.0039790759]
      - [5, 5, 3, 1, -0.0050232557]
      - [5, 5, 2, 2, 0.2604903228]
      - [5, 5, 3, 2, 0.008205159]
      - [5, 5, 3, 3, 0.2813776231]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, -0.0061515418]
      - [6, 5, 5, 2, -0.0193593077]
      - [6, 5, 5, 3, -0.0132230928]
      - [6, 5, 6, 5, 0.0198181235]
      - [6, 6, 1, 1, 0.3598413642]
      - [6, 6, 2, 1, 0.0019310293]
      - [6, 6, 3, 1, -0.0112467336]
      - [6, 6, 6, 1, -0.0042506844]
      - [6, 6, 2, 2, 0.4443443444]
      - [6, 6, 3, 2, -0.0456828181]
      - [6, 6, 6, 2, 0.1208978927]
      - [6, 6, 3, 3, 0.2400647187]
      - [6, 6, 6, 3, -0.0450094582]
      - [6, 6, 4, 4, 0.2649636337]
      - [6, 6, 5, 5, 0.2649636337]
      - [6, 6, 6, 6, 0.4440026248]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.874510379751739}
      label: '|G>'
      superposition:
      - [0.991214998852025, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.132260447794416, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.753563440505916}
      label: '|E1>'
      superposition:
      - [0.656344354103372, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.656344354103372, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.277218920111533, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.17546203008835, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.17546203008835, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.703269061394594}
      label: '|E2>'
      superposition:
      - [0.648864626847889, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.648864626847889, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.107083382586758, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.107083382586758, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.157954884621168, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.157954884621168, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.206296145440579, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.206296145440579, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.703269061394594}
      label: '|E3>'
      superposition:
      - [0.673868508705646, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.673868508705646, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.214245730353791, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.214245730353791, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.346651891856562}
      label: '|E4>'
      superposition:
      - [-0.18434618211282, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.18434618211282, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.377111573160529, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.377111573160529, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.500514883691435, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.305848115195891, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.324041205036665, (4a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.324041205036665, (5a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.30584811519589, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.264427715579871}
      label: '|E5>'
      superposition:
      - [0.08852273226443808, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.08852273226443808, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.582787427871395, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.582787427871395, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.410994038100515, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.260891721046106, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.260891721046106, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.85001871}
  scf_energy_offset: {units: hartree, value: -0.0}


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_2.000.nw <==
start lih_rhf_sto-3g_fci_2.000

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   2.000000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_2.000.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2705175
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g991
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_2.000.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_fci_2.000

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   2.000000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf
================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g991
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:15:48 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_2.000.nw
    prefix          = lih_rhf_sto-3g_fci_2.000.
    data base       = ./lih_rhf_sto-3g_fci_2.000.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107200 doubles =    100.0 Mbytes
    stack    =   13107197 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428797 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
  no constraints, skipping   0.000000000000000E+000
  no constraints, skipping   0.000000000000000E+000
 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -0.50000000
    2 H                    1.0000     0.00000000     0.00000000     1.50000000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       0.7937658735

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 


                                Z-matrix (autoz)
                                -------- 

 Units are Angstrom for bonds and degrees for angles
 
      Type          Name      I     J     K     L     M      Value
      ----------- --------  ----- ----- ----- ----- ----- ----------
    1 Stretch                  1     2                       2.00000
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -0.50000000
 H                     0.00000000     0.00000000     1.50000000
 
  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_fci_2.000.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.6s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.545074
 1-e energy   =     -11.781866
 2-e energy   =       3.443026
 HOMO         =      -0.202976
 LUMO         =       0.028111
 

 Starting SCF solution at       0.6s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.8205329521  2.14D-01  2.08D-01      0.0
                 2       -7.8299252547  3.93D-02  3.26D-02      0.0
                 3       -7.8309032837  2.18D-03  1.73D-03      0.0
                 4       -7.8309056001  6.18D-06  5.70D-06      0.0
                 5       -7.8309056001  7.00D-11  6.21D-11      0.1


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.830905600131
      One-electron energy =    -12.026753828750
      Two-electron energy =      3.402082355119
 Nuclear repulsion energy =      0.793765873500

        Time for solution =      0.0s


             Final eigenvalues
             -----------------

              1      
    1   -2.3612
    2   -0.2501
    3    0.0733
    4    0.1621
    5    0.1621
    6    0.4326
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-2.501067D-01
              MO Center= -1.9D-16,  1.4D-16,  1.0D+00, r^2= 1.7D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.581264  2 H  s                  2      0.487713  1 Li s          
     5      0.331533  1 Li pz                 1     -0.151328  1 Li s          
 
 Vector    3  Occ=0.000000D+00  E= 7.327903D-02
              MO Center=  1.3D-16, -1.2D-16, -1.3D+00, r^2= 2.8D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.798387  1 Li s                  5     -0.598849  1 Li pz         
     1     -0.214144  1 Li s                  6     -0.182352  2 H  s          
 
 Vector    4  Occ=0.000000D+00  E= 1.621057D-01
              MO Center= -4.5D-18, -8.8D-17, -5.0D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.998712  1 Li py         
 
 Vector    5  Occ=0.000000D+00  E= 1.621057D-01
              MO Center=  6.8D-17, -3.4D-18, -5.0D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.998712  1 Li px         
 
 Vector    6  Occ=0.000000D+00  E= 4.326452D-01
              MO Center=  9.3D-18,  4.2D-16,  6.2D-01, r^2= 2.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.998623  2 H  s                  5     -0.880264  1 Li pz         
     2     -0.562924  1 Li s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -0.47014848

 moments of inertia (a.u.)
 ------------------
          12.587831542852           0.000000000000           0.000000000000
           0.000000000000          12.587831542852           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     3.00   1.99  0.63  0.38
    2 H    1     1.00   1.00
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000      4.000000
 
     1   1 0 0      0.000000      0.000000      0.000000
     1   0 1 0     -0.000000      0.000000      0.000000
     1   0 0 1     -1.968385      0.000000      0.000000
 
     2   2 0 0     -4.046116      0.000000      0.000000
     2   1 1 0      0.000000      0.000000      0.000000
     2   1 0 1      0.000000      0.000000      0.000000
     2   0 2 0     -4.046116      0.000000      0.000000
     2   0 1 1     -0.000000      0.000000      0.000000
     2   0 0 2     -3.188024      0.000000     10.713193
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_fci_2.000.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -4.6616662638
    2    1         0.0966960774
    3    1         0.1628558478
    6    1        -0.0511135204
    1    2         0.0966960774
    2    2        -1.3517106506
    3    2         0.0199252033
    6    2         0.0255559676
    1    3         0.1628558478
    2    3         0.0199252033
    3    3        -1.1013241666
    6    3         0.0228740430
    4    4        -1.1016493087
    5    5        -1.1016493087
    1    6        -0.0511135204
    2    6         0.0255559676
    3    6         0.0228740430
    6    6        -1.0038368323
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6591519948
    2    1    1    1       -0.1001181884
    2    1    2    1        0.0105359254
    3    1    1    1       -0.1411171197
    3    1    2    1        0.0106049124
    3    1    3    1        0.0219888905
    3    1    2    2       -0.0122025782
    4    1    4    1        0.0098107736
    5    1    5    1        0.0098107736
    6    1    1    1        0.0683423954
    6    1    2    1       -0.0093842290
    6    1    3    1       -0.0043320510
    6    1    6    1        0.0107725985
    6    1    2    2       -0.0075885704
    6    1    3    2        0.0025905018
    6    1    3    3        0.0117340392
    6    1    4    4        0.0014604829
    6    1    5    5        0.0014604829
    2    2    1    1        0.3259311589
    2    2    2    1        0.0034221110
    2    2    2    2        0.4602775756
    3    2    1    1        0.0234993809
    3    2    2    1       -0.0026664282
    3    2    3    1       -0.0000970518
    3    2    2    2       -0.0563190527
    3    2    3    2        0.0186205988
    4    2    4    1        0.0072813707
    4    2    4    2        0.0216169828
    5    2    5    1        0.0072813707
    5    2    5    2        0.0216169828
    6    2    1    1       -0.0731775820
    6    2    2    1        0.0020517342
    6    2    3    1        0.0035672862
    6    2    6    1        0.0005647472
    6    2    2    2        0.1114149674
    6    2    3    2       -0.0412006617
    6    2    6    2        0.1290341755
    6    2    3    3       -0.0183792031
    6    2    4    4       -0.0326990593
    6    2    5    5       -0.0326990593
    3    3    1    1        0.3927708725
    3    3    2    1       -0.0092698024
    3    3    3    1        0.0011538372
    3    3    2    2        0.2148354706
    3    3    3    2        0.0127497089
    3    3    3    3        0.3316631912
    4    3    4    1        0.0103460705
    4    3    4    2        0.0199381903
    4    3    4    3        0.0413403113
    5    3    5    1        0.0103460705
    5    3    5    2        0.0199381903
    5    3    5    3        0.0413403113
    6    3    1    1        0.0212683659
    6    3    2    1       -0.0024268656
    6    3    3    1        0.0040596819
    6    3    6    1        0.0043894156
    6    3    2    2       -0.0554717437
    6    3    3    2        0.0148197637
    6    3    6    2       -0.0370056656
    6    3    3    3        0.0363493005
    6    3    6    3        0.0292348527
    6    3    4    4        0.0063236607
    6    3    5    5        0.0063236607
    4    4    1    1        0.3963380927
    4    4    2    1       -0.0037217761
    4    4    3    1       -0.0050524946
    4    4    2    2        0.2512532744
    4    4    3    2        0.0111832368
    4    4    3    3        0.2804775807
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1       -0.0060121353
    6    4    4    2       -0.0188750028
    6    4    4    3       -0.0125274708
    6    4    6    4        0.0195483296
    5    5    1    1        0.3963380927
    5    5    2    1       -0.0037217761
    5    5    3    1       -0.0050524946
    5    5    2    2        0.2512532744
    5    5    3    2        0.0111832368
    5    5    3    3        0.2804775807
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1       -0.0060121353
    6    5    5    2       -0.0188750028
    6    5    5    3       -0.0125274708
    6    5    6    5        0.0195483296
    6    6    1    1        0.3557597321
    6    6    2    1        0.0011707065
    6    6    3    1       -0.0109903910
    6    6    6    1       -0.0048742542
    6    6    2    2        0.4323846716
    6    6    3    2       -0.0478577206
    6    6    6    2        0.1075626894
    6    6    3    3        0.2389783261
    6    6    6    3       -0.0459223120
    6    6    4    4        0.2611705110
    6    6    5    5        0.2611705110
    6    6    6    6        0.4300628703
 end_two_electron_integrals
 enrep_tce =   0.793765873499548     
  EHF(A)             =        -7.83090560
  EHF(total)         =        -7.83090560
  Shift (HFtot-HFA)  =        -0.00000000
 Cpu & wall time / sec            0.0            0.0
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_fci_2.000.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_fci_2.000.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0618607881564  -0.0174852297318     0.0     0.0     0.0
    2   0.0267814585191  -0.0244652868669     0.0     0.0     0.0
    3   0.0124581867962  -0.0274123267612     0.0     0.0     0.0
    4   0.0066318716262  -0.0287191046721     0.0     0.0     0.0
    5   0.0041456444219  -0.0293333852221     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0002893560470  -0.0301501595485     0.0     0.0     0.0
    7   0.0000570901828  -0.0301558846450     0.0     0.0     0.0
    8   0.0000546114701  -0.0301572618982     0.0     0.0     0.0
    9   0.0000410352240  -0.0301589298983     0.0     0.0     0.0
   10   0.0000313530275  -0.0301601303592     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0000030923693  -0.0301638368701     0.0     0.0     0.0
   12   0.0000011442417  -0.0301641543073     0.0     0.0     0.0
   13   0.0000004615317  -0.0301642712971     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.030164271297116
 CCSD total energy / hartree       =        -7.861069871428384

 Singles contributions

 Doubles contributions
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1550467657
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
  0.988192709814537      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings

 Doubles strings
 -0.153216083585906      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors    5

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using    5 trial vectors
   0.2646637224328   0.1807528078786    4.91854
   0.2759613956345   0.2383160256883    6.48491
   0.2759613956345   0.2383160256883    6.48491
   0.0756773310416   0.5390696387149   14.66884
   0.3122254765788   2.0904368156436   56.88370     0.3     0.3

 Iteration   2 using   10 trial vectors
   0.0960698874950   0.1187513395228    3.23139
   0.0558499230113   0.1597725104113    4.34763
   0.0558499230113   0.1597725104113    4.34763
   0.1792864850843   0.5076930788473   13.81504
   0.1898323632755   0.5851446191528   15.92260     0.3     0.3

 Iteration   3 using   15 trial vectors
   0.0079971896823   0.1081488000961    2.94288
   0.0102519001121   0.1561182462131    4.24820
   0.0102519001121   0.1561182462131    4.24820
   0.0619045077419   0.4927906542744   13.40952
   0.0568152428134   0.5672866217782   15.43666     0.3     0.4

 Iteration   4 using   20 trial vectors
   0.0011317254136   0.1081956123998    2.94415
   0.0017910881484   0.1560428390851    4.24614
   0.0017910881484   0.1560428390851    4.24614
   0.0245522185980   0.4896714729480   13.32464
   0.0307683726971   0.5639665201668   15.34632     0.3     0.4

 Iteration   5 using   25 trial vectors
   0.0000701136399   0.1081968489245    2.94419
   0.0000273496164   0.1560339262756    4.24590
   0.0000146590326   0.1560339262756    4.24590
   0.0018964130464   0.4894788398311   13.31940
   0.0026354745106   0.5636070551876   15.33653     0.4     0.4

 Iteration   6 using   29 trial vectors
   0.0000000000000   0.1081968754573    2.94419
   0.0000019685961   0.1560339331895    4.24590
   0.0000019685961   0.1560339331895    4.24590
   0.0000000000000   0.4894787263930   13.31940
   0.0000000000000   0.5636068224288   15.33653     0.3     0.3

 Iteration   7 using   31 trial vectors
   0.0000000000000   0.1081968754573    2.94419
   0.0000002873489   0.1560339330059    4.24590
   0.0000002873489   0.1560339330059    4.24590
   0.0000000000000   0.4894787263930   13.31940
   0.0000000000000   0.5636068224288   15.33653     0.2     0.2
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.108196875457253
                   / eV      =        2.944188034849692
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.8344595507

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.4163906654
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2399614077
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2399614077
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.643571701077936      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.643571701077936      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.321138692250519      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.185068732479218      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.185068732479218      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.156033933005943
                   / eV      =        4.245901156065591
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)        0.8391085900

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2352039488
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2352039488
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2951836478
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2951836478
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.644874101799174      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.644874101799174      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.180759602504495      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.180759602504495      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.226855370073370      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.226855370073370      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.156033933005944
                   / eV      =        4.245901156065603
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)       -0.1140069706
     5a   (alpha) ---     2a   (alpha)       -0.8359554932

 Doubles contributions
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2343201289
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2343201289
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2940744438
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2940744438
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -8.727497699957137E-002 :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -8.727497699957137E-002 :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.639943295466367      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.639943295466367      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.179377486847721      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.179377486847721      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.225120799104760      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.225120799104760      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.489478726392965
                   / eV      =       13.319399506402485
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)       -0.2412622642
     6a   (alpha) ---     2a   (alpha)        0.4832696976

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.5026664911
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3514067501
     4a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3180575210
     5a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3180575210
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3514067501
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.212792511953541      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.212792511953541      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.426242260607896      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.426242260607896      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.443350167691890      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.309939580898175      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.280525672131487      :(4a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.280525672131487      :(5a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.309939580898175      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.563606822428847
                   / eV      =       15.336528489773732
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)       -0.1225608222
     6a   (alpha) ---     2a   (alpha)       -0.6623849129

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.4764651899
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3871389865
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3871389865
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.102335971629650      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.102335971629650      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.553078891182384      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.553078891182384      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.397839434097996      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.323253741474670      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.323253741474670      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        2.5s     wall:        3.2s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_fci_2.000.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_fci_2.000.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.361188    -0.250107     0.073279     0.162106     0.162106     0.432645

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       10
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -8.654853656754
           >>>| MCSCF energy:           -7.861087783254
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.3612
    2   -0.2501
    3    0.0733
    4    0.1621
    5    0.1621
    6    0.4326
 


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_2.000.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 0.793765873499548}
  energy_offset: {units: hartree, value: -0.0}
  fci_energy: {lower: -7.961069871428384, units: hartree, upper: -7.761069871428385,
    value: -7.861069871428384}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -0.5]
      name: Li
    - coords: [0.0, 0.0, 1.5]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -4.6616662638]
      - [2, 1, 0.0966960774]
      - [3, 1, 0.1628558478]
      - [6, 1, -0.0511135204]
      - [2, 2, -1.3517106506]
      - [3, 2, 0.0199252033]
      - [6, 2, 0.0255559676]
      - [3, 3, -1.1013241666]
      - [6, 3, 0.022874043]
      - [4, 4, -1.1016493087]
      - [5, 5, -1.1016493087]
      - [6, 6, -1.0038368323]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.6591519948]
      - [2, 1, 1, 1, -0.1001181884]
      - [2, 1, 2, 1, 0.0105359254]
      - [3, 1, 1, 1, -0.1411171197]
      - [3, 1, 2, 1, 0.0106049124]
      - [3, 1, 3, 1, 0.0219888905]
      - [3, 1, 2, 2, -0.0122025782]
      - [4, 1, 4, 1, 0.0098107736]
      - [5, 1, 5, 1, 0.0098107736]
      - [6, 1, 1, 1, 0.0683423954]
      - [6, 1, 2, 1, -0.009384229]
      - [6, 1, 3, 1, -0.004332051]
      - [6, 1, 6, 1, 0.0107725985]
      - [6, 1, 2, 2, -0.0075885704]
      - [6, 1, 3, 2, 0.0025905018]
      - [6, 1, 3, 3, 0.0117340392]
      - [6, 1, 4, 4, 0.0014604829]
      - [6, 1, 5, 5, 0.0014604829]
      - [2, 2, 1, 1, 0.3259311589]
      - [2, 2, 2, 1, 0.003422111]
      - [2, 2, 2, 2, 0.4602775756]
      - [3, 2, 1, 1, 0.0234993809]
      - [3, 2, 2, 1, -0.0026664282]
      - [3, 2, 3, 1, -9.70518e-05]
      - [3, 2, 2, 2, -0.0563190527]
      - [3, 2, 3, 2, 0.0186205988]
      - [4, 2, 4, 1, 0.0072813707]
      - [4, 2, 4, 2, 0.0216169828]
      - [5, 2, 5, 1, 0.0072813707]
      - [5, 2, 5, 2, 0.0216169828]
      - [6, 2, 1, 1, -0.073177582]
      - [6, 2, 2, 1, 0.0020517342]
      - [6, 2, 3, 1, 0.0035672862]
      - [6, 2, 6, 1, 0.0005647472]
      - [6, 2, 2, 2, 0.1114149674]
      - [6, 2, 3, 2, -0.0412006617]
      - [6, 2, 6, 2, 0.1290341755]
      - [6, 2, 3, 3, -0.0183792031]
      - [6, 2, 4, 4, -0.0326990593]
      - [6, 2, 5, 5, -0.0326990593]
      - [3, 3, 1, 1, 0.3927708725]
      - [3, 3, 2, 1, -0.0092698024]
      - [3, 3, 3, 1, 0.0011538372]
      - [3, 3, 2, 2, 0.2148354706]
      - [3, 3, 3, 2, 0.0127497089]
      - [3, 3, 3, 3, 0.3316631912]
      - [4, 3, 4, 1, 0.0103460705]
      - [4, 3, 4, 2, 0.0199381903]
      - [4, 3, 4, 3, 0.0413403113]
      - [5, 3, 5, 1, 0.0103460705]
      - [5, 3, 5, 2, 0.0199381903]
      - [5, 3, 5, 3, 0.0413403113]
      - [6, 3, 1, 1, 0.0212683659]
      - [6, 3, 2, 1, -0.0024268656]
      - [6, 3, 3, 1, 0.0040596819]
      - [6, 3, 6, 1, 0.0043894156]
      - [6, 3, 2, 2, -0.0554717437]
      - [6, 3, 3, 2, 0.0148197637]
      - [6, 3, 6, 2, -0.0370056656]
      - [6, 3, 3, 3, 0.0363493005]
      - [6, 3, 6, 3, 0.0292348527]
      - [6, 3, 4, 4, 0.0063236607]
      - [6, 3, 5, 5, 0.0063236607]
      - [4, 4, 1, 1, 0.3963380927]
      - [4, 4, 2, 1, -0.0037217761]
      - [4, 4, 3, 1, -0.0050524946]
      - [4, 4, 2, 2, 0.2512532744]
      - [4, 4, 3, 2, 0.0111832368]
      - [4, 4, 3, 3, 0.2804775807]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, -0.0060121353]
      - [6, 4, 4, 2, -0.0188750028]
      - [6, 4, 4, 3, -0.0125274708]
      - [6, 4, 6, 4, 0.0195483296]
      - [5, 5, 1, 1, 0.3963380927]
      - [5, 5, 2, 1, -0.0037217761]
      - [5, 5, 3, 1, -0.0050524946]
      - [5, 5, 2, 2, 0.2512532744]
      - [5, 5, 3, 2, 0.0111832368]
      - [5, 5, 3, 3, 0.2804775807]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, -0.0060121353]
      - [6, 5, 5, 2, -0.0188750028]
      - [6, 5, 5, 3, -0.0125274708]
      - [6, 5, 6, 5, 0.0195483296]
      - [6, 6, 1, 1, 0.3557597321]
      - [6, 6, 2, 1, 0.0011707065]
      - [6, 6, 3, 1, -0.010990391]
      - [6, 6, 6, 1, -0.0048742542]
      - [6, 6, 2, 2, 0.4323846716]
      - [6, 6, 3, 2, -0.0478577206]
      - [6, 6, 6, 2, 0.1075626894]
      - [6, 6, 3, 3, 0.2389783261]
      - [6, 6, 6, 3, -0.045922312]
      - [6, 6, 4, 4, 0.261170511]
      - [6, 6, 5, 5, 0.261170511]
      - [6, 6, 6, 6, 0.4300628703]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.861069871428384}
      label: '|G>'
      superposition:
      - [0.988192709814537, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.153216083585906, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.752872995971131}
      label: '|E1>'
      superposition:
      - [0.643571701077936, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.643571701077936, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.321138692250519, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.185068732479218, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.185068732479218, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.705035938422442}
      label: '|E2>'
      superposition:
      - [0.644874101799174, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.644874101799174, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.180759602504495, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.180759602504495, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.22685537007337, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.22685537007337, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.70503593842244}
      label: '|E3>'
      superposition:
      - [-0.08727497699957137, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.08727497699957137, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.639943295466367, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.639943295466367, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.179377486847721, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.179377486847721, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.22512079910476, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.22512079910476, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.371591145035419}
      label: '|E4>'
      superposition:
      - [-0.212792511953541, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.212792511953541, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.426242260607896, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.426242260607896, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.44335016769189, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.309939580898175, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.280525672131487, (4a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.280525672131487, (5a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.309939580898175, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.297463048999537}
      label: '|E5>'
      superposition:
      - [-0.10233597162965, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.10233597162965, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.553078891182384, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.553078891182384, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.397839434097996, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.32325374147467, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.32325374147467, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.8309056}
  scf_energy_offset: {units: hartree, value: -0.0}


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_2.200.nw <==
start lih_rhf_sto-3g_fci_2.200

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   2.200000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_2.200.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2705217
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g966
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_2.200.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_fci_2.200

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   2.200000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf
================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g966
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:16:10 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_2.200.nw
    prefix          = lih_rhf_sto-3g_fci_2.200.
    data base       = ./lih_rhf_sto-3g_fci_2.200.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107200 doubles =    100.0 Mbytes
    stack    =   13107197 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428797 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
     1 autoz failed with cvr_scaling = 1.2 changing to 1.3
     2 autoz failed with cvr_scaling = 1.3 changing to 1.4
  no constraints, skipping   0.000000000000000E+000
  no constraints, skipping   0.000000000000000E+000
 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -0.55000000
    2 H                    1.0000     0.00000000     0.00000000     1.65000000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       0.7216053395

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 


                                Z-matrix (autoz)
                                -------- 

 Units are Angstrom for bonds and degrees for angles
 
      Type          Name      I     J     K     L     M      Value
      ----------- --------  ----- ----- ----- ----- ----- ----------
    1 Stretch                  1     2                       2.20000
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -0.55000000
 H                     0.00000000     0.00000000     1.65000000
 
  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_fci_2.200.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.6s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.537169
 1-e energy   =     -11.643935
 2-e energy   =       3.385160
 HOMO         =      -0.183218
 LUMO         =       0.022201
 

 Starting SCF solution at       0.6s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.7965097762  2.21D-01  2.11D-01      0.0
                 2       -7.8070183694  3.67D-02  3.36D-02      0.0
                 3       -7.8079898435  2.86D-03  2.42D-03      0.0
                 4       -7.8079943882  1.39D-05  1.29D-05      0.0
                 5       -7.8079943883  4.12D-10  3.78D-10      0.0
                 6       -7.8079943883  1.37D-13  1.11D-13      0.0


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.807994388285
      One-electron energy =    -11.857427878027
      Two-electron energy =      3.327828150196
 Nuclear repulsion energy =      0.721605339545

        Time for solution =      0.0s


             Final eigenvalues
             -----------------

              1      
    1   -2.3678
    2   -0.2330
    3    0.0702
    4    0.1600
    5    0.1600
    6    0.3808
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-2.330390D-01
              MO Center=  3.9D-18,  2.7D-19,  1.1D+00, r^2= 1.8D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.600401  2 H  s                  2      0.503601  1 Li s          
     5      0.323630  1 Li pz         
 
 Vector    3  Occ=0.000000D+00  E= 7.018023D-02
              MO Center= -8.2D-18, -4.2D-18, -1.3D+00, r^2= 2.9D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.799393  1 Li s                  5     -0.587695  1 Li pz         
     1     -0.215669  1 Li s                  6     -0.211496  2 H  s          
 
 Vector    4  Occ=0.000000D+00  E= 1.600482D-01
              MO Center= -8.4D-17,  2.8D-17, -5.5D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.949376  1 Li px                 4     -0.314142  1 Li py         
 
 Vector    5  Occ=0.000000D+00  E= 1.600482D-01
              MO Center= -1.9D-17, -5.7D-17, -5.5D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.949376  1 Li py                 3      0.314142  1 Li px         
 
 Vector    6  Occ=0.000000D+00  E= 3.807787D-01
              MO Center= -1.0D-16, -7.6D-17,  6.4D-01, r^2= 2.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6     -0.922956  2 H  s                  5      0.850035  1 Li pz         
     2      0.507107  1 Li s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -0.51716333

 moments of inertia (a.u.)
 ------------------
          15.231276166850           0.000000000000           0.000000000000
           0.000000000000          15.231276166850           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     2.98   1.99  0.64  0.35
    2 H    1     1.02   1.02
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000      4.000000
 
     1   1 0 0     -0.000000      0.000000      0.000000
     1   0 1 0     -0.000000      0.000000      0.000000
     1   0 0 1     -2.002471      0.000000      0.000000
 
     2   2 0 0     -4.096816      0.000000      0.000000
     2   1 1 0     -0.000000      0.000000      0.000000
     2   1 0 1     -0.000000      0.000000      0.000000
     2   0 2 0     -4.096816      0.000000      0.000000
     2   0 1 1     -0.000000      0.000000      0.000000
     2   0 0 2     -3.024463      0.000000     12.962963
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_fci_2.200.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -4.6377471630
    2    1         0.0955110588
    3    1         0.1612092896
    6    1         0.0523304191
    1    2         0.0955110588
    2    2        -1.2909667760
    3    2         0.0120203631
    6    2        -0.0474812717
    1    3         0.1612092896
    2    3         0.0120203631
    3    3        -1.0907373304
    6    3        -0.0190316633
    4    4        -1.0869315311
    5    5        -1.0869315311
    1    6         0.0523304191
    2    6        -0.0474812717
    3    6        -0.0190316633
    6    6        -1.0162520153
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6593249270
    2    1    1    1       -0.0980512718
    2    1    2    1        0.0100193741
    3    1    1    1       -0.1419615846
    3    1    2    1        0.0106367625
    3    1    3    1        0.0220362565
    3    1    2    2       -0.0108928564
    4    1    4    1        0.0098049379
    5    1    5    1        0.0098049379
    6    1    1    1       -0.0683186565
    6    1    2    1        0.0090661343
    6    1    3    1        0.0044479593
    6    1    6    1        0.0107495775
    6    1    2    2        0.0073107632
    6    1    3    2       -0.0027886714
    6    1    3    3       -0.0117181953
    6    1    4    4       -0.0016039671
    6    1    5    5       -0.0016039671
    2    2    1    1        0.3102974200
    2    2    2    1        0.0025402130
    2    2    2    2        0.4473522914
    3    2    1    1        0.0298366190
    3    2    2    1       -0.0025380079
    3    2    3    1       -0.0002640858
    3    2    2    2       -0.0610568386
    3    2    3    2        0.0229055603
    4    2    4    1        0.0072663695
    4    2    4    2        0.0210876201
    5    2    5    1        0.0072663695
    5    2    5    2        0.0210876201
    6    2    1    1        0.0816930826
    6    2    2    1       -0.0013667111
    6    2    3    1       -0.0042980644
    6    2    6    1        0.0010934993
    6    2    2    2       -0.1068387592
    6    2    3    2        0.0460317004
    6    2    6    2        0.1311925689
    6    2    3    3        0.0183480395
    6    2    4    4        0.0384688359
    6    2    5    5        0.0384688359
    3    3    1    1        0.3902835329
    3    3    2    1       -0.0087011357
    3    3    3    1        0.0008102823
    3    3    2    2        0.2126461570
    3    3    3    2        0.0152252012
    3    3    3    3        0.3270118408
    4    3    4    1        0.0103955409
    4    3    4    2        0.0205026853
    4    3    4    3        0.0413876064
    5    3    5    1        0.0103955409
    5    3    5    2        0.0205026853
    5    3    5    3        0.0413876064
    6    3    1    1       -0.0244007946
    6    3    2    1        0.0022032579
    6    3    3    1       -0.0039551444
    6    3    6    1        0.0045222195
    6    3    2    2        0.0591564561
    6    3    3    2       -0.0188369672
    6    3    6    2       -0.0404273025
    6    3    3    3       -0.0368444589
    6    3    6    3        0.0323112057
    6    3    4    4       -0.0088246118
    6    3    5    5       -0.0088246118
    4    4    1    1        0.3963421778
    4    4    2    1       -0.0035648006
    4    4    3    1       -0.0050692646
    4    4    2    2        0.2425939777
    4    4    3    2        0.0147544944
    4    4    3    3        0.2791844051
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1        0.0057608350
    6    4    4    2        0.0182394404
    6    4    4    3        0.0116821985
    6    4    6    4        0.0190624622
    5    5    1    1        0.3963421778
    5    5    2    1       -0.0035648006
    5    5    3    1       -0.0050692646
    5    5    2    2        0.2425939777
    5    5    3    2        0.0147544944
    5    5    3    3        0.2791844051
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1        0.0057608350
    6    5    5    2        0.0182394404
    6    5    5    3        0.0116821985
    6    5    6    5        0.0190624622
    6    6    1    1        0.3508270195
    6    6    2    1        0.0006761033
    6    6    3    1       -0.0105810951
    6    6    6    1        0.0051885423
    6    6    2    2        0.4186594114
    6    6    3    2       -0.0497579662
    6    6    6    2       -0.0944404753
    6    6    3    3        0.2387547438
    6    6    6    3        0.0467937264
    6    6    4    4        0.2573277535
    6    6    5    5        0.2573277535
    6    6    6    6        0.4136195501
 end_two_electron_integrals
 enrep_tce =   0.721605339545043     
  EHF(A)             =        -7.80799439
  EHF(total)         =        -7.80799439
  Shift (HFtot-HFA)  =        -0.00000000
 Cpu & wall time / sec            0.0            0.0
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_fci_2.200.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_fci_2.200.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0678557557119  -0.0208891543430     0.0     0.0     0.0
    2   0.0307261832224  -0.0297592987143     0.0     0.0     0.0
    3   0.0148059915934  -0.0336892289403     0.0     0.0     0.0
    4   0.0081348906077  -0.0355025582673     0.0     0.0     0.0
    5   0.0052529706153  -0.0363801578105     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0005512195230  -0.0376326224869     0.0     0.0     0.0
    7   0.0000716301818  -0.0376520242652     0.0     0.0     0.0
    8   0.0000646510867  -0.0376538449813     0.0     0.0     0.0
    9   0.0000427145390  -0.0376572474953     0.0     0.0     0.0
   10   0.0000342611391  -0.0376589650290     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0000036307660  -0.0376648765630     0.0     0.0     0.0
   12   0.0000005704584  -0.0376648297348     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.037664829734756
 CCSD total energy / hartree       =        -7.845659218020027

 Singles contributions

 Doubles contributions
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1204036729
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1204036729
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1781011181
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
  0.970958861300767      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings

 Doubles strings
 -0.116907013154723      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.116907013154723      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.172928858817728      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors    5

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using    5 trial vectors
   0.2795607779282   0.1805720883747    4.91362
   0.2869913121832   0.2361466103681    6.42588
   0.2869913121832   0.2361466103681    6.42588
   0.0772532509252   0.4965424360137   13.51161
   0.3171613301687   2.0987935486308   57.11110     0.3     0.3

 Iteration   2 using   10 trial vectors
   0.1048973046577   0.1107014157370    3.01234
   0.0624461371112   0.1466327673716    3.99008
   0.0624461371112   0.1466327673716    3.99008
   0.1358344950215   0.4734351595379   12.88283
   0.1917856791903   0.5657740717059   15.39550     0.3     0.3

 Iteration   3 using   15 trial vectors
   0.0116748036510   0.0961126037657    2.61536
   0.0092063893322   0.1410070623133    3.83700
   0.0092063893322   0.1410070623133    3.83700
   0.0776027195154   0.4599526284334   12.51595
   0.0930784803797   0.5319559961872   14.47527     0.3     0.4

 Iteration   4 using   20 trial vectors
   0.0013291218399   0.0961986953316    2.61770
   0.0016452222682   0.1409393485367    3.83516
   0.0016452222682   0.1409393485367    3.83516
   0.0270862622939   0.4549812451005   12.38067
   0.0397502486884   0.5226787628338   14.22282     0.3     0.4

 Iteration   5 using   25 trial vectors
   0.0000689493951   0.0962003558166    2.61775
   0.0000293239653   0.1409324804976    3.83497
   0.0000293239653   0.1409324804976    3.83497
   0.0013962118655   0.4547635655720   12.37475
   0.0021577362286   0.5220620163096   14.20604     0.4     0.4

 Iteration   6 using   29 trial vectors
   0.0000000000000   0.0962004319207    2.61775
   0.0000024728235   0.1409324943112    3.83497
   0.0000024728235   0.1409324943112    3.83497
   0.0000000000000   0.4547640469410   12.37476
   0.0000000000000   0.5220623564888   14.20605     0.3     0.3

 Iteration   7 using   31 trial vectors
   0.0000000000000   0.0962004319208    2.61775
   0.0000003168937   0.1409324952466    3.83497
   0.0000003168937   0.1409324952466    3.83497
   0.0000000000000   0.4547640469410   12.37476
   0.0000000000000   0.5220623564888   14.20605     0.2     0.2
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.096200431920750
                   / eV      =        2.617748057986614
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.7955830115
     6a   (alpha) ---     2a   (alpha)       -0.1027353678

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.4760941350
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2418272753
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2418272753
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1096561462
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.620741862802619      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.620741862802619      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -8.015774930039929E-002 :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -8.015774930039929E-002 :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.371465398265046      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.188682150286264      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.188682150286264      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  8.555758412525867E-002 :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.140932495246636
                   / eV      =        3.834969951517567
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)        0.2765417401
     5a   (alpha) ---     2a   (alpha)        0.7641023324

 Doubles contributions
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2510537254
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1068007016
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2510537254
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2950970988
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1068007016
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2950970988
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.215700375651688      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.215700375651688      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.595993791351414      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.595993791351414      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.195819925302133      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -8.330370471189368E-002 :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.195819925302133      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.230173409085908      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -8.330370471189361E-002 :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.230173409085908      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.140932495246636
                   / eV      =        3.834969951517588
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)        0.7969492756
     5a   (alpha) ---     2a   (alpha)       -0.1587436943

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2618459284
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2618459284
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3077826217
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3077826217
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.620943291667474      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.620943291667474      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.123685201939395      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.123685201939395      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.204017341716720      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.204017341716720      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.239808931512604      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.239808931512604      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.454764046941049
                   / eV      =       12.374764613351870
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)       -0.2851713855
     6a   (alpha) ---     2a   (alpha)       -0.5232693530

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.4641969609
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3576288116
     4a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2896767438
     5a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2896767438
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3576288116
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.245493934223982      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.245493934223982      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.450464031953969      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.450464031953969      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.399610704149058      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.307869963129276      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.249372437415466      :(4a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.249372437415466      :(5a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.307869963129275      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.522062356488778
                   / eV      =       14.206045571315544
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.1196954913
     6a   (alpha) ---     2a   (alpha)       -0.6233900239

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4323489934
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4369160451
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4369160451
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1094111971
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.101649812198812      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.101649812198812      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.529405729156380      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.529405729156380      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.367166661886391      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.371045170063061      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.371045170063059      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  9.291601141703622E-002 :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        2.4s     wall:        3.1s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_fci_2.200.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_fci_2.200.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.367847    -0.233039     0.070180     0.160048     0.160048     0.380779

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       10
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -8.567288975031
           >>>| MCSCF energy:           -7.845683635486
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.3678
    2   -0.2330
    3    0.0702
    4    0.1600
    5    0.1600
    6    0.3808
 


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_2.200.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 0.721605339545043}
  energy_offset: {units: hartree, value: -0.0}
  fci_energy: {lower: -7.945659218020027, units: hartree, upper: -7.745659218020028,
    value: -7.845659218020027}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -0.55]
      name: Li
    - coords: [0.0, 0.0, 1.65]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -4.637747163]
      - [2, 1, 0.0955110588]
      - [3, 1, 0.1612092896]
      - [6, 1, 0.0523304191]
      - [2, 2, -1.290966776]
      - [3, 2, 0.0120203631]
      - [6, 2, -0.0474812717]
      - [3, 3, -1.0907373304]
      - [6, 3, -0.0190316633]
      - [4, 4, -1.0869315311]
      - [5, 5, -1.0869315311]
      - [6, 6, -1.0162520153]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.659324927]
      - [2, 1, 1, 1, -0.0980512718]
      - [2, 1, 2, 1, 0.0100193741]
      - [3, 1, 1, 1, -0.1419615846]
      - [3, 1, 2, 1, 0.0106367625]
      - [3, 1, 3, 1, 0.0220362565]
      - [3, 1, 2, 2, -0.0108928564]
      - [4, 1, 4, 1, 0.0098049379]
      - [5, 1, 5, 1, 0.0098049379]
      - [6, 1, 1, 1, -0.0683186565]
      - [6, 1, 2, 1, 0.0090661343]
      - [6, 1, 3, 1, 0.0044479593]
      - [6, 1, 6, 1, 0.0107495775]
      - [6, 1, 2, 2, 0.0073107632]
      - [6, 1, 3, 2, -0.0027886714]
      - [6, 1, 3, 3, -0.0117181953]
      - [6, 1, 4, 4, -0.0016039671]
      - [6, 1, 5, 5, -0.0016039671]
      - [2, 2, 1, 1, 0.31029742]
      - [2, 2, 2, 1, 0.002540213]
      - [2, 2, 2, 2, 0.4473522914]
      - [3, 2, 1, 1, 0.029836619]
      - [3, 2, 2, 1, -0.0025380079]
      - [3, 2, 3, 1, -0.0002640858]
      - [3, 2, 2, 2, -0.0610568386]
      - [3, 2, 3, 2, 0.0229055603]
      - [4, 2, 4, 1, 0.0072663695]
      - [4, 2, 4, 2, 0.0210876201]
      - [5, 2, 5, 1, 0.0072663695]
      - [5, 2, 5, 2, 0.0210876201]
      - [6, 2, 1, 1, 0.0816930826]
      - [6, 2, 2, 1, -0.0013667111]
      - [6, 2, 3, 1, -0.0042980644]
      - [6, 2, 6, 1, 0.0010934993]
      - [6, 2, 2, 2, -0.1068387592]
      - [6, 2, 3, 2, 0.0460317004]
      - [6, 2, 6, 2, 0.1311925689]
      - [6, 2, 3, 3, 0.0183480395]
      - [6, 2, 4, 4, 0.0384688359]
      - [6, 2, 5, 5, 0.0384688359]
      - [3, 3, 1, 1, 0.3902835329]
      - [3, 3, 2, 1, -0.0087011357]
      - [3, 3, 3, 1, 0.0008102823]
      - [3, 3, 2, 2, 0.212646157]
      - [3, 3, 3, 2, 0.0152252012]
      - [3, 3, 3, 3, 0.3270118408]
      - [4, 3, 4, 1, 0.0103955409]
      - [4, 3, 4, 2, 0.0205026853]
      - [4, 3, 4, 3, 0.0413876064]
      - [5, 3, 5, 1, 0.0103955409]
      - [5, 3, 5, 2, 0.0205026853]
      - [5, 3, 5, 3, 0.0413876064]
      - [6, 3, 1, 1, -0.0244007946]
      - [6, 3, 2, 1, 0.0022032579]
      - [6, 3, 3, 1, -0.0039551444]
      - [6, 3, 6, 1, 0.0045222195]
      - [6, 3, 2, 2, 0.0591564561]
      - [6, 3, 3, 2, -0.0188369672]
      - [6, 3, 6, 2, -0.0404273025]
      - [6, 3, 3, 3, -0.0368444589]
      - [6, 3, 6, 3, 0.0323112057]
      - [6, 3, 4, 4, -0.0088246118]
      - [6, 3, 5, 5, -0.0088246118]
      - [4, 4, 1, 1, 0.3963421778]
      - [4, 4, 2, 1, -0.0035648006]
      - [4, 4, 3, 1, -0.0050692646]
      - [4, 4, 2, 2, 0.2425939777]
      - [4, 4, 3, 2, 0.0147544944]
      - [4, 4, 3, 3, 0.2791844051]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, 0.005760835]
      - [6, 4, 4, 2, 0.0182394404]
      - [6, 4, 4, 3, 0.0116821985]
      - [6, 4, 6, 4, 0.0190624622]
      - [5, 5, 1, 1, 0.3963421778]
      - [5, 5, 2, 1, -0.0035648006]
      - [5, 5, 3, 1, -0.0050692646]
      - [5, 5, 2, 2, 0.2425939777]
      - [5, 5, 3, 2, 0.0147544944]
      - [5, 5, 3, 3, 0.2791844051]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, 0.005760835]
      - [6, 5, 5, 2, 0.0182394404]
      - [6, 5, 5, 3, 0.0116821985]
      - [6, 5, 6, 5, 0.0190624622]
      - [6, 6, 1, 1, 0.3508270195]
      - [6, 6, 2, 1, 0.0006761033]
      - [6, 6, 3, 1, -0.0105810951]
      - [6, 6, 6, 1, 0.0051885423]
      - [6, 6, 2, 2, 0.4186594114]
      - [6, 6, 3, 2, -0.0497579662]
      - [6, 6, 6, 2, -0.0944404753]
      - [6, 6, 3, 3, 0.2387547438]
      - [6, 6, 6, 3, 0.0467937264]
      - [6, 6, 4, 4, 0.2573277535]
      - [6, 6, 5, 5, 0.2573277535]
      - [6, 6, 6, 6, 0.4136195501]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.845659218020027}
      label: '|G>'
      superposition:
      - [0.970958861300767, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.116907013154723, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.116907013154723, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.172928858817728, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.749458786099277}
      label: '|E1>'
      superposition:
      - [0.620741862802619, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.620741862802619, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.08015774930039929, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.08015774930039929, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.371465398265046, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.188682150286264, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.188682150286264, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.08555758412525867, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.704726722773391}
      label: '|E2>'
      superposition:
      - [0.215700375651688, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.215700375651688, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.595993791351414, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.595993791351414, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.195819925302133, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.08330370471189368, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.195819925302133, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.230173409085908, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.0833037047118936, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.230173409085908, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.704726722773391}
      label: '|E3>'
      superposition:
      - [0.620943291667474, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.620943291667474, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.123685201939395, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.123685201939395, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.20401734171672, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.20401734171672, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.239808931512604, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.239808931512604, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.390895171078978}
      label: '|E4>'
      superposition:
      - [-0.245493934223982, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.245493934223982, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.450464031953969, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.450464031953969, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.399610704149058, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.307869963129276, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.249372437415466, (4a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.249372437415466, (5a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.307869963129275, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.323596861531249}
      label: '|E5>'
      superposition:
      - [0.101649812198812, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.101649812198812, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.52940572915638, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.52940572915638, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.367166661886391, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.371045170063061, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.371045170063059, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.09291601141703622, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.80799439}
  scf_energy_offset: {units: hartree, value: -0.0}


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_2.500.nw <==
start lih_rhf_sto-3g_fci_2.500

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   2.500000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4 
  multiplicity 1
end

task mcscf


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_2.500.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2705269
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g966
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_2.500.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_fci_2.500

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   2.500000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf
================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g966
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:16:32 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_2.500.nw
    prefix          = lih_rhf_sto-3g_fci_2.500.
    data base       = ./lih_rhf_sto-3g_fci_2.500.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107194 doubles =    100.0 Mbytes
    stack    =   13107199 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428793 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
     1 autoz failed with cvr_scaling = 1.2 changing to 1.3
     2 autoz failed with cvr_scaling = 1.3 changing to 1.4
     3 autoz failed with cvr_scaling = 1.4 changing to 1.5
  no constraints, skipping   0.000000000000000E+000
  no constraints, skipping   0.000000000000000E+000
 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -0.62500000
    2 H                    1.0000     0.00000000     0.00000000     1.87500000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       0.6350126988

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 


                                Z-matrix (autoz)
                                -------- 

 Units are Angstrom for bonds and degrees for angles
 
      Type          Name      I     J     K     L     M      Value
      ----------- --------  ----- ----- ----- ----- ----- ----------
    1 Stretch                  1     2                       2.50000
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -0.62500000
 H                     0.00000000     0.00000000     1.87500000
 
  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_fci_2.500.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.6s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.529052
 1-e energy   =     -11.475951
 2-e energy   =       3.311887
 HOMO         =      -0.157020
 LUMO         =       0.011874
 

 Starting SCF solution at       0.6s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.7566077248  2.39D-01  2.16D-01      0.0
                 2       -7.7696105204  4.55D-02  4.17D-02      0.0
                 3       -7.7708625151  3.87D-03  3.67D-03      0.0
                 4       -7.7708736906  4.05D-05  3.82D-05      0.0
                 5       -7.7708736917  4.28D-09  4.09D-09      0.0
                 6       -7.7708736917  1.23D-12  8.99D-13      0.0


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.770873691727
      One-electron energy =    -11.640754449452
      Two-electron energy =      3.234868058926
 Nuclear repulsion energy =      0.635012698800

        Time for solution =      0.0s


             Final eigenvalues
             -----------------

              1      
    1   -2.3763
    2   -0.2092
    3    0.0653
    4    0.1564
    5    0.1564
    6    0.3148
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-2.092392D-01
              MO Center= -2.9D-18, -6.5D-18,  1.2D+00, r^2= 2.0D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.628570  2 H  s                  2      0.529194  1 Li s          
     5      0.309272  1 Li pz         
 
 Vector    3  Occ=0.000000D+00  E= 6.533464D-02
              MO Center=  2.3D-18,  1.2D-17, -1.3D+00, r^2= 3.2D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.800748  1 Li s                  5     -0.565393  1 Li pz         
     6     -0.264452  2 H  s                  1     -0.217268  1 Li s          
 
 Vector    4  Occ=0.000000D+00  E= 1.564239D-01
              MO Center=  4.0D-17, -2.1D-17, -6.2D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.886843  1 Li px                 4     -0.462071  1 Li py         
 
 Vector    5  Occ=0.000000D+00  E= 1.564239D-01
              MO Center= -4.7D-17, -9.1D-17, -6.2D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.886843  1 Li py                 3      0.462071  1 Li px         
 
 Vector    6  Occ=0.000000D+00  E= 3.147992D-01
              MO Center= -4.4D-17,  1.4D-16,  6.3D-01, r^2= 2.9D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     5      0.827862  1 Li pz                 6     -0.826005  2 H  s          
     2      0.434564  1 Li s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -0.58768560

 moments of inertia (a.u.)
 ------------------
          19.668486785706           0.000000000000           0.000000000000
           0.000000000000          19.668486785706           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     2.96   1.99  0.67  0.31
    2 H    1     1.04   1.04
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000      4.000000
 
     1   1 0 0      0.000000      0.000000      0.000000
     1   0 1 0      0.000000      0.000000      0.000000
     1   0 0 1     -2.041399      0.000000      0.000000
 
     2   2 0 0     -4.175048      0.000000      0.000000
     2   1 1 0     -0.000000      0.000000      0.000000
     2   1 0 1     -0.000000      0.000000      0.000000
     2   0 2 0     -4.175048      0.000000      0.000000
     2   0 1 1     -0.000000      0.000000      0.000000
     2   0 0 2     -2.886641      0.000000     16.739364
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_fci_2.500.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -4.6090542750
    2    1         0.0964450665
    3    1         0.1589456959
    6    1         0.0497193935
    1    2         0.0964450665
    2    2        -1.2113229497
    3    2        -0.0016055470
    6    2        -0.0684529304
    1    3         0.1589456959
    2    3        -0.0016055470
    3    3        -1.0757194353
    6    3        -0.0127470936
    4    4        -1.0675203607
    5    5        -1.0675203607
    1    6         0.0497193935
    2    6        -0.0684529304
    3    6        -0.0127470936
    6    6        -1.0222073050
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6595785797
    2    1    1    1       -0.0979602812
    2    1    2    1        0.0098358495
    3    1    1    1       -0.1427635271
    3    1    2    1        0.0109896895
    3    1    3    1        0.0219517877
    3    1    2    2       -0.0093445083
    4    1    4    1        0.0097953389
    5    1    5    1        0.0097953389
    6    1    1    1       -0.0639633632
    6    1    2    1        0.0084369271
    6    1    3    1        0.0040588709
    6    1    6    1        0.0102364593
    6    1    2    2        0.0067458462
    6    1    3    2       -0.0029962521
    6    1    3    3       -0.0113304789
    6    1    4    4       -0.0016204597
    6    1    5    5       -0.0016204597
    2    2    1    1        0.2915208043
    2    2    2    1        0.0015152147
    2    2    2    2        0.4288779610
    3    2    1    1        0.0411806411
    3    2    2    1       -0.0025068477
    3    2    3    1       -0.0005479700
    3    2    2    2       -0.0697660458
    3    2    3    2        0.0323303369
    4    2    4    1        0.0073565705
    4    2    4    2        0.0208492446
    5    2    5    1        0.0073565705
    5    2    5    2        0.0208492446
    6    2    1    1        0.0892947144
    6    2    2    1       -0.0007522773
    6    2    3    1       -0.0049155445
    6    2    6    1        0.0019555716
    6    2    2    2       -0.1016995712
    6    2    3    2        0.0552495937
    6    2    6    2        0.1321135524
    6    2    3    3        0.0145228056
    6    2    4    4        0.0448058754
    6    2    5    5        0.0448058754
    3    3    1    1        0.3846549451
    3    3    2    1       -0.0080367987
    3    3    3    1        0.0002521568
    3    3    2    2        0.2130131560
    3    3    3    2        0.0180436261
    3    3    3    3        0.3177515210
    4    3    4    1        0.0104573709
    4    3    4    2        0.0216410894
    4    3    4    3        0.0413172675
    5    3    5    1        0.0104573709
    5    3    5    2        0.0216410894
    5    3    5    3        0.0413172675
    6    3    1    1       -0.0305803975
    6    3    2    1        0.0021137790
    6    3    3    1       -0.0038512358
    6    3    6    1        0.0049620371
    6    3    2    2        0.0666081766
    6    3    3    2       -0.0273395107
    6    3    6    2       -0.0460857166
    6    3    3    3       -0.0371932915
    6    3    6    3        0.0395218188
    6    3    4    4       -0.0132315200
    6    3    5    5       -0.0132315200
    4    4    1    1        0.3963467523
    4    4    2    1       -0.0034752008
    4    4    3    1       -0.0050739291
    4    4    2    2        0.2309476554
    4    4    3    2        0.0213527041
    4    4    3    3        0.2761702585
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1        0.0052460419
    6    4    4    2        0.0171011627
    6    4    4    3        0.0101448496
    6    4    6    4        0.0181365453
    5    5    1    1        0.3963467523
    5    5    2    1       -0.0034752008
    5    5    3    1       -0.0050739291
    5    5    2    2        0.2309476554
    5    5    3    2        0.0213527041
    5    5    3    3        0.2761702585
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1        0.0052460419
    6    5    5    2        0.0171011627
    6    5    5    3        0.0101448496
    6    5    6    5        0.0181365453
    6    6    1    1        0.3443469104
    6    6    2    1        0.0001025681
    6    6    3    1       -0.0097857510
    6    6    6    1        0.0053384630
    6    6    2    2        0.3953313362
    6    6    3    2       -0.0516354604
    6    6    6    2       -0.0743266627
    6    6    3    3        0.2409587629
    6    6    6    3        0.0474458420
    6    6    4    4        0.2524590483
    6    6    5    5        0.2524590483
    6    6    6    6        0.3862246580
 end_two_electron_integrals
 enrep_tce =   0.635012698799638     
  EHF(A)             =        -7.77087369
  EHF(total)         =        -7.77087369
  Shift (HFtot-HFA)  =        -0.00000000
 Cpu & wall time / sec            0.0            0.0
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_fci_2.500.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_fci_2.500.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0772982740186  -0.0276301722006     0.0     0.0     0.0
    2   0.0366956303721  -0.0403659713204     0.0     0.0     0.0
    3   0.0183905884891  -0.0462810813396     0.0     0.0     0.0
    4   0.0105604759403  -0.0491196098582     0.0     0.0     0.0
    5   0.0071985077882  -0.0505222981922     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0013692526091  -0.0526624916290     0.0     0.0     0.0
    7   0.0003173915362  -0.0527657800307     0.0     0.0     0.0
    8   0.0001587128620  -0.0527749984197     0.0     0.0     0.0
    9   0.0000576084795  -0.0527924537473     0.0     0.0     0.0
   10   0.0000509957990  -0.0527968538919     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0000201311174  -0.0528093331634     0.0     0.0     0.0
   12   0.0000173859039  -0.0528076045328     0.0     0.0     0.0
   13   0.0000115234633  -0.0528077263148     0.0     0.0     0.0
   14   0.0000096562868  -0.0528078790810     0.0     0.0     0.0
   15   0.0000074981613  -0.0528081904756     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    15                     5
   16   0.0000007783036  -0.0528096152110     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.052809615210974
 CCSD total energy / hartree       =        -7.823683306937596

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.1173934741

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1648150749
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1741508537
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1741508537
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2080938202
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
  0.929002790719892      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings
  0.109058865025111      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.109058865025111      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.153113664574263      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.161786629130863      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.161786629130862      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.193319739662320      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors    6

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using    6 trial vectors
   0.1807804030133   0.1301829145886    3.54246
   0.3082497738634   0.2393802361843    6.51387
   0.3082497738634   0.2393802361843    6.51387
   0.0932008878301   0.4471069787297   12.16641
   0.1496022130021   0.6075825584276   16.53317     0.3     0.4

 Iteration   2 using   11 trial vectors
   0.0194599539109   0.0822611921198    2.23844
   0.0710158461713   0.1301452812545    3.54143
   0.0710158461713   0.1301452812545    3.54143
   0.0737624242129   0.4177633796526   11.36792
   0.1489780496383   0.4798793029914   13.05819     0.3     0.3

 Iteration   3 using   16 trial vectors
   0.0020269141251   0.0822027334449    2.23685
   0.0073658054745   0.1208454113465    3.28837
   0.0073658054745   0.1208454113465    3.28837
   0.0102791618980   0.4153919309502   11.30339
   0.0304862272762   0.4695797430167   12.77792     0.3     0.4

 Iteration   4 using   21 trial vectors
   0.0001036297457   0.0822050602099    2.23691
   0.0014052627108   0.1207881039324    3.28681
   0.0014052627108   0.1207881039324    3.28681
   0.0024558043239   0.4153796999521   11.30306
   0.0051403997532   0.4693283523721   12.77108     0.3     0.4

 Iteration   5 using   26 trial vectors
   0.0000098493755   0.0822049583728    2.23691
   0.0000295618818   0.1207840499300    3.28670
   0.0000295618818   0.1207840499300    3.28670
   0.0000437521560   0.4153823014325   11.30313
   0.0001517464467   0.4693218473266   12.77090     0.4     0.4

 Iteration   6 using   29 trial vectors
   0.0000000000000   0.0822049705183    2.23691
   0.0000034216764   0.1207840743731    3.28670
   0.0000034216764   0.1207840743731    3.28670
   0.0000000000000   0.4153823287892   11.30313
   0.0000000000000   0.4693219216183   12.77090     0.3     0.3

 Iteration   7 using   31 trial vectors
   0.0000000000000   0.0822049705183    2.23691
   0.0000003334382   0.1207840780983    3.28670
   0.0000003334382   0.1207840780983    3.28670
   0.0000000000000   0.4153823287892   11.30313
   0.0000000000000   0.4693219216183   12.77090     0.2     0.2
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.082204970518278
                   / eV      =        2.236912014161673
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.7247937632
     6a   (alpha) ---     2a   (alpha)       -0.1472945850

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.5767043082
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2205485978
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2205485978
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1504863274
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.582815315198824      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.582815315198824      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.118441333731411      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.118441333731411      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.463734817029225      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.177345759640209      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.177345759640209      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.121007851883195      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.120784078098262
                   / eV      =        3.286703391705152
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)       -0.3432677852
     5a   (alpha) ---     2a   (alpha)        0.6782148640

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1458757747
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2882155652
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1458757747
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1475102241
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2882155652
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2914448453
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1475102241
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2914448453
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.273287220404264      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.273287220404264      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.539950041878741      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.539950041878741      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.116136691873892      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.229458265733045      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.116136691873892      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.117437932864658      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.229458265733045      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.232029206029554      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.117437932864658      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.232029206029554      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.120784078098263
                   / eV      =        3.286703391705175
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)       -0.7490274026
     5a   (alpha) ---     2a   (alpha)       -0.1294840696

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3183082053
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3183082053
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3218746551
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3218746551
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.598654539507359      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.598654539507359      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.103489172504719      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.103489172504719      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.254405448197783      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.254405448197783      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.257255906499356      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.257255906499356      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.415382328789185
                   / eV      =       11.303133081622942
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.3606873102
     6a   (alpha) ---     2a   (alpha)        0.5497540454

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4203675951
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3517178679
     4a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2651037154
     5a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2651037154
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3517178679
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.301692620170964      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.301692620170964      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.459835247131155      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.459835247131155      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.351611486225671      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.294190236618153      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.221742856673786      :(4a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.221742856673786      :(5a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.294190236618152      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.469321921618266
                   / eV      =       12.770904707567798
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     6a   (alpha) ---     2a   (alpha)       -0.5612886053

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3758288409
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4866139773
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4866139773
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2281501862
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.492856245776436      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.492856245776436      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.330007753314054      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.427285955486214      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.427285955486213      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.200334094051391      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        2.6s     wall:        3.4s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_fci_2.500.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_fci_2.500.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.376270    -0.209239     0.065335     0.156424     0.156424     0.314799

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       10
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -8.458736594202
           >>>| MCSCF energy:           -7.823723895402
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.3763
    2   -0.2092
    3    0.0653
    4    0.1564
    5    0.1564
    6    0.3148
 


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_2.500.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 0.635012698799638}
  energy_offset: {units: hartree, value: -0.0}
  fci_energy: {lower: -7.923683306937596, units: hartree, upper: -7.7236833069375965,
    value: -7.823683306937596}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -0.625]
      name: Li
    - coords: [0.0, 0.0, 1.875]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -4.609054275]
      - [2, 1, 0.0964450665]
      - [3, 1, 0.1589456959]
      - [6, 1, 0.0497193935]
      - [2, 2, -1.2113229497]
      - [3, 2, -0.001605547]
      - [6, 2, -0.0684529304]
      - [3, 3, -1.0757194353]
      - [6, 3, -0.0127470936]
      - [4, 4, -1.0675203607]
      - [5, 5, -1.0675203607]
      - [6, 6, -1.022207305]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.6595785797]
      - [2, 1, 1, 1, -0.0979602812]
      - [2, 1, 2, 1, 0.0098358495]
      - [3, 1, 1, 1, -0.1427635271]
      - [3, 1, 2, 1, 0.0109896895]
      - [3, 1, 3, 1, 0.0219517877]
      - [3, 1, 2, 2, -0.0093445083]
      - [4, 1, 4, 1, 0.0097953389]
      - [5, 1, 5, 1, 0.0097953389]
      - [6, 1, 1, 1, -0.0639633632]
      - [6, 1, 2, 1, 0.0084369271]
      - [6, 1, 3, 1, 0.0040588709]
      - [6, 1, 6, 1, 0.0102364593]
      - [6, 1, 2, 2, 0.0067458462]
      - [6, 1, 3, 2, -0.0029962521]
      - [6, 1, 3, 3, -0.0113304789]
      - [6, 1, 4, 4, -0.0016204597]
      - [6, 1, 5, 5, -0.0016204597]
      - [2, 2, 1, 1, 0.2915208043]
      - [2, 2, 2, 1, 0.0015152147]
      - [2, 2, 2, 2, 0.428877961]
      - [3, 2, 1, 1, 0.0411806411]
      - [3, 2, 2, 1, -0.0025068477]
      - [3, 2, 3, 1, -0.00054797]
      - [3, 2, 2, 2, -0.0697660458]
      - [3, 2, 3, 2, 0.0323303369]
      - [4, 2, 4, 1, 0.0073565705]
      - [4, 2, 4, 2, 0.0208492446]
      - [5, 2, 5, 1, 0.0073565705]
      - [5, 2, 5, 2, 0.0208492446]
      - [6, 2, 1, 1, 0.0892947144]
      - [6, 2, 2, 1, -0.0007522773]
      - [6, 2, 3, 1, -0.0049155445]
      - [6, 2, 6, 1, 0.0019555716]
      - [6, 2, 2, 2, -0.1016995712]
      - [6, 2, 3, 2, 0.0552495937]
      - [6, 2, 6, 2, 0.1321135524]
      - [6, 2, 3, 3, 0.0145228056]
      - [6, 2, 4, 4, 0.0448058754]
      - [6, 2, 5, 5, 0.0448058754]
      - [3, 3, 1, 1, 0.3846549451]
      - [3, 3, 2, 1, -0.0080367987]
      - [3, 3, 3, 1, 0.0002521568]
      - [3, 3, 2, 2, 0.213013156]
      - [3, 3, 3, 2, 0.0180436261]
      - [3, 3, 3, 3, 0.317751521]
      - [4, 3, 4, 1, 0.0104573709]
      - [4, 3, 4, 2, 0.0216410894]
      - [4, 3, 4, 3, 0.0413172675]
      - [5, 3, 5, 1, 0.0104573709]
      - [5, 3, 5, 2, 0.0216410894]
      - [5, 3, 5, 3, 0.0413172675]
      - [6, 3, 1, 1, -0.0305803975]
      - [6, 3, 2, 1, 0.002113779]
      - [6, 3, 3, 1, -0.0038512358]
      - [6, 3, 6, 1, 0.0049620371]
      - [6, 3, 2, 2, 0.0666081766]
      - [6, 3, 3, 2, -0.0273395107]
      - [6, 3, 6, 2, -0.0460857166]
      - [6, 3, 3, 3, -0.0371932915]
      - [6, 3, 6, 3, 0.0395218188]
      - [6, 3, 4, 4, -0.01323152]
      - [6, 3, 5, 5, -0.01323152]
      - [4, 4, 1, 1, 0.3963467523]
      - [4, 4, 2, 1, -0.0034752008]
      - [4, 4, 3, 1, -0.0050739291]
      - [4, 4, 2, 2, 0.2309476554]
      - [4, 4, 3, 2, 0.0213527041]
      - [4, 4, 3, 3, 0.2761702585]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, 0.0052460419]
      - [6, 4, 4, 2, 0.0171011627]
      - [6, 4, 4, 3, 0.0101448496]
      - [6, 4, 6, 4, 0.0181365453]
      - [5, 5, 1, 1, 0.3963467523]
      - [5, 5, 2, 1, -0.0034752008]
      - [5, 5, 3, 1, -0.0050739291]
      - [5, 5, 2, 2, 0.2309476554]
      - [5, 5, 3, 2, 0.0213527041]
      - [5, 5, 3, 3, 0.2761702585]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, 0.0052460419]
      - [6, 5, 5, 2, 0.0171011627]
      - [6, 5, 5, 3, 0.0101448496]
      - [6, 5, 6, 5, 0.0181365453]
      - [6, 6, 1, 1, 0.3443469104]
      - [6, 6, 2, 1, 0.0001025681]
      - [6, 6, 3, 1, -0.009785751]
      - [6, 6, 6, 1, 0.005338463]
      - [6, 6, 2, 2, 0.3953313362]
      - [6, 6, 3, 2, -0.0516354604]
      - [6, 6, 6, 2, -0.0743266627]
      - [6, 6, 3, 3, 0.2409587629]
      - [6, 6, 6, 3, 0.047445842]
      - [6, 6, 4, 4, 0.2524590483]
      - [6, 6, 5, 5, 0.2524590483]
      - [6, 6, 6, 6, 0.386224658]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.823683306937596}
      label: '|G>'
      superposition:
      - [0.929002790719892, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.109058865025111, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.109058865025111, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.153113664574263, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.161786629130863, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.161786629130862, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.19331973966232, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.741478336419318}
      label: '|E1>'
      superposition:
      - [0.582815315198824, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.582815315198824, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.118441333731411, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.118441333731411, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.463734817029225, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.177345759640209, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.177345759640209, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.121007851883195, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.7028992288393345}
      label: '|E2>'
      superposition:
      - [-0.273287220404264, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.273287220404264, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.539950041878741, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.539950041878741, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.116136691873892, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.229458265733045, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.116136691873892, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.117437932864658, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.229458265733045, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.232029206029554, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.117437932864658, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.232029206029554, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.702899228839333}
      label: '|E3>'
      superposition:
      - [-0.598654539507359, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.598654539507359, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.103489172504719, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.103489172504719, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.254405448197783, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.254405448197783, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.257255906499356, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.257255906499356, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.408300978148411}
      label: '|E4>'
      superposition:
      - [0.301692620170964, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.301692620170964, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.459835247131155, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.459835247131155, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.351611486225671, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.294190236618153, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.221742856673786, (4a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.221742856673786, (5a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.294190236618152, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.35436138531933}
      label: '|E5>'
      superposition:
      - [-0.492856245776436, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.492856245776436, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.330007753314054, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.427285955486214, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.427285955486213, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.200334094051391, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.77087369}
  scf_energy_offset: {units: hartree, value: -0.0}


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_2.700.nw <==
start lih_rhf_sto-3g_fci_2.700

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   2.700000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_2.700.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2705329
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g1021
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_2.700.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_fci_2.700

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   2.700000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf
================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g1021
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:16:59 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_2.700.nw
    prefix          = lih_rhf_sto-3g_fci_2.700.
    data base       = ./lih_rhf_sto-3g_fci_2.700.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107196 doubles =    100.0 Mbytes
    stack    =   13107201 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428797 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
     1 autoz failed with cvr_scaling = 1.2 changing to 1.3
     2 autoz failed with cvr_scaling = 1.3 changing to 1.4
     3 autoz failed with cvr_scaling = 1.4 changing to 1.5
     4 autoz failed with cvr_scaling = 1.5 changing to 1.6
     5 autoz failed with cvr_scaling = 1.6 changing to 1.7
  no constraints, skipping   0.000000000000000E+000
  no constraints, skipping   0.000000000000000E+000
 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -0.67500000
    2 H                    1.0000     0.00000000     0.00000000     2.02500000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       0.5879747211

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 


                                Z-matrix (autoz)
                                -------- 

 Units are Angstrom for bonds and degrees for angles
 
      Type          Name      I     J     K     L     M      Value
      ----------- --------  ----- ----- ----- ----- ----- ----------
    1 Stretch                  1     2                       2.70000
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -0.67500000
 H                     0.00000000     0.00000000     2.02500000
 
  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_fci_2.700.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.6s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.525496
 1-e energy   =     -11.383717
 2-e energy   =       3.270246
 HOMO         =      -0.142026
 LUMO         =       0.004504
 

 Starting SCF solution at       0.6s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.7288382183  2.56D-01  2.17D-01      0.0
                 2       -7.7448107525  4.11D-02  3.44D-02      0.0
                 3       -7.7460673326  4.48D-03  3.98D-03      0.0
                 4       -7.7460797293  4.75D-05  4.62D-05      0.0
                 5       -7.7460797311  7.12D-09  6.89D-09      0.0
                 6       -7.7460797311  3.21D-12  2.34D-12      0.0


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.746079731112
      One-electron energy =    -11.517842419025
      Two-electron energy =      3.183787966802
 Nuclear repulsion energy =      0.587974721111

        Time for solution =      0.0s


             Final eigenvalues
             -----------------

              1      
    1   -2.3803
    2   -0.1948
    3    0.0621
    4    0.1541
    5    0.1541
    6    0.2784
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-1.948015D-01
              MO Center= -2.7D-17, -1.1D-16,  1.2D+00, r^2= 2.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.645803  2 H  s                  2      0.547874  1 Li s          
     5      0.296713  1 Li pz                 1     -0.151951  1 Li s          
 
 Vector    3  Occ=0.000000D+00  E= 6.212851D-02
              MO Center=  7.2D-17,  6.1D-17, -1.2D+00, r^2= 3.5D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.801053  1 Li s                  5     -0.545366  1 Li pz         
     6     -0.306404  2 H  s                  1     -0.217828  1 Li s          
 
 Vector    4  Occ=0.000000D+00  E= 1.540643D-01
              MO Center= -1.6D-16, -1.7D-16, -6.7D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.733903  1 Li py                 3      0.679255  1 Li px         
 
 Vector    5  Occ=0.000000D+00  E= 1.540643D-01
              MO Center= -2.9D-16,  2.7D-16, -6.7D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.733903  1 Li px                 4     -0.679255  1 Li py         
 
 Vector    6  Occ=0.000000D+00  E= 2.784282D-01
              MO Center=  5.3D-16, -7.2D-17,  6.0D-01, r^2= 3.1D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     5      0.826976  1 Li pz                 6     -0.767911  2 H  s          
     2      0.389864  1 Li s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -0.63470045

 moments of inertia (a.u.)
 ------------------
          22.941322986847           0.000000000000           0.000000000000
           0.000000000000          22.941322986847           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     2.95   1.99  0.69  0.27
    2 H    1     1.05   1.05
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000      4.000000
 
     1   1 0 0      0.000000      0.000000      0.000000
     1   0 1 0      0.000000      0.000000      0.000000
     1   0 0 1     -2.047744      0.000000      0.000000
 
     2   2 0 0     -4.232578      0.000000      0.000000
     2   1 1 0     -0.000000      0.000000      0.000000
     2   1 0 1     -0.000000      0.000000      0.000000
     2   0 2 0     -4.232578      0.000000      0.000000
     2   0 1 1     -0.000000      0.000000      0.000000
     2   0 0 2     -2.865897      0.000000     19.524794
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_fci_2.700.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -4.5934727933
    2    1         0.0984595549
    3    1         0.1574042061
    6    1         0.0459926038
    1    2         0.0984595549
    2    2        -1.1654484162
    3    2        -0.0119558248
    6    2        -0.0771433986
    1    3         0.1574042061
    2    3        -0.0119558248
    3    3        -1.0656981483
    6    3        -0.0080207425
    4    4        -1.0561653397
    5    5        -1.0561653397
    1    6         0.0459926038
    2    6        -0.0771433986
    3    6        -0.0080207425
    6    6        -1.0210014991
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6597362402
    2    1    1    1       -0.0993898023
    2    1    2    1        0.0099912165
    3    1    1    1       -0.1429727038
    3    1    2    1        0.0113870771
    3    1    3    1        0.0217703319
    3    1    2    2       -0.0084981716
    4    1    4    1        0.0097893041
    5    1    5    1        0.0097893041
    6    1    1    1       -0.0592576900
    6    1    2    1        0.0079584016
    6    1    3    1        0.0035536378
    6    1    6    1        0.0098127150
    6    1    2    2        0.0063804665
    6    1    3    2       -0.0031161995
    6    1    3    3       -0.0108948310
    6    1    4    4       -0.0015423848
    6    1    5    5       -0.0015423848
    2    2    1    1        0.2816980181
    2    2    2    1        0.0009302475
    2    2    2    2        0.4172420874
    3    2    1    1        0.0501272551
    3    2    2    1       -0.0025648408
    3    2    3    1       -0.0007646700
    3    2    2    2       -0.0769116084
    3    2    3    2        0.0414955601
    4    2    4    1        0.0074869663
    4    2    4    2        0.0210605153
    5    2    5    1        0.0074869663
    5    2    5    2        0.0210605153
    6    2    1    1        0.0916578624
    6    2    2    1       -0.0005041532
    6    2    3    1       -0.0051198524
    6    2    6    1        0.0025761814
    6    2    2    2       -0.0982139248
    6    2    3    2        0.0624519351
    6    2    6    2        0.1301392659
    6    2    3    3        0.0091200712
    6    2    4    4        0.0475872240
    6    2    5    5        0.0475872240
    3    3    1    1        0.3791251660
    3    3    2    1       -0.0076366441
    3    3    3    1       -0.0001743756
    3    3    2    2        0.2164211087
    3    3    3    2        0.0185122614
    3    3    3    3        0.3098616703
    4    3    4    1        0.0104845704
    4    3    4    2        0.0225905453
    4    3    4    3        0.0411092587
    5    3    5    1        0.0104845704
    5    3    5    2        0.0225905453
    5    3    5    3        0.0411092587
    6    3    1    1       -0.0355198271
    6    3    2    1        0.0021523042
    6    3    3    1       -0.0037939545
    6    3    6    1        0.0054246590
    6    3    2    2        0.0725329848
    6    3    3    2       -0.0351254850
    6    3    6    2       -0.0495169508
    6    3    3    3       -0.0363132570
    6    3    6    3        0.0461944132
    6    3    4    4       -0.0165900361
    6    3    5    5       -0.0165900361
    4    4    1    1        0.3963492677
    4    4    2    1       -0.0034878797
    4    4    3    1       -0.0050636015
    4    4    2    2        0.2241904661
    4    4    3    2        0.0266864721
    4    4    3    3        0.2731279032
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1        0.0048289016
    6    4    4    2        0.0162083087
    6    4    4    3        0.0089303444
    6    4    6    4        0.0174832534
    5    5    1    1        0.3963492677
    5    5    2    1       -0.0034878797
    5    5    3    1       -0.0050636015
    5    5    2    2        0.2241904661
    5    5    3    2        0.0266864721
    5    5    3    3        0.2731279032
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1        0.0048289016
    6    5    5    2        0.0162083087
    6    5    5    3        0.0089303444
    6    5    6    5        0.0174832534
    6    6    1    1        0.3418505153
    6    6    2    1       -0.0002763210
    6    6    3    1       -0.0091748696
    6    6    6    1        0.0052994640
    6    6    2    2        0.3778403049
    6    6    3    2       -0.0515435403
    6    6    6    2       -0.0598124422
    6    6    3    3        0.2444545804
    6    6    6    3        0.0466512534
    6    6    4    4        0.2503408667
    6    6    5    5        0.2503408667
    6    6    6    6        0.3668777536
 end_two_electron_integrals
 enrep_tce =   0.587974721110776     
  EHF(A)             =        -7.74607973
  EHF(total)         =        -7.74607973
  Shift (HFtot-HFA)  =         0.00000000
 Cpu & wall time / sec            0.0            0.0
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_fci_2.700.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_fci_2.700.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0836812242742  -0.0334098528047     0.0     0.0     0.0
    2   0.0402756976006  -0.0495585934544     0.0     0.0     0.0
    3   0.0204418052891  -0.0571210998523     0.0     0.0     0.0
    4   0.0119383875316  -0.0607864053822     0.0     0.0     0.0
    5   0.0084260097542  -0.0625720814523     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0020427618861  -0.0652394835208     0.0     0.0     0.0
    7   0.0006012982699  -0.0654788202777     0.0     0.0     0.0
    8   0.0003473000189  -0.0655123935692     0.0     0.0     0.0
    9   0.0001224079003  -0.0655597188387     0.0     0.0     0.0
   10   0.0001160327052  -0.0655686940326     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0000426661275  -0.0655965637286     0.0     0.0     0.0
   12   0.0000414116083  -0.0655931235745     0.0     0.0     0.0
   13   0.0000250490989  -0.0655942606297     0.0     0.0     0.0
   14   0.0000229584313  -0.0655946758440     0.0     0.0     0.0
   15   0.0000171624894  -0.0655956612915     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    15                     5
   16   0.0000021611029  -0.0655993610914     0.0     0.0     0.0
   17   0.0000008781150  -0.0655996538564     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.065599653856356
 CCSD total energy / hartree       =        -7.811679384967895

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.1471787760

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2360930807
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2155027659
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2155027659
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2185975285
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
  0.898123972503878      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings
  0.132184786994951      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.132184786994951      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.212040855488692      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.193548200178684      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.193548200178684      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.196327680694445      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors    6

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using    6 trial vectors
   0.1634136265453   0.1233153030888    3.35558
   0.3238087620007   0.2463025312248    6.70224
   0.3238087620007   0.2463025312248    6.70224
   0.0976022317578   0.4257988328096   11.58658
   0.1528345735412   0.5866208537104   15.96277     0.3     0.4

 Iteration   2 using   11 trial vectors
   0.0186543684710   0.0768162882200    2.09028
   0.0744499954531   0.1218806040828    3.31654
   0.0744499954531   0.1218806040828    3.31654
   0.0612732540920   0.3994812729028   10.87044
   0.1574816759051   0.4494456318820   12.23004     0.3     0.3

 Iteration   3 using   16 trial vectors
   0.0018453131208   0.0767305726255    2.08795
   0.0062772470438   0.1101712127343    2.99791
   0.0062772470438   0.1101712127343    2.99791
   0.0064858612541   0.3982613673907   10.83725
   0.0252327628171   0.4404034059782   11.98399     0.3     0.4

 Iteration   4 using   21 trial vectors
   0.0001330392823   0.0767337334834    2.08803
   0.0012099120302   0.1101205787456    2.99653
   0.0012099120302   0.1101205787456    2.99653
   0.0016022312197   0.3982606099682   10.83723
   0.0039014242282   0.4402226820706   11.97907     0.3     0.4

 Iteration   5 using   26 trial vectors
   0.0000067195716   0.0767335260960    2.08803
   0.0000308504642   0.1101180947501    2.99647
   0.0000308504642   0.1101180947501    2.99647
   0.0000271863616   0.3982629596831   10.83729
   0.0001061582568   0.4402171299287   11.97892     0.4     0.4

 Iteration   6 using   29 trial vectors
   0.0000000000000   0.0767335414422    2.08803
   0.0000040345256   0.1101181250412    2.99647
   0.0000040345256   0.1101181250412    2.99647
   0.0000000000000   0.3982629902993   10.83729
   0.0000000000000   0.4402171802116   11.97892     0.2     0.3

 Iteration   7 using   31 trial vectors
   0.0000000000000   0.0767335414422    2.08803
   0.0000003260122   0.1101181313704    2.99647
   0.0000003260122   0.1101181313704    2.99647
   0.0000000000000   0.3982629902993   10.83729
   0.0000000000000   0.4402171802116   11.97892     0.2     0.2
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.076733541442170
                   / eV      =        2.088026790338640
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.6727783145
     6a   (alpha) ---     2a   (alpha)       -0.1828250551

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.6426055839
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1838067183
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1838067183
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1820301307
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.551947714001974      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.551947714001974      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.149989779773220      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.149989779773220      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.527193988588681      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.150795136865633      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.150795136865633      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.149337623305253      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.110118131370443
                   / eV      =        2.996468090512967
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)       -0.6129816924
     5a   (alpha) ---     2a   (alpha)       -0.3861460928

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3084867717
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1943303741
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3084867717
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2736532987
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1943303741
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1723871258
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2736532987
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1723871258
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.496414787748242      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.496414787748242      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.312715099150871      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.312715099150871      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.249823766705124      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.157375779093547      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.249823766705124      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.221614357974061      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.157375779093547      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.139605341415136      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.221614357974061      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.139605341415136      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.110118131370444
                   / eV      =        2.996468090512996
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)        0.5214894707
     5a   (alpha) ---     2a   (alpha)       -0.5028957070

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2624427537
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2530853288
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2624427537
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2328084439
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2530853288
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2245076335
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2328084439
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2245076335
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.422321071129991      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.422321071129991      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.407263167511731      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.407263167511731      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.212535652346732      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.204957670599532      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.212535652346732      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.188536714351178      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.204957670599532      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.181814417342394      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.188536714351178      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.181814417342394      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.398262990299288
                   / eV      =       10.837291981004389
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)       -0.4179260775
     6a   (alpha) ---     2a   (alpha)       -0.5624977783

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3921299487
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3333289759
     4a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2570970764
     5a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2570970764
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3333289759
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.342342538262255      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.342342538262255      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.460767890689777      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.460767890689777      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.321211738576062      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.273045147986125      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.210600080881173      :(4a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.210600080881173      :(5a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.273045147986125      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.440217180211624
                   / eV      =       11.978924060763587
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     6a   (alpha) ---     2a   (alpha)        0.4964859356

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3725945751
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.5090982569
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.5090982569
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2910781373
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.446775113050638      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.446775113050638      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.335288416993664      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.458124621433641      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.458124621433641      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.261933840157450      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        2.6s     wall:        3.4s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_fci_2.700.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_fci_2.700.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.380332    -0.194802     0.062129     0.154064     0.154064     0.278428

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       10
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -8.399710070575
           >>>| MCSCF energy:           -7.811735349464
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.3803
    2   -0.1948
    3    0.0621
    4    0.1541
    5    0.1541
    6    0.2784



==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_2.700.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 0.587974721110776}
  energy_offset: {units: hartree, value: 0.0}
  fci_energy: {lower: -7.911679384967894, units: hartree, upper: -7.711679384967895,
    value: -7.811679384967895}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -0.675]
      name: Li
    - coords: [0.0, 0.0, 2.025]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -4.5934727933]
      - [2, 1, 0.0984595549]
      - [3, 1, 0.1574042061]
      - [6, 1, 0.0459926038]
      - [2, 2, -1.1654484162]
      - [3, 2, -0.0119558248]
      - [6, 2, -0.0771433986]
      - [3, 3, -1.0656981483]
      - [6, 3, -0.0080207425]
      - [4, 4, -1.0561653397]
      - [5, 5, -1.0561653397]
      - [6, 6, -1.0210014991]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.6597362402]
      - [2, 1, 1, 1, -0.0993898023]
      - [2, 1, 2, 1, 0.0099912165]
      - [3, 1, 1, 1, -0.1429727038]
      - [3, 1, 2, 1, 0.0113870771]
      - [3, 1, 3, 1, 0.0217703319]
      - [3, 1, 2, 2, -0.0084981716]
      - [4, 1, 4, 1, 0.0097893041]
      - [5, 1, 5, 1, 0.0097893041]
      - [6, 1, 1, 1, -0.05925769]
      - [6, 1, 2, 1, 0.0079584016]
      - [6, 1, 3, 1, 0.0035536378]
      - [6, 1, 6, 1, 0.009812715]
      - [6, 1, 2, 2, 0.0063804665]
      - [6, 1, 3, 2, -0.0031161995]
      - [6, 1, 3, 3, -0.010894831]
      - [6, 1, 4, 4, -0.0015423848]
      - [6, 1, 5, 5, -0.0015423848]
      - [2, 2, 1, 1, 0.2816980181]
      - [2, 2, 2, 1, 0.0009302475]
      - [2, 2, 2, 2, 0.4172420874]
      - [3, 2, 1, 1, 0.0501272551]
      - [3, 2, 2, 1, -0.0025648408]
      - [3, 2, 3, 1, -0.00076467]
      - [3, 2, 2, 2, -0.0769116084]
      - [3, 2, 3, 2, 0.0414955601]
      - [4, 2, 4, 1, 0.0074869663]
      - [4, 2, 4, 2, 0.0210605153]
      - [5, 2, 5, 1, 0.0074869663]
      - [5, 2, 5, 2, 0.0210605153]
      - [6, 2, 1, 1, 0.0916578624]
      - [6, 2, 2, 1, -0.0005041532]
      - [6, 2, 3, 1, -0.0051198524]
      - [6, 2, 6, 1, 0.0025761814]
      - [6, 2, 2, 2, -0.0982139248]
      - [6, 2, 3, 2, 0.0624519351]
      - [6, 2, 6, 2, 0.1301392659]
      - [6, 2, 3, 3, 0.0091200712]
      - [6, 2, 4, 4, 0.047587224]
      - [6, 2, 5, 5, 0.047587224]
      - [3, 3, 1, 1, 0.379125166]
      - [3, 3, 2, 1, -0.0076366441]
      - [3, 3, 3, 1, -0.0001743756]
      - [3, 3, 2, 2, 0.2164211087]
      - [3, 3, 3, 2, 0.0185122614]
      - [3, 3, 3, 3, 0.3098616703]
      - [4, 3, 4, 1, 0.0104845704]
      - [4, 3, 4, 2, 0.0225905453]
      - [4, 3, 4, 3, 0.0411092587]
      - [5, 3, 5, 1, 0.0104845704]
      - [5, 3, 5, 2, 0.0225905453]
      - [5, 3, 5, 3, 0.0411092587]
      - [6, 3, 1, 1, -0.0355198271]
      - [6, 3, 2, 1, 0.0021523042]
      - [6, 3, 3, 1, -0.0037939545]
      - [6, 3, 6, 1, 0.005424659]
      - [6, 3, 2, 2, 0.0725329848]
      - [6, 3, 3, 2, -0.035125485]
      - [6, 3, 6, 2, -0.0495169508]
      - [6, 3, 3, 3, -0.036313257]
      - [6, 3, 6, 3, 0.0461944132]
      - [6, 3, 4, 4, -0.0165900361]
      - [6, 3, 5, 5, -0.0165900361]
      - [4, 4, 1, 1, 0.3963492677]
      - [4, 4, 2, 1, -0.0034878797]
      - [4, 4, 3, 1, -0.0050636015]
      - [4, 4, 2, 2, 0.2241904661]
      - [4, 4, 3, 2, 0.0266864721]
      - [4, 4, 3, 3, 0.2731279032]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, 0.0048289016]
      - [6, 4, 4, 2, 0.0162083087]
      - [6, 4, 4, 3, 0.0089303444]
      - [6, 4, 6, 4, 0.0174832534]
      - [5, 5, 1, 1, 0.3963492677]
      - [5, 5, 2, 1, -0.0034878797]
      - [5, 5, 3, 1, -0.0050636015]
      - [5, 5, 2, 2, 0.2241904661]
      - [5, 5, 3, 2, 0.0266864721]
      - [5, 5, 3, 3, 0.2731279032]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, 0.0048289016]
      - [6, 5, 5, 2, 0.0162083087]
      - [6, 5, 5, 3, 0.0089303444]
      - [6, 5, 6, 5, 0.0174832534]
      - [6, 6, 1, 1, 0.3418505153]
      - [6, 6, 2, 1, -0.000276321]
      - [6, 6, 3, 1, -0.0091748696]
      - [6, 6, 6, 1, 0.005299464]
      - [6, 6, 2, 2, 0.3778403049]
      - [6, 6, 3, 2, -0.0515435403]
      - [6, 6, 6, 2, -0.0598124422]
      - [6, 6, 3, 3, 0.2444545804]
      - [6, 6, 6, 3, 0.0466512534]
      - [6, 6, 4, 4, 0.2503408667]
      - [6, 6, 5, 5, 0.2503408667]
      - [6, 6, 6, 6, 0.3668777536]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.811679384967895}
      label: '|G>'
      superposition:
      - [0.898123972503878, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.132184786994951, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.132184786994951, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.212040855488692, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.193548200178684, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.193548200178684, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.196327680694445, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.734945843525725}
      label: '|E1>'
      superposition:
      - [0.551947714001974, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.551947714001974, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.14998977977322, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.14998977977322, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.527193988588681, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.150795136865633, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.150795136865633, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.149337623305253, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.701561253597451}
      label: '|E2>'
      superposition:
      - [-0.496414787748242, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.496414787748242, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.312715099150871, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.312715099150871, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.249823766705124, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.157375779093547, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.249823766705124, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.221614357974061, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.157375779093547, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.139605341415136, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.221614357974061, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.139605341415136, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.7015612535974505}
      label: '|E3>'
      superposition:
      - [0.422321071129991, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.422321071129991, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.407263167511731, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.407263167511731, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.212535652346732, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.204957670599532, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.212535652346732, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.188536714351178, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.204957670599532, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.181814417342394, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.188536714351178, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.181814417342394, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.413416394668607}
      label: '|E4>'
      superposition:
      - [-0.342342538262255, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.342342538262255, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.460767890689777, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.460767890689777, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.321211738576062, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.273045147986125, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.210600080881173, (4a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.210600080881173, (5a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.273045147986125, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.371462204756271}
      label: '|E5>'
      superposition:
      - [0.446775113050638, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.446775113050638, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.335288416993664, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.458124621433641, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.458124621433641, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.26193384015745, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.74607973}
  scf_energy_offset: {units: hartree, value: 0.0}


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_3.000.nw <==
start lih_rhf_sto-3g_fci_3.000

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   3.000000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0d-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_3.000.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2705367
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g966
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_3.000.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_fci_3.000

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   3.000000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0d-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf
================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g966
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:17:16 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_3.000.nw
    prefix          = lih_rhf_sto-3g_fci_3.000.
    data base       = ./lih_rhf_sto-3g_fci_3.000.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107194 doubles =    100.0 Mbytes
    stack    =   13107199 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428793 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
     1 autoz failed with cvr_scaling = 1.2 changing to 1.3
     2 autoz failed with cvr_scaling = 1.3 changing to 1.4
     3 autoz failed with cvr_scaling = 1.4 changing to 1.5
     4 autoz failed with cvr_scaling = 1.5 changing to 1.6
     5 autoz failed with cvr_scaling = 1.6 changing to 1.7

 AUTOZ failed to generate good internal coordinates.
 Cartesian coordinates will be used in optimizations.

 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -0.75000000
    2 H                    1.0000     0.00000000     0.00000000     2.25000000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       0.5291772490

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -0.75000000
 H                     0.00000000     0.00000000     2.25000000
 
  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_fci_3.000.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.9s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.522050
 1-e energy   =     -11.267616
 2-e energy   =       3.216389
 HOMO         =      -0.123222
 LUMO         =      -0.006382
 

 Starting SCF solution at       0.9s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.6864509921  2.92D-01  2.16D-01      0.4
                 2       -7.7092387273  4.77D-02  3.31D-02      0.5
                 3       -7.7108149145  5.24D-03  4.74D-03      0.5
                 4       -7.7108299215  5.83D-05  5.76D-05      0.5
                 5       -7.7108299244  1.28D-08  1.26D-08      0.5
                 6       -7.7108299244  8.78D-12  6.99D-12      0.5


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.710829924370
      One-electron energy =    -11.361224790199
      Two-electron energy =      3.121217616829
 Nuclear repulsion energy =      0.529177249000

        Time for solution =      0.1s


             Final eigenvalues
             -----------------

              1      
    1   -2.3839
    2   -0.1755
    3    0.0572
    4    0.1511
    5    0.1511
    6    0.2343
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-1.754869D-01
              MO Center= -4.6D-17,  3.9D-17,  1.3D+00, r^2= 2.7D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.668347  2 H  s                  2      0.577466  1 Li s          
     5      0.272154  1 Li pz                 1     -0.157837  1 Li s          
 
 Vector    3  Occ=0.000000D+00  E= 5.722937D-02
              MO Center=  4.6D-18, -2.8D-17, -1.1D+00, r^2= 4.2D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.800649  1 Li s                  5     -0.503161  1 Li pz         
     6     -0.379084  2 H  s                  1     -0.218022  1 Li s          
 
 Vector    4  Occ=0.000000D+00  E= 1.510980D-01
              MO Center=  6.0D-18,  9.4D-17, -7.5D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.997947  1 Li py         
 
 Vector    5  Occ=0.000000D+00  E= 1.510980D-01
              MO Center=  2.5D-16, -1.6D-17, -7.5D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.997947  1 Li px         
 
 Vector    6  Occ=0.000000D+00  E= 2.343380D-01
              MO Center= -3.5D-16, -7.6D-17,  4.8D-01, r^2= 3.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     5      0.843674  1 Li pz                 6     -0.682352  2 H  s          
     2      0.322790  1 Li s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -0.70522272

 moments of inertia (a.u.)
 ------------------
          28.322620971416           0.000000000000           0.000000000000
           0.000000000000          28.322620971416           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     2.94   1.99  0.74  0.22
    2 H    1     1.06   1.06
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000      4.000000
 
     1   1 0 0      0.000000      0.000000      0.000000
     1   0 1 0     -0.000000      0.000000      0.000000
     1   0 0 1     -2.013422      0.000000      0.000000
 
     2   2 0 0     -4.326701      0.000000      0.000000
     2   1 1 0      0.000000      0.000000      0.000000
     2   1 0 1     -0.000000      0.000000      0.000000
     2   0 2 0     -4.326701      0.000000      0.000000
     2   0 1 1      0.000000      0.000000      0.000000
     2   0 0 2     -2.947743      0.000000     24.104684
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_fci_3.000.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -4.5739980624
    2    1         0.1028440436
    3    1         0.1549085784
    6    1         0.0381576771
    1    2         0.1028440436
    2    2        -1.1066143327
    3    2        -0.0296771417
    6    2        -0.0843493451
    1    3         0.1549085784
    2    3        -0.0296771417
    3    3        -1.0495781603
    6    3        -0.0003223404
    4    4        -1.0411793662
    5    5        -1.0411793662
    1    6         0.0381576771
    2    6        -0.0843493451
    3    6        -0.0003223404
    6    6        -1.0158151879
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6599423035
    2    1    1    1       -0.1029639163
    2    1    2    1        0.0104975710
    3    1    1    1       -0.1428647224
    3    1    2    1        0.0121521367
    3    1    3    1        0.0212925297
    3    1    2    2       -0.0073829366
    4    1    4    1        0.0097815069
    5    1    5    1        0.0097815069
    6    1    1    1       -0.0502153727
    6    1    2    1        0.0071075415
    6    1    3    1        0.0025627380
    6    1    6    1        0.0092604001
    6    1    2    2        0.0059020865
    6    1    3    2       -0.0032499920
    6    1    3    3       -0.0099551592
    6    1    4    4       -0.0013278535
    6    1    5    5       -0.0013278535
    2    2    1    1        0.2703227300
    2    2    2    1        0.0001198727
    2    2    2    2        0.4009795353
    3    2    1    1        0.0656813221
    3    2    2    1       -0.0027220171
    3    2    3    1       -0.0011669425
    3    2    2    2       -0.0895333657
    3    2    3    2        0.0610302863
    4    2    4    1        0.0077590073
    4    2    4    2        0.0218345871
    5    2    5    1        0.0077590073
    5    2    5    2        0.0218345871
    6    2    1    1        0.0912854065
    6    2    2    1       -0.0002535226
    6    2    3    1       -0.0051777928
    6    2    6    1        0.0036187505
    6    2    2    2       -0.0911139265
    6    2    3    2        0.0733995077
    6    2    6    2        0.1215936690
    6    2    3    3       -0.0033996637
    6    2    4    4        0.0494058395
    6    2    5    5        0.0494058395
    3    3    1    1        0.3671951326
    3    3    2    1       -0.0069978876
    3    3    3    1       -0.0009497656
    3    3    2    2        0.2273700428
    3    3    3    2        0.0146537104
    3    3    3    3        0.2960112210
    4    3    4    1        0.0105055684
    4    3    4    2        0.0242422174
    4    3    4    3        0.0405028848
    5    3    5    1        0.0105055684
    5    3    5    2        0.0242422174
    5    3    5    3        0.0405028848
    6    3    1    1       -0.0433106432
    6    3    2    1        0.0022781545
    6    3    3    1       -0.0036686331
    6    3    6    1        0.0063705112
    6    3    2    2        0.0814529362
    6    3    3    2       -0.0499849476
    6    3    6    2       -0.0518536719
    6    3    3    3       -0.0312248505
    6    3    6    3        0.0582493566
    6    3    4    4       -0.0218829859
    6    3    5    5       -0.0218829859
    4    4    1    1        0.3963524770
    4    4    2    1       -0.0035771481
    4    4    3    1       -0.0050305349
    4    4    2    2        0.2155942435
    4    4    3    2        0.0361597403
    4    4    3    3        0.2663974460
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1        0.0040950316
    6    4    4    2        0.0145552877
    6    4    4    3        0.0068408529
    6    4    6    4        0.0165852885
    5    5    1    1        0.3963524770
    5    5    2    1       -0.0035771481
    5    5    3    1       -0.0050305349
    5    5    2    2        0.2155942435
    5    5    3    2        0.0361597403
    5    5    3    3        0.2663974460
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1        0.0040950316
    6    5    5    2        0.0145552877
    6    5    5    3        0.0068408529
    6    5    6    5        0.0165852885
    6    6    1    1        0.3423343989
    6    6    2    1       -0.0009209931
    6    6    3    1       -0.0081617183
    6    6    6    1        0.0050490145
    6    6    2    2        0.3481692448
    6    6    3    2       -0.0469941873
    6    6    6    2       -0.0355585320
    6    6    3    3        0.2521057284
    6    6    6    3        0.0414950450
    6    6    4    4        0.2496315054
    6    6    5    5        0.2496315054
    6    6    6    6        0.3377252813
 end_two_electron_integrals
 enrep_tce =   0.529177248999698     
  EHF(A)             =        -7.71082992
  EHF(total)         =        -7.71082992
  Shift (HFtot-HFA)  =        -0.00000000
 Cpu & wall time / sec            0.0            0.0
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_fci_3.000.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_fci_3.000.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0929085630882  -0.0443510363231     0.0     0.0     0.0
    2   0.0438038418126  -0.0671371130496     0.0     0.0     0.0
    3   0.0220623804784  -0.0773336730519     0.0     0.0     0.0
    4   0.0125048052042  -0.0822384578761     0.0     0.0     0.0
    5   0.0095151338208  -0.0843453532589     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0030435728581  -0.0870221733815     0.0     0.0     0.0
    7   0.0009784462238  -0.0876088149432     0.0     0.0     0.0
    8   0.0007385031166  -0.0877209970726     0.0     0.0     0.0
    9   0.0002658756968  -0.0878441827468     0.0     0.0     0.0
   10   0.0003303809410  -0.0878519058684     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0000889729584  -0.0879260127936     0.0     0.0     0.0
   12   0.0000829801310  -0.0879179209156     0.0     0.0     0.0
   13   0.0000403059231  -0.0879217262945     0.0     0.0     0.0
   14   0.0000466880167  -0.0879211727781     0.0     0.0     0.0
   15   0.0000278407245  -0.0879241152330     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    15                     5
   16   0.0000047465076  -0.0879303633846     0.0     0.0     0.0
   17   0.0000022028907  -0.0879312385181     0.0     0.0     0.0
   18   0.0000008318509  -0.0879316868465     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.087931686846516
 CCSD total energy / hartree       =        -7.798761611216913

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.1830324965

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3754796683
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2696216861
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2696216861
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2106799878
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
  0.845829818322281      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings
  0.154814343302823      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.154814343302823      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.317591899612189      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.228054061746992      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.228054061746992      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.178199415808384      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors   10

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using   10 trial vectors
   0.1342485336869   0.1176067610448    3.20024
   0.1980418859672   0.1732488775947    4.71434
   0.1980418859672   0.1732488775947    4.71434
   0.1033661894189   0.4065195301035   11.06196
   0.1202203691192   0.4524213666888   12.31102     0.5     0.6

 Iteration   2 using   15 trial vectors
   0.0194771470599   0.0754036382262    2.05184
   0.0179077652877   0.0988985395206    2.69117
   0.0179078332212   0.0989212458925    2.69179
   0.0545209742922   0.3412822817096    9.28677
   0.0410164076385   0.3861653746638   10.50810     0.3     0.4

 Iteration   3 using   20 trial vectors
   0.0100200123104   0.0744661279618    2.02633
   0.0028477969840   0.0988707065003    2.69041
   0.0028472269925   0.0988711320066    2.69042
   0.0093247268387   0.3392065986426    9.23029
   0.0462354075272   0.3857145682728   10.49583     0.3     0.4

 Iteration   4 using   25 trial vectors
   0.0007014862118   0.0743145959697    2.02220
   0.0001229784214   0.0988780980027    2.69061
   0.0001273022356   0.0988782941486    2.69062
   0.0004100667349   0.3391828824987    9.22964
   0.0260334748071   0.3844615511255   10.46174     0.4     0.4

 Iteration   5 using   30 trial vectors
   0.0000364509423   0.0743121218569    2.02214
   0.0000128995223   0.0988783754843    2.69062
   0.0000144875592   0.0988783943290    2.69062
   0.0000720053271   0.3391823197535    9.22962
   0.0016452847324   0.3842419451301   10.45576     0.4     0.5

 Iteration   6 using   35 trial vectors
   0.0000046370634   0.0743121357217    2.02214
   0.0000005883279   0.0988783970937    2.69062
   0.0000006109643   0.0988783975687    2.69062
   0.0000059748016   0.3391822851313    9.22962
   0.0002848299958   0.3842423447765   10.45577     0.4     0.4

 Iteration   7 using   38 trial vectors
   0.0000001457686   0.0743121343731    2.02214
   0.0000005103316   0.0988783960010    2.69062
   0.0000006109643   0.0988783975687    2.69062
   0.0000003057616   0.3391822792989    9.22962
   0.0000066833095   0.3842423582134   10.45577     0.3     0.3

 Iteration   8 using   39 trial vectors
   0.0000000000000   0.0743121335183    2.02214
   0.0000005103316   0.0988783960010    2.69062
   0.0000006109643   0.0988783975687    2.69062
   0.0000003057616   0.3391822792989    9.22962
   0.0000000000000   0.3842423703556   10.45577     0.2     0.2
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.074312133518342
                   / eV      =        2.022136900203681
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)       -0.5948658943
     6a   (alpha) ---     2a   (alpha)        0.2460426512

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.7183076542
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2298883406
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.503181440655167      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.503181440655167      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.208121018321422      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.208121018321422      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.607597584182366      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.194456511132550      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.098878396000973
                   / eV      =        2.690619199315133
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     5a   (alpha) ---     2a   (alpha)       -0.6713777219

 Doubles contributions
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4213040031
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4213040079
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2977233747
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2977233727
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.560695910138670      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.560695910138670      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.351848778629842      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.351848782613161      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.248641372972037      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.248641371264804      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.098878397568716
                   / eV      =        2.690619241975615
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)        0.6713776837

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.4213039829
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.4213039829
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2977233578
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2977233578
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.560695909437949      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.560695909437949      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.351848781321121      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.351848781321122      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.248641372708553      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.248641372708553      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.339182279298917
                   / eV      =        9.229623352103658
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     5a   (alpha) ---     2a   (alpha)       -0.1112890875

 Doubles contributions
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.7527178268
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1515337259
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1176250796
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.6060169857
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.111545414126769      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.111545414126769      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.754451524534788      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.151882745993613      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.117895999619009      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.607412794600989      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.384242370355576
                   / eV      =       10.455771338148466
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)       -0.5299904509
     6a   (alpha) ---     2a   (alpha)       -0.6131138970

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3114187971
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2435349497
     4a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2488159167
     5a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2488159167
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2435349497
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.412220435344275      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.412220435344275      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.476872889151617      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.476872889151617      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.242217934079363      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.189418663659512      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.193526138646368      :(4a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.193526138646368      :(5a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.189418663659512      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        3.5s     wall:        4.2s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_fci_3.000.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_fci_3.000.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.383908    -0.175487     0.057229     0.151098     0.151098     0.234338

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       10
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -8.328020415708
           >>>| MCSCF energy:           -7.798843166708
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.3839
    2   -0.1755
    3    0.0572
    4    0.1511
    5    0.1511
    6    0.2343
 


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_3.000.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 0.529177248999698}
  energy_offset: {units: hartree, value: -0.0}
  fci_energy: {lower: -7.898761611216913, units: hartree, upper: -7.698761611216914,
    value: -7.798761611216913}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -0.75]
      name: Li
    - coords: [0.0, 0.0, 2.25]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -4.5739980624]
      - [2, 1, 0.1028440436]
      - [3, 1, 0.1549085784]
      - [6, 1, 0.0381576771]
      - [2, 2, -1.1066143327]
      - [3, 2, -0.0296771417]
      - [6, 2, -0.0843493451]
      - [3, 3, -1.0495781603]
      - [6, 3, -0.0003223404]
      - [4, 4, -1.0411793662]
      - [5, 5, -1.0411793662]
      - [6, 6, -1.0158151879]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.6599423035]
      - [2, 1, 1, 1, -0.1029639163]
      - [2, 1, 2, 1, 0.010497571]
      - [3, 1, 1, 1, -0.1428647224]
      - [3, 1, 2, 1, 0.0121521367]
      - [3, 1, 3, 1, 0.0212925297]
      - [3, 1, 2, 2, -0.0073829366]
      - [4, 1, 4, 1, 0.0097815069]
      - [5, 1, 5, 1, 0.0097815069]
      - [6, 1, 1, 1, -0.0502153727]
      - [6, 1, 2, 1, 0.0071075415]
      - [6, 1, 3, 1, 0.002562738]
      - [6, 1, 6, 1, 0.0092604001]
      - [6, 1, 2, 2, 0.0059020865]
      - [6, 1, 3, 2, -0.003249992]
      - [6, 1, 3, 3, -0.0099551592]
      - [6, 1, 4, 4, -0.0013278535]
      - [6, 1, 5, 5, -0.0013278535]
      - [2, 2, 1, 1, 0.27032273]
      - [2, 2, 2, 1, 0.0001198727]
      - [2, 2, 2, 2, 0.4009795353]
      - [3, 2, 1, 1, 0.0656813221]
      - [3, 2, 2, 1, -0.0027220171]
      - [3, 2, 3, 1, -0.0011669425]
      - [3, 2, 2, 2, -0.0895333657]
      - [3, 2, 3, 2, 0.0610302863]
      - [4, 2, 4, 1, 0.0077590073]
      - [4, 2, 4, 2, 0.0218345871]
      - [5, 2, 5, 1, 0.0077590073]
      - [5, 2, 5, 2, 0.0218345871]
      - [6, 2, 1, 1, 0.0912854065]
      - [6, 2, 2, 1, -0.0002535226]
      - [6, 2, 3, 1, -0.0051777928]
      - [6, 2, 6, 1, 0.0036187505]
      - [6, 2, 2, 2, -0.0911139265]
      - [6, 2, 3, 2, 0.0733995077]
      - [6, 2, 6, 2, 0.121593669]
      - [6, 2, 3, 3, -0.0033996637]
      - [6, 2, 4, 4, 0.0494058395]
      - [6, 2, 5, 5, 0.0494058395]
      - [3, 3, 1, 1, 0.3671951326]
      - [3, 3, 2, 1, -0.0069978876]
      - [3, 3, 3, 1, -0.0009497656]
      - [3, 3, 2, 2, 0.2273700428]
      - [3, 3, 3, 2, 0.0146537104]
      - [3, 3, 3, 3, 0.296011221]
      - [4, 3, 4, 1, 0.0105055684]
      - [4, 3, 4, 2, 0.0242422174]
      - [4, 3, 4, 3, 0.0405028848]
      - [5, 3, 5, 1, 0.0105055684]
      - [5, 3, 5, 2, 0.0242422174]
      - [5, 3, 5, 3, 0.0405028848]
      - [6, 3, 1, 1, -0.0433106432]
      - [6, 3, 2, 1, 0.0022781545]
      - [6, 3, 3, 1, -0.0036686331]
      - [6, 3, 6, 1, 0.0063705112]
      - [6, 3, 2, 2, 0.0814529362]
      - [6, 3, 3, 2, -0.0499849476]
      - [6, 3, 6, 2, -0.0518536719]
      - [6, 3, 3, 3, -0.0312248505]
      - [6, 3, 6, 3, 0.0582493566]
      - [6, 3, 4, 4, -0.0218829859]
      - [6, 3, 5, 5, -0.0218829859]
      - [4, 4, 1, 1, 0.396352477]
      - [4, 4, 2, 1, -0.0035771481]
      - [4, 4, 3, 1, -0.0050305349]
      - [4, 4, 2, 2, 0.2155942435]
      - [4, 4, 3, 2, 0.0361597403]
      - [4, 4, 3, 3, 0.266397446]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, 0.0040950316]
      - [6, 4, 4, 2, 0.0145552877]
      - [6, 4, 4, 3, 0.0068408529]
      - [6, 4, 6, 4, 0.0165852885]
      - [5, 5, 1, 1, 0.396352477]
      - [5, 5, 2, 1, -0.0035771481]
      - [5, 5, 3, 1, -0.0050305349]
      - [5, 5, 2, 2, 0.2155942435]
      - [5, 5, 3, 2, 0.0361597403]
      - [5, 5, 3, 3, 0.266397446]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, 0.0040950316]
      - [6, 5, 5, 2, 0.0145552877]
      - [6, 5, 5, 3, 0.0068408529]
      - [6, 5, 6, 5, 0.0165852885]
      - [6, 6, 1, 1, 0.3423343989]
      - [6, 6, 2, 1, -0.0009209931]
      - [6, 6, 3, 1, -0.0081617183]
      - [6, 6, 6, 1, 0.0050490145]
      - [6, 6, 2, 2, 0.3481692448]
      - [6, 6, 3, 2, -0.0469941873]
      - [6, 6, 6, 2, -0.035558532]
      - [6, 6, 3, 3, 0.2521057284]
      - [6, 6, 6, 3, 0.041495045]
      - [6, 6, 4, 4, 0.2496315054]
      - [6, 6, 5, 5, 0.2496315054]
      - [6, 6, 6, 6, 0.3377252813]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.798761611216913}
      label: '|G>'
      superposition:
      - [0.845829818322281, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.154814343302823, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.154814343302823, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.317591899612189, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.228054061746992, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.228054061746992, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.178199415808384, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.724449477698571}
      label: '|E1>'
      superposition:
      - [-0.503181440655167, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.503181440655167, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.208121018321422, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.208121018321422, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.607597584182366, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.19445651113255, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.69988321521594}
      label: '|E2>'
      superposition:
      - [-0.56069591013867, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.56069591013867, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.351848778629842, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.351848782613161, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.248641372972037, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.248641371264804, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.699883213648198}
      label: '|E3>'
      superposition:
      - [0.560695909437949, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.560695909437949, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.351848781321121, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.351848781321122, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.248641372708553, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.248641372708553, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.459579331917997}
      label: '|E4>'
      superposition:
      - [-0.111545414126769, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.111545414126769, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.754451524534788, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.151882745993613, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.117895999619009, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.607412794600989, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.414519240861337}
      label: '|E5>'
      superposition:
      - [-0.412220435344275, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.412220435344275, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.476872889151617, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.476872889151617, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.242217934079363, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.189418663659512, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.193526138646368, (4a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.193526138646368, (5a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.189418663659512, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.71082992}
  scf_energy_offset: {units: hartree, value: -0.0}


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_3.200.nw <==
start lih_rhf_sto-3g_fci_3.200

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   3.200000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_3.200.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2705412
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g1170
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_3.200.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_fci_3.200

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   3.200000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf
================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g1170
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:17:40 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_3.200.nw
    prefix          = lih_rhf_sto-3g_fci_3.200.
    data base       = ./lih_rhf_sto-3g_fci_3.200.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107198 doubles =    100.0 Mbytes
    stack    =   13107195 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428793 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
     1 autoz failed with cvr_scaling = 1.2 changing to 1.3
     2 autoz failed with cvr_scaling = 1.3 changing to 1.4
     3 autoz failed with cvr_scaling = 1.4 changing to 1.5
     4 autoz failed with cvr_scaling = 1.5 changing to 1.6
     5 autoz failed with cvr_scaling = 1.6 changing to 1.7

 AUTOZ failed to generate good internal coordinates.
 Cartesian coordinates will be used in optimizations.

 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -0.80000000
    2 H                    1.0000     0.00000000     0.00000000     2.40000000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       0.4961036709

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -0.80000000
 H                     0.00000000     0.00000000     2.40000000
 
  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_fci_3.200.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.5s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.520618
 1-e energy   =     -11.201987
 2-e energy   =       3.185265
 HOMO         =      -0.113043
 LUMO         =      -0.013067
 

 Starting SCF solution at       0.5s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.6576931795  3.20D-01  2.38D-01      0.0
                 2       -7.6873271468  5.72D-02  4.87D-02      0.0
                 3       -7.6894017719  5.84D-03  5.06D-03      0.0
                 4       -7.6894163847  4.95D-05  4.79D-05      0.0
                 5       -7.6894163868  9.81D-09  9.74D-09      0.1
                 6       -7.6894163868  7.69D-12  6.45D-12      0.1


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.689416386822
      One-electron energy =    -11.272986001752
      Two-electron energy =      3.087465943994
 Nuclear repulsion energy =      0.496103670937

        Time for solution =      0.0s


             Final eigenvalues
             -----------------

              1      
    1   -2.3848
    2   -0.1642
    3    0.0536
    4    0.1496
    5    0.1496
    6    0.2115
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-1.641888D-01
              MO Center=  5.0D-17,  6.4D-17,  1.3D+00, r^2= 3.0D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.681022  2 H  s                  2      0.596925  1 Li s          
     5      0.252378  1 Li pz                 1     -0.162378  1 Li s          
 
 Vector    3  Occ=0.000000D+00  E= 5.363015D-02
              MO Center= -4.3D-17, -1.9D-17, -9.1D-01, r^2= 4.7D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.799915  1 Li s                  5     -0.464639  1 Li pz         
     6     -0.431699  2 H  s                  1     -0.217815  1 Li s          
 
 Vector    4  Occ=0.000000D+00  E= 1.496240D-01
              MO Center=  2.2D-16,  1.0D-16, -8.0D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.909165  1 Li px                 4      0.416435  1 Li py         
 
 Vector    5  Occ=0.000000D+00  E= 1.496240D-01
              MO Center=  1.5D-16, -3.2D-16, -8.0D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.909165  1 Li py                 3     -0.416435  1 Li px         
 
 Vector    6  Occ=0.000000D+00  E= 2.114651D-01
              MO Center= -4.7D-16,  2.0D-16,  3.5D-01, r^2= 3.8D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     5      0.864153  1 Li pz                 6     -0.622378  2 H  s          
     2      0.276346  1 Li s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -0.75223757

 moments of inertia (a.u.)
 ------------------
          32.224848749700           0.000000000000           0.000000000000
           0.000000000000          32.224848749700           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     2.94   1.99  0.77  0.18
    2 H    1     1.06   1.06
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000      4.000000
 
     1   1 0 0     -0.000000      0.000000      0.000000
     1   0 1 0     -0.000000      0.000000      0.000000
     1   0 0 1     -1.960087      0.000000      0.000000
 
     2   2 0 0     -4.390567      0.000000      0.000000
     2   1 1 0     -0.000000      0.000000      0.000000
     2   1 0 1      0.000000      0.000000      0.000000
     2   0 2 0     -4.390567      0.000000      0.000000
     2   0 1 1      0.000000      0.000000      0.000000
     2   0 0 2     -3.085152      0.000000     27.425774
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_fci_3.200.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -4.5630426137
    2    1         0.1061896710
    3    1         0.1531206795
    6    1         0.0317579731
    1    2         0.1061896710
    2    2        -1.0734503872
    3    2        -0.0428719065
    6    2        -0.0856342274
    1    3         0.1531206795
    2    3        -0.0428719065
    3    3        -1.0376173862
    6    3         0.0046772577
    4    4        -1.0323733481
    5    5        -1.0323733481
    1    6         0.0317579731
    2    6        -0.0856342274
    3    6         0.0046772577
    6    6        -1.0118937861
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6600566284
    2    1    1    1       -0.1058070390
    2    1    2    1        0.0109368676
    3    1    1    1       -0.1425669037
    3    1    2    1        0.0127150959
    3    1    3    1        0.0208452246
    3    1    2    2       -0.0066984181
    4    1    4    1        0.0097772470
    5    1    5    1        0.0097772470
    6    1    1    1       -0.0431271817
    6    1    2    1        0.0064178868
    6    1    3    1        0.0018230809
    6    1    6    1        0.0090139996
    6    1    2    2        0.0056224125
    6    1    3    2       -0.0032592474
    6    1    3    3       -0.0090980103
    6    1    4    4       -0.0011341582
    6    1    5    5       -0.0011341582
    2    2    1    1        0.2645423058
    2    2    2    1       -0.0003826320
    2    2    2    2        0.3911138277
    3    2    1    1        0.0771235958
    3    2    2    1       -0.0028430605
    3    2    3    1       -0.0015048247
    3    2    2    2       -0.0986601892
    3    2    3    2        0.0781061233
    4    2    4    1        0.0079644943
    4    2    4    2        0.0225465074
    5    2    5    1        0.0079644943
    5    2    5    2        0.0225465074
    6    2    1    1        0.0882750719
    6    2    2    1       -0.0001243836
    6    2    3    1       -0.0050438812
    6    2    6    1        0.0043932170
    6    2    2    2       -0.0844980295
    6    2    3    2        0.0792160210
    6    2    6    2        0.1117677028
    6    2    3    3       -0.0137287603
    6    2    4    4        0.0488691544
    6    2    5    5        0.0488691544
    3    3    1    1        0.3565731702
    3    3    2    1       -0.0065209886
    3    3    3    1       -0.0015602600
    3    3    2    2        0.2385262698
    3    3    3    2        0.0073943241
    3    3    3    3        0.2869141321
    4    3    4    1        0.0105085515
    4    3    4    2        0.0254101774
    4    3    4    3        0.0399064368
    5    3    5    1        0.0105085515
    5    3    5    2        0.0254101774
    5    3    5    3        0.0399064368
    6    3    1    1       -0.0477823356
    6    3    2    1        0.0023617424
    6    3    3    1       -0.0035112414
    6    3    6    1        0.0071313619
    6    3    2    2        0.0859632577
    6    3    3    2       -0.0608380817
    6    3    6    2       -0.0497465733
    6    3    3    3       -0.0242855406
    6    3    6    3        0.0660404196
    6    3    4    4       -0.0250556900
    6    3    5    5       -0.0250556900
    4    4    1    1        0.3963542828
    4    4    2    1       -0.0036623981
    4    4    3    1       -0.0049990861
    4    4    2    2        0.2108062866
    4    4    3    2        0.0432791666
    4    4    3    3        0.2602642586
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1        0.0035387025
    6    4    4    2        0.0131823836
    6    4    4    3        0.0053332610
    6    4    6    4        0.0161221774
    5    5    1    1        0.3963542828
    5    5    2    1       -0.0036623981
    5    5    3    1       -0.0049990861
    5    5    2    2        0.2108062866
    5    5    3    2        0.0432791666
    5    5    3    3        0.2602642586
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1        0.0035387025
    6    5    5    2        0.0131823836
    6    5    5    3        0.0053332610
    6    5    6    5        0.0161221774
    6    6    1    1        0.3458848297
    6    6    2    1       -0.0014072250
    6    6    3    1       -0.0074434170
    6    6    6    1        0.0047250921
    6    6    2    2        0.3261854695
    6    6    3    2       -0.0392583143
    6    6    6    2       -0.0183887069
    6    6    3    3        0.2571868064
    6    6    6    3        0.0342835007
    6    6    4    4        0.2510693923
    6    6    5    5        0.2510693923
    6    6    6    6        0.3200208868
 end_two_electron_integrals
 enrep_tce =   0.496103670937217     
  EHF(A)             =        -7.68941639
  EHF(total)         =        -7.68941639
  Shift (HFtot-HFA)  =        -0.00000000
 Cpu & wall time / sec            0.0            0.1
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_fci_3.200.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_fci_3.200.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0983715377815  -0.0532791519997     0.0     0.0     0.0
    2   0.0438839389788  -0.0815901279946     0.0     0.0     0.0
    3   0.0218717004801  -0.0930903579528     0.0     0.0     0.0
    4   0.0110802444265  -0.0986472963202     0.0     0.0     0.0
    5   0.0099350988152  -0.1004144217052     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0035029824393  -0.1024572293528     0.0     0.0     0.0
    7   0.0010635555467  -0.1033259093952     0.0     0.0     0.0
    8   0.0008636141731  -0.1035050668209     0.0     0.0     0.0
    9   0.0003129790357  -0.1036618237337     0.0     0.0     0.0
   10   0.0004709534585  -0.1036573038187     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0001085336766  -0.1037563744251     0.0     0.0     0.0
   12   0.0000914373986  -0.1037474560790     0.0     0.0     0.0
   13   0.0000400171688  -0.1037521117280     0.0     0.0     0.0
   14   0.0000545858833  -0.1037500337826     0.0     0.0     0.0
   15   0.0000259057817  -0.1037546367401     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    15                     5
   16   0.0000049688541  -0.1037601782008     0.0     0.0     0.0
   17   0.0000025928281  -0.1037610457787     0.0     0.0     0.0
   18   0.0000010435649  -0.1037616653609     0.0     0.0     0.0
   19   0.0000013461323  -0.1037616213470     0.0     0.0     0.0
   20   0.0000005566239  -0.1037618201367     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.103761820136744
 CCSD total energy / hartree       =        -7.793178206958256

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.1931907997

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.4784495007
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2895829557
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2895829557
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1889656898
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
  0.814602414971095      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings
  0.157373692016097      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.157373692016097      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.389746118698160      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.235894975081507      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.235894975081507      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.153931907244780      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors   12

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using   12 trial vectors
   0.1151965579310   0.1184616229859    3.22351
   0.1829563827670   0.1619908332645    4.40800
   0.1829563827670   0.1619908332645    4.40800
   0.0390317410985   0.3277402831406    8.91827
   0.0925448867840   0.4013720365151   10.92189     0.6     0.7

 Iteration   2 using   17 trial vectors
   0.0180773247132   0.0753619008471    2.05070
   0.0150079648808   0.0941477698814    2.56189
   0.0150079648808   0.0941477698814    2.56189
   0.0096342209338   0.3275925530600    8.91425
   0.0284037833598   0.3799782482454   10.33974     0.3     0.4

 Iteration   3 using   22 trial vectors
   0.0017839469363   0.0753115511779    2.04933
   0.0023881978854   0.0941242957180    2.56125
   0.0023881978854   0.0941242957180    2.56125
   0.0012941851062   0.3276048019287    8.91458
   0.0056459083511   0.3798208043052   10.33545     0.4     0.4

 Iteration   4 using   27 trial vectors
   0.0001579460602   0.0753145239210    2.04941
   0.0001094797161   0.0941297138828    2.56140
   0.0001094797161   0.0941297138828    2.56140
   0.0001096867002   0.3276093476484    8.91471
   0.0003763077390   0.3798244302601   10.33555     0.4     0.5

 Iteration   5 using   32 trial vectors
   0.0000104623046   0.0753142923599    2.04941
   0.0000119516356   0.0941297696089    2.56140
   0.0000119516356   0.0941297696089    2.56140
   0.0000088601038   0.3276089849312    8.91470
   0.0000284932104   0.3798241237252   10.33554     0.4     0.5

 Iteration   6 using   37 trial vectors
   0.0000000970443   0.0753143076982    2.04941
   0.0000002996476   0.0941297746583    2.56140
   0.0000002996476   0.0941297746583    2.56140
   0.0000003350064   0.3276089781112    8.91470
   0.0000015105889   0.3798241724608   10.33555     0.4     0.4

 Iteration   7 using   38 trial vectors
   0.0000000965739   0.0753143077255    2.04941
   0.0000002996476   0.0941297746583    2.56140
   0.0000002996476   0.0941297746583    2.56140
   0.0000002373397   0.3276089774140    8.91470
   0.0000000732835   0.3798241690210   10.33555     0.2     0.2
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.075314307725462
                   / eV      =        2.049407459514832
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)       -0.5443345283
     6a   (alpha) ---     2a   (alpha)        0.2945438098

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.7423943624
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2560671059
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.462893592917731      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.462893592917731      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.250475461862876      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.250475461862876      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.631320586757919      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.217755472987989      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.094129774658276
                   / eV      =        2.561402583030093
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)        0.5345517289
     5a   (alpha) ---     2a   (alpha)        0.3743346862

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3766678999
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2637721524
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3766678999
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2251929033
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2637721524
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1576975814
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2251929033
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1576975814
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.447670371044004      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.447670371044004      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.313493603714431      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.313493603714431      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.315447597277024      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.220900936157136      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.315447597277023      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.188592020425255      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.220900936157135      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.132066797221850      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.188592020425255      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.132066797221850      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.094129774658277
                   / eV      =        2.561402583030108
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)        0.5498905378
     5a   (alpha) ---     2a   (alpha)       -0.3514148611

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3874762775
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2476218681
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3874762775
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2316547492
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2476218681
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1480420482
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2316547492
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1480420482
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.460516144239792      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.460516144239792      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.294298966316655      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.294298966316655      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.324499275815246      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.207375577680514      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.324499275815246      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.194003614485565      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.207375577680515      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.123980589864113      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.194003614485565      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.123980589864113      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.327608977414016
                   / eV      =        8.914697650328744
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.6756860982
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1658448836
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.6980449177
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1013599114
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings

 Doubles strings
 -0.681990655257765      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.167392315934484      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.704558095960277      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.102305660273530      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.379824169021025
                   / eV      =       10.335545911584468
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)       -0.6248416444
     6a   (alpha) ---     2a   (alpha)       -0.6883699109

 Doubles contributions
     4a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2138331148
     5a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2138331148
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1959240205
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.458353817457042      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.458353817457042      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.504955102323539      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.504955102323539      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.156857702029369      :(4a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.156857702029369      :(5a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.143720450695413      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        3.4s     wall:        4.3s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_fci_3.200.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_fci_3.200.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.384838    -0.164189     0.053630     0.149624     0.149624     0.211465

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       10
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -8.289377976878
           >>>| MCSCF energy:           -7.793274305941
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.3848
    2   -0.1642
    3    0.0536
    4    0.1496
    5    0.1496
    6    0.2115
 


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_3.200.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 0.496103670937217}
  energy_offset: {units: hartree, value: -0.0}
  fci_energy: {lower: -7.893178206958256, units: hartree, upper: -7.693178206958256,
    value: -7.793178206958256}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -0.8]
      name: Li
    - coords: [0.0, 0.0, 2.4]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -4.5630426137]
      - [2, 1, 0.106189671]
      - [3, 1, 0.1531206795]
      - [6, 1, 0.0317579731]
      - [2, 2, -1.0734503872]
      - [3, 2, -0.0428719065]
      - [6, 2, -0.0856342274]
      - [3, 3, -1.0376173862]
      - [6, 3, 0.0046772577]
      - [4, 4, -1.0323733481]
      - [5, 5, -1.0323733481]
      - [6, 6, -1.0118937861]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.6600566284]
      - [2, 1, 1, 1, -0.105807039]
      - [2, 1, 2, 1, 0.0109368676]
      - [3, 1, 1, 1, -0.1425669037]
      - [3, 1, 2, 1, 0.0127150959]
      - [3, 1, 3, 1, 0.0208452246]
      - [3, 1, 2, 2, -0.0066984181]
      - [4, 1, 4, 1, 0.009777247]
      - [5, 1, 5, 1, 0.009777247]
      - [6, 1, 1, 1, -0.0431271817]
      - [6, 1, 2, 1, 0.0064178868]
      - [6, 1, 3, 1, 0.0018230809]
      - [6, 1, 6, 1, 0.0090139996]
      - [6, 1, 2, 2, 0.0056224125]
      - [6, 1, 3, 2, -0.0032592474]
      - [6, 1, 3, 3, -0.0090980103]
      - [6, 1, 4, 4, -0.0011341582]
      - [6, 1, 5, 5, -0.0011341582]
      - [2, 2, 1, 1, 0.2645423058]
      - [2, 2, 2, 1, -0.000382632]
      - [2, 2, 2, 2, 0.3911138277]
      - [3, 2, 1, 1, 0.0771235958]
      - [3, 2, 2, 1, -0.0028430605]
      - [3, 2, 3, 1, -0.0015048247]
      - [3, 2, 2, 2, -0.0986601892]
      - [3, 2, 3, 2, 0.0781061233]
      - [4, 2, 4, 1, 0.0079644943]
      - [4, 2, 4, 2, 0.0225465074]
      - [5, 2, 5, 1, 0.0079644943]
      - [5, 2, 5, 2, 0.0225465074]
      - [6, 2, 1, 1, 0.0882750719]
      - [6, 2, 2, 1, -0.0001243836]
      - [6, 2, 3, 1, -0.0050438812]
      - [6, 2, 6, 1, 0.004393217]
      - [6, 2, 2, 2, -0.0844980295]
      - [6, 2, 3, 2, 0.079216021]
      - [6, 2, 6, 2, 0.1117677028]
      - [6, 2, 3, 3, -0.0137287603]
      - [6, 2, 4, 4, 0.0488691544]
      - [6, 2, 5, 5, 0.0488691544]
      - [3, 3, 1, 1, 0.3565731702]
      - [3, 3, 2, 1, -0.0065209886]
      - [3, 3, 3, 1, -0.00156026]
      - [3, 3, 2, 2, 0.2385262698]
      - [3, 3, 3, 2, 0.0073943241]
      - [3, 3, 3, 3, 0.2869141321]
      - [4, 3, 4, 1, 0.0105085515]
      - [4, 3, 4, 2, 0.0254101774]
      - [4, 3, 4, 3, 0.0399064368]
      - [5, 3, 5, 1, 0.0105085515]
      - [5, 3, 5, 2, 0.0254101774]
      - [5, 3, 5, 3, 0.0399064368]
      - [6, 3, 1, 1, -0.0477823356]
      - [6, 3, 2, 1, 0.0023617424]
      - [6, 3, 3, 1, -0.0035112414]
      - [6, 3, 6, 1, 0.0071313619]
      - [6, 3, 2, 2, 0.0859632577]
      - [6, 3, 3, 2, -0.0608380817]
      - [6, 3, 6, 2, -0.0497465733]
      - [6, 3, 3, 3, -0.0242855406]
      - [6, 3, 6, 3, 0.0660404196]
      - [6, 3, 4, 4, -0.02505569]
      - [6, 3, 5, 5, -0.02505569]
      - [4, 4, 1, 1, 0.3963542828]
      - [4, 4, 2, 1, -0.0036623981]
      - [4, 4, 3, 1, -0.0049990861]
      - [4, 4, 2, 2, 0.2108062866]
      - [4, 4, 3, 2, 0.0432791666]
      - [4, 4, 3, 3, 0.2602642586]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, 0.0035387025]
      - [6, 4, 4, 2, 0.0131823836]
      - [6, 4, 4, 3, 0.005333261]
      - [6, 4, 6, 4, 0.0161221774]
      - [5, 5, 1, 1, 0.3963542828]
      - [5, 5, 2, 1, -0.0036623981]
      - [5, 5, 3, 1, -0.0049990861]
      - [5, 5, 2, 2, 0.2108062866]
      - [5, 5, 3, 2, 0.0432791666]
      - [5, 5, 3, 3, 0.2602642586]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, 0.0035387025]
      - [6, 5, 5, 2, 0.0131823836]
      - [6, 5, 5, 3, 0.005333261]
      - [6, 5, 6, 5, 0.0161221774]
      - [6, 6, 1, 1, 0.3458848297]
      - [6, 6, 2, 1, -0.001407225]
      - [6, 6, 3, 1, -0.007443417]
      - [6, 6, 6, 1, 0.0047250921]
      - [6, 6, 2, 2, 0.3261854695]
      - [6, 6, 3, 2, -0.0392583143]
      - [6, 6, 6, 2, -0.0183887069]
      - [6, 6, 3, 3, 0.2571868064]
      - [6, 6, 6, 3, 0.0342835007]
      - [6, 6, 4, 4, 0.2510693923]
      - [6, 6, 5, 5, 0.2510693923]
      - [6, 6, 6, 6, 0.3200208868]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.793178206958256}
      label: '|G>'
      superposition:
      - [0.814602414971095, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.157373692016097, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.157373692016097, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.38974611869816, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.235894975081507, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.235894975081507, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.15393190724478, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.717863899232794}
      label: '|E1>'
      superposition:
      - [-0.462893592917731, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.462893592917731, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.250475461862876, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.250475461862876, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.631320586757919, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.217755472987989, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.69904843229998}
      label: '|E2>'
      superposition:
      - [0.447670371044004, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.447670371044004, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.313493603714431, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.313493603714431, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.315447597277024, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.220900936157136, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.315447597277023, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.188592020425255, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.220900936157135, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.13206679722185, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.188592020425255, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.13206679722185, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.699048432299979}
      label: '|E3>'
      superposition:
      - [0.460516144239792, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.460516144239792, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.294298966316655, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.294298966316655, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.324499275815246, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.207375577680514, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.324499275815246, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.194003614485565, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.207375577680515, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.123980589864113, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.194003614485565, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.123980589864113, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.46556922954424}
      label: '|E4>'
      superposition:
      - [-0.681990655257765, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.167392315934484, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.704558095960277, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.10230566027353, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.413354037937231}
      label: '|E5>'
      superposition:
      - [-0.458353817457042, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.458353817457042, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.504955102323539, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.504955102323539, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.156857702029369, (4a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.156857702029369, (5a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.143720450695413, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.68941639}
  scf_energy_offset: {units: hartree, value: -0.0}


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_3.500.nw <==
start lih_rhf_sto-3g_fci_3.500

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   3.500000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_3.500.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2705465
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g991
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_3.500.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_fci_3.500

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   3.500000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf
================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g991
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:18:02 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_3.500.nw
    prefix          = lih_rhf_sto-3g_fci_3.500.
    data base       = ./lih_rhf_sto-3g_fci_3.500.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107196 doubles =    100.0 Mbytes
    stack    =   13107201 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428797 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
     1 autoz failed with cvr_scaling = 1.2 changing to 1.3
     2 autoz failed with cvr_scaling = 1.3 changing to 1.4
     3 autoz failed with cvr_scaling = 1.4 changing to 1.5
     4 autoz failed with cvr_scaling = 1.5 changing to 1.6
     5 autoz failed with cvr_scaling = 1.6 changing to 1.7

 AUTOZ failed to generate good internal coordinates.
 Cartesian coordinates will be used in optimizations.

 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -0.87500000
    2 H                    1.0000     0.00000000     0.00000000     2.62500000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       0.4535804991

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -0.87500000
 H                     0.00000000     0.00000000     2.62500000
 
  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_fci_3.500.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.6s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.519291
 1-e energy   =     -11.117346
 2-e energy   =       3.144474
 HOMO         =      -0.101034
 LUMO         =      -0.021670
 

 Starting SCF solution at       0.6s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.6130629835  3.64D-01  3.02D-01      0.0
                 2       -7.6566620965  8.64D-02  8.34D-02      0.0
                 3       -7.6611497855  1.40D-02  9.89D-03      0.0
                 4       -7.6612016109  1.13D-04  9.02D-05      0.0
                 5       -7.6612016231  5.58D-08  5.55D-08      0.0
                 6       -7.6612016231  2.98D-14  2.71D-14      0.0


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.661201623150
      One-electron energy =    -11.161092368015
      Two-electron energy =      3.046310245723
 Nuclear repulsion energy =      0.453580499143

        Time for solution =      0.0s


             Final eigenvalues
             -----------------

              1      
    1   -2.3848
    2   -0.1495
    3    0.0473
    4    0.1481
    5    0.1481
    6    0.1861
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-1.494754D-01
              MO Center= -2.3D-16,  1.3D-16,  1.4D+00, r^2= 3.6D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.696680  2 H  s                  2      0.623311  1 Li s          
     5      0.219756  1 Li pz                 1     -0.168999  1 Li s          
 
 Vector    3  Occ=0.000000D+00  E= 4.727772D-02
              MO Center=  7.3D-17, -4.1D-17, -5.9D-01, r^2= 5.7D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.797522  1 Li s                  6     -0.508386  2 H  s          
     5     -0.392325  1 Li pz                 1     -0.216960  1 Li s          
 
 Vector    4  Occ=0.000000D+00  E= 1.481298D-01
              MO Center= -3.0D-18, -6.0D-18, -8.7D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.890727  1 Li py                 3      0.454539  1 Li px         
 
 Vector    5  Occ=0.000000D+00  E= 1.481298D-01
              MO Center=  1.8D-16, -9.3D-17, -8.7D-01, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.890727  1 Li px                 4     -0.454539  1 Li py         
 
 Vector    6  Occ=0.000000D+00  E= 1.860532D-01
              MO Center= -5.1D-18,  2.6D-17,  6.9D-02, r^2= 4.2D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     5      0.901216  1 Li pz                 6     -0.525753  2 H  s          
     2      0.205784  1 Li s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -0.82275984

 moments of inertia (a.u.)
 ------------------
          38.550234099983           0.000000000000           0.000000000000
           0.000000000000          38.550234099983           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     2.93   1.99  0.81  0.13
    2 H    1     1.07   1.07
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000      4.000000
 
     1   1 0 0      0.000000      0.000000      0.000000
     1   0 1 0     -0.000000      0.000000      0.000000
     1   0 0 1     -1.845603      0.000000      0.000000
 
     2   2 0 0     -4.478768      0.000000      0.000000
     2   1 1 0      0.000000      0.000000      0.000000
     2   1 0 1     -0.000000      0.000000      0.000000
     2   0 2 0     -4.478768      0.000000      0.000000
     2   0 1 1      0.000000      0.000000      0.000000
     2   0 0 2     -3.424144      0.000000     32.809153
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_fci_3.500.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -4.5489524297
    2    1         0.1110803068
    3    1         0.1502660888
    6    1         0.0213929571
    1    2         0.1110803068
    2    2        -1.0315937543
    3    2        -0.0635973556
    6    2        -0.0826046642
    1    3         0.1502660888
    2    3        -0.0635973556
    3    3        -1.0178138793
    6    3         0.0105868235
    4    4        -1.0206695663
    5    5        -1.0206695663
    1    6         0.0213929571
    2    6        -0.0826046642
    3    6         0.0105868235
    6    6        -1.0069207560
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6601936047
    2    1    1    1       -0.1100217633
    2    1    2    1        0.0116223115
    3    1    1    1       -0.1417664845
    3    1    2    1        0.0135144348
    3    1    3    1        0.0200298809
    3    1    2    2       -0.0057529170
    4    1    4    1        0.0097722192
    5    1    5    1        0.0097722192
    6    1    1    1       -0.0317748218
    6    1    2    1        0.0052185337
    6    1    3    1        0.0007594828
    6    1    6    1        0.0088767984
    6    1    2    2        0.0052144063
    6    1    3    2       -0.0030762570
    6    1    3    3       -0.0074678292
    6    1    4    4       -0.0008048365
    6    1    5    5       -0.0008048365
    2    2    1    1        0.2578103212
    2    2    2    1       -0.0010585435
    2    2    2    2        0.3781199792
    3    2    1    1        0.0944706340
    3    2    2    1       -0.0030062298
    3    2    3    1       -0.0020829770
    3    2    2    2       -0.1118294776
    3    2    3    2        0.1077890439
    4    2    4    1        0.0082637486
    4    2    4    2        0.0236987338
    5    2    5    1        0.0082637486
    5    2    5    2        0.0236987338
    6    2    1    1        0.0798260055
    6    2    2    1        0.0000469479
    6    2    3    1       -0.0045733418
    6    2    6    1        0.0055969645
    6    2    2    2       -0.0718288132
    6    2    3    2        0.0826418047
    6    2    6    2        0.0924047236
    6    2    3    3       -0.0281361196
    6    2    4    4        0.0454440576
    6    2    5    5        0.0454440576
    3    3    1    1        0.3376358857
    3    3    2    1       -0.0057608150
    3    3    3    1       -0.0025057794
    3    3    2    2        0.2588193757
    3    3    3    2       -0.0113417898
    3    3    3    3        0.2775797151
    4    3    4    1        0.0104900419
    4    3    4    2        0.0270471799
    4    3    4    3        0.0387703740
    5    3    5    1        0.0104900419
    5    3    5    2        0.0270471799
    5    3    5    3        0.0387703740
    6    3    1    1       -0.0513686661
    6    3    2    1        0.0024028693
    6    3    3    1       -0.0030949030
    6    3    6    1        0.0082915535
    6    3    2    2        0.0877758981
    6    3    3    2       -0.0741668985
    6    3    6    2       -0.0393552697
    6    3    3    3       -0.0093711869
    6    3    6    3        0.0730074894
    6    3    4    4       -0.0280757499
    6    3    5    5       -0.0280757499
    4    4    1    1        0.3963565135
    4    4    2    1       -0.0037981395
    4    4    3    1       -0.0049398202
    4    4    2    2        0.2047786609
    4    4    3    2        0.0543452899
    4    4    3    3        0.2490514746
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1        0.0026553264
    6    4    4    2        0.0107663023
    6    4    4    3        0.0031320725
    6    4    6    4        0.0157459914
    5    5    1    1        0.3963565135
    5    5    2    1       -0.0037981395
    5    5    3    1       -0.0049398202
    5    5    2    2        0.2047786609
    5    5    3    2        0.0543452899
    5    5    3    3        0.2490514746
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1        0.0026553264
    6    5    5    2        0.0107663023
    6    5    5    3        0.0031320725
    6    5    6    5        0.0157459914
    6    6    1    1        0.3552584656
    6    6    2    1       -0.0021692249
    6    6    3    1       -0.0064069184
    6    6    6    1        0.0039737485
    6    6    2    2        0.2918692680
    6    6    3    2       -0.0193998989
    6    6    6    2        0.0050638895
    6    6    3    3        0.2603455074
    6    6    6    3        0.0184472858
    6    6    4    4        0.2557493549
    6    6    5    5        0.2557493549
    6    6    6    6        0.3006432057
 end_two_electron_integrals
 enrep_tce =   0.453580499142599     
  EHF(A)             =        -7.66120162
  EHF(total)         =        -7.66120162
  Shift (HFtot-HFA)  =        -0.00000000
 Cpu & wall time / sec            0.0            0.0
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_fci_3.500.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_fci_3.500.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.1043806675194  -0.0690451483011     0.0     0.0     0.0
    2   0.0393378083669  -0.1071370965461     0.0     0.0     0.0
    3   0.0225705130452  -0.1179055790912     0.0     0.0     0.0
    4   0.0091625601998  -0.1245885802752     0.0     0.0     0.0
    5   0.0155354666406  -0.1235733640919     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0037354679807  -0.1252054612153     0.0     0.0     0.0
    7   0.0009058784797  -0.1263916018390     0.0     0.0     0.0
    8   0.0007674435754  -0.1265978421030     0.0     0.0     0.0
    9   0.0003122903348  -0.1267127104015     0.0     0.0     0.0
   10   0.0004694268127  -0.1267041233947     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0001218489061  -0.1267980928264     0.0     0.0     0.0
   12   0.0000727780471  -0.1267938792767     0.0     0.0     0.0
   13   0.0000366514652  -0.1267929109134     0.0     0.0     0.0
   14   0.0000378117837  -0.1267937768644     0.0     0.0     0.0
   15   0.0000240174912  -0.1267959398175     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    15                     5
   16   0.0000034324265  -0.1268004714438     0.0     0.0     0.0
   17   0.0000040929996  -0.1268008380191     0.0     0.0     0.0
   18   0.0000033489954  -0.1268019685074     0.0     0.0     0.0
   19   0.0000043539884  -0.1268011372479     0.0     0.0     0.0
   20   0.0000037084882  -0.1268020872844     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    20                     5
   21   0.0000002107375  -0.1268017450386     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.126801745038559
 CCSD total energy / hartree       =        -7.788003368188225

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.1869481551

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.6256276392
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2869674548
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2869674548
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1409938559
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
  0.779470563134538      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings
  0.145720583768446      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.145720583768446      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.487658328232625      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.223682683614512      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.223682683614512      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.109900560264609      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors   16

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using   16 trial vectors
   0.1235898052197   0.1294827747017    3.52341
   0.1567772925522   0.1425717478559    3.87958
   0.1567772925522   0.1425717478559    3.87958
   0.0480957305911   0.3092657912783    8.41555
   0.0646523902574   0.3862820894907   10.51127     0.8     1.0

 Iteration   2 using   21 trial vectors
   0.0122771962879   0.0782268592204    2.12866
   0.0111192643530   0.0898483721176    2.44490
   0.0111192643530   0.0898483721176    2.44490
   0.0128256166412   0.3091289240638    8.41183
   0.0188184188733   0.3728998845031   10.14713     0.4     0.4

 Iteration   3 using   26 trial vectors
   0.0013086652958   0.0781915297403    2.12770
   0.0017775763705   0.0898250142727    2.44426
   0.0017775763705   0.0898250142727    2.44426
   0.0019705524397   0.3091348205529    8.41199
   0.0032322648002   0.3728033202798   10.14450     0.4     0.4

 Iteration   4 using   31 trial vectors
   0.0000775265388   0.0781969369976    2.12785
   0.0000807550544   0.0898276756469    2.44434
   0.0000807550544   0.0898276756469    2.44434
   0.0001231914110   0.3091376155029    8.41207
   0.0002428265700   0.3728044470102   10.14453     0.4     0.5

 Iteration   5 using   36 trial vectors
   0.0000054858704   0.0781968217612    2.12784
   0.0000088225242   0.0898277025289    2.44434
   0.0000088225242   0.0898277025289    2.44434
   0.0000133685997   0.3091370545761    8.41205
   0.0000191221275   0.3728039829865   10.14452     0.4     0.5

 Iteration   6 using   41 trial vectors
   0.0000000200292   0.0781968093568    2.12784
   0.0000005320756   0.0898277119050    2.44434
   0.0000005320756   0.0898277119050    2.44434
   0.0000001618943   0.3091370466209    8.41205
   0.0000001682259   0.3728039715924   10.14452     0.3     0.4
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.078196809356847
                   / eV      =        2.127844353165354
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.4674489000
     6a   (alpha) ---     2a   (alpha)       -0.3710789178

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.7289894829
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1364872905
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1364872906
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2739191843
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.401405498162275      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.401405498162275      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.318651125003558      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.318651125003558      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.625994384791313      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.117203717565495      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.117203717653368      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.235218580313990      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.089827711905040
                   / eV      =        2.444337449404733
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)       -0.2363468634
     5a   (alpha) ---     2a   (alpha)        0.5801148774

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1893542910
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.4647713100
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1893542910
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.4647713100
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2109965223
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2109965223
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.201369903436452      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.201369903436452      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.494263707085302      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.494263707085302      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.161331759376688      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.395989828168539      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.161331759376688      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.395989828168537      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.179771158008627      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.179771158008627      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.089827711905041
                   / eV      =        2.444337449404743
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)       -0.3409752341
     5a   (alpha) ---     2a   (alpha)       -0.5254797813

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2731795242
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4209992466
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2731795242
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1240178306
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4209992466
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1911249146
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1240178306
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1911249146
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.288968354369090      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.288968354369090      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.445331544576848      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.445331544576848      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.231513112033963      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.356786790709238      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.231513112033963      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.105102144762195      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.356786790709237      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.161973793177037      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.105102144762195      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.161973793177037      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.309137046620942
                   / eV      =        8.412050624786630
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.7043651538
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.3640921197
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.5675553078
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1812713799
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings

 Doubles strings
  0.710187097582438      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.367101530133235      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.572246447199258      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.182769682029316      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.372803971592366
                   / eV      =       10.144516538653011
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)       -0.4779605296
     6a   (alpha) ---     2a   (alpha)       -0.4580683600

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.4994486521
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3544558414
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3544558388
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2349563163
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.399344944484161      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.399344944484161      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.382724665473112      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.382724665473112      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.417298672006356      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.296154472064717      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.296154469857736      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.196310388181466      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        3.4s     wall:        4.4s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_fci_3.500.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_fci_3.500.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.384760    -0.149475     0.047278     0.148130     0.148130     0.186053

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       10
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -8.241695625579
           >>>| MCSCF energy:           -7.788115126436
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.3848
    2   -0.1495
    3    0.0473
    4    0.1481
    5    0.1481
    6    0.1861



==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_3.500.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 0.453580499142599}
  energy_offset: {units: hartree, value: -0.0}
  fci_energy: {lower: -7.888003368188224, units: hartree, upper: -7.688003368188225,
    value: -7.788003368188225}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -0.875]
      name: Li
    - coords: [0.0, 0.0, 2.625]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -4.5489524297]
      - [2, 1, 0.1110803068]
      - [3, 1, 0.1502660888]
      - [6, 1, 0.0213929571]
      - [2, 2, -1.0315937543]
      - [3, 2, -0.0635973556]
      - [6, 2, -0.0826046642]
      - [3, 3, -1.0178138793]
      - [6, 3, 0.0105868235]
      - [4, 4, -1.0206695663]
      - [5, 5, -1.0206695663]
      - [6, 6, -1.006920756]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.6601936047]
      - [2, 1, 1, 1, -0.1100217633]
      - [2, 1, 2, 1, 0.0116223115]
      - [3, 1, 1, 1, -0.1417664845]
      - [3, 1, 2, 1, 0.0135144348]
      - [3, 1, 3, 1, 0.0200298809]
      - [3, 1, 2, 2, -0.005752917]
      - [4, 1, 4, 1, 0.0097722192]
      - [5, 1, 5, 1, 0.0097722192]
      - [6, 1, 1, 1, -0.0317748218]
      - [6, 1, 2, 1, 0.0052185337]
      - [6, 1, 3, 1, 0.0007594828]
      - [6, 1, 6, 1, 0.0088767984]
      - [6, 1, 2, 2, 0.0052144063]
      - [6, 1, 3, 2, -0.003076257]
      - [6, 1, 3, 3, -0.0074678292]
      - [6, 1, 4, 4, -0.0008048365]
      - [6, 1, 5, 5, -0.0008048365]
      - [2, 2, 1, 1, 0.2578103212]
      - [2, 2, 2, 1, -0.0010585435]
      - [2, 2, 2, 2, 0.3781199792]
      - [3, 2, 1, 1, 0.094470634]
      - [3, 2, 2, 1, -0.0030062298]
      - [3, 2, 3, 1, -0.002082977]
      - [3, 2, 2, 2, -0.1118294776]
      - [3, 2, 3, 2, 0.1077890439]
      - [4, 2, 4, 1, 0.0082637486]
      - [4, 2, 4, 2, 0.0236987338]
      - [5, 2, 5, 1, 0.0082637486]
      - [5, 2, 5, 2, 0.0236987338]
      - [6, 2, 1, 1, 0.0798260055]
      - [6, 2, 2, 1, 4.69479e-05]
      - [6, 2, 3, 1, -0.0045733418]
      - [6, 2, 6, 1, 0.0055969645]
      - [6, 2, 2, 2, -0.0718288132]
      - [6, 2, 3, 2, 0.0826418047]
      - [6, 2, 6, 2, 0.0924047236]
      - [6, 2, 3, 3, -0.0281361196]
      - [6, 2, 4, 4, 0.0454440576]
      - [6, 2, 5, 5, 0.0454440576]
      - [3, 3, 1, 1, 0.3376358857]
      - [3, 3, 2, 1, -0.005760815]
      - [3, 3, 3, 1, -0.0025057794]
      - [3, 3, 2, 2, 0.2588193757]
      - [3, 3, 3, 2, -0.0113417898]
      - [3, 3, 3, 3, 0.2775797151]
      - [4, 3, 4, 1, 0.0104900419]
      - [4, 3, 4, 2, 0.0270471799]
      - [4, 3, 4, 3, 0.038770374]
      - [5, 3, 5, 1, 0.0104900419]
      - [5, 3, 5, 2, 0.0270471799]
      - [5, 3, 5, 3, 0.038770374]
      - [6, 3, 1, 1, -0.0513686661]
      - [6, 3, 2, 1, 0.0024028693]
      - [6, 3, 3, 1, -0.003094903]
      - [6, 3, 6, 1, 0.0082915535]
      - [6, 3, 2, 2, 0.0877758981]
      - [6, 3, 3, 2, -0.0741668985]
      - [6, 3, 6, 2, -0.0393552697]
      - [6, 3, 3, 3, -0.0093711869]
      - [6, 3, 6, 3, 0.0730074894]
      - [6, 3, 4, 4, -0.0280757499]
      - [6, 3, 5, 5, -0.0280757499]
      - [4, 4, 1, 1, 0.3963565135]
      - [4, 4, 2, 1, -0.0037981395]
      - [4, 4, 3, 1, -0.0049398202]
      - [4, 4, 2, 2, 0.2047786609]
      - [4, 4, 3, 2, 0.0543452899]
      - [4, 4, 3, 3, 0.2490514746]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, 0.0026553264]
      - [6, 4, 4, 2, 0.0107663023]
      - [6, 4, 4, 3, 0.0031320725]
      - [6, 4, 6, 4, 0.0157459914]
      - [5, 5, 1, 1, 0.3963565135]
      - [5, 5, 2, 1, -0.0037981395]
      - [5, 5, 3, 1, -0.0049398202]
      - [5, 5, 2, 2, 0.2047786609]
      - [5, 5, 3, 2, 0.0543452899]
      - [5, 5, 3, 3, 0.2490514746]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, 0.0026553264]
      - [6, 5, 5, 2, 0.0107663023]
      - [6, 5, 5, 3, 0.0031320725]
      - [6, 5, 6, 5, 0.0157459914]
      - [6, 6, 1, 1, 0.3552584656]
      - [6, 6, 2, 1, -0.0021692249]
      - [6, 6, 3, 1, -0.0064069184]
      - [6, 6, 6, 1, 0.0039737485]
      - [6, 6, 2, 2, 0.291869268]
      - [6, 6, 3, 2, -0.0193998989]
      - [6, 6, 6, 2, 0.0050638895]
      - [6, 6, 3, 3, 0.2603455074]
      - [6, 6, 6, 3, 0.0184472858]
      - [6, 6, 4, 4, 0.2557493549]
      - [6, 6, 5, 5, 0.2557493549]
      - [6, 6, 6, 6, 0.3006432057]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.788003368188225}
      label: '|G>'
      superposition:
      - [0.779470563134538, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.145720583768446, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.145720583768446, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.487658328232625, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.223682683614512, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.223682683614512, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.109900560264609, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.709806558831378}
      label: '|E1>'
      superposition:
      - [0.401405498162275, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.401405498162275, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.318651125003558, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.318651125003558, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.625994384791313, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.117203717565495, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.117203717653368, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.23521858031399, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.698175656283184}
      label: '|E2>'
      superposition:
      - [-0.201369903436452, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.201369903436452, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.494263707085302, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.494263707085302, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.161331759376688, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.395989828168539, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.161331759376688, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.395989828168537, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.179771158008627, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.179771158008627, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.698175656283183}
      label: '|E3>'
      superposition:
      - [-0.28896835436909, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.28896835436909, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.445331544576848, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.445331544576848, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.231513112033963, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.356786790709238, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.231513112033963, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.105102144762195, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.356786790709237, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.161973793177037, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.105102144762195, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.161973793177037, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.478866321567283}
      label: '|E4>'
      superposition:
      - [0.710187097582438, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.367101530133235, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.572246447199258, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.182769682029316, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.415199396595859}
      label: '|E5>'
      superposition:
      - [-0.399344944484161, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.399344944484161, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.382724665473112, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.382724665473112, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.417298672006356, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.296154472064717, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.296154469857736, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.196310388181466, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.66120162}
  scf_energy_offset: {units: hartree, value: -0.0}


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_4.000.nw <==
start lih_rhf_sto-3g_fci_4.000

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   4.000000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_4.000.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2705516
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g1262
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_4.000.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_fci_4.000

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   4.000000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf
================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g1262
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:18:28 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_4.000.nw
    prefix          = lih_rhf_sto-3g_fci_4.000.
    data base       = ./lih_rhf_sto-3g_fci_4.000.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107200 doubles =    100.0 Mbytes
    stack    =   13107197 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428797 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
     1 autoz failed with cvr_scaling = 1.2 changing to 1.3
     2 autoz failed with cvr_scaling = 1.3 changing to 1.4
     3 autoz failed with cvr_scaling = 1.4 changing to 1.5
     4 autoz failed with cvr_scaling = 1.5 changing to 1.6
     5 autoz failed with cvr_scaling = 1.6 changing to 1.7

 AUTOZ failed to generate good internal coordinates.
 Cartesian coordinates will be used in optimizations.

 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -1.00000000
    2 H                    1.0000     0.00000000     0.00000000     3.00000000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       0.3968829367

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -1.00000000
 H                     0.00000000     0.00000000     3.00000000
 
  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_fci_4.000.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.6s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.518299
 1-e energy   =     -11.004183
 2-e energy   =       3.089001
 HOMO         =      -0.088424
 LUMO         =      -0.031494
 

 Starting SCF solution at       0.6s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.5338749191  4.05D-01  3.65D-01      0.0
  Setting level-shift to   2.21 to force positive preconditioner
                 2       -7.6248603019  2.10D-02  1.73D-02      0.0
                 3       -7.6249755098  5.40D-04  4.79D-04      0.0
                 4       -7.6249756474  5.82D-07  5.39D-07      0.0
                 5       -7.6249756474  1.23D-12  1.20D-12      0.0


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.624975647359
      One-electron energy =    -11.017436150582
      Two-electron energy =      2.995577566473
 Nuclear repulsion energy =      0.396882936750

        Time for solution =      0.0s


             Final eigenvalues
             -----------------

              1      
    1   -2.3830
    2   -0.1301
    3    0.0345
    4    0.1469
    5    0.1469
    6    0.1625
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-1.301428D-01
              MO Center=  1.0D-16,  1.5D-16,  1.4D+00, r^2= 4.7D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.715144  2 H  s                  2      0.655900  1 Li s          
     1     -0.177608  1 Li s                  5      0.165349  1 Li pz         
 
 Vector    3  Occ=0.000000D+00  E= 3.445377D-02
              MO Center= -1.9D-17, -2.6D-17,  1.2D-02, r^2= 7.0D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.788143  1 Li s                  6     -0.602237  2 H  s          
     5     -0.262188  1 Li pz                 1     -0.213952  1 Li s          
 
 Vector    4  Occ=0.000000D+00  E= 1.469246D-01
              MO Center= -2.9D-16,  1.4D-16, -1.0D+00, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.898575  1 Li px                 4     -0.438821  1 Li py         
 
 Vector    5  Occ=0.000000D+00  E= 1.469246D-01
              MO Center= -1.9D-16, -3.9D-16, -1.0D+00, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.898575  1 Li py                 3      0.438821  1 Li px         
 
 Vector    6  Occ=0.000000D+00  E= 1.624764D-01
              MO Center=  4.0D-16,  1.5D-16, -4.5D-01, r^2= 4.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     5      0.953389  1 Li pz                 6     -0.364361  2 H  s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -0.94029696

 moments of inertia (a.u.)
 ------------------
          50.351326171406           0.000000000000           0.000000000000
           0.000000000000          50.351326171406           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     2.92   1.99  0.86  0.07
    2 H    1     1.08   1.08
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0     -0.000000      0.000000      4.000000
 
     1   1 0 0     -0.000000      0.000000      0.000000
     1   0 1 0     -0.000000      0.000000      0.000000
     1   0 0 1     -1.622849      0.000000      0.000000
 
     2   2 0 0     -4.587418      0.000000      0.000000
     2   1 1 0     -0.000000      0.000000      0.000000
     2   1 0 1      0.000000      0.000000      0.000000
     2   0 2 0     -4.587418      0.000000      0.000000
     2   0 1 1      0.000000      0.000000      0.000000
     2   0 0 2     -4.314751      0.000000     42.852772
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_fci_4.000.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -4.5301480733
    2    1         0.1174943277
    3    1         0.1453881910
    6    1         0.0068669230
    1    2         0.1174943277
    2    2        -0.9785700020
    3    2        -0.0946912794
    6    2        -0.0683097293
    1    3         0.1453881910
    2    3        -0.0946912794
    3    3        -0.9836954072
    6    3         0.0135025945
    4    4        -1.0044353938
    5    5        -1.0044353938
    1    6         0.0068669230
    2    6        -0.0683097293
    3    6         0.0135025945
    6    6        -1.0005683467
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6603418216
    2    1    1    1       -0.1155813829
    2    1    2    1        0.0125758878
    3    1    1    1       -0.1394818851
    3    1    2    1        0.0144336441
    3    1    3    1        0.0186118199
    3    1    2    2       -0.0045424352
    4    1    4    1        0.0097668962
    5    1    5    1        0.0097668962
    6    1    1    1       -0.0154595956
    6    1    2    1        0.0032269767
    6    1    3    1       -0.0004106371
    6    1    6    1        0.0091036849
    6    1    2    2        0.0044239553
    6    1    3    2       -0.0023603822
    6    1    3    3       -0.0044908665
    6    1    4    4       -0.0003238663
    6    1    5    5       -0.0003238663
    2    2    1    1        0.2496922203
    2    2    2    1       -0.0019129448
    2    2    2    2        0.3616186395
    3    2    1    1        0.1185293147
    3    2    2    1       -0.0031785645
    3    2    3    1       -0.0029055062
    3    2    2    2       -0.1279337058
    3    2    3    2        0.1543330421
    4    2    4    1        0.0086556376
    4    2    4    2        0.0253654498
    5    2    5    1        0.0086556376
    5    2    5    2        0.0253654498
    6    2    1    1        0.0599463612
    6    2    2    1        0.0002552380
    6    2    3    1       -0.0033374751
    6    2    6    1        0.0072642978
    6    2    2    2       -0.0483560164
    6    2    3    2        0.0719116316
    6    2    6    2        0.0605312458
    6    2    3    3       -0.0369573367
    6    2    4    4        0.0353337869
    6    2    5    5        0.0353337869
    3    3    1    1        0.3065323926
    3    3    2    1       -0.0046727051
    3    3    3    1       -0.0036022582
    3    3    2    2        0.2890146266
    3    3    3    2       -0.0508193532
    3    3    3    3        0.2784037212
    4    3    4    1        0.0103767182
    4    3    4    2        0.0289190556
    4    3    4    3        0.0366426828
    5    3    5    1        0.0103767182
    5    3    5    2        0.0289190556
    5    3    5    3        0.0366426828
    6    3    1    1       -0.0467926861
    6    3    2    1        0.0021246706
    6    3    3    1       -0.0020716976
    6    3    6    1        0.0096066176
    6    3    2    2        0.0757918860
    6    3    3    2       -0.0769363761
    6    3    6    2       -0.0113855315
    6    3    3    3        0.0128972575
    6    3    6    3        0.0666165737
    6    3    4    4       -0.0267822894
    6    3    5    5       -0.0267822894
    4    4    1    1        0.3963590577
    4    4    2    1       -0.0039861091
    4    4    3    1       -0.0048203500
    4    4    2    2        0.1968871130
    4    4    3    2        0.0704738492
    4    4    3    3        0.2297920024
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1        0.0013757626
    6    4    4    2        0.0067164874
    6    4    4    3        0.0004942212
    6    4    6    4        0.0158955766
    5    5    1    1        0.3963590577
    5    5    2    1       -0.0039861091
    5    5    3    1       -0.0048203500
    5    5    2    2        0.1968871130
    5    5    3    2        0.0704738492
    5    5    3    3        0.2297920024
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1        0.0013757626
    6    5    5    2        0.0067164874
    6    5    5    3        0.0004942212
    6    5    6    5        0.0158955766
    6    6    1    1        0.3734873776
    6    6    2    1       -0.0032265187
    6    6    3    1       -0.0052226279
    6    6    6    1        0.0023906493
    6    6    2    2        0.2428524592
    6    6    3    2        0.0238858790
    6    6    6    2        0.0254791365
    6    6    3    3        0.2480881483
    6    6    6    3       -0.0063810220
    6    6    4    4        0.2657344077
    6    6    5    5        0.2657344077
    6    6    6    6        0.2931127994
 end_two_electron_integrals
 enrep_tce =   0.396882936749774     
  EHF(A)             =        -7.62497565
  EHF(total)         =        -7.62497565
  Shift (HFtot-HFA)  =        -0.00000000
 Cpu & wall time / sec            0.0            0.0
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_fci_4.000.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_fci_4.000.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.1037885865939  -0.1000320691689     0.0     0.0     0.0
    2   0.0394571250792  -0.1552366790027     0.0     0.0     0.0
    3   0.0560378490909  -0.1452253098719     0.0     0.0     0.0
    4   0.0787700135418  -0.1658978553674     0.0     0.0     0.0
    5   0.1048325636006  -0.1262072682336     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0146981557056  -0.1525060729067     0.0     0.0     0.0
    7   0.0053301808340  -0.1593523477661     0.0     0.0     0.0
    8   0.0111822071100  -0.1570499287554     0.0     0.0     0.0
    9   0.0108474645965  -0.1606726696676     0.0     0.0     0.0
   10   0.0190021277724  -0.1554772041187     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0009027520809  -0.1587697441820     0.0     0.0     0.0
   12   0.0003552792063  -0.1591821485970     0.0     0.0     0.0
   13   0.0005726801976  -0.1590664473527     0.0     0.0     0.0
   14   0.0004411004242  -0.1592367825100     0.0     0.0     0.0
   15   0.0008981763074  -0.1590149123887     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    15                     5
   16   0.0000155072441  -0.1591765716099     0.0     0.0     0.0
   17   0.0000043299620  -0.1591771564457     0.0     0.0     0.0
   18   0.0000074731857  -0.1591793710062     0.0     0.0     0.0
   19   0.0000132087818  -0.1591753863774     0.0     0.0     0.0
   20   0.0000213930118  -0.1591816353616     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    20                     5
   21   0.0000001031070  -0.1591778500690     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.159177850069032
 CCSD total energy / hartree       =        -7.784153497428030

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.1505639502
     6a   (alpha) ---     2a   (alpha)       -0.1010190145

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.8083076333
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2216986968
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2216986968
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
  0.741777196792743      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings
  0.111684904914183      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.111684904914183      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -7.493360143174245E-002 :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -7.493360143174245E-002 :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.599584170406479      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.164451037846881      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.164451037846881      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors   21

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using   21 trial vectors
   0.0253808079197   0.0825534951355    2.24640
   0.0245433128312   0.0870235163570    2.36803
   0.0245433128312   0.0870235163570    2.36803
   0.0199386070154   0.2949510643243    8.02603
   0.0204011629575   0.2966764779304    8.07298     1.1     1.3

 Iteration   2 using   26 trial vectors
   0.0040719221637   0.0822889338971    2.23920
   0.0035860602622   0.0867650414667    2.36100
   0.0035873019006   0.0867660865274    2.36103
   0.0031387322947   0.2948347060768    8.02286
   0.0027929297590   0.2965605028628    8.06983     0.4     0.4

 Iteration   3 using   31 trial vectors
   0.0002865258199   0.0822624488510    2.23848
   0.0001462854486   0.0867346600717    2.36017
   0.0001480223902   0.0867347220288    2.36017
   0.0005870664518   0.2948249878554    8.02260
   0.0006012935003   0.2965523763100    8.06960     0.4     0.5

 Iteration   4 using   36 trial vectors
   0.0000294679763   0.0822632502880    2.23850
   0.0000089745862   0.0867347197111    2.36017
   0.0000073729381   0.0867347487902    2.36017
   0.0000808620774   0.2948254108771    8.02261
   0.0000164133189   0.2965529605887    8.06962     0.5     0.5

 Iteration   5 using   41 trial vectors
   0.0000023584307   0.0822633516795    2.23850
   0.0000008196664   0.0867347462038    2.36017
   0.0000007029464   0.0867347470062    2.36017
   0.0000075119953   0.2948254983548    8.02261
   0.0000022601335   0.2965530268083    8.06962     0.4     0.5

 Iteration   6 using   44 trial vectors
   0.0000001011559   0.0822633416841    2.23850
   0.0000008196664   0.0867347462038    2.36017
   0.0000005606597   0.0867347471363    2.36017
   0.0000004670851   0.2948255110222    8.02261
   0.0000001170423   0.2965530293354    8.06962     0.3     0.3
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.082263341684127
                   / eV      =        2.238500375076408
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.3358321571
     6a   (alpha) ---     2a   (alpha)       -0.4773736917

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.5949459215
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3533624629
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3533624642
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2357577398
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.290048766125858      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.290048766125858      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.412294199176729      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.412294199176729      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.513838019435871      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.305189197049854      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.305189198204406      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.203617313295830      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.086734746203831
                   / eV      =        2.360173534585421
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     5a   (alpha) ---     2a   (alpha)        0.6017103502

 Doubles contributions
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.5446879002
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.5446879002
     5a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1478646976
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1478646976
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.515733288712629      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.515733288712629      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.466858650491237      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.466858650491238      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.126736637856451      :(5a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.126736637856451      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.086734747136312
                   / eV      =        2.360173559959519
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)       -0.6017103421

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.5446878998
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.5446878950
     4a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1478646956
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1478646988
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.515733286651137      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.515733286651137      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.466858654591636      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.466858650465845      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.126736637349346      :(4a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.126736640130274      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.294825511022240
                   / eV      =        8.022613760811083
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)       -0.1017934767

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.6053552606
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.6751233849
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3405067873
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2185339121
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.101455566298160      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.101455566298160      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.603345742182405      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.672882266336665      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.339376451636015      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.217808473777268      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.296553029335428
                   / eV      =        8.069621945901257
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)       -0.1059193511

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.9336574738
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1160556343
     6a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3168253085
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.105498131842624      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.105498131842624      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.929944511673336      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.115594105145476      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.315565359980608      :(6a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        3.8s     wall:        4.7s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_fci_4.000.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_fci_4.000.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.382998    -0.130143     0.034454     0.146925     0.146925     0.162476

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       10
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -8.181161116716
           >>>| MCSCF energy:           -7.784278179966
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.3830
    2   -0.1301
    3    0.0345
    4    0.1469
    5    0.1469
    6    0.1625
 


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_4.000.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 0.396882936749774}
  energy_offset: {units: hartree, value: -0.0}
  fci_energy: {lower: -7.88415349742803, units: hartree, upper: -7.6841534974280306,
    value: -7.78415349742803}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -1.0]
      name: Li
    - coords: [0.0, 0.0, 3.0]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -4.5301480733]
      - [2, 1, 0.1174943277]
      - [3, 1, 0.145388191]
      - [6, 1, 0.006866923]
      - [2, 2, -0.978570002]
      - [3, 2, -0.0946912794]
      - [6, 2, -0.0683097293]
      - [3, 3, -0.9836954072]
      - [6, 3, 0.0135025945]
      - [4, 4, -1.0044353938]
      - [5, 5, -1.0044353938]
      - [6, 6, -1.0005683467]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.6603418216]
      - [2, 1, 1, 1, -0.1155813829]
      - [2, 1, 2, 1, 0.0125758878]
      - [3, 1, 1, 1, -0.1394818851]
      - [3, 1, 2, 1, 0.0144336441]
      - [3, 1, 3, 1, 0.0186118199]
      - [3, 1, 2, 2, -0.0045424352]
      - [4, 1, 4, 1, 0.0097668962]
      - [5, 1, 5, 1, 0.0097668962]
      - [6, 1, 1, 1, -0.0154595956]
      - [6, 1, 2, 1, 0.0032269767]
      - [6, 1, 3, 1, -0.0004106371]
      - [6, 1, 6, 1, 0.0091036849]
      - [6, 1, 2, 2, 0.0044239553]
      - [6, 1, 3, 2, -0.0023603822]
      - [6, 1, 3, 3, -0.0044908665]
      - [6, 1, 4, 4, -0.0003238663]
      - [6, 1, 5, 5, -0.0003238663]
      - [2, 2, 1, 1, 0.2496922203]
      - [2, 2, 2, 1, -0.0019129448]
      - [2, 2, 2, 2, 0.3616186395]
      - [3, 2, 1, 1, 0.1185293147]
      - [3, 2, 2, 1, -0.0031785645]
      - [3, 2, 3, 1, -0.0029055062]
      - [3, 2, 2, 2, -0.1279337058]
      - [3, 2, 3, 2, 0.1543330421]
      - [4, 2, 4, 1, 0.0086556376]
      - [4, 2, 4, 2, 0.0253654498]
      - [5, 2, 5, 1, 0.0086556376]
      - [5, 2, 5, 2, 0.0253654498]
      - [6, 2, 1, 1, 0.0599463612]
      - [6, 2, 2, 1, 0.000255238]
      - [6, 2, 3, 1, -0.0033374751]
      - [6, 2, 6, 1, 0.0072642978]
      - [6, 2, 2, 2, -0.0483560164]
      - [6, 2, 3, 2, 0.0719116316]
      - [6, 2, 6, 2, 0.0605312458]
      - [6, 2, 3, 3, -0.0369573367]
      - [6, 2, 4, 4, 0.0353337869]
      - [6, 2, 5, 5, 0.0353337869]
      - [3, 3, 1, 1, 0.3065323926]
      - [3, 3, 2, 1, -0.0046727051]
      - [3, 3, 3, 1, -0.0036022582]
      - [3, 3, 2, 2, 0.2890146266]
      - [3, 3, 3, 2, -0.0508193532]
      - [3, 3, 3, 3, 0.2784037212]
      - [4, 3, 4, 1, 0.0103767182]
      - [4, 3, 4, 2, 0.0289190556]
      - [4, 3, 4, 3, 0.0366426828]
      - [5, 3, 5, 1, 0.0103767182]
      - [5, 3, 5, 2, 0.0289190556]
      - [5, 3, 5, 3, 0.0366426828]
      - [6, 3, 1, 1, -0.0467926861]
      - [6, 3, 2, 1, 0.0021246706]
      - [6, 3, 3, 1, -0.0020716976]
      - [6, 3, 6, 1, 0.0096066176]
      - [6, 3, 2, 2, 0.075791886]
      - [6, 3, 3, 2, -0.0769363761]
      - [6, 3, 6, 2, -0.0113855315]
      - [6, 3, 3, 3, 0.0128972575]
      - [6, 3, 6, 3, 0.0666165737]
      - [6, 3, 4, 4, -0.0267822894]
      - [6, 3, 5, 5, -0.0267822894]
      - [4, 4, 1, 1, 0.3963590577]
      - [4, 4, 2, 1, -0.0039861091]
      - [4, 4, 3, 1, -0.00482035]
      - [4, 4, 2, 2, 0.196887113]
      - [4, 4, 3, 2, 0.0704738492]
      - [4, 4, 3, 3, 0.2297920024]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, 0.0013757626]
      - [6, 4, 4, 2, 0.0067164874]
      - [6, 4, 4, 3, 0.0004942212]
      - [6, 4, 6, 4, 0.0158955766]
      - [5, 5, 1, 1, 0.3963590577]
      - [5, 5, 2, 1, -0.0039861091]
      - [5, 5, 3, 1, -0.00482035]
      - [5, 5, 2, 2, 0.196887113]
      - [5, 5, 3, 2, 0.0704738492]
      - [5, 5, 3, 3, 0.2297920024]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, 0.0013757626]
      - [6, 5, 5, 2, 0.0067164874]
      - [6, 5, 5, 3, 0.0004942212]
      - [6, 5, 6, 5, 0.0158955766]
      - [6, 6, 1, 1, 0.3734873776]
      - [6, 6, 2, 1, -0.0032265187]
      - [6, 6, 3, 1, -0.0052226279]
      - [6, 6, 6, 1, 0.0023906493]
      - [6, 6, 2, 2, 0.2428524592]
      - [6, 6, 3, 2, 0.023885879]
      - [6, 6, 6, 2, 0.0254791365]
      - [6, 6, 3, 3, 0.2480881483]
      - [6, 6, 6, 3, -0.006381022]
      - [6, 6, 4, 4, 0.2657344077]
      - [6, 6, 5, 5, 0.2657344077]
      - [6, 6, 6, 6, 0.2931127994]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.78415349742803}
      label: '|G>'
      superposition:
      - [0.741777196792743, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.111684904914183, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.111684904914183, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.07493360143174245, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.07493360143174245, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.599584170406479, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.164451037846881, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.164451037846881, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.701890155743903}
      label: '|E1>'
      superposition:
      - [0.290048766125858, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.290048766125858, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.412294199176729, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.412294199176729, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.513838019435871, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.305189197049854, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.305189198204406, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.20361731329583, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.697418751224199}
      label: '|E2>'
      superposition:
      - [0.515733288712629, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.515733288712629, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.466858650491237, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.466858650491238, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.126736637856451, (5a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.126736637856451, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.697418750291718}
      label: '|E3>'
      superposition:
      - [-0.515733286651137, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.515733286651137, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.466858654591636, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.466858650465845, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.126736637349346, (4a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.126736640130274, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.48932798640579}
      label: '|E4>'
      superposition:
      - [-0.10145556629816, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.10145556629816, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.603345742182405, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.672882266336665, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.339376451636015, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.217808473777268, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.4876004680926025}
      label: '|E5>'
      superposition:
      - [-0.105498131842624, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.105498131842624, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.929944511673336, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.115594105145476, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.315565359980608, (6a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.62497565}
  scf_energy_offset: {units: hartree, value: -0.0}


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_5.000.nw <==
start lih_rhf_sto-3g_tce_5.000

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   5.000000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_5.000.out <==
refund: UserID = kowalski
refund: SLURM Job ID = 2705557
refund: Number of nodes          = 1
refund: Number of cores per node = 16
refund: Number of cores          = 16
refund: Amount of time requested = 0:30
refund: Directory = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI
 
Processor list
 
g966
 
 argument  1 = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_5.000.nw
All connections between all procs tested: SUCCESS
 


============================== echo of input deck ==============================
start lih_rhf_sto-3g_tce_5.000

echo

geometry units angstrom
symmetry c1
Li   0.000000000000000   0.000000000000000   0.000000000000000
H    0.000000000000000   0.000000000000000   5.000000000000000
end

basis
H library sto-3g
Li library sto-3g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
tilesize 1
2eorb
2emet 13
nroots 5
thresh 1.0e-6
end

set tce:print_integrals T
set tce:qorb 6
set tce:qela 2
set tce:qelb 2

task tce energy

mcscf
  active  6
  actelec 4
  multiplicity 1
end

task mcscf
================================================================================


                                         
                                         
 
 
              Northwest Computational Chemistry Package (NWChem) 6.8
              ------------------------------------------------------
 
 
                    Environmental Molecular Sciences Laboratory
                       Pacific Northwest National Laboratory
                                Richland, WA 99352
 
                              Copyright (c) 1994-2018
                       Pacific Northwest National Laboratory
                            Battelle Memorial Institute
 
             NWChem is an open-source computational chemistry package
                        distributed under the terms of the
                      Educational Community License (ECL) 2.0
             A copy of the license is included with this distribution
                              in the LICENSE.TXT file
 
                                  ACKNOWLEDGMENT
                                  --------------

            This software and its documentation were developed at the
            EMSL at Pacific Northwest National Laboratory, a multiprogram
            national laboratory, operated for the U.S. Department of Energy
            by Battelle under Contract Number DE-AC05-76RL01830. Support
            for this work was provided by the Department of Energy Office
            of Biological and Environmental Research, Office of Basic
            Energy Sciences, and the Office of Advanced Scientific Computing.


           Job information
           ---------------

    hostname        = g966
    program         = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/bin/LINUX64/nwchem
    date            = Thu Oct 18 14:18:46 2018

    compiled        = Thu_Oct_18_11:35:40_2018
    source          = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean
    nwchem branch   = Development
    nwchem revision = nwchem_on_git-644-g67ea22a
    ga revision     = 5.6.5
    use scalapack   = T
    input           = /home/kowalski/NWCHEM_GITHUB/nwchem_2018_clean/QA/chem_library_tests/LiH_sto3G_FCI/lih_sto-3g_fci_5.000.nw
    prefix          = lih_rhf_sto-3g_tce_5.000.
    data base       = ./lih_rhf_sto-3g_tce_5.000.db
    status          = startup
    nproc           =       16
    time left       =     -1s



           Memory information
           ------------------

    heap     =   13107196 doubles =    100.0 Mbytes
    stack    =   13107201 doubles =    100.0 Mbytes
    global   =   26214400 doubles =    200.0 Mbytes (distinct from heap & stack)
    total    =   52428797 doubles =    400.0 Mbytes
    verify   = yes
    hardfail = no 


           Directory information
           ---------------------
 
  0 permanent = .
  0 scratch   = .
 
 
 
 
                                NWChem Input Module
                                -------------------
 
 

 Scaling coordinates for geometry "geometry" by  1.889725989
 (inverse scale =  0.529177249)

 Turning off AUTOSYM since
 SYMMETRY directive was detected!
 

          ------
          auto-z
          ------
     1 autoz failed with cvr_scaling = 1.2 changing to 1.3
     2 autoz failed with cvr_scaling = 1.3 changing to 1.4
     3 autoz failed with cvr_scaling = 1.4 changing to 1.5
     4 autoz failed with cvr_scaling = 1.5 changing to 1.6
     5 autoz failed with cvr_scaling = 1.6 changing to 1.7

 AUTOZ failed to generate good internal coordinates.
 Cartesian coordinates will be used in optimizations.

 
 
                             Geometry "geometry" -> ""
                             -------------------------
 
 Output coordinates in angstroms (scale by  1.889725989 to convert to a.u.)
 
  No.       Tag          Charge          X              Y              Z
 ---- ---------------- ---------- -------------- -------------- --------------
    1 Li                   3.0000     0.00000000     0.00000000    -1.25000000
    2 H                    1.0000     0.00000000     0.00000000     3.75000000
 
      Atomic Mass 
      ----------- 
 
      Li                 7.016000
      H                  1.007825
 

 Effective nuclear repulsion energy (a.u.)       0.3175063494

            Nuclear Dipole moment (a.u.) 
            ----------------------------
        X                 Y               Z
 ---------------- ---------------- ----------------
     0.0000000000     0.0000000000     0.0000000000
 
 
            XYZ format geometry
            -------------------
     2
 geometry
 Li                    0.00000000     0.00000000    -1.25000000
 H                     0.00000000     0.00000000     3.75000000
 
  library name resolved from: environment
  library file name is: <
 /home/scicons/cascade/apps/nwchem-6.8.1_rhel7/src/basis/libraries/>
  
                      Basis "ao basis" -> "" (cartesian)
                      -----
  H (Hydrogen)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  3.42525091E+00  0.154329
  1 S  6.23913730E-01  0.535328
  1 S  1.68855400E-01  0.444635
 
  Li (Lithium)
  ------------
            Exponent  Coefficients 
       -------------- ---------------------------------------------------------
  1 S  1.61195750E+01  0.154329
  1 S  2.93620070E+00  0.535328
  1 S  7.94650500E-01  0.444635
 
  2 S  6.36289700E-01 -0.099967
  2 S  1.47860100E-01  0.399513
  2 S  4.80887000E-02  0.700115
 
  3 P  6.36289700E-01  0.155916
  3 P  1.47860100E-01  0.607684
  3 P  4.80887000E-02  0.391957
 


 Summary of "ao basis" -> "" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p


                                 NWChem SCF Module
                                 -----------------
 
 

  ao basis        = "ao basis"
  functions       =     6
  atoms           =     2
  closed shells   =     2
  open shells     =     0
  charge          =   0.00
  wavefunction    = RHF 
  input vectors   = atomic
  output vectors  = ./lih_rhf_sto-3g_tce_5.000.movecs
  use symmetry    = F
  symmetry adapt  = F


 Summary of "ao basis" -> "ao basis" (cartesian)
 ------------------------------------------------------------------------------
       Tag                 Description            Shells   Functions and Types
 ---------------- ------------------------------  ------  ---------------------
 H                           sto-3g                  1        1   1s
 Li                          sto-3g                  3        5   2s1p



 Forming initial guess at       0.6s

 
      Superposition of Atomic Density Guess
      -------------------------------------
 
 Sum of atomic energies:          -7.78210783
 
      Non-variational initial energy
      ------------------------------

 Total energy =      -7.517881
 1-e energy   =     -10.845491
 2-e energy   =       3.010104
 HOMO         =      -0.080253
 LUMO         =      -0.038180
 

 Starting SCF solution at       0.6s



 ----------------------------------------------
         Quadratically convergent ROHF

 Convergence threshold     :          1.000E-10
 Maximum no. of iterations :           30
 Final Fock-matrix accuracy:          1.000E-10
 ----------------------------------------------


              iter       energy          gnorm     gmax       time
             ----- ------------------- --------- --------- --------
                 1       -7.4172662650  2.26D-01  2.09D-01      0.0
  Setting level-shift to   3.00 to force positive preconditioner
                 2       -7.5809431553  8.80D-02  6.38D-02      0.0
                 3       -7.5841012053  2.17D-02  2.07D-02      0.0
                 4       -7.5843004730  6.36D-04  4.76D-04      0.0
                 5       -7.5843007488  1.20D-06  1.09D-06      0.0
                 6       -7.5843007488  2.97D-12  2.44D-12      0.0


       Final RHF  results 
       ------------------ 

         Total SCF energy =     -7.584300748848
      One-electron energy =    -10.830951948701
      Two-electron energy =      2.929144850453
 Nuclear repulsion energy =      0.317506349400

        Time for solution =      0.0s


             Final eigenvalues
             -----------------

              1      
    1   -2.3804
    2   -0.1059
    3    0.0114
    4    0.1460
    5    0.1460
    6    0.1488
 
                       ROHF Final Molecular Orbital Analysis
                       -------------------------------------
 
 Vector    2  Occ=2.000000D+00  E=-1.059216D-01
              MO Center= -6.5D-16,  8.4D-15,  1.6D+00, r^2= 7.4D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     6      0.732486  2 H  s                  2      0.685084  1 Li s          
     1     -0.185521  1 Li s          
 
 Vector    3  Occ=0.000000D+00  E= 1.144198D-02
              MO Center=  1.6D-18, -2.0D-17,  7.7D-01, r^2= 9.0D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     2      0.768798  1 Li s                  6     -0.663835  2 H  s          
     1     -0.208277  1 Li s          
 
 Vector    4  Occ=0.000000D+00  E= 1.460235D-01
              MO Center= -2.2D-15, -1.1D-15, -1.2D+00, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     3      0.898608  1 Li px                 4      0.438753  1 Li py         
 
 Vector    5  Occ=0.000000D+00  E= 1.460235D-01
              MO Center=  2.8D-15, -5.8D-15, -1.2D+00, r^2= 3.3D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     4      0.898608  1 Li py                 3     -0.438753  1 Li px         
 
 Vector    6  Occ=0.000000D+00  E= 1.487914D-01
              MO Center= -2.2D-17, -1.5D-15, -1.1D+00, r^2= 3.7D+00
   Bfn.  Coefficient  Atom+Function         Bfn.  Coefficient  Atom+Function  
  ----- ------------  ---------------      ----- ------------  ---------------
     5      0.991396  1 Li pz                 6     -0.152986  2 H  s          
 

 center of mass
 --------------
 x =   0.00000000 y =   0.00000000 z =  -1.17537120

 moments of inertia (a.u.)
 ------------------
          78.673947142822           0.000000000000           0.000000000000
           0.000000000000          78.673947142822           0.000000000000
           0.000000000000           0.000000000000           0.000000000000
 
  Mulliken analysis of the total density
  --------------------------------------

    Atom       Charge   Shell Charges
 -----------   ------   -------------------------------------------------------
    1 Li   3     2.91   1.99  0.91  0.02
    2 H    1     1.09   1.09
 
       Multipole analysis of the density wrt the origin
       ------------------------------------------------
 
     L   x y z        total         open         nuclear
     -   - - -        -----         ----         -------
     0   0 0 0      0.000000      0.000000      4.000000
 
     1   1 0 0      0.000000      0.000000      0.000000
     1   0 1 0     -0.000000      0.000000      0.000000
     1   0 0 1     -1.310081      0.000000      0.000000
 
     2   2 0 0     -4.678549      0.000000      0.000000
     2   1 1 0      0.000000      0.000000      0.000000
     2   1 0 1     -0.000000      0.000000      0.000000
     2   0 2 0     -4.678549      0.000000      0.000000
     2   0 1 1      0.000000      0.000000      0.000000
     2   0 0 2     -6.760709      0.000000     66.957456
 
 ------------------------------------
     Number of active orbitals      6
     Number of active alpha electrons      2
     Number of active beta electrons       2
 ------------------------------------
                   NWChem Extensible Many-Electron Theory Module
                   ---------------------------------------------
 
              ======================================================
                   This portion of the program was automatically
                  generated by a Tensor Contraction Engine (TCE).
                  The development of this portion of the program
                 and TCE was supported by US Department of Energy,
                Office of Science, Office of Basic Energy Science.
                      TCE is a product of Battelle and PNNL.
              Please cite: S.Hirata, J.Phys.Chem.A 107, 9887 (2003).
              ======================================================
 
            General Information
            -------------------
      Number of processors :    16
         Wavefunction type : Restricted Hartree-Fock
          No. of electrons :     4
           Alpha electrons :     2
            Beta electrons :     2
           No. of orbitals :    12
            Alpha orbitals :     6
             Beta orbitals :     6
        Alpha frozen cores :     0
         Beta frozen cores :     0
     Alpha frozen virtuals :     0
      Beta frozen virtuals :     0
         Spin multiplicity : singlet 
    Number of AO functions :     6
       Number of AO shells :     4
        Use of symmetry is : off
      Symmetry adaption is : off
         Schwarz screening : 0.10D-09
 
          Correlation Information
          -----------------------
          Calculation type : Coupled-cluster singles & doubles                           
   Perturbative correction : none                                                        
            Max iterations :      100
        Residual threshold : 0.10D-05
     T(0) DIIS level shift : 0.00D+00
     L(0) DIIS level shift : 0.00D+00
     T(1) DIIS level shift : 0.00D+00
     L(1) DIIS level shift : 0.00D+00
     T(R) DIIS level shift : 0.00D+00
     T(I) DIIS level shift : 0.00D+00
   CC-T/L Amplitude update :  5-th order DIIS
     No. of excited states :     5
               Target root :     1
           Target symmetry : none
      Symmetry restriction : off
   Dipole & oscillator str : off
                I/O scheme : Global Array Library
        L-threshold :  0.10D-05
        EOM-threshold :  0.10D-05
 no EOMCCSD initial starts read in
 TCE RESTART OPTIONS
 READ_INT:   F
 WRITE_INT:  F
 READ_TA:    F
 WRITE_TA:   F
 READ_XA:    F
 WRITE_XA:   F
 READ_IN3:   F
 WRITE_IN3:  F
 SLICE:      F
 D4D5:       F
 
            Memory Information
            ------------------
          Available GA space size is     419430364 doubles
          Available MA space size is      26213748 doubles
 
 Maximum block size supplied by input
 Maximum block size         1 doubles

 tile_dim =      1

 Block   Spin    Irrep     Size     Offset   Alpha
 -------------------------------------------------
   1    alpha     a      1 doubles       0       1
   2    alpha     a      1 doubles       1       2
   3    beta      a      1 doubles       2       1
   4    beta      a      1 doubles       3       2
   5    alpha     a      1 doubles       4       5
   6    alpha     a      1 doubles       5       6
   7    alpha     a      1 doubles       6       7
   8    alpha     a      1 doubles       7       8
   9    beta      a      1 doubles       8       5
  10    beta      a      1 doubles       9       6
  11    beta      a      1 doubles      10       7
  12    beta      a      1 doubles      11       8

 Global array virtual files algorithm will be used

 Parallel file system coherency ......... OK
 
 Fock matrix recomputed
 1-e file size   =               36
 1-e file name   = ./lih_rhf_sto-3g_tce_5.000.f1
 Cpu & wall time / sec            0.0            0.0
 4-electron integrals stored in orbital form
 
 v2    file size   =              231
 4-index algorithm nr.  13 is used
 imaxsize =       30
 imaxsize ichop =        0
 begin_one_electron_integrals
    1    1        -4.5037674749
    2    1         0.1234463459
    3    1         0.1393949649
    6    1        -0.0029189910
    1    2         0.1234463459
    2    2        -0.9117084995
    3    2        -0.1321298573
    6    2        -0.0381144428
    1    3         0.1393949649
    2    3        -0.1321298573
    3    3        -0.9313429766
    6    3         0.0059916347
    4    4        -0.9806287409
    5    5        -0.9806287409
    1    6        -0.0029189910
    2    6        -0.0381144428
    3    6         0.0059916347
    6    6        -0.9846398566
 end_one_electron_integrals
 begin_two_electron_integrals
    1    1    1    1        1.6604544831
    2    1    1    1       -0.1207308041
    2    1    2    1        0.0135050155
    3    1    1    1       -0.1355491743
    3    1    2    1        0.0150057162
    3    1    3    1        0.0170506337
    3    1    2    2       -0.0035678285
    4    1    4    1        0.0097629889
    5    1    5    1        0.0097629889
    6    1    1    1       -0.0022497659
    6    1    2    1        0.0010795745
    6    1    3    1       -0.0006954249
    6    1    6    1        0.0096007985
    6    1    2    2        0.0027264613
    6    1    3    2       -0.0012064927
    6    1    3    3       -0.0011376649
    6    1    4    4        0.0000244289
    6    1    5    5        0.0000244289
    2    2    1    1        0.2382042526
    2    2    2    1       -0.0027155418
    2    2    2    2        0.3428833880
    3    2    1    1        0.1433525732
    3    2    2    1       -0.0032898663
    3    2    3    1       -0.0034744675
    3    2    2    2       -0.1395695728
    3    2    3    2        0.2008645389
    4    2    4    1        0.0090228155
    4    2    4    2        0.0270738552
    5    2    5    1        0.0090228155
    5    2    5    2        0.0270738552
    6    2    1    1        0.0284740329
    6    2    2    1        0.0002841657
    6    2    3    1       -0.0014171034
    6    2    6    1        0.0086854195
    6    2    2    2       -0.0177540485
    6    2    3    2        0.0355303107
    6    2    6    2        0.0333038858
    6    2    3    3       -0.0202612212
    6    2    4    4        0.0175266589
    6    2    5    5        0.0175266589
    3    3    1    1        0.2724161123
    3    3    2    1       -0.0037914511
    3    3    3    1       -0.0040087517
    3    3    2    2        0.3079339523
    3    3    3    2       -0.0919620344
    3    3    3    3        0.2887550333
    4    3    4    1        0.0101245754
    4    3    4    2        0.0300734418
    4    3    4    3        0.0340656762
    5    3    5    1        0.0101245754
    5    3    5    2        0.0300734418
    5    3    5    3        0.0340656762
    6    3    1    1       -0.0254753574
    6    3    2    1        0.0011523959
    6    3    3    1       -0.0007151787
    6    3    6    1        0.0100959328
    6    3    2    2        0.0398969830
    6    3    3    2       -0.0453895183
    6    3    6    2        0.0211688578
    6    3    3    3        0.0172192215
    6    3    6    3        0.0429121879
    6    3    4    4       -0.0153553293
    6    3    5    5       -0.0153553293
    4    4    1    1        0.3963611547
    4    4    2    1       -0.0041605613
    4    4    3    1       -0.0046594815
    4    4    2    2        0.1853833774
    4    4    3    2        0.0891132096
    4    4    3    3        0.2064536546
    4    4    4    4        0.3129455112
    5    4    5    4        0.0168691395
    6    4    4    1        0.0002831781
    6    4    4    2        0.0022933844
    6    4    4    3       -0.0007393632
    6    4    6    4        0.0166051857
    5    5    1    1        0.3963611547
    5    5    2    1       -0.0041605613
    5    5    3    1       -0.0046594815
    5    5    2    2        0.1853833774
    5    5    3    2        0.0891132096
    5    5    3    3        0.2064536546
    5    5    4    4        0.2792072321
    5    5    5    5        0.3129455112
    6    5    5    1        0.0002831781
    6    5    5    2        0.0022933844
    6    5    5    3       -0.0007393632
    6    5    6    5        0.0166051857
    6    6    1    1        0.3913631340
    6    6    2    1       -0.0040423722
    6    6    3    1       -0.0046476163
    6    6    6    1        0.0006113767
    6    6    2    2        0.1968048251
    6    6    3    2        0.0763878104
    6    6    6    2        0.0197284798
    6    6    3    3        0.2142239967
    6    6    6    3       -0.0143987889
    6    6    4    4        0.2761420166
    6    6    5    5        0.2761420166
    6    6    6    6        0.3063249289
 end_two_electron_integrals
 enrep_tce =   0.317506349399819     
  EHF(A)             =        -7.58430075
  EHF(total)         =        -7.58430075
  Shift (HFtot-HFA)  =        -0.00000000
 Cpu & wall time / sec            0.0            0.0
 T1-number-of-tasks                     8
 
 t1 file size   =                8
 t1 file name   = ./lih_rhf_sto-3g_tce_5.000.t1
 t1 file handle =       -998
 T2-number-of-boxes                    94
 
 t2 file size   =               94
 t2 file name   = ./lih_rhf_sto-3g_tce_5.000.t2
 t2 file handle =       -996

 CCSD iterations
 -----------------------------------------------------------------
 Iter          Residuum       Correlation     Cpu    Wall    V2*C2
 -----------------------------------------------------------------
    1   0.0468273669866  -0.1609784608780     0.0     0.0     0.0
    2   0.2011416533109  -0.1626329961693     0.0     0.0     0.0
    3   0.3082731597031   0.2901404327674     0.0     0.0     0.0
    4   0.3553644321149   0.3623626289830     0.0     0.0     0.0
    5   8.9564455226223   1.4184183039052     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                     5                     5
    6   0.0625406009320  -0.1712197638827     0.0     0.0     0.0
    7   0.0937634226176  -0.2215558773621     0.0     0.0     0.0
    8   0.1273328989882  -0.0997821367582     0.0     0.0     0.0
    9   0.3443006048748  -0.0759038503729     0.0     0.0     0.0
   10   0.3703279657009   0.4151800481112     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    10                     5
   11   0.0097479954928  -0.1955349290576     0.0     0.0     0.0
   12   0.0153139206674  -0.1945520307417     0.0     0.0     0.0
   13   0.0592256084701  -0.2024977170401     0.0     0.0     0.0
   14   0.1207369531253  -0.0963082896433     0.0     0.0     0.0
   15   0.3193650021435  -0.0317142273868     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    15                     5
   16   0.0053542087211  -0.2003192730774     0.0     0.0     0.0
   17   0.0067260822569  -0.1982323638928     0.0     0.0     0.0
   18   0.0203885917477  -0.1913615589490     0.0     0.0     0.0
   19   0.0744929433542  -0.2036900795572     0.0     0.0     0.0
   20   0.1404562063577  -0.0678283718871     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    20                     5
   21   0.0013102149933  -0.1980374656066     0.0     0.0     0.0
   22   0.0012252378879  -0.1979733165263     0.0     0.0     0.0
   23   0.0045045783389  -0.1991874407489     0.0     0.0     0.0
   24   0.0116318944197  -0.1945582534589     0.0     0.0     0.0
   25   0.0354591600439  -0.2044056780977     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    25                     5
   26   0.0006159058482  -0.1984536911165     0.0     0.0     0.0
   27   0.0004995939404  -0.1979309552361     0.0     0.0     0.0
   28   0.0006376820701  -0.1983907413059     0.0     0.0     0.0
   29   0.0011146283893  -0.1977874083801     0.0     0.0     0.0
   30   0.0027114054817  -0.1989076397835     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    30                     5
   31   0.0000258979832  -0.1981424339168     0.0     0.0     0.0
   32   0.0000318424987  -0.1981562910968     0.0     0.0     0.0
   33   0.0000222829276  -0.1981427347293     0.0     0.0     0.0
   34   0.0000369045147  -0.1981577991879     0.0     0.0     0.0
   35   0.0000457190660  -0.1981368994103     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    35                     5
   36   0.0000032521712  -0.1981482575106     0.0     0.0     0.0
   37   0.0000023365075  -0.1981499971235     0.0     0.0     0.0
   38   0.0000028176866  -0.1981481763853     0.0     0.0     0.0
   39   0.0000070631760  -0.1981511728734     0.0     0.0     0.0
   40   0.0000169887811  -0.1981443884164     0.0     0.0     0.0
 MICROCYCLE DIIS UPDATE:                    40                     5
   41   0.0000003229234  -0.1981491325439     0.0     0.0     0.0
 -----------------------------------------------------------------
 Iterations converged
 CCSD correlation energy / hartree =        -0.198149132543850
 CCSD total energy / hartree       =        -7.782449881391992

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.1040657998

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.9580794654
 Ground state specification:
 exp(T)|Ref>~(1+T)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Reference string
  0.718036694782349      :(1a)+ (2a)+ (1b)+ (2b)+ |0>

 Singles strings
  7.472306292556696E-002 :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  7.472306292556696E-002 :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.687936212653530      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 
 Ground-state symmetry is a   
 
 =========================================
 Excited-state calculation ( a   symmetry)
 =========================================
 Dim. of EOMCC iter. space      500
 
 x1 file size   =                8
 
 x2 file size   =               94

 EOMCCSD SOLVER TYPE  1

 No. of initial right vectors   21

 EOM-CCSD right-hand side iterations
 --------------------------------------------------------------
      Residuum       Omega / hartree  Omega / eV    Cpu    Wall
 --------------------------------------------------------------

 Iteration   1 using   21 trial vectors
   0.0253606629470   0.0852528198691    2.31985
   0.0252225539101   0.0857292217911    2.33281
   0.0252225539101   0.0857292217911    2.33281
   0.0211402021012   0.2917093647272    7.93782
   0.0212139046198   0.2942357194673    8.00656     1.1     1.3

 Iteration   2 using   26 trial vectors
   0.0037021879074   0.0849902455084    2.31270
   0.0036134686582   0.0854677686719    2.32570
   0.0036117606528   0.0854686280940    2.32572
   0.0027193065854   0.2915946333895    7.93470
   0.0026882476087   0.2941213182886    8.00345     0.4     0.4

 Iteration   3 using   31 trial vectors
   0.0001693285008   0.0849560220927    2.31177
   0.0001350600886   0.0854331598135    2.32476
   0.0001427723439   0.0854334255210    2.32476
   0.0006500662174   0.2915859317185    7.93446
   0.0006564758632   0.2941127311930    8.00322     0.4     0.5

 Iteration   4 using   36 trial vectors
   0.0000202360716   0.0849561879866    2.31178
   0.0000116919117   0.0854331306798    2.32475
   0.0000088376008   0.0854331753270    2.32476
   0.0000416280725   0.2915868673959    7.93449
   0.0000176662380   0.2941136814374    8.00324     0.4     0.5

 Iteration   5 using   41 trial vectors
   0.0000026245559   0.0849562018983    2.31178
   0.0000004813633   0.0854331666166    2.32476
   0.0000004723045   0.0854331668394    2.32476
   0.0000062098380   0.2915869174042    7.93449
   0.0000016486953   0.2941137714818    8.00325     0.4     0.5

 Iteration   6 using   44 trial vectors
   0.0000001433160   0.0849561967338    2.31178
   0.0000004813633   0.0854331666166    2.32476
   0.0000003564162   0.0854331668217    2.32476
   0.0000004111997   0.2915869369992    7.93449
   0.0000000766534   0.2941137724906    8.00325     0.3     0.3
 --------------------------------------------------------------
 Iterations converged
 ------------------

 Excited state root  1
 Excitation energy / hartree =        0.084956196733846
                   / eV      =        2.311776720474221
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     3a   (alpha) ---     2a   (alpha)        0.1443708433
     6a   (alpha) ---     2a   (alpha)       -0.5606125542

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2789758040
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.5362063622
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.5362063634
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1093415976
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
  0.124947174498443      :(3a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.124947174498443      :(3b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.485187680874935      :(6a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.485187680874935      :(6b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
 -0.241442369318954      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.464065100523163      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.464065101549951      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  9.463076730971651E-002 :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  2
 Excitation energy / hartree =        0.085433166616577
                   / eV      =        2.324755736880970
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)       -0.5401118937
     5a   (alpha) ---     2a   (alpha)        0.2193856467

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.5296627070
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2151413381
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.5296627070
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2151413381
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.467746189552874      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.467746189552874      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.189991743392911      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.189991743392911      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.458697014174744      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.186316099112404      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.458697014174746      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.186316099112404      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  3
 Excitation energy / hartree =        0.085433166821664
                   / eV      =        2.324755742461678
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions
     4a   (alpha) ---     2a   (alpha)       -0.2193853314
     5a   (alpha) ---     2a   (alpha)       -0.5401120211

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2151410294
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.5296628334
     4a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.2151410289
     5a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )        0.5296628321
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings
 -0.189991470359405      :(4a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.189991470359405      :(4b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.467746300057459      :(5a)+ (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.467746300057459      :(5b)+ (2b)  (1a)+ (2a)+ (1b)+ (2b)+ |0>

 Doubles strings
  0.186315831852014      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.458697123750075      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.186315831424776      :(4a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.458697122698249      :(5a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  4
 Excitation energy / hartree =        0.291586936999214
                   / eV      =        7.934487640271355
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions

 Doubles contributions
     3a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.2645087268
     3a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.9399045361
     6a   (alpha)     3a   (beta ) ---     2a   (alpha)     2a   (beta )       -0.1425740399
     6a   (alpha)     6a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1243840221
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings

 Doubles strings
 -0.265950879936850      :(3a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.945029078931631      :(3a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -0.143351381398056      :(6a)+ (3b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.125062188073443      :(6a)+ (6b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------
 ------------------

 Excited state root  5
 Excitation energy / hartree =        0.294113772490553
                   / eV      =        8.003246361705717
 largest EOMCCSD amplitudes: R1 and R2

 Singles contributions

 Doubles contributions
     3a   (alpha)     4a   (beta ) ---     2a   (alpha)     2a   (beta )        0.3685928213
     3a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.9074493527
     6a   (alpha)     5a   (beta ) ---     2a   (alpha)     2a   (beta )        0.1272429681
 Excited state specification:
 Rexp(T)|Ref>~(R_1+R_2)|Ref>
 ------- a(p)+/a(q) strings ----------

 singles norm

 doubles norm

 Singles strings

 Doubles strings
  0.373189766146191      :(3a)+ (4b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.918766704489547      :(3a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
  0.128829892358757      :(6a)+ (5b)+ (2b)  (2a)  (1a)+ (2a)+ (1b)+ (2b)+ |0>
 -------------------------------------

 Task  times  cpu:        4.5s     wall:        5.5s
 
 
                                NWChem Input Module
                                -------------------
 
 
 
                            NWChem Direct MCSCF Module
                            --------------------------
 
 
     -----------------------------------
       Basis functions:              6
       Inactive shells:              0
       Active shells:                6
       Active electrons:             4
       Symmetry:                    a       
       Multiplicity:                 1
       Orbital rotations:            0
     -----------------------------------

     -----------------------------------
       E2 extrapolation:             F
       Conjugacy:                    T
       Micro CI relax:               T
       Canonical orbitals:           T
       Maximum iterations:          20
       Converge threshold:    1.00E-04
       Conjugacy resets:            20
       Initial levelshift:        0.10
     -----------------------------------

   input molecular orbitals = ./lih_rhf_sto-3g_tce_5.000.movecs
  output molecular orbtials = ./lih_rhf_sto-3g_tce_5.000.movecs

       No. of determinants:           225


  Starting Orbital Energies
    -2.380410    -0.105922     0.011442     0.146023     0.146023     0.148791

  Orbital Symmetry Irreps
a    a    a    a    a    a   



          %%%%% MacroIteration   1 %%%%%


          Number of sigma calls:       10
                       o<<<<< (aa):             0.00
                       o<<<<< (bb):             0.00
                       o<<<<< (ab):             0.00
                       o<<<<< (total)           0.00
                       o<<<<< (aa) ff           0.00
                       o<<<<< (aa) gop          0.00
                       o<<<<< (aa) dot          0.00
                       o<<<<< (ab) str          0.00
                       o<<<<< (ab) gath         0.00
                       o<<<<< (ab) dotab        0.00
                       o<<<<< (ab) scat         0.00
                       o<<<<< (ab) sync         0.00
                       o<<<<< Density           0.00
                       o<<<<< Density one       0.00
                       o<<<<< Density two       0.00
                       o<<<<< Density ab        0.00
                       o<<<<< Spin adapt        0.00
                       o<<<<< Symm adapt        0.00

                       o<<<<< (ab) max sync:      0.00

           >>>| Valence CI:             -8.100089163734
           >>>| MCSCF energy:           -7.782582814334
           >>>| Gradient norm:          0.000000000D+00




     ==============================
            MCSCF Converged
     ==============================



          Canonical Eigenvalues

              1      
    1   -2.3804
    2   -0.1059
    3    0.0114
    4    0.1460
    5    0.1460
    6    0.1488
 


==> anc/src/examples/plots/LiH_sto3g_FCI/lih_sto-3g_fci_5.000.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- {url: 'https://www.nwchem-sw.org'}
format: {version: '0.1'}
generator: {source: nwchem, version: '6.8'}
integral_sets:
- basis_set: {name: sto-3g, type: gaussian}
  coulomb_repulsion: {units: hartree, value: 0.317506349399819}
  energy_offset: {units: hartree, value: -0.0}
  fci_energy: {lower: -7.882449881391992, units: hartree, upper: -7.682449881391992,
    value: -7.782449881391992}
  geometry:
    atoms:
    - coords: [0.0, 0.0, -1.25]
      name: Li
    - coords: [0.0, 0.0, 3.75]
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: angstrom
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - [1, 1, -4.5037674749]
      - [2, 1, 0.1234463459]
      - [3, 1, 0.1393949649]
      - [6, 1, -0.002918991]
      - [2, 2, -0.9117084995]
      - [3, 2, -0.1321298573]
      - [6, 2, -0.0381144428]
      - [3, 3, -0.9313429766]
      - [6, 3, 0.0059916347]
      - [4, 4, -0.9806287409]
      - [5, 5, -0.9806287409]
      - [6, 6, -0.9846398566]
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - [1, 1, 1, 1, 1.6604544831]
      - [2, 1, 1, 1, -0.1207308041]
      - [2, 1, 2, 1, 0.0135050155]
      - [3, 1, 1, 1, -0.1355491743]
      - [3, 1, 2, 1, 0.0150057162]
      - [3, 1, 3, 1, 0.0170506337]
      - [3, 1, 2, 2, -0.0035678285]
      - [4, 1, 4, 1, 0.0097629889]
      - [5, 1, 5, 1, 0.0097629889]
      - [6, 1, 1, 1, -0.0022497659]
      - [6, 1, 2, 1, 0.0010795745]
      - [6, 1, 3, 1, -0.0006954249]
      - [6, 1, 6, 1, 0.0096007985]
      - [6, 1, 2, 2, 0.0027264613]
      - [6, 1, 3, 2, -0.0012064927]
      - [6, 1, 3, 3, -0.0011376649]
      - [6, 1, 4, 4, 2.44289e-05]
      - [6, 1, 5, 5, 2.44289e-05]
      - [2, 2, 1, 1, 0.2382042526]
      - [2, 2, 2, 1, -0.0027155418]
      - [2, 2, 2, 2, 0.342883388]
      - [3, 2, 1, 1, 0.1433525732]
      - [3, 2, 2, 1, -0.0032898663]
      - [3, 2, 3, 1, -0.0034744675]
      - [3, 2, 2, 2, -0.1395695728]
      - [3, 2, 3, 2, 0.2008645389]
      - [4, 2, 4, 1, 0.0090228155]
      - [4, 2, 4, 2, 0.0270738552]
      - [5, 2, 5, 1, 0.0090228155]
      - [5, 2, 5, 2, 0.0270738552]
      - [6, 2, 1, 1, 0.0284740329]
      - [6, 2, 2, 1, 0.0002841657]
      - [6, 2, 3, 1, -0.0014171034]
      - [6, 2, 6, 1, 0.0086854195]
      - [6, 2, 2, 2, -0.0177540485]
      - [6, 2, 3, 2, 0.0355303107]
      - [6, 2, 6, 2, 0.0333038858]
      - [6, 2, 3, 3, -0.0202612212]
      - [6, 2, 4, 4, 0.0175266589]
      - [6, 2, 5, 5, 0.0175266589]
      - [3, 3, 1, 1, 0.2724161123]
      - [3, 3, 2, 1, -0.0037914511]
      - [3, 3, 3, 1, -0.0040087517]
      - [3, 3, 2, 2, 0.3079339523]
      - [3, 3, 3, 2, -0.0919620344]
      - [3, 3, 3, 3, 0.2887550333]
      - [4, 3, 4, 1, 0.0101245754]
      - [4, 3, 4, 2, 0.0300734418]
      - [4, 3, 4, 3, 0.0340656762]
      - [5, 3, 5, 1, 0.0101245754]
      - [5, 3, 5, 2, 0.0300734418]
      - [5, 3, 5, 3, 0.0340656762]
      - [6, 3, 1, 1, -0.0254753574]
      - [6, 3, 2, 1, 0.0011523959]
      - [6, 3, 3, 1, -0.0007151787]
      - [6, 3, 6, 1, 0.0100959328]
      - [6, 3, 2, 2, 0.039896983]
      - [6, 3, 3, 2, -0.0453895183]
      - [6, 3, 6, 2, 0.0211688578]
      - [6, 3, 3, 3, 0.0172192215]
      - [6, 3, 6, 3, 0.0429121879]
      - [6, 3, 4, 4, -0.0153553293]
      - [6, 3, 5, 5, -0.0153553293]
      - [4, 4, 1, 1, 0.3963611547]
      - [4, 4, 2, 1, -0.0041605613]
      - [4, 4, 3, 1, -0.0046594815]
      - [4, 4, 2, 2, 0.1853833774]
      - [4, 4, 3, 2, 0.0891132096]
      - [4, 4, 3, 3, 0.2064536546]
      - [4, 4, 4, 4, 0.3129455112]
      - [5, 4, 5, 4, 0.0168691395]
      - [6, 4, 4, 1, 0.0002831781]
      - [6, 4, 4, 2, 0.0022933844]
      - [6, 4, 4, 3, -0.0007393632]
      - [6, 4, 6, 4, 0.0166051857]
      - [5, 5, 1, 1, 0.3963611547]
      - [5, 5, 2, 1, -0.0041605613]
      - [5, 5, 3, 1, -0.0046594815]
      - [5, 5, 2, 2, 0.1853833774]
      - [5, 5, 3, 2, 0.0891132096]
      - [5, 5, 3, 3, 0.2064536546]
      - [5, 5, 4, 4, 0.2792072321]
      - [5, 5, 5, 5, 0.3129455112]
      - [6, 5, 5, 1, 0.0002831781]
      - [6, 5, 5, 2, 0.0022933844]
      - [6, 5, 5, 3, -0.0007393632]
      - [6, 5, 6, 5, 0.0166051857]
      - [6, 6, 1, 1, 0.391363134]
      - [6, 6, 2, 1, -0.0040423722]
      - [6, 6, 3, 1, -0.0046476163]
      - [6, 6, 6, 1, 0.0006113767]
      - [6, 6, 2, 2, 0.1968048251]
      - [6, 6, 3, 2, 0.0763878104]
      - [6, 6, 6, 2, 0.0197284798]
      - [6, 6, 3, 3, 0.2142239967]
      - [6, 6, 6, 3, -0.0143987889]
      - [6, 6, 4, 4, 0.2761420166]
      - [6, 6, 5, 5, 0.2761420166]
      - [6, 6, 6, 6, 0.3063249289]
  initial_state_suggestions:
  - state:
      energy: {units: hartree, value: -7.782449881391992}
      label: '|G>'
      superposition:
      - [0.718036694782349, (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.07472306292556696, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.07472306292556696, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.68793621265353, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.697493684658146}
      label: '|E1>'
      superposition:
      - [0.124947174498443, (3a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.124947174498443, (3b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.485187680874935, (6a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.485187680874935, (6b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.241442369318954, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.464065100523163, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.464065101549951, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.09463076730971651, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.697016714775415}
      label: '|E2>'
      superposition:
      - [-0.467746189552874, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.467746189552874, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.189991743392911, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.189991743392911, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.458697014174744, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.186316099112404, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.458697014174746, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.186316099112404, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.697016714570328}
      label: '|E3>'
      superposition:
      - [-0.189991470359405, (4a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.189991470359405, (4b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.467746300057459, (5a)+, (2a), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [-0.467746300057459, (5b)+, (2b), (1a)+, (2a)+, (1b)+, (2b)+, '|vacuum>']
      - [0.186315831852014, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.458697123750075, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.186315831424776, (4a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.458697122698249, (5a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.490862944392778}
      label: '|E4>'
      superposition:
      - [-0.26595087993685, (3a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.945029078931631, (3a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [-0.143351381398056, (6a)+, (3b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.125062188073443, (6a)+, (6b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  - state:
      energy: {units: hartree, value: -7.488336108901439}
      label: '|E5>'
      superposition:
      - [0.373189766146191, (3a)+, (4b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.918766704489547, (3a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
      - [0.128829892358757, (6a)+, (5b)+, (2b), (2a), (1a)+, (2a)+, (1b)+, (2b)+,
        '|vacuum>']
  metadata: {molecule_name: unknown}
  n_electrons: 4
  n_orbitals: 6
  scf_energy: {units: hartree, value: -7.58430075}
  scf_energy_offset: {units: hartree, value: -0.0}


==> anc/src/examples/plots/h10_trotter_error/h10_1.0.nw <==
start h10_1.0

#permanent_dir /dtemp/emsls50086

echo

geometry units bohr
symmetry c1
H   0.0   0.0   0.0
H   1.0   0.0   0.0
H   2.0   0.0   0.0
H   3.0   0.0   0.0
H   4.0   0.0   0.0
H   5.0   0.0   0.0
H   6.0   0.0   0.0
H   7.0   0.0   0.0
H   8.0   0.0   0.0
H   9.0   0.0   0.0
end

basis
 * library sto-6g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
thresh 1.0e-6
maxiter 1000
tilesize 1
2eorb
2emet 13
end

set tce:print_integrals T
set tce:qorb  10
set tce:qela  5
set tce:qelb  5

task tce energy





==> anc/src/examples/plots/h10_trotter_error/h10_1.0.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- url: https://www.nwchem-sw.org
format:
  version: '0.1'
generator:
  source: nwchem
  version: '6.8'
integral_sets:
- basis_set:
    name: sto-6g
    type: gaussian
  coulomb_repulsion:
    units: hartree
    value: 19.28968253968254
  energy_offset:
    units: hartree
    value: 0.0
  fci_energy:
    lower: -3.92387429465573
    units: hartree
    upper: -3.72387429465573
    value: -3.82387429465573
  geometry:
    atoms:
    - coords:
      - -4.5
      - 0.0
      - 0.0
      name: H
    - coords:
      - -3.5
      - 0.0
      - 0.0
      name: H
    - coords:
      - -2.5
      - 0.0
      - 0.0
      name: H
    - coords:
      - -1.5
      - 0.0
      - 0.0
      name: H
    - coords:
      - -0.5
      - 0.0
      - 0.0
      name: H
    - coords:
      - 0.5
      - 0.0
      - 0.0
      name: H
    - coords:
      - 1.5
      - 0.0
      - 0.0
      name: H
    - coords:
      - 2.5
      - 0.0
      - 0.0
      name: H
    - coords:
      - 3.5
      - 0.0
      - 0.0
      name: H
    - coords:
      - 4.5
      - 0.0
      - 0.0
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: bohr
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - - 1
        - 1
        - -4.4653812256
      - - 3
        - 1
        - 0.2038388658
      - - 5
        - 1
        - 0.0550668004
      - - 7
        - 1
        - -0.0203400625
      - - 9
        - 1
        - 0.0181450552
      - - 2
        - 2
        - -4.1729243272
      - - 4
        - 2
        - -0.3221683247
      - - 6
        - 2
        - 0.0852483448
      - - 8
        - 2
        - -0.05375836
      - - 10
        - 2
        - 0.0060571396
      - - 3
        - 3
        - -3.8851917273
      - - 5
        - 3
        - 0.4061066392
      - - 7
        - 3
        - -0.1599599128
      - - 9
        - 3
        - 0.0352577623
      - - 4
        - 4
        - -3.5548853466
      - - 6
        - 4
        - -0.4629327408
      - - 8
        - 4
        - 0.1281537764
      - - 10
        - 4
        - -0.0336902191
      - - 5
        - 5
        - -3.3109061893
      - - 7
        - 5
        - -0.3912620905
      - - 9
        - 5
        - 0.1083845227
      - - 6
        - 6
        - -2.9657926824
      - - 8
        - 6
        - -0.3784984507
      - - 10
        - 6
        - 0.087059866
      - - 7
        - 7
        - -2.4269564388
      - - 9
        - 7
        - -0.3269115982
      - - 8
        - 8
        - -1.7628058137
      - - 10
        - 8
        - -0.2252154511
      - - 9
        - 9
        - -0.8438996659
      - - 10
        - 10
        - 0.0256917339
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - - 1
        - 1
        - 1
        - 1
        - 0.4979261799
      - - 2
        - 1
        - 2
        - 1
        - 0.1391438419
      - - 3
        - 1
        - 1
        - 1
        - -0.0876927154
      - - 3
        - 1
        - 3
        - 1
        - 0.0883327956
      - - 3
        - 1
        - 2
        - 2
        - 0.009786127
      - - 4
        - 1
        - 2
        - 1
        - 0.0567695689
      - - 4
        - 1
        - 4
        - 1
        - 0.06129868
      - - 4
        - 1
        - 3
        - 2
        - -0.0087049994
      - - 5
        - 1
        - 1
        - 1
        - 0.0089053239
      - - 5
        - 1
        - 3
        - 1
        - -0.0442810593
      - - 5
        - 1
        - 5
        - 1
        - 0.0548985067
      - - 5
        - 1
        - 2
        - 2
        - -0.0411650914
      - - 5
        - 1
        - 4
        - 2
        - -0.0126116675
      - - 5
        - 1
        - 3
        - 3
        - 0.0104255759
      - - 5
        - 1
        - 4
        - 4
        - -0.0053274714
      - - 6
        - 1
        - 2
        - 1
        - 0.0109075991
      - - 6
        - 1
        - 4
        - 1
        - 0.0346310591
      - - 6
        - 1
        - 6
        - 1
        - 0.0482155784
      - - 6
        - 1
        - 3
        - 2
        - -0.0310861011
      - - 6
        - 1
        - 5
        - 2
        - 0.0082113961
      - - 6
        - 1
        - 4
        - 3
        - -0.0083799015
      - - 6
        - 1
        - 5
        - 4
        - 0.0024865835
      - - 7
        - 1
        - 1
        - 1
        - -0.0009800756
      - - 7
        - 1
        - 3
        - 1
        - -0.0052681751
      - - 7
        - 1
        - 5
        - 1
        - 0.026982152
      - - 7
        - 1
        - 7
        - 1
        - 0.0378183759
      - - 7
        - 1
        - 2
        - 2
        - -0.0069460608
      - - 7
        - 1
        - 4
        - 2
        - -0.025352427
      - - 7
        - 1
        - 6
        - 2
        - -0.0141919499
      - - 7
        - 1
        - 3
        - 3
        - 0.024884531
      - - 7
        - 1
        - 5
        - 3
        - -0.0095575291
      - - 7
        - 1
        - 4
        - 4
        - -0.0090459616
      - - 7
        - 1
        - 6
        - 4
        - -0.0028911764
      - - 7
        - 1
        - 5
        - 5
        - 0.0022305102
      - - 7
        - 1
        - 6
        - 6
        - 0.0024609178
      - - 8
        - 1
        - 2
        - 1
        - 0.0009156543
      - - 8
        - 1
        - 4
        - 1
        - 0.0047699514
      - - 8
        - 1
        - 6
        - 1
        - 0.0238523058
      - - 8
        - 1
        - 8
        - 1
        - 0.0355435852
      - - 8
        - 1
        - 3
        - 2
        - -0.0061587474
      - - 8
        - 1
        - 5
        - 2
        - 0.0206465961
      - - 8
        - 1
        - 7
        - 2
        - 0.0105097573
      - - 8
        - 1
        - 4
        - 3
        - -0.0201337524
      - - 8
        - 1
        - 6
        - 3
        - -0.0130140489
      - - 8
        - 1
        - 5
        - 4
        - 0.0104965706
      - - 8
        - 1
        - 7
        - 4
        - 9.73766e-05
      - - 8
        - 1
        - 6
        - 5
        - 0.0028837535
      - - 8
        - 1
        - 7
        - 6
        - 0.0002324106
      - - 9
        - 1
        - 1
        - 1
        - -0.0006056609
      - - 9
        - 1
        - 3
        - 1
        - 0.0003556986
      - - 9
        - 1
        - 5
        - 1
        - 0.0035512922
      - - 9
        - 1
        - 7
        - 1
        - 0.0186497318
      - - 9
        - 1
        - 9
        - 1
        - 0.0305576133
      - - 9
        - 1
        - 2
        - 2
        - 5.73354e-05
      - - 9
        - 1
        - 4
        - 2
        - -0.0037705864
      - - 9
        - 1
        - 6
        - 2
        - -0.0178596567
      - - 9
        - 1
        - 8
        - 2
        - -0.0115088374
      - - 9
        - 1
        - 3
        - 3
        - 0.0044524871
      - - 9
        - 1
        - 5
        - 3
        - -0.0164367918
      - - 9
        - 1
        - 7
        - 3
        - -0.0104837071
      - - 9
        - 1
        - 4
        - 4
        - -0.0154007474
      - - 9
        - 1
        - 6
        - 4
        - -0.0127927548
      - - 9
        - 1
        - 8
        - 4
        - 0.0017388653
      - - 9
        - 1
        - 5
        - 5
        - 0.0115327692
      - - 9
        - 1
        - 7
        - 5
        - -0.0027303923
      - - 9
        - 1
        - 6
        - 6
        - -0.0002382985
      - - 9
        - 1
        - 8
        - 6
        - 0.0113021987
      - - 9
        - 1
        - 7
        - 7
        - -0.0116113398
      - - 9
        - 1
        - 8
        - 8
        - 0.0053923293
      - - 10
        - 1
        - 2
        - 1
        - 0.0003740443
      - - 10
        - 1
        - 4
        - 1
        - -0.000237842
      - - 10
        - 1
        - 6
        - 1
        - 0.0016241305
      - - 10
        - 1
        - 8
        - 1
        - 0.015252317
      - - 10
        - 1
        - 10
        - 1
        - 0.037059107
      - - 10
        - 1
        - 3
        - 2
        - 0.000441025
      - - 10
        - 1
        - 5
        - 2
        - 0.0022964952
      - - 10
        - 1
        - 7
        - 2
        - 0.0139804318
      - - 10
        - 1
        - 9
        - 2
        - 0.0200196995
      - - 10
        - 1
        - 4
        - 3
        - -0.0021142629
      - - 10
        - 1
        - 6
        - 3
        - -0.0136294745
      - - 10
        - 1
        - 8
        - 3
        - -0.0183803984
      - - 10
        - 1
        - 5
        - 4
        - 0.0119005577
      - - 10
        - 1
        - 7
        - 4
        - 0.0161691606
      - - 10
        - 1
        - 9
        - 4
        - 0.0133118586
      - - 10
        - 1
        - 6
        - 5
        - 0.0184785962
      - - 10
        - 1
        - 8
        - 5
        - 0.0137654412
      - - 10
        - 1
        - 7
        - 6
        - 0.0126712952
      - - 10
        - 1
        - 9
        - 6
        - 0.0037185444
      - - 10
        - 1
        - 8
        - 7
        - 0.0037808735
      - - 10
        - 1
        - 9
        - 8
        - -0.0007056643
      - - 2
        - 2
        - 1
        - 1
        - 0.4084899732
      - - 2
        - 2
        - 2
        - 2
        - 0.427379272
      - - 3
        - 2
        - 2
        - 1
        - 0.0935211657
      - - 3
        - 2
        - 3
        - 2
        - 0.1209724902
      - - 4
        - 2
        - 1
        - 1
        - 0.0977993745
      - - 4
        - 2
        - 3
        - 1
        - -0.0546237562
      - - 4
        - 2
        - 2
        - 2
        - 0.0392486164
      - - 4
        - 2
        - 4
        - 2
        - 0.0831657569
      - - 4
        - 2
        - 3
        - 3
        - 0.0007971296
      - - 5
        - 2
        - 2
        - 1
        - -0.0635937049
      - - 5
        - 2
        - 4
        - 1
        - -0.0426229165
      - - 5
        - 2
        - 3
        - 2
        - -0.0240150801
      - - 5
        - 2
        - 5
        - 2
        - 0.0664713632
      - - 5
        - 2
        - 4
        - 3
        - -0.0083744808
      - - 6
        - 2
        - 1
        - 1
        - 0.0138755688
      - - 6
        - 2
        - 3
        - 1
        - -0.0473550392
      - - 6
        - 2
        - 5
        - 1
        - 0.0321322389
      - - 6
        - 2
        - 2
        - 2
        - -0.0395327223
      - - 6
        - 2
        - 4
        - 2
        - 0.0178759469
      - - 6
        - 2
        - 6
        - 2
        - 0.0558925499
      - - 6
        - 2
        - 3
        - 3
        - -0.0180726657
      - - 6
        - 2
        - 5
        - 3
        - 0.0042912204
      - - 6
        - 2
        - 4
        - 4
        - 0.0046414643
      - - 6
        - 2
        - 5
        - 5
        - -0.0064959224
      - - 7
        - 2
        - 2
        - 1
        - -0.0077305385
      - - 7
        - 2
        - 4
        - 1
        - -0.0329090522
      - - 7
        - 2
        - 6
        - 1
        - -0.0303747706
      - - 7
        - 2
        - 3
        - 2
        - 0.0314080708
      - - 7
        - 2
        - 5
        - 2
        - 0.0100112989
      - - 7
        - 2
        - 7
        - 2
        - 0.0472979228
      - - 7
        - 2
        - 4
        - 3
        - -0.0130923012
      - - 7
        - 2
        - 6
        - 3
        - -0.0129413688
      - - 7
        - 2
        - 5
        - 4
        - 0.0077014444
      - - 7
        - 2
        - 6
        - 5
        - 0.0065973323
      - - 8
        - 2
        - 1
        - 1
        - 0.001676147
      - - 8
        - 2
        - 3
        - 1
        - -0.0084094257
      - - 8
        - 2
        - 5
        - 1
        - 0.0281565406
      - - 8
        - 2
        - 7
        - 1
        - 0.0231826476
      - - 8
        - 2
        - 2
        - 2
        - -0.0080795524
      - - 8
        - 2
        - 4
        - 2
        - -0.0238252813
      - - 8
        - 2
        - 6
        - 2
        - 0.0046308051
      - - 8
        - 2
        - 8
        - 2
        - 0.0397372739
      - - 8
        - 2
        - 3
        - 3
        - 0.0241420244
      - - 8
        - 2
        - 5
        - 3
        - 0.0061626335
      - - 8
        - 2
        - 7
        - 3
        - 0.0115053029
      - - 8
        - 2
        - 4
        - 4
        - 0.0071617462
      - - 8
        - 2
        - 6
        - 4
        - 0.0118846531
      - - 8
        - 2
        - 5
        - 5
        - -0.0095620803
      - - 8
        - 2
        - 7
        - 5
        - 1.7091e-05
      - - 8
        - 2
        - 6
        - 6
        - 0.0041004874
      - - 8
        - 2
        - 7
        - 7
        - 0.0120943207
      - - 9
        - 2
        - 2
        - 1
        - 0.0002941976
      - - 9
        - 2
        - 4
        - 1
        - -0.0041847208
      - - 9
        - 2
        - 6
        - 1
        - -0.0223587456
      - - 9
        - 2
        - 8
        - 1
        - -0.0210537877
      - - 9
        - 2
        - 3
        - 2
        - 0.0065578111
      - - 9
        - 2
        - 5
        - 2
        - -0.0194747627
      - - 9
        - 2
        - 7
        - 2
        - 0.0033401611
      - - 9
        - 2
        - 9
        - 2
        - 0.0416418614
      - - 9
        - 2
        - 4
        - 3
        - 0.0185806807
      - - 9
        - 2
        - 6
        - 3
        - -0.0015778873
      - - 9
        - 2
        - 8
        - 3
        - -0.0157203662
      - - 9
        - 2
        - 5
        - 4
        - 0.0019036052
      - - 9
        - 2
        - 7
        - 4
        - 0.0156322271
      - - 9
        - 2
        - 6
        - 5
        - 0.0157047221
      - - 9
        - 2
        - 8
        - 5
        - 0.008476329
      - - 9
        - 2
        - 7
        - 6
        - 0.009542468
      - - 9
        - 2
        - 8
        - 7
        - -0.0130771135
      - - 10
        - 2
        - 1
        - 1
        - -0.0011916615
      - - 10
        - 2
        - 3
        - 1
        - 0.0006592132
      - - 10
        - 2
        - 5
        - 1
        - 0.0026510932
      - - 10
        - 2
        - 7
        - 1
        - 0.0167009104
      - - 10
        - 2
        - 9
        - 1
        - 0.0265455171
      - - 10
        - 2
        - 2
        - 2
        - -0.0003007371
      - - 10
        - 2
        - 4
        - 2
        - -0.003176653
      - - 10
        - 2
        - 6
        - 2
        - -0.0165104192
      - - 10
        - 2
        - 8
        - 2
        - -0.0083489348
      - - 10
        - 2
        - 10
        - 2
        - 0.028365615
      - - 10
        - 2
        - 3
        - 3
        - 0.0029736651
      - - 10
        - 2
        - 5
        - 3
        - -0.0148090649
      - - 10
        - 2
        - 7
        - 3
        - -0.0065671692
      - - 10
        - 2
        - 9
        - 3
        - 0.0088606969
      - - 10
        - 2
        - 4
        - 4
        - -0.015070707
      - - 10
        - 2
        - 6
        - 4
        - -0.0092181449
      - - 10
        - 2
        - 8
        - 4
        - 0.006116915
      - - 10
        - 2
        - 5
        - 5
        - 0.0067176415
      - - 10
        - 2
        - 7
        - 5
        - -0.0078077773
      - - 10
        - 2
        - 9
        - 5
        - -0.0163549258
      - - 10
        - 2
        - 6
        - 6
        - 0.0045812071
      - - 10
        - 2
        - 8
        - 6
        - 0.0139578307
      - - 10
        - 2
        - 7
        - 7
        - -0.0146462633
      - - 10
        - 2
        - 9
        - 7
        - -0.0054702109
      - - 10
        - 2
        - 8
        - 8
        - 0.0047341015
      - - 10
        - 2
        - 9
        - 9
        - -0.0002011912
      - - 3
        - 3
        - 1
        - 1
        - 0.3901467267
      - - 3
        - 3
        - 3
        - 1
        - -0.0105025696
      - - 3
        - 3
        - 2
        - 2
        - 0.3855976052
      - - 3
        - 3
        - 3
        - 3
        - 0.4019771756
      - - 4
        - 3
        - 2
        - 1
        - -0.0845275728
      - - 4
        - 3
        - 4
        - 1
        - -0.0006287836
      - - 4
        - 3
        - 3
        - 2
        - -0.0974036065
      - - 4
        - 3
        - 4
        - 3
        - 0.1177325963
      - - 5
        - 3
        - 1
        - 1
        - -0.1081082629
      - - 5
        - 3
        - 3
        - 1
        - 0.0580814728
      - - 5
        - 3
        - 5
        - 1
        - -0.0047104336
      - - 5
        - 3
        - 2
        - 2
        - -0.0462722195
      - - 5
        - 3
        - 4
        - 2
        - -0.0677980722
      - - 5
        - 3
        - 3
        - 3
        - -0.0281259234
      - - 5
        - 3
        - 5
        - 3
        - 0.0882238099
      - - 5
        - 3
        - 4
        - 4
        - -0.0006213536
      - - 6
        - 3
        - 2
        - 1
        - -0.0678683542
      - - 6
        - 3
        - 4
        - 1
        - -0.0400194681
      - - 6
        - 3
        - 6
        - 1
        - -0.0038875568
      - - 6
        - 3
        - 3
        - 2
        - -0.0313038613
      - - 6
        - 3
        - 5
        - 2
        - 0.0492619092
      - - 6
        - 3
        - 4
        - 3
        - 0.0154854119
      - - 6
        - 3
        - 6
        - 3
        - 0.0687224351
      - - 6
        - 3
        - 5
        - 4
        - 0.0031429386
      - - 7
        - 3
        - 1
        - 1
        - -0.0057828262
      - - 7
        - 3
        - 3
        - 1
        - 0.0452161438
      - - 7
        - 3
        - 5
        - 1
        - -0.0336781756
      - - 7
        - 3
        - 7
        - 1
        - 0.0008867609
      - - 7
        - 3
        - 2
        - 2
        - 0.0451240525
      - - 7
        - 3
        - 4
        - 2
        - -0.0143003373
      - - 7
        - 3
        - 6
        - 2
        - -0.042164731
      - - 7
        - 3
        - 3
        - 3
        - 0.0212794939
      - - 7
        - 3
        - 5
        - 3
        - 0.0066749247
      - - 7
        - 3
        - 7
        - 3
        - 0.0572211646
      - - 7
        - 3
        - 4
        - 4
        - 0.0123586679
      - - 7
        - 3
        - 6
        - 4
        - 0.0098960749
      - - 7
        - 3
        - 5
        - 5
        - -0.0029129048
      - - 7
        - 3
        - 6
        - 6
        - 0.0130362827
      - - 8
        - 3
        - 2
        - 1
        - -0.0097695919
      - - 8
        - 3
        - 4
        - 1
        - -0.0334079507
      - - 8
        - 3
        - 6
        - 1
        - -0.0312987636
      - - 8
        - 3
        - 8
        - 1
        - -0.0029020952
      - - 8
        - 3
        - 3
        - 2
        - 0.0298430974
      - - 8
        - 3
        - 5
        - 2
        - 0.00965318
      - - 8
        - 3
        - 7
        - 2
        - 0.0342779058
      - - 8
        - 3
        - 4
        - 3
        - -0.0112802674
      - - 8
        - 3
        - 6
        - 3
        - 0.001182635
      - - 8
        - 3
        - 8
        - 3
        - 0.0520322024
      - - 8
        - 3
        - 5
        - 4
        - -0.0032328609
      - - 8
        - 3
        - 7
        - 4
        - -0.0124011337
      - - 8
        - 3
        - 6
        - 5
        - -0.0118514546
      - - 8
        - 3
        - 7
        - 6
        - -0.0127372895
      - - 9
        - 3
        - 1
        - 1
        - -0.0030889071
      - - 9
        - 3
        - 3
        - 1
        - 0.0070655408
      - - 9
        - 3
        - 5
        - 1
        - -0.0263388473
      - - 9
        - 3
        - 7
        - 1
        - -0.0239776308
      - - 9
        - 3
        - 9
        - 1
        - 0.0044982215
      - - 9
        - 3
        - 2
        - 2
        - 0.0049401264
      - - 9
        - 3
        - 4
        - 2
        - 0.0230746261
      - - 9
        - 3
        - 6
        - 2
        - -0.0017769672
      - - 9
        - 3
        - 8
        - 2
        - -0.0325072369
      - - 9
        - 3
        - 3
        - 3
        - -0.0256848159
      - - 9
        - 3
        - 5
        - 3
        - -0.0040929705
      - - 9
        - 3
        - 7
        - 3
        - -0.0063582433
      - - 9
        - 3
        - 9
        - 3
        - 0.0364281262
      - - 9
        - 3
        - 4
        - 4
        - -0.0079789575
      - - 9
        - 3
        - 6
        - 4
        - -0.0060336707
      - - 9
        - 3
        - 8
        - 4
        - 0.0065309939
      - - 9
        - 3
        - 5
        - 5
        - 0.0009733262
      - - 9
        - 3
        - 7
        - 5
        - -0.0071120452
      - - 9
        - 3
        - 6
        - 6
        - 0.0018652324
      - - 9
        - 3
        - 8
        - 6
        - 0.010960342
      - - 9
        - 3
        - 7
        - 7
        - -0.0145044542
      - - 9
        - 3
        - 8
        - 8
        - -0.0222845754
      - - 10
        - 3
        - 2
        - 1
        - -0.0012802226
      - - 10
        - 3
        - 4
        - 1
        - -0.003089634
      - - 10
        - 3
        - 6
        - 1
        - -0.0195011721
      - - 10
        - 3
        - 8
        - 1
        - -0.0293274961
      - - 10
        - 3
        - 10
        - 1
        - -0.0141944037
      - - 10
        - 3
        - 3
        - 2
        - 0.0033364727
      - - 10
        - 3
        - 5
        - 2
        - -0.0177142619
      - - 10
        - 3
        - 7
        - 2
        - -0.0079162756
      - - 10
        - 3
        - 9
        - 2
        - 0.0189817867
      - - 10
        - 3
        - 4
        - 3
        - 0.0186299463
      - - 10
        - 3
        - 6
        - 3
        - 0.0089714189
      - - 10
        - 3
        - 8
        - 3
        - 0.0010207471
      - - 10
        - 3
        - 10
        - 3
        - 0.0309869977
      - - 10
        - 3
        - 5
        - 4
        - -0.0052734256
      - - 10
        - 3
        - 7
        - 4
        - 0.0009892488
      - - 10
        - 3
        - 9
        - 4
        - -0.0060161692
      - - 10
        - 3
        - 6
        - 5
        - -0.002502179
      - - 10
        - 3
        - 8
        - 5
        - -0.0080109229
      - - 10
        - 3
        - 7
        - 6
        - -0.0042046927
      - - 10
        - 3
        - 9
        - 6
        - -0.0183486427
      - - 10
        - 3
        - 8
        - 7
        - -0.0186977581
      - - 10
        - 3
        - 9
        - 8
        - -0.0052143542
      - - 4
        - 4
        - 1
        - 1
        - 0.3747758443
      - - 4
        - 4
        - 3
        - 1
        - -0.0030020059
      - - 4
        - 4
        - 2
        - 2
        - 0.3784174194
      - - 4
        - 4
        - 4
        - 2
        - 0.0092353926
      - - 4
        - 4
        - 3
        - 3
        - 0.3788208921
      - - 4
        - 4
        - 4
        - 4
        - 0.3932670863
      - - 5
        - 4
        - 2
        - 1
        - -0.0929407292
      - - 5
        - 4
        - 4
        - 1
        - -0.0065489055
      - - 5
        - 4
        - 3
        - 2
        - -0.1013007015
      - - 5
        - 4
        - 5
        - 2
        - 0.0120305862
      - - 5
        - 4
        - 4
        - 3
        - 0.1060766507
      - - 5
        - 4
        - 5
        - 4
        - 0.1254234318
      - - 6
        - 4
        - 1
        - 1
        - 0.1078858521
      - - 6
        - 4
        - 3
        - 1
        - -0.0550807198
      - - 6
        - 4
        - 5
        - 1
        - 0.0034481159
      - - 6
        - 4
        - 2
        - 2
        - 0.0492937133
      - - 6
        - 4
        - 4
        - 2
        - 0.064919443
      - - 6
        - 4
        - 6
        - 2
        - 0.0086695668
      - - 6
        - 4
        - 3
        - 3
        - 0.0310706459
      - - 6
        - 4
        - 5
        - 3
        - -0.0710733068
      - - 6
        - 4
        - 4
        - 4
        - 0.017768119
      - - 6
        - 4
        - 6
        - 4
        - 0.0851224625
      - - 6
        - 4
        - 5
        - 5
        - 0.0186237634
      - - 7
        - 4
        - 2
        - 1
        - -0.0627484149
      - - 7
        - 4
        - 4
        - 1
        - -0.042171752
      - - 7
        - 4
        - 6
        - 1
        - -0.0049943882
      - - 7
        - 4
        - 3
        - 2
        - -0.0231276331
      - - 7
        - 4
        - 5
        - 2
        - 0.0512107489
      - - 7
        - 4
        - 7
        - 2
        - 0.0023415454
      - - 7
        - 4
        - 4
        - 3
        - 0.0072083002
      - - 7
        - 4
        - 6
        - 3
        - 0.0558599426
      - - 7
        - 4
        - 5
        - 4
        - 0.007631023
      - - 7
        - 4
        - 7
        - 4
        - 0.0711775358
      - - 7
        - 4
        - 6
        - 5
        - 0.0061674646
      - - 8
        - 4
        - 1
        - 1
        - 0.0007916493
      - - 8
        - 4
        - 3
        - 1
        - -0.043414564
      - - 8
        - 4
        - 5
        - 1
        - 0.0363235591
      - - 8
        - 4
        - 7
        - 1
        - 0.0012904926
      - - 8
        - 4
        - 2
        - 2
        - -0.0484204636
      - - 8
        - 4
        - 4
        - 2
        - 0.0089204389
      - - 8
        - 4
        - 6
        - 2
        - 0.0425702611
      - - 8
        - 4
        - 8
        - 2
        - 0.0009873262
      - - 8
        - 4
        - 3
        - 3
        - -0.0209880122
      - - 8
        - 4
        - 5
        - 3
        - -0.0024755213
      - - 8
        - 4
        - 7
        - 3
        - -0.0475818725
      - - 8
        - 4
        - 4
        - 4
        - -0.0138254058
      - - 8
        - 4
        - 6
        - 4
        - -0.0037295193
      - - 8
        - 4
        - 8
        - 4
        - 0.0536091216
      - - 8
        - 4
        - 5
        - 5
        - -0.0089443025
      - - 8
        - 4
        - 7
        - 5
        - -0.0045271928
      - - 8
        - 4
        - 6
        - 6
        - -0.0071761165
      - - 8
        - 4
        - 7
        - 7
        - -0.0256343694
      - - 9
        - 4
        - 2
        - 1
        - -0.0022315806
      - - 9
        - 4
        - 4
        - 1
        - -0.0286132048
      - - 9
        - 4
        - 6
        - 1
        - -0.0327462331
      - - 9
        - 4
        - 8
        - 1
        - 0.0001558605
      - - 9
        - 4
        - 3
        - 2
        - 0.0329966932
      - - 9
        - 4
        - 5
        - 2
        - 0.001816893
      - - 9
        - 4
        - 7
        - 2
        - 0.0389639161
      - - 9
        - 4
        - 9
        - 2
        - 0.010165848
      - - 9
        - 4
        - 4
        - 3
        - -0.0103478782
      - - 9
        - 4
        - 6
        - 3
        - -0.0097446327
      - - 9
        - 4
        - 8
        - 3
        - 0.0312142702
      - - 9
        - 4
        - 5
        - 4
        - -0.0007334408
      - - 9
        - 4
        - 7
        - 4
        - -0.00081587
      - - 9
        - 4
        - 9
        - 4
        - 0.0441819158
      - - 9
        - 4
        - 6
        - 5
        - 0.008060357
      - - 9
        - 4
        - 8
        - 5
        - 0.0076731879
      - - 9
        - 4
        - 7
        - 6
        - -0.0006659567
      - - 9
        - 4
        - 8
        - 7
        - 0.0193327168
      - - 10
        - 4
        - 1
        - 1
        - 0.0004115247
      - - 10
        - 4
        - 3
        - 1
        - -0.0011175326
      - - 10
        - 4
        - 5
        - 1
        - 0.0201520548
      - - 10
        - 4
        - 7
        - 1
        - 0.0316137716
      - - 10
        - 4
        - 9
        - 1
        - 0.0175816154
      - - 10
        - 4
        - 2
        - 2
        - -0.0008388534
      - - 10
        - 4
        - 4
        - 2
        - -0.0222941261
      - - 10
        - 4
        - 6
        - 2
        - -0.0140627949
      - - 10
        - 4
        - 8
        - 2
        - 0.0195538434
      - - 10
        - 4
        - 10
        - 2
        - 0.0179037226
      - - 10
        - 4
        - 3
        - 3
        - 0.0241207764
      - - 10
        - 4
        - 5
        - 3
        - -0.0062554839
      - - 10
        - 4
        - 7
        - 3
        - 0.0037291046
      - - 10
        - 4
        - 9
        - 3
        - -0.0207164312
      - - 10
        - 4
        - 4
        - 4
        - -0.003424384
      - - 10
        - 4
        - 6
        - 4
        - -0.0030394833
      - - 10
        - 4
        - 8
        - 4
        - -0.002598376
      - - 10
        - 4
        - 10
        - 4
        - 0.0344278882
      - - 10
        - 4
        - 5
        - 5
        - 0.0048166658
      - - 10
        - 4
        - 7
        - 5
        - -0.0031565676
      - - 10
        - 4
        - 9
        - 5
        - -0.0102460013
      - - 10
        - 4
        - 6
        - 6
        - 0.0043632064
      - - 10
        - 4
        - 8
        - 6
        - 0.003911677
      - - 10
        - 4
        - 7
        - 7
        - -0.0021149857
      - - 10
        - 4
        - 9
        - 7
        - -0.0263058107
      - - 10
        - 4
        - 8
        - 8
        - 0.0261404101
      - - 10
        - 4
        - 9
        - 9
        - -0.0019004579
      - - 5
        - 5
        - 1
        - 1
        - 0.3980144072
      - - 5
        - 5
        - 3
        - 1
        - -0.0155149372
      - - 5
        - 5
        - 5
        - 1
        - -0.0038992881
      - - 5
        - 5
        - 2
        - 2
        - 0.3889508959
      - - 5
        - 5
        - 4
        - 2
        - 0.0239439281
      - - 5
        - 5
        - 3
        - 3
        - 0.3863752056
      - - 5
        - 5
        - 5
        - 3
        - -0.0301965326
      - - 5
        - 5
        - 4
        - 4
        - 0.3855311082
      - - 5
        - 5
        - 5
        - 5
        - 0.4074512135
      - - 6
        - 5
        - 2
        - 1
        - 0.083177273
      - - 6
        - 5
        - 4
        - 1
        - 0.0058492688
      - - 6
        - 5
        - 6
        - 1
        - -0.0025492404
      - - 6
        - 5
        - 3
        - 2
        - 0.0906210059
      - - 6
        - 5
        - 5
        - 2
        - -0.0109106684
      - - 6
        - 5
        - 4
        - 3
        - -0.094128401
      - - 6
        - 5
        - 6
        - 3
        - -0.0166385213
      - - 6
        - 5
        - 5
        - 4
        - -0.0994090903
      - - 6
        - 5
        - 6
        - 5
        - 0.1041186511
      - - 7
        - 5
        - 1
        - 1
        - 0.1108896197
      - - 7
        - 5
        - 3
        - 1
        - -0.0600543801
      - - 7
        - 5
        - 5
        - 1
        - 0.0056120462
      - - 7
        - 5
        - 7
        - 1
        - -0.0033117784
      - - 7
        - 5
        - 2
        - 2
        - 0.0471653891
      - - 7
        - 5
        - 4
        - 2
        - 0.0686325013
      - - 7
        - 5
        - 6
        - 2
        - 0.0120223037
      - - 7
        - 5
        - 3
        - 3
        - 0.0299453189
      - - 7
        - 5
        - 5
        - 3
        - -0.0744546361
      - - 7
        - 5
        - 7
        - 3
        - -0.0052961832
      - - 7
        - 5
        - 4
        - 4
        - 0.0180403839
      - - 7
        - 5
        - 6
        - 4
        - 0.0767238332
      - - 7
        - 5
        - 5
        - 5
        - 0.030480066
      - - 7
        - 5
        - 7
        - 5
        - 0.0856845789
      - - 7
        - 5
        - 6
        - 6
        - 0.0316758879
      - - 8
        - 5
        - 2
        - 1
        - 0.0689889491
      - - 8
        - 5
        - 4
        - 1
        - 0.0472477475
      - - 8
        - 5
        - 6
        - 1
        - 0.0080990939
      - - 8
        - 5
        - 8
        - 1
        - 0.0030460039
      - - 8
        - 5
        - 3
        - 2
        - 0.024462407
      - - 8
        - 5
        - 5
        - 2
        - -0.0546814283
      - - 8
        - 5
        - 7
        - 2
        - -0.003418683
      - - 8
        - 5
        - 4
        - 3
        - -0.0098629293
      - - 8
        - 5
        - 6
        - 3
        - -0.0606644323
      - - 8
        - 5
        - 8
        - 3
        - -0.0129546732
      - - 8
        - 5
        - 5
        - 4
        - -0.0104582901
      - - 8
        - 5
        - 7
        - 4
        - -0.0548920941
      - - 8
        - 5
        - 6
        - 5
        - 0.0168738969
      - - 8
        - 5
        - 8
        - 5
        - 0.0711995847
      - - 8
        - 5
        - 7
        - 6
        - -0.0142798377
      - - 9
        - 5
        - 1
        - 1
        - 0.0053686123
      - - 9
        - 5
        - 3
        - 1
        - -0.0452165206
      - - 9
        - 5
        - 5
        - 1
        - 0.0400765491
      - - 9
        - 5
        - 7
        - 1
        - -0.0006925557
      - - 9
        - 5
        - 9
        - 1
        - -0.0142867282
      - - 9
        - 5
        - 2
        - 2
        - -0.0457420617
      - - 9
        - 5
        - 4
        - 2
        - 0.0065434524
      - - 9
        - 5
        - 6
        - 2
        - 0.0490424846
      - - 9
        - 5
        - 8
        - 2
        - 0.0139501131
      - - 9
        - 5
        - 3
        - 3
        - -0.0142608131
      - - 9
        - 5
        - 5
        - 3
        - 0.0026984912
      - - 9
        - 5
        - 7
        - 3
        - -0.0404956583
      - - 9
        - 5
        - 9
        - 3
        - -0.0121541331
      - - 9
        - 5
        - 4
        - 4
        - -0.0041842
      - - 9
        - 5
        - 6
        - 4
        - 0.005646579
      - - 9
        - 5
        - 8
        - 4
        - 0.0428769492
      - - 9
        - 5
        - 5
        - 5
        - -0.0114974796
      - - 9
        - 5
        - 7
        - 5
        - 0.008158311
      - - 9
        - 5
        - 9
        - 5
        - 0.0585045141
      - - 9
        - 5
        - 6
        - 6
        - -0.0124035217
      - - 9
        - 5
        - 8
        - 6
        - 0.0040245481
      - - 9
        - 5
        - 7
        - 7
        - -0.0064062761
      - - 9
        - 5
        - 8
        - 8
        - -0.0248658329
      - - 10
        - 5
        - 2
        - 1
        - 0.0041240655
      - - 10
        - 5
        - 4
        - 1
        - 0.0276038861
      - - 10
        - 5
        - 6
        - 1
        - 0.0434436315
      - - 10
        - 5
        - 8
        - 1
        - 0.0239384549
      - - 10
        - 5
        - 10
        - 1
        - 0.0023838286
      - - 10
        - 5
        - 3
        - 2
        - -0.0301873904
      - - 10
        - 5
        - 5
        - 2
        - 0.0111978877
      - - 10
        - 5
        - 7
        - 2
        - -0.0270119761
      - - 10
        - 5
        - 9
        - 2
        - -0.0237467166
      - - 10
        - 5
        - 4
        - 3
        - -0.005802892
      - - 10
        - 5
        - 6
        - 3
        - -7.94235e-05
      - - 10
        - 5
        - 8
        - 3
        - -0.0286379547
      - - 10
        - 5
        - 10
        - 3
        - -0.0235778131
      - - 10
        - 5
        - 5
        - 4
        - 0.0046901726
      - - 10
        - 5
        - 7
        - 4
        - -0.0007926442
      - - 10
        - 5
        - 9
        - 4
        - -0.0313297511
      - - 10
        - 5
        - 6
        - 5
        - -0.0041201261
      - - 10
        - 5
        - 8
        - 5
        - 0.0034101756
      - - 10
        - 5
        - 10
        - 5
        - 0.0503221114
      - - 10
        - 5
        - 7
        - 6
        - 0.0056076057
      - - 10
        - 5
        - 9
        - 6
        - 0.0040783415
      - - 10
        - 5
        - 8
        - 7
        - 0.0031853965
      - - 10
        - 5
        - 9
        - 8
        - 0.0371891129
      - - 6
        - 6
        - 1
        - 1
        - 0.4134212144
      - - 6
        - 6
        - 3
        - 1
        - -0.0186032537
      - - 6
        - 6
        - 5
        - 1
        - -0.0050358979
      - - 6
        - 6
        - 2
        - 2
        - 0.4016034812
      - - 6
        - 6
        - 4
        - 2
        - 0.0292100029
      - - 6
        - 6
        - 6
        - 2
        - -0.0082129774
      - - 6
        - 6
        - 3
        - 3
        - 0.3967160855
      - - 6
        - 6
        - 5
        - 3
        - -0.036876111
      - - 6
        - 6
        - 4
        - 4
        - 0.393266282
      - - 6
        - 6
        - 6
        - 4
        - 0.038929979
      - - 6
        - 6
        - 5
        - 5
        - 0.404660651
      - - 6
        - 6
        - 6
        - 6
        - 0.4256750025
      - - 7
        - 6
        - 2
        - 1
        - -0.1032485751
      - - 7
        - 6
        - 4
        - 1
        - -0.0112361137
      - - 7
        - 6
        - 6
        - 1
        - 0.0037366903
      - - 7
        - 6
        - 3
        - 2
        - -0.1080036926
      - - 7
        - 6
        - 5
        - 2
        - 0.0195722381
      - - 7
        - 6
        - 7
        - 2
        - -0.0061581977
      - - 7
        - 6
        - 4
        - 3
        - 0.108919329
      - - 7
        - 6
        - 6
        - 3
        - 0.0249432344
      - - 7
        - 6
        - 5
        - 4
        - 0.1163479042
      - - 7
        - 6
        - 7
        - 4
        - 0.0234899947
      - - 7
        - 6
        - 6
        - 5
        - -0.0981441624
      - - 7
        - 6
        - 7
        - 6
        - 0.1305724325
      - - 8
        - 6
        - 1
        - 1
        - 0.11151986
      - - 8
        - 6
        - 3
        - 1
        - -0.0701148469
      - - 8
        - 6
        - 5
        - 1
        - 0.0111683776
      - - 8
        - 6
        - 7
        - 1
        - -0.0010530349
      - - 8
        - 6
        - 2
        - 2
        - 0.0366482777
      - - 8
        - 6
        - 4
        - 2
        - 0.0746057091
      - - 8
        - 6
        - 6
        - 2
        - 0.0166396327
      - - 8
        - 6
        - 8
        - 2
        - -0.0100708309
      - - 8
        - 6
        - 3
        - 3
        - 0.0219503517
      - - 8
        - 6
        - 5
        - 3
        - -0.0820821869
      - - 8
        - 6
        - 7
        - 3
        - -0.0220449622
      - - 8
        - 6
        - 4
        - 4
        - 0.0083652217
      - - 8
        - 6
        - 6
        - 4
        - 0.0713990504
      - - 8
        - 6
        - 8
        - 4
        - 0.018160808
      - - 8
        - 6
        - 5
        - 5
        - 0.0321705761
      - - 8
        - 6
        - 7
        - 5
        - 0.0763540162
      - - 8
        - 6
        - 6
        - 6
        - 0.0378052899
      - - 8
        - 6
        - 8
        - 6
        - 0.0982560705
      - - 8
        - 6
        - 7
        - 7
        - 0.0196563365
      - - 9
        - 6
        - 2
        - 1
        - -0.0638823042
      - - 9
        - 6
        - 4
        - 1
        - -0.0531446603
      - - 9
        - 6
        - 6
        - 1
        - -0.0081000072
      - - 9
        - 6
        - 8
        - 1
        - 0.0150766304
      - - 9
        - 6
        - 3
        - 2
        - -0.0117477918
      - - 9
        - 6
        - 5
        - 2
        - 0.0626907563
      - - 9
        - 6
        - 7
        - 2
        - 0.0218570331
      - - 9
        - 6
        - 9
        - 2
        - -0.0149935084
      - - 9
        - 6
        - 4
        - 3
        - -0.0067986016
      - - 9
        - 6
        - 6
        - 3
        - 0.049220598
      - - 9
        - 6
        - 8
        - 3
        - 0.0217555024
      - - 9
        - 6
        - 5
        - 4
        - 0.0103754252
      - - 9
        - 6
        - 7
        - 4
        - 0.0526685382
      - - 9
        - 6
        - 9
        - 4
        - 0.0158726322
      - - 9
        - 6
        - 6
        - 5
        - -0.008732653
      - - 9
        - 6
        - 8
        - 5
        - -0.0571252359
      - - 9
        - 6
        - 7
        - 6
        - 0.017076112
      - - 9
        - 6
        - 9
        - 6
        - 0.0782087066
      - - 9
        - 6
        - 8
        - 7
        - -0.0024622133
      - - 10
        - 6
        - 1
        - 1
        - 0.0003606918
      - - 10
        - 6
        - 3
        - 1
        - -0.0384513862
      - - 10
        - 6
        - 5
        - 1
        - 0.0537986447
      - - 10
        - 6
        - 7
        - 1
        - 0.0294071586
      - - 10
        - 6
        - 9
        - 1
        - 0.0050771494
      - - 10
        - 6
        - 2
        - 2
        - -0.0432454515
      - - 10
        - 6
        - 4
        - 2
        - -0.0174827054
      - - 10
        - 6
        - 6
        - 2
        - 0.0297453648
      - - 10
        - 6
        - 8
        - 2
        - 0.0309593739
      - - 10
        - 6
        - 10
        - 2
        - 0.0044726325
      - - 10
        - 6
        - 3
        - 3
        - 0.008057764
      - - 10
        - 6
        - 5
        - 3
        - -0.0005460625
      - - 10
        - 6
        - 7
        - 3
        - -0.0323985661
      - - 10
        - 6
        - 9
        - 3
        - -0.0307942557
      - - 10
        - 6
        - 4
        - 4
        - -0.0080525664
      - - 10
        - 6
        - 6
        - 4
        - -0.0010327024
      - - 10
        - 6
        - 8
        - 4
        - 0.0359060374
      - - 10
        - 6
        - 10
        - 4
        - 0.0275299428
      - - 10
        - 6
        - 5
        - 5
        - -0.0071876105
      - - 10
        - 6
        - 7
        - 5
        - 0.0008653614
      - - 10
        - 6
        - 9
        - 5
        - 0.0401381185
      - - 10
        - 6
        - 6
        - 6
        - -0.0086919326
      - - 10
        - 6
        - 8
        - 6
        - 0.0062639908
      - - 10
        - 6
        - 10
        - 6
        - 0.0672753735
      - - 10
        - 6
        - 7
        - 7
        - -0.011709286
      - - 10
        - 6
        - 9
        - 7
        - -0.0111867579
      - - 10
        - 6
        - 8
        - 8
        - 0.0049762976
      - - 10
        - 6
        - 9
        - 9
        - -0.0575856992
      - - 7
        - 7
        - 1
        - 1
        - 0.4156846612
      - - 7
        - 7
        - 3
        - 1
        - -0.0116008019
      - - 7
        - 7
        - 5
        - 1
        - -0.0082765853
      - - 7
        - 7
        - 7
        - 1
        - 0.0007404505
      - - 7
        - 7
        - 2
        - 2
        - 0.4122343102
      - - 7
        - 7
        - 4
        - 2
        - 0.0243809003
      - - 7
        - 7
        - 6
        - 2
        - -0.0105634987
      - - 7
        - 7
        - 3
        - 3
        - 0.4070249098
      - - 7
        - 7
        - 5
        - 3
        - -0.0307294334
      - - 7
        - 7
        - 7
        - 3
        - 0.0246308169
      - - 7
        - 7
        - 4
        - 4
        - 0.4058000997
      - - 7
        - 7
        - 6
        - 4
        - 0.0428828365
      - - 7
        - 7
        - 5
        - 5
        - 0.4092571917
      - - 7
        - 7
        - 7
        - 5
        - 0.0413316468
      - - 7
        - 7
        - 6
        - 6
        - 0.4251028406
      - - 7
        - 7
        - 7
        - 7
        - 0.4505833329
      - - 8
        - 7
        - 2
        - 1
        - 0.1024412806
      - - 8
        - 7
        - 4
        - 1
        - 0.0095202816
      - - 8
        - 7
        - 6
        - 1
        - -0.0017432353
      - - 8
        - 7
        - 8
        - 1
        - 0.0140667411
      - - 8
        - 7
        - 3
        - 2
        - 0.1091752871
      - - 8
        - 7
        - 5
        - 2
        - -0.0151550726
      - - 8
        - 7
        - 7
        - 2
        - 0.0180920121
      - - 8
        - 7
        - 4
        - 3
        - -0.1132846481
      - - 8
        - 7
        - 6
        - 3
        - -0.0349781686
      - - 8
        - 7
        - 8
        - 3
        - 0.0159102127
      - - 8
        - 7
        - 5
        - 4
        - -0.1083033091
      - - 8
        - 7
        - 7
        - 4
        - -0.0264485643
      - - 8
        - 7
        - 6
        - 5
        - 0.0983235913
      - - 8
        - 7
        - 8
        - 5
        - 0.0303508222
      - - 8
        - 7
        - 7
        - 6
        - -0.1181178025
      - - 8
        - 7
        - 8
        - 7
        - 0.1346028323
      - - 9
        - 7
        - 1
        - 1
        - 0.1051578511
      - - 9
        - 7
        - 3
        - 1
        - -0.0711435882
      - - 9
        - 7
        - 5
        - 1
        - 0.0036933862
      - - 9
        - 7
        - 7
        - 1
        - -0.0218158821
      - - 9
        - 7
        - 9
        - 1
        - -0.0056055931
      - - 9
        - 7
        - 2
        - 2
        - 0.029027759
      - - 9
        - 7
        - 4
        - 2
        - 0.0844094142
      - - 9
        - 7
        - 6
        - 2
        - 0.032106014
      - - 9
        - 7
        - 8
        - 2
        - -0.0192198815
      - - 9
        - 7
        - 3
        - 3
        - 0.0044442679
      - - 9
        - 7
        - 5
        - 3
        - -0.0721289006
      - - 9
        - 7
        - 7
        - 3
        - -0.0283516539
      - - 9
        - 7
        - 9
        - 3
        - 0.0209620682
      - - 9
        - 7
        - 4
        - 4
        - 0.0106186942
      - - 9
        - 7
        - 6
        - 4
        - 0.0706101883
      - - 9
        - 7
        - 8
        - 4
        - 0.0242743719
      - - 9
        - 7
        - 5
        - 5
        - 0.0256942723
      - - 9
        - 7
        - 7
        - 5
        - 0.0762038403
      - - 9
        - 7
        - 9
        - 5
        - 0.0243058339
      - - 9
        - 7
        - 6
        - 6
        - 0.0310106666
      - - 9
        - 7
        - 8
        - 6
        - 0.0862183675
      - - 9
        - 7
        - 7
        - 7
        - 0.0242700896
      - - 9
        - 7
        - 9
        - 7
        - 0.1087254084
      - - 9
        - 7
        - 8
        - 8
        - 0.0207516952
      - - 10
        - 7
        - 2
        - 1
        - 0.0569343042
      - - 10
        - 7
        - 4
        - 1
        - 0.0662519119
      - - 10
        - 7
        - 6
        - 1
        - 0.0405702743
      - - 10
        - 7
        - 8
        - 1
        - 0.0068032554
      - - 10
        - 7
        - 10
        - 1
        - -0.0004874084
      - - 10
        - 7
        - 3
        - 2
        - -0.0134558152
      - - 10
        - 7
        - 5
        - 2
        - -0.0447781178
      - - 10
        - 7
        - 7
        - 2
        - -0.0392516601
      - - 10
        - 7
        - 9
        - 2
        - -0.0067973775
      - - 10
        - 7
        - 4
        - 3
        - 0.0018295502
      - - 10
        - 7
        - 6
        - 3
        - -0.0427352099
      - - 10
        - 7
        - 8
        - 3
        - -0.0412079808
      - - 10
        - 7
        - 10
        - 3
        - -0.0053578119
      - - 10
        - 7
        - 5
        - 4
        - -0.0041348671
      - - 10
        - 7
        - 7
        - 4
        - -0.0461694484
      - - 10
        - 7
        - 9
        - 4
        - -0.0383465446
      - - 10
        - 7
        - 6
        - 5
        - 0.0035563574
      - - 10
        - 7
        - 8
        - 5
        - 0.0527477803
      - - 10
        - 7
        - 10
        - 5
        - 0.0405685381
      - - 10
        - 7
        - 7
        - 6
        - -0.0090410393
      - - 10
        - 7
        - 9
        - 6
        - -0.0620394996
      - - 10
        - 7
        - 8
        - 7
        - 0.0065040681
      - - 10
        - 7
        - 10
        - 7
        - 0.090474599
      - - 10
        - 7
        - 9
        - 8
        - 0.0087681205
      - - 8
        - 8
        - 1
        - 1
        - 0.4457576046
      - - 8
        - 8
        - 3
        - 1
        - -0.0231238124
      - - 8
        - 8
        - 5
        - 1
        - -0.0003168279
      - - 8
        - 8
        - 7
        - 1
        - 0.0188389683
      - - 8
        - 8
        - 2
        - 2
        - 0.4308939145
      - - 8
        - 8
        - 4
        - 2
        - 0.0299012808
      - - 8
        - 8
        - 6
        - 2
        - -0.021853766
      - - 8
        - 8
        - 8
        - 2
        - 0.0184476699
      - - 8
        - 8
        - 3
        - 3
        - 0.4316724582
      - - 8
        - 8
        - 5
        - 3
        - -0.0553700298
      - - 8
        - 8
        - 7
        - 3
        - 0.0271283328
      - - 8
        - 8
        - 4
        - 4
        - 0.4109904131
      - - 8
        - 8
        - 6
        - 4
        - 0.0579870892
      - - 8
        - 8
        - 8
        - 4
        - -0.0295651791
      - - 8
        - 8
        - 5
        - 5
        - 0.4272033741
      - - 8
        - 8
        - 7
        - 5
        - 0.0577912637
      - - 8
        - 8
        - 6
        - 6
        - 0.4446432303
      - - 8
        - 8
        - 8
        - 6
        - 0.0500508547
      - - 8
        - 8
        - 7
        - 7
        - 0.4584471131
      - - 8
        - 8
        - 8
        - 8
        - 0.504973185
      - - 9
        - 8
        - 2
        - 1
        - -0.1130645031
      - - 9
        - 8
        - 4
        - 1
        - -0.005824947
      - - 9
        - 8
        - 6
        - 1
        - 0.0277666111
      - - 9
        - 8
        - 8
        - 1
        - 0.0070795073
      - - 9
        - 8
        - 3
        - 2
        - -0.127629871
      - - 9
        - 8
        - 5
        - 2
        - 0.0387289454
      - - 9
        - 8
        - 7
        - 2
        - -0.029110658
      - - 9
        - 8
        - 9
        - 2
        - -0.0085561433
      - - 9
        - 8
        - 4
        - 3
        - 0.1039048284
      - - 9
        - 8
        - 6
        - 3
        - 0.0467974239
      - - 9
        - 8
        - 8
        - 3
        - -0.0285786566
      - - 9
        - 8
        - 5
        - 4
        - 0.1109931966
      - - 9
        - 8
        - 7
        - 4
        - 0.0391768858
      - - 9
        - 8
        - 9
        - 4
        - -0.0360128802
      - - 9
        - 8
        - 6
        - 5
        - -0.1006685604
      - - 9
        - 8
        - 8
        - 5
        - -0.0425856136
      - - 9
        - 8
        - 7
        - 6
        - 0.1233608078
      - - 9
        - 8
        - 9
        - 6
        - 0.0300026437
      - - 9
        - 8
        - 8
        - 7
        - -0.1266271767
      - - 9
        - 8
        - 9
        - 8
        - 0.1633550705
      - - 10
        - 8
        - 1
        - 1
        - 0.0981350775
      - - 10
        - 8
        - 3
        - 1
        - -0.1014586323
      - - 10
        - 8
        - 5
        - 1
        - 0.0527992454
      - - 10
        - 8
        - 7
        - 1
        - 0.0065503668
      - - 10
        - 8
        - 9
        - 1
        - -0.000793003
      - - 10
        - 8
        - 2
        - 2
        - -0.0124790058
      - - 10
        - 8
        - 4
        - 2
        - 0.062961556
      - - 10
        - 8
        - 6
        - 2
        - 0.0579423475
      - - 10
        - 8
        - 8
        - 2
        - 0.0109880353
      - - 10
        - 8
        - 10
        - 2
        - -0.001258582
      - - 10
        - 8
        - 3
        - 3
        - 0.0112998283
      - - 10
        - 8
        - 5
        - 3
        - -0.0678124175
      - - 10
        - 8
        - 7
        - 3
        - -0.0569887731
      - - 10
        - 8
        - 9
        - 3
        - -0.0096939663
      - - 10
        - 8
        - 4
        - 4
        - 0.0026427101
      - - 10
        - 8
        - 6
        - 4
        - 0.0653132569
      - - 10
        - 8
        - 8
        - 4
        - 0.0568114672
      - - 10
        - 8
        - 10
        - 4
        - 0.0016476941
      - - 10
        - 8
        - 5
        - 5
        - 0.0173770798
      - - 10
        - 8
        - 7
        - 5
        - 0.072602007
      - - 10
        - 8
        - 9
        - 5
        - 0.0618691873
      - - 10
        - 8
        - 6
        - 6
        - 0.0209180166
      - - 10
        - 8
        - 8
        - 6
        - 0.0870969135
      - - 10
        - 8
        - 10
        - 6
        - 0.0565033986
      - - 10
        - 8
        - 7
        - 7
        - 0.0120854863
      - - 10
        - 8
        - 9
        - 7
        - 0.0910166709
      - - 10
        - 8
        - 8
        - 8
        - 0.0258091125
      - - 10
        - 8
        - 10
        - 8
        - 0.1449424177
      - - 10
        - 8
        - 9
        - 9
        - -0.0114359388
      - - 9
        - 9
        - 1
        - 1
        - 0.4659044682
      - - 9
        - 9
        - 3
        - 1
        - -0.0036674217
      - - 9
        - 9
        - 5
        - 1
        - -0.0431649817
      - - 9
        - 9
        - 7
        - 1
        - -0.0083419157
      - - 9
        - 9
        - 9
        - 1
        - 0.0002442326
      - - 9
        - 9
        - 2
        - 2
        - 0.474377824
      - - 9
        - 9
        - 4
        - 2
        - 0.0574925786
      - - 9
        - 9
        - 6
        - 2
        - -0.0415037582
      - - 9
        - 9
        - 8
        - 2
        - -0.0099932113
      - - 9
        - 9
        - 3
        - 3
        - 0.4308158049
      - - 9
        - 9
        - 5
        - 3
        - -0.0670888558
      - - 9
        - 9
        - 7
        - 3
        - 0.0498806406
      - - 9
        - 9
        - 9
        - 3
        - 0.0065749962
      - - 9
        - 9
        - 4
        - 4
        - 0.42421929
      - - 9
        - 9
        - 6
        - 4
        - 0.0709166954
      - - 9
        - 9
        - 8
        - 4
        - -0.0565956078
      - - 9
        - 9
        - 5
        - 5
        - 0.4429705858
      - - 9
        - 9
        - 7
        - 5
        - 0.0704790467
      - - 9
        - 9
        - 9
        - 5
        - -0.0555545184
      - - 9
        - 9
        - 6
        - 6
        - 0.4633158687
      - - 9
        - 9
        - 8
        - 6
        - 0.0593506324
      - - 9
        - 9
        - 7
        - 7
        - 0.4801144242
      - - 9
        - 9
        - 9
        - 7
        - 0.0505235976
      - - 9
        - 9
        - 8
        - 8
        - 0.5115460122
      - - 9
        - 9
        - 9
        - 9
        - 0.5851082763
      - - 10
        - 9
        - 2
        - 1
        - 0.1639440195
      - - 10
        - 9
        - 4
        - 1
        - 0.0689782107
      - - 10
        - 9
        - 6
        - 1
        - 0.0127921748
      - - 10
        - 9
        - 8
        - 1
        - 0.0007361467
      - - 10
        - 9
        - 10
        - 1
        - 0.000585206
      - - 10
        - 9
        - 3
        - 2
        - 0.1112414642
      - - 10
        - 9
        - 5
        - 2
        - -0.0798334679
      - - 10
        - 9
        - 7
        - 2
        - -0.0095991787
      - - 10
        - 9
        - 9
        - 2
        - 0.0007700998
      - - 10
        - 9
        - 4
        - 3
        - -0.1004225222
      - - 10
        - 9
        - 6
        - 3
        - -0.086796711
      - - 10
        - 9
        - 8
        - 3
        - -0.0124654647
      - - 10
        - 9
        - 10
        - 3
        - -0.0015728648
      - - 10
        - 9
        - 5
        - 4
        - -0.1126661287
      - - 10
        - 9
        - 7
        - 4
        - -0.0829067883
      - - 10
        - 9
        - 9
        - 4
        - -0.0026474313
      - - 10
        - 9
        - 6
        - 5
        - 0.1023156973
      - - 10
        - 9
        - 8
        - 5
        - 0.0934280105
      - - 10
        - 9
        - 10
        - 5
        - 0.0056641731
      - - 10
        - 9
        - 7
        - 6
        - -0.1299973133
      - - 10
        - 9
        - 9
        - 6
        - -0.0898700601
      - - 10
        - 9
        - 8
        - 7
        - 0.1321551198
      - - 10
        - 9
        - 10
        - 7
        - 0.0838352173
      - - 10
        - 9
        - 9
        - 8
        - -0.1507758138
      - - 10
        - 9
        - 10
        - 9
        - 0.2363431769
      - - 10
        - 10
        - 1
        - 1
        - 0.5665056481
      - - 10
        - 10
        - 3
        - 1
        - -0.1042855466
      - - 10
        - 10
        - 5
        - 1
        - 0.0088925546
      - - 10
        - 10
        - 7
        - 1
        - -0.0018365712
      - - 10
        - 10
        - 9
        - 1
        - -0.0006059863
      - - 10
        - 10
        - 2
        - 2
        - 0.4660188875
      - - 10
        - 10
        - 4
        - 2
        - 0.1206620497
      - - 10
        - 10
        - 6
        - 2
        - 0.0157413268
      - - 10
        - 10
        - 8
        - 2
        - 0.0009839556
      - - 10
        - 10
        - 10
        - 2
        - -0.0016548975
      - - 10
        - 10
        - 3
        - 3
        - 0.4460952879
      - - 10
        - 10
        - 5
        - 3
        - -0.1355513565
      - - 10
        - 10
        - 7
        - 3
        - -0.0064464815
      - - 10
        - 10
        - 9
        - 3
        - -0.0033605844
      - - 10
        - 10
        - 4
        - 4
        - 0.4311958054
      - - 10
        - 10
        - 6
        - 4
        - 0.13729339
      - - 10
        - 10
        - 8
        - 4
        - -0.0005441624
      - - 10
        - 10
        - 10
        - 4
        - -0.0002342003
      - - 10
        - 10
        - 5
        - 5
        - 0.4654450048
      - - 10
        - 10
        - 7
        - 5
        - 0.1447617175
      - - 10
        - 10
        - 9
        - 5
        - 0.0061769322
      - - 10
        - 10
        - 6
        - 6
        - 0.4902167079
      - - 10
        - 10
        - 8
        - 6
        - 0.1483229875
      - - 10
        - 10
        - 10
        - 6
        - -0.0009409918
      - - 10
        - 10
        - 7
        - 7
        - 0.4995253618
      - - 10
        - 10
        - 9
        - 7
        - 0.1440871357
      - - 10
        - 10
        - 8
        - 8
        - 0.5465531087
      - - 10
        - 10
        - 10
        - 8
        - 0.1376372416
      - - 10
        - 10
        - 9
        - 9
        - 0.5843893999
      - - 10
        - 10
        - 10
        - 10
        - 0.7405474761
  initial_state_suggestions:
  - state:
      energy:
        units: hartree
        value: -3.82387429465573
      label: '|G>'
      superposition:
      - - 0.9944961320911458
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.10477329457333144
        - (6a)+
        - (6b)+
        - (5b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
  metadata:
    molecule_name: unknown
  n_electrons: 10
  n_orbitals: 10
  scf_energy:
    units: hartree
    value: -3.7517404
  scf_energy_offset:
    units: hartree
    value: 0.0



==> anc/src/examples/plots/h10_trotter_error/h10_1.2.nw <==
start h10_1.2

#permanent_dir /dtemp/emsls50086

echo

geometry units bohr
symmetry c1
H   0.0   0.0   0.0
H   1.2   0.0   0.0
H   2.4   0.0   0.0
H   3.6   0.0   0.0
H   4.8   0.0   0.0
H   6.0   0.0   0.0
H   7.2   0.0   0.0
H   8.4   0.0   0.0
H   9.6   0.0   0.0
H  10.8   0.0   0.0
end

basis
 * library sto-6g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
thresh 1.0e-6
maxiter 1000
tilesize 1
2eorb
2emet 13
end

set tce:print_integrals T
set tce:qorb  10
set tce:qela  5
set tce:qelb  5

task tce energy





==> anc/src/examples/plots/h10_trotter_error/h10_1.2.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- url: https://www.nwchem-sw.org
format:
  version: '0.1'
generator:
  source: nwchem
  version: '6.8'
integral_sets:
- basis_set:
    name: sto-6g
    type: gaussian
  coulomb_repulsion:
    units: hartree
    value: 16.07473544973545
  energy_offset:
    units: hartree
    value: 0.0
  fci_energy:
    lower: -4.865610498783069
    units: hartree
    upper: -4.66561049878307
    value: -4.76561049878307
  geometry:
    atoms:
    - coords:
      - -5.4
      - 0.0
      - 0.0
      name: H
    - coords:
      - -4.2
      - 0.0
      - 0.0
      name: H
    - coords:
      - -3.0
      - 0.0
      - 0.0
      name: H
    - coords:
      - -1.8
      - 0.0
      - 0.0
      name: H
    - coords:
      - -0.6
      - 0.0
      - 0.0
      name: H
    - coords:
      - 0.6
      - 0.0
      - 0.0
      name: H
    - coords:
      - 1.8
      - 0.0
      - 0.0
      name: H
    - coords:
      - 3.0
      - 0.0
      - 0.0
      name: H
    - coords:
      - 4.2
      - 0.0
      - 0.0
      name: H
    - coords:
      - 5.4
      - 0.0
      - 0.0
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: bohr
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - - 1
        - 1
        - -3.9449730824
      - - 3
        - 1
        - 0.1825720016
      - - 5
        - 1
        - 0.0544261613
      - - 7
        - 1
        - -0.0245121207
      - - 9
        - 1
        - 0.0192060504
      - - 2
        - 2
        - -3.6916803463
      - - 4
        - 2
        - 0.2805540306
      - - 6
        - 2
        - 0.0833847141
      - - 8
        - 2
        - -0.0559954723
      - - 10
        - 2
        - 0.0064350781
      - - 3
        - 3
        - -3.466856694
      - - 5
        - 3
        - 0.3418315268
      - - 7
        - 3
        - -0.1517857386
      - - 9
        - 3
        - 0.0345076433
      - - 4
        - 4
        - -3.2206543515
      - - 6
        - 4
        - 0.3856373822
      - - 8
        - 4
        - -0.11682067
      - - 10
        - 4
        - 0.0297773199
      - - 5
        - 5
        - -3.0561916033
      - - 7
        - 5
        - -0.3272823664
      - - 9
        - 5
        - 0.0924009273
      - - 6
        - 6
        - -2.7882946498
      - - 8
        - 6
        - -0.3295384693
      - - 10
        - 6
        - 0.0750591026
      - - 7
        - 7
        - -2.3726882996
      - - 9
        - 7
        - -0.2925938512
      - - 8
        - 8
        - -1.9292111584
      - - 10
        - 8
        - -0.2035148766
      - - 9
        - 9
        - -1.3573873089
      - - 10
        - 10
        - -0.8851783644
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - - 1
        - 1
        - 1
        - 1
        - 0.4473701547
      - - 2
        - 1
        - 2
        - 1
        - 0.1355031608
      - - 3
        - 1
        - 1
        - 1
        - -0.0817517085
      - - 3
        - 1
        - 3
        - 1
        - 0.0893376567
      - - 3
        - 1
        - 2
        - 2
        - 0.0145420177
      - - 4
        - 1
        - 2
        - 1
        - -0.0543312237
      - - 4
        - 1
        - 4
        - 1
        - 0.0633723543
      - - 4
        - 1
        - 3
        - 2
        - 0.0127786375
      - - 5
        - 1
        - 1
        - 1
        - 0.0058969713
      - - 5
        - 1
        - 3
        - 1
        - -0.0426277206
      - - 5
        - 1
        - 5
        - 1
        - 0.0575012037
      - - 5
        - 1
        - 2
        - 2
        - -0.0408573277
      - - 5
        - 1
        - 4
        - 2
        - 0.0165474002
      - - 5
        - 1
        - 3
        - 3
        - 0.0142706645
      - - 5
        - 1
        - 4
        - 4
        - -0.0052019463
      - - 6
        - 1
        - 2
        - 1
        - 0.0080267983
      - - 6
        - 1
        - 4
        - 1
        - -0.0333134943
      - - 6
        - 1
        - 6
        - 1
        - 0.0494804273
      - - 6
        - 1
        - 3
        - 2
        - -0.0311810717
      - - 6
        - 1
        - 5
        - 2
        - 0.0101106235
      - - 6
        - 1
        - 4
        - 3
        - 0.0105029213
      - - 6
        - 1
        - 5
        - 4
        - -0.0022905602
      - - 7
        - 1
        - 1
        - 1
        - -0.0011522596
      - - 7
        - 1
        - 3
        - 1
        - -0.0024129612
      - - 7
        - 1
        - 5
        - 1
        - 0.0256407813
      - - 7
        - 1
        - 7
        - 1
        - 0.0373501585
      - - 7
        - 1
        - 2
        - 2
        - -0.0037581759
      - - 7
        - 1
        - 4
        - 2
        - 0.0251292467
      - - 7
        - 1
        - 6
        - 2
        - -0.0161028989
      - - 7
        - 1
        - 3
        - 3
        - 0.0248817149
      - - 7
        - 1
        - 5
        - 3
        - -0.0107752169
      - - 7
        - 1
        - 4
        - 4
        - -0.0103270037
      - - 7
        - 1
        - 6
        - 4
        - 0.0027042896
      - - 7
        - 1
        - 5
        - 5
        - 0.0020213111
      - - 7
        - 1
        - 6
        - 6
        - 0.0021206428
      - - 8
        - 1
        - 2
        - 1
        - 0.0010418243
      - - 8
        - 1
        - 4
        - 1
        - -0.0033484004
      - - 8
        - 1
        - 6
        - 1
        - 0.0233599627
      - - 8
        - 1
        - 8
        - 1
        - 0.0352030659
      - - 8
        - 1
        - 3
        - 2
        - -0.0041633191
      - - 8
        - 1
        - 5
        - 2
        - 0.0204825997
      - - 8
        - 1
        - 7
        - 2
        - 0.0109076746
      - - 8
        - 1
        - 4
        - 3
        - 0.0202832305
      - - 8
        - 1
        - 6
        - 3
        - -0.0141354796
      - - 8
        - 1
        - 5
        - 4
        - -0.0110924806
      - - 8
        - 1
        - 7
        - 4
        - 0.0011375305
      - - 8
        - 1
        - 6
        - 5
        - 0.0025951199
      - - 8
        - 1
        - 7
        - 6
        - 0.001906289
      - - 9
        - 1
        - 1
        - 1
        - -0.0008550118
      - - 9
        - 1
        - 3
        - 1
        - 0.0005543794
      - - 9
        - 1
        - 5
        - 1
        - 0.0029601552
      - - 9
        - 1
        - 7
        - 1
        - 0.0184977042
      - - 9
        - 1
        - 9
        - 1
        - 0.0308235907
      - - 9
        - 1
        - 2
        - 2
        - 3.20042e-05
      - - 9
        - 1
        - 4
        - 2
        - 0.0028192939
      - - 9
        - 1
        - 6
        - 2
        - -0.0180739886
      - - 9
        - 1
        - 8
        - 2
        - -0.0118475439
      - - 9
        - 1
        - 3
        - 3
        - 0.0031588329
      - - 9
        - 1
        - 5
        - 3
        - -0.0166192373
      - - 9
        - 1
        - 7
        - 3
        - -0.0104909612
      - - 9
        - 1
        - 4
        - 4
        - -0.0158239859
      - - 9
        - 1
        - 6
        - 4
        - 0.0134671529
      - - 9
        - 1
        - 8
        - 4
        - -0.0034631926
      - - 9
        - 1
        - 5
        - 5
        - 0.0114759119
      - - 9
        - 1
        - 7
        - 5
        - -0.0053457788
      - - 9
        - 1
        - 6
        - 6
        - 0.0017366262
      - - 9
        - 1
        - 8
        - 6
        - 0.0119627863
      - - 9
        - 1
        - 7
        - 7
        - -0.0124800217
      - - 9
        - 1
        - 8
        - 8
        - 0.0034219626
      - - 10
        - 1
        - 2
        - 1
        - 0.0004521029
      - - 10
        - 1
        - 4
        - 1
        - 0.0003015235
      - - 10
        - 1
        - 6
        - 1
        - 0.0013535937
      - - 10
        - 1
        - 8
        - 1
        - 0.015352434
      - - 10
        - 1
        - 10
        - 1
        - 0.0385541558
      - - 10
        - 1
        - 3
        - 2
        - 0.0005070642
      - - 10
        - 1
        - 5
        - 2
        - 0.0020325193
      - - 10
        - 1
        - 7
        - 2
        - 0.0143357829
      - - 10
        - 1
        - 9
        - 2
        - 0.0213746765
      - - 10
        - 1
        - 4
        - 3
        - 0.0015773997
      - - 10
        - 1
        - 6
        - 3
        - -0.0142048155
      - - 10
        - 1
        - 8
        - 3
        - -0.0195158461
      - - 10
        - 1
        - 5
        - 4
        - -0.0124925126
      - - 10
        - 1
        - 7
        - 4
        - -0.0171926938
      - - 10
        - 1
        - 9
        - 4
        - -0.0133952452
      - - 10
        - 1
        - 6
        - 5
        - 0.0201638015
      - - 10
        - 1
        - 8
        - 5
        - 0.0136774118
      - - 10
        - 1
        - 7
        - 6
        - 0.0120900696
      - - 10
        - 1
        - 9
        - 6
        - 0.0026731689
      - - 10
        - 1
        - 8
        - 7
        - 0.0024815255
      - - 10
        - 1
        - 9
        - 8
        - -0.0007276289
      - - 2
        - 2
        - 1
        - 1
        - 0.3637673096
      - - 2
        - 2
        - 2
        - 2
        - 0.3842781216
      - - 3
        - 2
        - 2
        - 1
        - 0.089085237
      - - 3
        - 2
        - 3
        - 2
        - 0.1154224995
      - - 4
        - 2
        - 1
        - 1
        - -0.0892383806
      - - 4
        - 2
        - 3
        - 1
        - 0.0547853481
      - - 4
        - 2
        - 2
        - 2
        - -0.0312621654
      - - 4
        - 2
        - 4
        - 2
        - 0.0829647434
      - - 4
        - 2
        - 3
        - 3
        - 0.0045295347
      - - 5
        - 2
        - 2
        - 1
        - -0.0596782726
      - - 5
        - 2
        - 4
        - 1
        - 0.044283922
      - - 5
        - 2
        - 3
        - 2
        - -0.0170726436
      - - 5
        - 2
        - 5
        - 2
        - 0.0661100636
      - - 5
        - 2
        - 4
        - 3
        - 0.0120485211
      - - 6
        - 2
        - 1
        - 1
        - 0.0097593974
      - - 6
        - 2
        - 3
        - 1
        - -0.0449530355
      - - 6
        - 2
        - 5
        - 1
        - 0.0324133938
      - - 6
        - 2
        - 2
        - 2
        - -0.039517526
      - - 6
        - 2
        - 4
        - 2
        - -0.0133504548
      - - 6
        - 2
        - 6
        - 2
        - 0.0546353052
      - - 6
        - 2
        - 3
        - 3
        - -0.0138166594
      - - 6
        - 2
        - 5
        - 3
        - 0.0057114148
      - - 6
        - 2
        - 4
        - 4
        - 0.0064290702
      - - 6
        - 2
        - 5
        - 5
        - -0.0054338315
      - - 7
        - 2
        - 2
        - 1
        - -0.0036569731
      - - 7
        - 2
        - 4
        - 1
        - 0.0308673028
      - - 7
        - 2
        - 6
        - 1
        - -0.0305770631
      - - 7
        - 2
        - 3
        - 2
        - 0.0318882615
      - - 7
        - 2
        - 5
        - 2
        - 0.0070771767
      - - 7
        - 2
        - 7
        - 2
        - 0.0461082468
      - - 7
        - 2
        - 4
        - 3
        - 0.0103352211
      - - 7
        - 2
        - 6
        - 3
        - -0.0143004876
      - - 7
        - 2
        - 5
        - 4
        - -0.008501857
      - - 7
        - 2
        - 6
        - 5
        - 0.0055867646
      - - 8
        - 2
        - 1
        - 1
        - 0.0018263061
      - - 8
        - 2
        - 3
        - 1
        - -0.0060178878
      - - 8
        - 2
        - 5
        - 1
        - 0.0272531764
      - - 8
        - 2
        - 7
        - 1
        - 0.0222398982
      - - 8
        - 2
        - 2
        - 2
        - -0.0049964106
      - - 8
        - 2
        - 4
        - 2
        - 0.0239278938
      - - 8
        - 2
        - 6
        - 2
        - 0.0032087113
      - - 8
        - 2
        - 8
        - 2
        - 0.0382257848
      - - 8
        - 2
        - 3
        - 3
        - 0.0249072544
      - - 8
        - 2
        - 5
        - 3
        - 0.0046770754
      - - 8
        - 2
        - 7
        - 3
        - 0.0124266168
      - - 8
        - 2
        - 4
        - 4
        - 0.0059109652
      - - 8
        - 2
        - 6
        - 4
        - -0.012762782
      - - 8
        - 2
        - 5
        - 5
        - -0.0096386309
      - - 8
        - 2
        - 7
        - 5
        - 0.0032180745
      - - 8
        - 2
        - 6
        - 6
        - 0.0016973844
      - - 8
        - 2
        - 7
        - 7
        - 0.0103768544
      - - 9
        - 2
        - 2
        - 1
        - 0.000290357
      - - 9
        - 2
        - 4
        - 1
        - 0.0029835423
      - - 9
        - 2
        - 6
        - 1
        - -0.0222070631
      - - 9
        - 2
        - 8
        - 1
        - -0.0204427863
      - - 9
        - 2
        - 3
        - 2
        - 0.0048634831
      - - 9
        - 2
        - 5
        - 2
        - -0.0193831467
      - - 9
        - 2
        - 7
        - 2
        - 0.0035473103
      - - 9
        - 2
        - 9
        - 2
        - 0.0419768124
      - - 9
        - 2
        - 4
        - 3
        - -0.0189317807
      - - 9
        - 2
        - 6
        - 3
        - -0.0010264931
      - - 9
        - 2
        - 8
        - 3
        - -0.0169965101
      - - 9
        - 2
        - 5
        - 4
        - -0.0017289828
      - - 9
        - 2
        - 7
        - 4
        - -0.0175918699
      - - 9
        - 2
        - 6
        - 5
        - 0.0174237406
      - - 9
        - 2
        - 8
        - 5
        - 0.0058153154
      - - 9
        - 2
        - 7
        - 6
        - 0.0071128722
      - - 9
        - 2
        - 8
        - 7
        - -0.0146947881
      - - 10
        - 2
        - 1
        - 1
        - -0.0013605648
      - - 10
        - 2
        - 3
        - 1
        - 0.0007557017
      - - 10
        - 2
        - 5
        - 1
        - 0.002348809
      - - 10
        - 2
        - 7
        - 1
        - 0.0169061265
      - - 10
        - 2
        - 9
        - 1
        - 0.0273051084
      - - 10
        - 2
        - 2
        - 2
        - -0.0003645107
      - - 10
        - 2
        - 4
        - 2
        - 0.0024920051
      - - 10
        - 2
        - 6
        - 2
        - -0.0167914018
      - - 10
        - 2
        - 8
        - 2
        - -0.0088478449
      - - 10
        - 2
        - 10
        - 2
        - 0.0288048576
      - - 10
        - 2
        - 3
        - 3
        - 0.0020144165
      - - 10
        - 2
        - 5
        - 3
        - -0.015040628
      - - 10
        - 2
        - 7
        - 3
        - -0.0069160668
      - - 10
        - 2
        - 9
        - 3
        - 0.0097256678
      - - 10
        - 2
        - 4
        - 4
        - -0.0155015695
      - - 10
        - 2
        - 6
        - 4
        - 0.0100429951
      - - 10
        - 2
        - 8
        - 4
        - -0.00722866
      - - 10
        - 2
        - 5
        - 5
        - 0.0068254477
      - - 10
        - 2
        - 7
        - 5
        - -0.0096772327
      - - 10
        - 2
        - 9
        - 5
        - -0.0162704426
      - - 10
        - 2
        - 6
        - 6
        - 0.0060012412
      - - 10
        - 2
        - 8
        - 6
        - 0.0138695477
      - - 10
        - 2
        - 7
        - 7
        - -0.0145005896
      - - 10
        - 2
        - 9
        - 7
        - -0.0036866358
      - - 10
        - 2
        - 8
        - 8
        - 0.0028410461
      - - 10
        - 2
        - 9
        - 9
        - -0.0003885999
      - - 3
        - 3
        - 1
        - 1
        - 0.3502101397
      - - 3
        - 3
        - 3
        - 1
        - -0.0093662584
      - - 3
        - 3
        - 2
        - 2
        - 0.3441997053
      - - 3
        - 3
        - 3
        - 3
        - 0.3625173792
      - - 4
        - 3
        - 2
        - 1
        - 0.0820775215
      - - 4
        - 3
        - 4
        - 1
        - 0.0010518962
      - - 4
        - 3
        - 3
        - 2
        - 0.0923553009
      - - 4
        - 3
        - 4
        - 3
        - 0.1118961908
      - - 5
        - 3
        - 1
        - 1
        - -0.0968398178
      - - 5
        - 3
        - 3
        - 1
        - 0.0596918119
      - - 5
        - 3
        - 5
        - 1
        - -0.0048571381
      - - 5
        - 3
        - 2
        - 2
        - -0.033853883
      - - 5
        - 3
        - 4
        - 2
        - 0.0658471472
      - - 5
        - 3
        - 3
        - 3
        - -0.0209230325
      - - 5
        - 3
        - 5
        - 3
        - 0.0847109529
      - - 5
        - 3
        - 4
        - 4
        - 0.0038367644
      - - 6
        - 3
        - 2
        - 1
        - -0.0626799195
      - - 6
        - 3
        - 4
        - 1
        - 0.0408329553
      - - 6
        - 3
        - 6
        - 1
        - -0.0038338847
      - - 6
        - 3
        - 3
        - 2
        - -0.0232787972
      - - 6
        - 3
        - 5
        - 2
        - 0.0469027416
      - - 6
        - 3
        - 4
        - 3
        - -0.0111242377
      - - 6
        - 3
        - 6
        - 3
        - 0.0650076716
      - - 6
        - 3
        - 5
        - 4
        - -0.0012219712
      - - 7
        - 3
        - 1
        - 1
        - -0.0010612541
      - - 7
        - 3
        - 3
        - 1
        - 0.0415888243
      - - 7
        - 3
        - 5
        - 1
        - -0.0336383349
      - - 7
        - 3
        - 7
        - 1
        - 0.0023469773
      - - 7
        - 3
        - 2
        - 2
        - 0.044383042
      - - 7
        - 3
        - 4
        - 2
        - 0.0090853373
      - - 7
        - 3
        - 6
        - 2
        - -0.0401264106
      - - 7
        - 3
        - 3
        - 3
        - 0.0167331592
      - - 7
        - 3
        - 5
        - 3
        - 0.0045347898
      - - 7
        - 3
        - 7
        - 3
        - 0.0543083216
      - - 7
        - 3
        - 4
        - 4
        - 0.0100501723
      - - 7
        - 3
        - 6
        - 4
        - -0.0118339205
      - - 7
        - 3
        - 5
        - 5
        - -0.0040604983
      - - 7
        - 3
        - 6
        - 6
        - 0.0088383523
      - - 8
        - 3
        - 2
        - 1
        - -0.0066581074
      - - 8
        - 3
        - 4
        - 1
        - 0.0317341076
      - - 8
        - 3
        - 6
        - 1
        - -0.0309911643
      - - 8
        - 3
        - 8
        - 1
        - -0.0022476086
      - - 8
        - 3
        - 3
        - 2
        - 0.0297999754
      - - 8
        - 3
        - 5
        - 2
        - 0.0076191749
      - - 8
        - 3
        - 7
        - 2
        - 0.0327488915
      - - 8
        - 3
        - 4
        - 3
        - 0.0088123488
      - - 8
        - 3
        - 6
        - 3
        - 0.0006971858
      - - 8
        - 3
        - 8
        - 3
        - 0.0512929353
      - - 8
        - 3
        - 5
        - 4
        - 0.0024069705
      - - 8
        - 3
        - 7
        - 4
        - 0.015106489
      - - 8
        - 3
        - 6
        - 5
        - -0.0144139285
      - - 8
        - 3
        - 7
        - 6
        - -0.0089410525
      - - 9
        - 3
        - 1
        - 1
        - -0.0029838445
      - - 9
        - 3
        - 3
        - 1
        - 0.0052633489
      - - 9
        - 3
        - 5
        - 1
        - -0.0259553292
      - - 9
        - 3
        - 7
        - 1
        - -0.0227823237
      - - 9
        - 3
        - 9
        - 1
        - 0.0061917054
      - - 9
        - 3
        - 2
        - 2
        - 0.0028371202
      - - 9
        - 3
        - 4
        - 2
        - -0.0231613066
      - - 9
        - 3
        - 6
        - 2
        - -0.0013281003
      - - 9
        - 3
        - 8
        - 2
        - -0.0321410711
      - - 9
        - 3
        - 3
        - 3
        - -0.025929669
      - - 9
        - 3
        - 5
        - 3
        - -0.0031627868
      - - 9
        - 3
        - 7
        - 3
        - -0.0074336592
      - - 9
        - 3
        - 9
        - 3
        - 0.0356794883
      - - 9
        - 3
        - 4
        - 4
        - -0.0068533046
      - - 9
        - 3
        - 6
        - 4
        - 0.0072404995
      - - 9
        - 3
        - 8
        - 4
        - -0.0086594593
      - - 9
        - 3
        - 5
        - 5
        - 0.0017786422
      - - 9
        - 3
        - 7
        - 5
        - -0.0091016793
      - - 9
        - 3
        - 6
        - 6
        - 0.0036570025
      - - 9
        - 3
        - 8
        - 6
        - 0.008148148
      - - 9
        - 3
        - 7
        - 7
        - -0.011558254
      - - 9
        - 3
        - 8
        - 8
        - -0.0235010106
      - - 10
        - 3
        - 2
        - 1
        - -0.0014814287
      - - 10
        - 3
        - 4
        - 1
        - 0.0023679954
      - - 10
        - 3
        - 6
        - 1
        - -0.0199373248
      - - 10
        - 3
        - 8
        - 1
        - -0.0297168392
      - - 10
        - 3
        - 10
        - 1
        - -0.0141512845
      - - 10
        - 3
        - 3
        - 2
        - 0.0022125161
      - - 10
        - 3
        - 5
        - 2
        - -0.0178478252
      - - 10
        - 3
        - 7
        - 2
        - -0.0080000935
      - - 10
        - 3
        - 9
        - 2
        - 0.018909453
      - - 10
        - 3
        - 4
        - 3
        - -0.0188707956
      - - 10
        - 3
        - 6
        - 3
        - 0.0101315477
      - - 10
        - 3
        - 8
        - 3
        - 0.0010581413
      - - 10
        - 3
        - 10
        - 3
        - 0.0311776024
      - - 10
        - 3
        - 5
        - 4
        - 0.0061011955
      - - 10
        - 3
        - 7
        - 4
        - -0.0017906313
      - - 10
        - 3
        - 9
        - 4
        - 0.0073669731
      - - 10
        - 3
        - 6
        - 5
        - -0.0024985917
      - - 10
        - 3
        - 8
        - 5
        - -0.0100569077
      - - 10
        - 3
        - 7
        - 6
        - -0.0057106266
      - - 10
        - 3
        - 9
        - 6
        - -0.017824073
      - - 10
        - 3
        - 8
        - 7
        - -0.0184833261
      - - 10
        - 3
        - 9
        - 8
        - -0.0029631127
      - - 4
        - 4
        - 1
        - 1
        - 0.3386848575
      - - 4
        - 4
        - 3
        - 1
        - -0.001335814
      - - 4
        - 4
        - 2
        - 2
        - 0.34127305
      - - 4
        - 4
        - 4
        - 2
        - -0.0066870395
      - - 4
        - 4
        - 3
        - 3
        - 0.3403556604
      - - 4
        - 4
        - 4
        - 4
        - 0.3552437999
      - - 5
        - 4
        - 2
        - 1
        - 0.0921166526
      - - 5
        - 4
        - 4
        - 1
        - -0.0066730937
      - - 5
        - 4
        - 3
        - 2
        - 0.0960121857
      - - 5
        - 4
        - 5
        - 2
        - -0.0113901266
      - - 5
        - 4
        - 4
        - 3
        - 0.0988760402
      - - 5
        - 4
        - 5
        - 4
        - 0.1172541221
      - - 6
        - 4
        - 1
        - 1
        - -0.095086782
      - - 6
        - 4
        - 3
        - 1
        - 0.0553727932
      - - 6
        - 4
        - 5
        - 1
        - -0.0030361702
      - - 6
        - 4
        - 2
        - 2
        - -0.0365506996
      - - 6
        - 4
        - 4
        - 2
        - 0.0619242335
      - - 6
        - 4
        - 6
        - 2
        - -0.0076941885
      - - 6
        - 4
        - 3
        - 3
        - -0.0231884718
      - - 6
        - 4
        - 5
        - 3
        - 0.0658661998
      - - 6
        - 4
        - 4
        - 4
        - -0.0130705626
      - - 6
        - 4
        - 6
        - 4
        - 0.0791104753
      - - 6
        - 4
        - 5
        - 5
        - -0.0155028729
      - - 7
        - 4
        - 2
        - 1
        - 0.0566805003
      - - 7
        - 4
        - 4
        - 1
        - -0.0422592412
      - - 7
        - 4
        - 6
        - 1
        - 0.0042191724
      - - 7
        - 4
        - 3
        - 2
        - 0.0153414466
      - - 7
        - 4
        - 5
        - 2
        - -0.0486078411
      - - 7
        - 4
        - 7
        - 2
        - 0.0001163366
      - - 7
        - 4
        - 4
        - 3
        - 0.0030537282
      - - 7
        - 4
        - 6
        - 3
        - -0.0521457126
      - - 7
        - 4
        - 5
        - 4
        - 0.0055567313
      - - 7
        - 4
        - 7
        - 4
        - 0.0683663491
      - - 7
        - 4
        - 6
        - 5
        - -0.0105441751
      - - 8
        - 4
        - 1
        - 1
        - 0.0019837262
      - - 8
        - 4
        - 3
        - 1
        - 0.0406708767
      - - 8
        - 4
        - 5
        - 1
        - -0.0356910068
      - - 8
        - 4
        - 7
        - 1
        - 0.0008968865
      - - 8
        - 4
        - 2
        - 2
        - 0.0466584828
      - - 8
        - 4
        - 4
        - 2
        - 0.0057119319
      - - 8
        - 4
        - 6
        - 2
        - -0.0406634567
      - - 8
        - 4
        - 8
        - 2
        - 0.0026402086
      - - 8
        - 4
        - 3
        - 3
        - 0.0167840526
      - - 8
        - 4
        - 5
        - 3
        - 0.0020986755
      - - 8
        - 4
        - 7
        - 3
        - 0.046454172
      - - 8
        - 4
        - 4
        - 4
        - 0.0118196415
      - - 8
        - 4
        - 6
        - 4
        - -0.0054109887
      - - 8
        - 4
        - 8
        - 4
        - 0.051915576
      - - 8
        - 4
        - 5
        - 5
        - 0.0064680315
      - - 8
        - 4
        - 7
        - 5
        - 0.0075861609
      - - 8
        - 4
        - 6
        - 6
        - 0.0035852253
      - - 8
        - 4
        - 7
        - 7
        - 0.0196980127
      - - 9
        - 4
        - 2
        - 1
        - 0.0002458398
      - - 9
        - 4
        - 4
        - 1
        - -0.0280104769
      - - 9
        - 4
        - 6
        - 1
        - 0.0322558537
      - - 9
        - 4
        - 8
        - 1
        - -0.0027761575
      - - 9
        - 4
        - 3
        - 2
        - -0.0327325237
      - - 9
        - 4
        - 5
        - 2
        - -0.0018781948
      - - 9
        - 4
        - 7
        - 2
        - -0.0392920771
      - - 9
        - 4
        - 9
        - 2
        - -0.0079879186
      - - 9
        - 4
        - 4
        - 3
        - -0.0089557859
      - - 9
        - 4
        - 6
        - 3
        - 0.010076531
      - - 9
        - 4
        - 8
        - 3
        - -0.030899862
      - - 9
        - 4
        - 5
        - 4
        - 0.0006555826
      - - 9
        - 4
        - 7
        - 4
        - -0.001491134
      - - 9
        - 4
        - 9
        - 4
        - 0.0438480566
      - - 9
        - 4
        - 6
        - 5
        - -0.0070842008
      - - 9
        - 4
        - 8
        - 5
        - -0.0099455872
      - - 9
        - 4
        - 7
        - 6
        - -0.0016196049
      - - 9
        - 4
        - 8
        - 7
        - -0.0153086387
      - - 10
        - 4
        - 1
        - 1
        - 0.0001773627
      - - 10
        - 4
        - 3
        - 1
        - -0.0001515323
      - - 10
        - 4
        - 5
        - 1
        - -0.0207524222
      - - 10
        - 4
        - 7
        - 1
        - -0.0319611386
      - - 10
        - 4
        - 9
        - 1
        - -0.0169967367
      - - 10
        - 4
        - 2
        - 2
        - -4.4669e-06
      - - 10
        - 4
        - 4
        - 2
        - -0.0227578894
      - - 10
        - 4
        - 6
        - 2
        - 0.0144515869
      - - 10
        - 4
        - 8
        - 2
        - -0.0198895368
      - - 10
        - 4
        - 10
        - 2
        - -0.0173167534
      - - 10
        - 4
        - 3
        - 3
        - -0.023815466
      - - 10
        - 4
        - 5
        - 3
        - 0.0069043656
      - - 10
        - 4
        - 7
        - 3
        - -0.0039187833
      - - 10
        - 4
        - 9
        - 3
        - 0.0207093198
      - - 10
        - 4
        - 4
        - 4
        - 0.0050635935
      - - 10
        - 4
        - 6
        - 4
        - -0.0030357261
      - - 10
        - 4
        - 8
        - 4
        - -0.0031909384
      - - 10
        - 4
        - 10
        - 4
        - 0.0345020701
      - - 10
        - 4
        - 5
        - 5
        - -0.0037922312
      - - 10
        - 4
        - 7
        - 5
        - 0.0031463942
      - - 10
        - 4
        - 9
        - 5
        - 0.0126623619
      - - 10
        - 4
        - 6
        - 6
        - -0.0035050491
      - - 10
        - 4
        - 8
        - 6
        - -0.0056548186
      - - 10
        - 4
        - 7
        - 7
        - 0.0043926805
      - - 10
        - 4
        - 9
        - 7
        - 0.02524093
      - - 10
        - 4
        - 8
        - 8
        - -0.0249548519
      - - 10
        - 4
        - 9
        - 9
        - 8.94151e-05
      - - 5
        - 5
        - 1
        - 1
        - 0.3630261055
      - - 5
        - 5
        - 3
        - 1
        - -0.0162932235
      - - 5
        - 5
        - 5
        - 1
        - -0.0034054682
      - - 5
        - 5
        - 2
        - 2
        - 0.3502977552
      - - 5
        - 5
        - 4
        - 2
        - -0.0232765916
      - - 5
        - 5
        - 3
        - 3
        - 0.3469097035
      - - 5
        - 5
        - 5
        - 3
        - -0.0280189456
      - - 5
        - 5
        - 4
        - 4
        - 0.3460885882
      - - 5
        - 5
        - 5
        - 5
        - 0.3674063407
      - - 6
        - 5
        - 2
        - 1
        - 0.0795341883
      - - 6
        - 5
        - 4
        - 1
        - -0.0051757729
      - - 6
        - 5
        - 6
        - 1
        - -0.0020568606
      - - 6
        - 5
        - 3
        - 2
        - 0.0833700164
      - - 6
        - 5
        - 5
        - 2
        - -0.008929093
      - - 6
        - 5
        - 4
        - 3
        - 0.0855400666
      - - 6
        - 5
        - 6
        - 3
        - -0.0136129571
      - - 6
        - 5
        - 5
        - 4
        - 0.0896973538
      - - 6
        - 5
        - 6
        - 5
        - 0.0950390399
      - - 7
        - 5
        - 1
        - 1
        - 0.0980815131
      - - 7
        - 5
        - 3
        - 1
        - -0.0589130244
      - - 7
        - 5
        - 5
        - 1
        - 0.0042987024
      - - 7
        - 5
        - 7
        - 1
        - -0.0028968011
      - - 7
        - 5
        - 2
        - 2
        - 0.036039564
      - - 7
        - 5
        - 4
        - 2
        - -0.0647571175
      - - 7
        - 5
        - 6
        - 2
        - 0.0094088824
      - - 7
        - 5
        - 3
        - 3
        - 0.0234615888
      - - 7
        - 5
        - 5
        - 3
        - -0.0689586839
      - - 7
        - 5
        - 7
        - 3
        - 0.0003288449
      - - 7
        - 5
        - 4
        - 4
        - 0.0141488468
      - - 7
        - 5
        - 6
        - 4
        - -0.0720601833
      - - 7
        - 5
        - 5
        - 5
        - 0.0266288201
      - - 7
        - 5
        - 7
        - 5
        - 0.0796428905
      - - 7
        - 5
        - 6
        - 6
        - 0.0248043333
      - - 8
        - 5
        - 2
        - 1
        - 0.0646341698
      - - 8
        - 5
        - 4
        - 1
        - -0.0462081182
      - - 8
        - 5
        - 6
        - 1
        - 0.0062491049
      - - 8
        - 5
        - 8
        - 1
        - 0.0056368842
      - - 8
        - 5
        - 3
        - 2
        - 0.0198044353
      - - 8
        - 5
        - 5
        - 2
        - -0.0515338247
      - - 8
        - 5
        - 7
        - 2
        - 0.0020068332
      - - 8
        - 5
        - 4
        - 3
        - 0.008535714
      - - 8
        - 5
        - 6
        - 3
        - -0.0585795326
      - - 8
        - 5
        - 8
        - 3
        - -0.0082526127
      - - 8
        - 5
        - 5
        - 4
        - 0.0093957156
      - - 8
        - 5
        - 7
        - 4
        - 0.0519181086
      - - 8
        - 5
        - 6
        - 5
        - 0.0151696034
      - - 8
        - 5
        - 8
        - 5
        - 0.0671974691
      - - 8
        - 5
        - 7
        - 6
        - -0.010191183
      - - 9
        - 5
        - 1
        - 1
        - 0.0051915946
      - - 9
        - 5
        - 3
        - 1
        - -0.0443710662
      - - 9
        - 5
        - 5
        - 1
        - 0.0384933358
      - - 9
        - 5
        - 7
        - 1
        - -0.005669119
      - - 9
        - 5
        - 9
        - 1
        - -0.0147944102
      - - 9
        - 5
        - 2
        - 2
        - -0.0434114889
      - - 9
        - 5
        - 4
        - 2
        - -0.0066122976
      - - 9
        - 5
        - 6
        - 2
        - 0.0489952495
      - - 9
        - 5
        - 8
        - 2
        - 0.0092235906
      - - 9
        - 5
        - 3
        - 3
        - -0.0112234405
      - - 9
        - 5
        - 5
        - 3
        - 0.0016731244
      - - 9
        - 5
        - 7
        - 3
        - -0.0396579131
      - - 9
        - 5
        - 9
        - 3
        - -0.0080580322
      - - 9
        - 5
        - 4
        - 4
        - -0.0017599288
      - - 9
        - 5
        - 6
        - 4
        - -0.0066886301
      - - 9
        - 5
        - 8
        - 4
        - -0.0413269621
      - - 9
        - 5
        - 5
        - 5
        - -0.008924596
      - - 9
        - 5
        - 7
        - 5
        - 0.008366371
      - - 9
        - 5
        - 9
        - 5
        - 0.0565467139
      - - 9
        - 5
        - 6
        - 6
        - -0.0095326576
      - - 9
        - 5
        - 8
        - 6
        - 0.0016829696
      - - 9
        - 5
        - 7
        - 7
        - -0.0023462638
      - - 9
        - 5
        - 8
        - 8
        - -0.0184838503
      - - 10
        - 5
        - 2
        - 1
        - 0.0040706364
      - - 10
        - 5
        - 4
        - 1
        - -0.0287540053
      - - 10
        - 5
        - 6
        - 1
        - 0.0449228348
      - - 10
        - 5
        - 8
        - 1
        - 0.0222399613
      - - 10
        - 5
        - 10
        - 1
        - 0.001667523
      - - 10
        - 5
        - 3
        - 2
        - -0.030038812
      - - 10
        - 5
        - 5
        - 2
        - 0.0101192976
      - - 10
        - 5
        - 7
        - 2
        - -0.0286163246
      - - 10
        - 5
        - 9
        - 2
        - -0.0223770509
      - - 10
        - 5
        - 4
        - 3
        - 0.0071131384
      - - 10
        - 5
        - 6
        - 3
        - -0.0017300845
      - - 10
        - 5
        - 8
        - 3
        - -0.0295837489
      - - 10
        - 5
        - 10
        - 3
        - -0.0222414251
      - - 10
        - 5
        - 5
        - 4
        - -0.0039514225
      - - 10
        - 5
        - 7
        - 4
        - 0.0021206075
      - - 10
        - 5
        - 9
        - 4
        - 0.0317168505
      - - 10
        - 5
        - 6
        - 5
        - -0.0033085411
      - - 10
        - 5
        - 8
        - 5
        - 0.004070188
      - - 10
        - 5
        - 10
        - 5
        - 0.0506052218
      - - 10
        - 5
        - 7
        - 6
        - 0.0045023218
      - - 10
        - 5
        - 9
        - 6
        - 0.0058704552
      - - 10
        - 5
        - 8
        - 7
        - 0.0057080605
      - - 10
        - 5
        - 9
        - 8
        - 0.0348618208
      - - 6
        - 6
        - 1
        - 1
        - 0.372085205
      - - 6
        - 6
        - 3
        - 1
        - -0.0178285561
      - - 6
        - 6
        - 5
        - 1
        - -0.0041120244
      - - 6
        - 6
        - 2
        - 2
        - 0.357905208
      - - 6
        - 6
        - 4
        - 2
        - -0.0258900675
      - - 6
        - 6
        - 6
        - 2
        - -0.0063130098
      - - 6
        - 6
        - 3
        - 3
        - 0.3532445248
      - - 6
        - 6
        - 5
        - 3
        - -0.0309495424
      - - 6
        - 6
        - 4
        - 4
        - 0.3510013436
      - - 6
        - 6
        - 6
        - 4
        - -0.0303270418
      - - 6
        - 6
        - 5
        - 5
        - 0.3625568414
      - - 6
        - 6
        - 6
        - 6
        - 0.3782302603
      - - 7
        - 6
        - 2
        - 1
        - -0.0989776488
      - - 7
        - 6
        - 4
        - 1
        - 0.0093537722
      - - 7
        - 6
        - 6
        - 1
        - 0.003024863
      - - 7
        - 6
        - 3
        - 2
        - -0.1006184535
      - - 7
        - 6
        - 5
        - 2
        - 0.0152970776
      - - 7
        - 6
        - 7
        - 2
        - -0.0031443948
      - - 7
        - 6
        - 4
        - 3
        - -0.1014546909
      - - 7
        - 6
        - 6
        - 3
        - 0.0171094644
      - - 7
        - 6
        - 5
        - 4
        - -0.1098405858
      - - 7
        - 6
        - 7
        - 4
        - -0.0154140046
      - - 7
        - 6
        - 6
        - 5
        - -0.0893492867
      - - 7
        - 6
        - 7
        - 6
        - 0.1209142277
      - - 8
        - 6
        - 1
        - 1
        - 0.1007203763
      - - 8
        - 6
        - 3
        - 1
        - -0.0680132165
      - - 8
        - 6
        - 5
        - 1
        - 0.0085101605
      - - 8
        - 6
        - 7
        - 1
        - 0.0012187249
      - - 8
        - 6
        - 2
        - 2
        - 0.0289487022
      - - 8
        - 6
        - 4
        - 2
        - -0.0709229795
      - - 8
        - 6
        - 6
        - 2
        - 0.0098519287
      - - 8
        - 6
        - 8
        - 2
        - -0.0077439283
      - - 8
        - 6
        - 3
        - 3
        - 0.0183423362
      - - 8
        - 6
        - 5
        - 3
        - -0.0794596164
      - - 8
        - 6
        - 7
        - 3
        - -0.0141427426
      - - 8
        - 6
        - 4
        - 4
        - 0.0046823129
      - - 8
        - 6
        - 6
        - 4
        - -0.0672495522
      - - 8
        - 6
        - 8
        - 4
        - -0.0120994817
      - - 8
        - 6
        - 5
        - 5
        - 0.0305877443
      - - 8
        - 6
        - 7
        - 5
        - 0.0705119339
      - - 8
        - 6
        - 6
        - 6
        - 0.0337791156
      - - 8
        - 6
        - 8
        - 6
        - 0.0915530467
      - - 8
        - 6
        - 7
        - 7
        - 0.0101123152
      - - 9
        - 6
        - 2
        - 1
        - -0.0608842053
      - - 9
        - 6
        - 4
        - 1
        - 0.051705657
      - - 9
        - 6
        - 6
        - 1
        - -0.0024467874
      - - 9
        - 6
        - 8
        - 1
        - 0.0155291721
      - - 9
        - 6
        - 3
        - 2
        - -0.009879797
      - - 9
        - 6
        - 5
        - 2
        - 0.062475983
      - - 9
        - 6
        - 7
        - 2
        - 0.0145799615
      - - 9
        - 6
        - 9
        - 2
        - -0.0157721075
      - - 9
        - 6
        - 4
        - 3
        - 0.0079782051
      - - 9
        - 6
        - 6
        - 3
        - 0.0481794566
      - - 9
        - 6
        - 8
        - 3
        - 0.0153929165
      - - 9
        - 6
        - 5
        - 4
        - -0.0112141779
      - - 9
        - 6
        - 7
        - 4
        - -0.0503888884
      - - 9
        - 6
        - 9
        - 4
        - -0.0108951774
      - - 9
        - 6
        - 6
        - 5
        - -0.0086289327
      - - 9
        - 6
        - 8
        - 5
        - -0.0535544465
      - - 9
        - 6
        - 7
        - 6
        - 0.0154019727
      - - 9
        - 6
        - 9
        - 6
        - 0.073947034
      - - 9
        - 6
        - 8
        - 7
        - 0.002890185
      - - 10
        - 6
        - 1
        - 1
        - 0.000768095
      - - 10
        - 6
        - 3
        - 1
        - -0.0388665574
      - - 10
        - 6
        - 5
        - 1
        - 0.0553575733
      - - 10
        - 6
        - 7
        - 1
        - 0.0257351609
      - - 10
        - 6
        - 9
        - 1
        - 0.0035279725
      - - 10
        - 6
        - 2
        - 2
        - -0.0418696001
      - - 10
        - 6
        - 4
        - 2
        - 0.0177598687
      - - 10
        - 6
        - 6
        - 2
        - 0.0315355247
      - - 10
        - 6
        - 8
        - 2
        - 0.0280162206
      - - 10
        - 6
        - 10
        - 2
        - 0.0031567679
      - - 10
        - 6
        - 3
        - 3
        - 0.0109168079
      - - 10
        - 6
        - 5
        - 3
        - -0.0024529808
      - - 10
        - 6
        - 7
        - 3
        - -0.0333892093
      - - 10
        - 6
        - 9
        - 3
        - -0.0280802049
      - - 10
        - 6
        - 4
        - 4
        - -0.0072423731
      - - 10
        - 6
        - 6
        - 4
        - -0.0006069249
      - - 10
        - 6
        - 8
        - 4
        - -0.035884785
      - - 10
        - 6
        - 10
        - 4
        - -0.0250725556
      - - 10
        - 6
        - 5
        - 5
        - -0.0059277448
      - - 10
        - 6
        - 7
        - 5
        - 0.0018567597
      - - 10
        - 6
        - 9
        - 5
        - 0.0388031369
      - - 10
        - 6
        - 6
        - 6
        - -0.0068426596
      - - 10
        - 6
        - 8
        - 6
        - 0.0062549273
      - - 10
        - 6
        - 10
        - 6
        - 0.0654585433
      - - 10
        - 6
        - 7
        - 7
        - -0.0095487676
      - - 10
        - 6
        - 9
        - 7
        - -0.014256743
      - - 10
        - 6
        - 8
        - 8
        - 0.0094126746
      - - 10
        - 6
        - 9
        - 9
        - -0.0520287149
      - - 7
        - 7
        - 1
        - 1
        - 0.3649217382
      - - 7
        - 7
        - 3
        - 1
        - -0.0064963958
      - - 7
        - 7
        - 5
        - 1
        - -0.0069291469
      - - 7
        - 7
        - 7
        - 1
        - -0.0011751879
      - - 7
        - 7
        - 2
        - 2
        - 0.3631398561
      - - 7
        - 7
        - 4
        - 2
        - -0.0155858402
      - - 7
        - 7
        - 6
        - 2
        - -0.0061953307
      - - 7
        - 7
        - 3
        - 3
        - 0.3591720956
      - - 7
        - 7
        - 5
        - 3
        - -0.016686188
      - - 7
        - 7
        - 7
        - 3
        - 0.019247444
      - - 7
        - 7
        - 4
        - 4
        - 0.3619580094
      - - 7
        - 7
        - 6
        - 4
        - -0.0282868047
      - - 7
        - 7
        - 5
        - 5
        - 0.362306239
      - - 7
        - 7
        - 7
        - 5
        - 0.0280263619
      - - 7
        - 7
        - 6
        - 6
        - 0.3722125299
      - - 7
        - 7
        - 7
        - 7
        - 0.3914664695
      - - 8
        - 7
        - 2
        - 1
        - 0.0944332121
      - - 8
        - 7
        - 4
        - 1
        - -0.0046351767
      - - 8
        - 7
        - 6
        - 1
        - 0.0011260278
      - - 8
        - 7
        - 8
        - 1
        - 0.0152519913
      - - 8
        - 7
        - 3
        - 2
        - 0.1006691967
      - - 8
        - 7
        - 5
        - 2
        - -0.0051193399
      - - 8
        - 7
        - 7
        - 2
        - 0.0149884668
      - - 8
        - 7
        - 4
        - 3
        - 0.1076952479
      - - 8
        - 7
        - 6
        - 3
        - -0.0234955494
      - - 8
        - 7
        - 8
        - 3
        - 0.0128784956
      - - 8
        - 7
        - 5
        - 4
        - 0.1015343481
      - - 8
        - 7
        - 7
        - 4
        - 0.0151583356
      - - 8
        - 7
        - 6
        - 5
        - 0.0890795997
      - - 8
        - 7
        - 8
        - 5
        - 0.021624521
      - - 8
        - 7
        - 7
        - 6
        - -0.1079912892
      - - 8
        - 7
        - 8
        - 7
        - 0.1223981883
      - - 9
        - 7
        - 1
        - 1
        - 0.0957756854
      - - 9
        - 7
        - 3
        - 1
        - -0.0665487872
      - - 9
        - 7
        - 5
        - 1
        - -0.004134647
      - - 9
        - 7
        - 7
        - 1
        - -0.0221513745
      - - 9
        - 7
        - 9
        - 1
        - -0.0038347604
      - - 9
        - 7
        - 2
        - 2
        - 0.0255664235
      - - 9
        - 7
        - 4
        - 2
        - -0.0828099643
      - - 9
        - 7
        - 6
        - 2
        - 0.0224854561
      - - 9
        - 7
        - 8
        - 2
        - -0.02045381
      - - 9
        - 7
        - 3
        - 3
        - 0.0010677813
      - - 9
        - 7
        - 5
        - 3
        - -0.06993475
      - - 9
        - 7
        - 7
        - 3
        - -0.0178758607
      - - 9
        - 7
        - 9
        - 3
        - 0.0215936181
      - - 9
        - 7
        - 4
        - 4
        - 0.0086946892
      - - 9
        - 7
        - 6
        - 4
        - -0.0668681576
      - - 9
        - 7
        - 8
        - 4
        - -0.0154758494
      - - 9
        - 7
        - 5
        - 5
        - 0.0259356424
      - - 9
        - 7
        - 7
        - 5
        - 0.0706279885
      - - 9
        - 7
        - 9
        - 5
        - 0.0181692821
      - - 9
        - 7
        - 6
        - 6
        - 0.0288945606
      - - 9
        - 7
        - 8
        - 6
        - 0.0792811328
      - - 9
        - 7
        - 7
        - 7
        - 0.0169949932
      - - 9
        - 7
        - 9
        - 7
        - 0.0999533346
      - - 9
        - 7
        - 8
        - 8
        - 0.0110930713
      - - 10
        - 7
        - 2
        - 1
        - 0.0551587717
      - - 10
        - 7
        - 4
        - 1
        - -0.0660313911
      - - 10
        - 7
        - 6
        - 1
        - 0.0359234231
      - - 10
        - 7
        - 8
        - 1
        - 0.0042162852
      - - 10
        - 7
        - 10
        - 1
        - -0.0004561837
      - - 10
        - 7
        - 3
        - 2
        - -0.0141389777
      - - 10
        - 7
        - 5
        - 2
        - -0.0465410822
      - - 10
        - 7
        - 7
        - 2
        - -0.0339251045
      - - 10
        - 7
        - 9
        - 2
        - -0.0041707332
      - - 10
        - 7
        - 4
        - 3
        - -0.0021041531
      - - 10
        - 7
        - 6
        - 3
        - -0.0436476962
      - - 10
        - 7
        - 8
        - 3
        - -0.0360330724
      - - 10
        - 7
        - 10
        - 3
        - -0.0034467149
      - - 10
        - 7
        - 5
        - 4
        - 0.005792491
      - - 10
        - 7
        - 7
        - 4
        - 0.045836982
      - - 10
        - 7
        - 9
        - 4
        - 0.0338832326
      - - 10
        - 7
        - 6
        - 5
        - 0.0043748398
      - - 10
        - 7
        - 8
        - 5
        - 0.0506692483
      - - 10
        - 7
        - 10
        - 5
        - 0.0372527957
      - - 10
        - 7
        - 7
        - 6
        - -0.0088680856
      - - 10
        - 7
        - 9
        - 6
        - -0.0584207105
      - - 10
        - 7
        - 8
        - 7
        - 0.0032984235
      - - 10
        - 7
        - 10
        - 7
        - 0.083546446
      - - 10
        - 7
        - 9
        - 8
        - 0.0118252159
      - - 8
        - 8
        - 1
        - 1
        - 0.3889484339
      - - 8
        - 8
        - 3
        - 1
        - -0.0175410109
      - - 8
        - 8
        - 5
        - 1
        - 0.0046746984
      - - 8
        - 8
        - 7
        - 1
        - 0.0200178196
      - - 8
        - 8
        - 2
        - 2
        - 0.3759609613
      - - 8
        - 8
        - 4
        - 2
        - -0.0163237255
      - - 8
        - 8
        - 6
        - 2
        - -0.0171324301
      - - 8
        - 8
        - 8
        - 2
        - 0.020828494
      - - 8
        - 8
        - 3
        - 3
        - 0.3822131126
      - - 8
        - 8
        - 5
        - 3
        - -0.038182071
      - - 8
        - 8
        - 7
        - 3
        - 0.0218822732
      - - 8
        - 8
        - 4
        - 4
        - 0.3640728066
      - - 8
        - 8
        - 6
        - 4
        - -0.0401831409
      - - 8
        - 8
        - 8
        - 4
        - 0.0232851504
      - - 8
        - 8
        - 5
        - 5
        - 0.3766929645
      - - 8
        - 8
        - 7
        - 5
        - 0.0410129984
      - - 8
        - 8
        - 6
        - 6
        - 0.3871556227
      - - 8
        - 8
        - 8
        - 6
        - 0.0366301547
      - - 8
        - 8
        - 7
        - 7
        - 0.3937045201
      - - 8
        - 8
        - 8
        - 8
        - 0.4315880839
      - - 9
        - 8
        - 2
        - 1
        - -0.1035182788
      - - 9
        - 8
        - 4
        - 1
        - -0.001874154
      - - 9
        - 8
        - 6
        - 1
        - 0.0281811033
      - - 9
        - 8
        - 8
        - 1
        - 0.0042842089
      - - 9
        - 8
        - 3
        - 2
        - -0.1196976734
      - - 9
        - 8
        - 5
        - 2
        - 0.026638887
      - - 9
        - 8
        - 7
        - 2
        - -0.0303719237
      - - 9
        - 8
        - 9
        - 2
        - -0.0056954393
      - - 9
        - 8
        - 4
        - 3
        - -0.0981843367
      - - 9
        - 8
        - 6
        - 3
        - 0.0333567218
      - - 9
        - 8
        - 8
        - 3
        - -0.0291112744
      - - 9
        - 8
        - 5
        - 4
        - -0.1042502624
      - - 9
        - 8
        - 7
        - 4
        - -0.0255088794
      - - 9
        - 8
        - 9
        - 4
        - 0.0350499404
      - - 9
        - 8
        - 6
        - 5
        - -0.091321135
      - - 9
        - 8
        - 8
        - 5
        - -0.0316030577
      - - 9
        - 8
        - 7
        - 6
        - 0.1121574445
      - - 9
        - 8
        - 9
        - 6
        - 0.0218961009
      - - 9
        - 8
        - 8
        - 7
        - -0.1128789789
      - - 9
        - 8
        - 9
        - 8
        - 0.1450621646
      - - 10
        - 8
        - 1
        - 1
        - 0.0903309905
      - - 10
        - 8
        - 3
        - 1
        - -0.0986040042
      - - 10
        - 8
        - 5
        - 1
        - 0.0474285234
      - - 10
        - 8
        - 7
        - 1
        - 0.0025349728
      - - 10
        - 8
        - 9
        - 1
        - -0.0008963376
      - - 10
        - 8
        - 2
        - 2
        - -0.0150798856
      - - 10
        - 8
        - 4
        - 2
        - -0.0617414901
      - - 10
        - 8
        - 6
        - 2
        - 0.0514122138
      - - 10
        - 8
        - 8
        - 2
        - 0.00695619
      - - 10
        - 8
        - 10
        - 2
        - -0.0011863089
      - - 10
        - 8
        - 3
        - 3
        - 0.0105030768
      - - 10
        - 8
        - 5
        - 3
        - -0.0677930007
      - - 10
        - 8
        - 7
        - 3
        - -0.0487066734
      - - 10
        - 8
        - 9
        - 3
        - -0.0062771171
      - - 10
        - 8
        - 4
        - 4
        - 0.0015389764
      - - 10
        - 8
        - 6
        - 4
        - -0.0636852414
      - - 10
        - 8
        - 8
        - 4
        - -0.0491097738
      - - 10
        - 8
        - 10
        - 4
        - 0.0004857854
      - - 10
        - 8
        - 5
        - 5
        - 0.0186852702
      - - 10
        - 8
        - 7
        - 5
        - 0.0686484165
      - - 10
        - 8
        - 9
        - 5
        - 0.0556017676
      - - 10
        - 8
        - 6
        - 6
        - 0.0205703738
      - - 10
        - 8
        - 8
        - 6
        - 0.0807194283
      - - 10
        - 8
        - 10
        - 6
        - 0.0513300511
      - - 10
        - 8
        - 7
        - 7
        - 0.007293667
      - - 10
        - 8
        - 9
        - 7
        - 0.0808163984
      - - 10
        - 8
        - 8
        - 8
        - 0.0200566431
      - - 10
        - 8
        - 10
        - 8
        - 0.1299368472
      - - 10
        - 8
        - 9
        - 9
        - -0.0158550257
      - - 9
        - 9
        - 1
        - 1
        - 0.4057179264
      - - 9
        - 9
        - 3
        - 1
        - 0.0051350422
      - - 9
        - 9
        - 5
        - 1
        - -0.0418881937
      - - 9
        - 9
        - 7
        - 1
        - -0.0041531431
      - - 9
        - 9
        - 9
        - 1
        - 8.28714e-05
      - - 9
        - 9
        - 2
        - 2
        - 0.4183200023
      - - 9
        - 9
        - 4
        - 2
        - -0.0427849111
      - - 9
        - 9
        - 6
        - 2
        - -0.041090023
      - - 9
        - 9
        - 8
        - 2
        - -0.0054608384
      - - 9
        - 9
        - 3
        - 3
        - 0.3779723179
      - - 9
        - 9
        - 5
        - 3
        - -0.0467814089
      - - 9
        - 9
        - 7
        - 3
        - 0.0482533621
      - - 9
        - 9
        - 9
        - 3
        - 0.0030905347
      - - 9
        - 9
        - 4
        - 4
        - 0.3757226096
      - - 9
        - 9
        - 6
        - 4
        - -0.0498741295
      - - 9
        - 9
        - 8
        - 4
        - 0.0528425716
      - - 9
        - 9
        - 5
        - 5
        - 0.3904709016
      - - 9
        - 9
        - 7
        - 5
        - 0.0506158608
      - - 9
        - 9
        - 9
        - 5
        - -0.0504361587
      - - 9
        - 9
        - 6
        - 6
        - 0.4025820914
      - - 9
        - 9
        - 8
        - 6
        - 0.043444864
      - - 9
        - 9
        - 7
        - 7
        - 0.4107181666
      - - 9
        - 9
        - 9
        - 7
        - 0.0396284396
      - - 9
        - 9
        - 8
        - 8
        - 0.4315760534
      - - 9
        - 9
        - 9
        - 9
        - 0.4954405542
      - - 10
        - 9
        - 2
        - 1
        - 0.1542747164
      - - 10
        - 9
        - 4
        - 1
        - -0.0624005495
      - - 10
        - 9
        - 6
        - 1
        - 0.0086094418
      - - 10
        - 9
        - 8
        - 1
        - 0.0010513399
      - - 10
        - 9
        - 10
        - 1
        - 0.0006224428
      - - 10
        - 9
        - 3
        - 2
        - 0.1029098405
      - - 10
        - 9
        - 5
        - 2
        - -0.0704467598
      - - 10
        - 9
        - 7
        - 2
        - -0.0037969277
      - - 10
        - 9
        - 9
        - 2
        - 0.0004729015
      - - 10
        - 9
        - 4
        - 3
        - 0.0948298243
      - - 10
        - 9
        - 6
        - 3
        - -0.0752517699
      - - 10
        - 9
        - 8
        - 3
        - -0.0074496544
      - - 10
        - 9
        - 10
        - 3
        - -0.0019383363
      - - 10
        - 9
        - 5
        - 4
        - 0.1079289392
      - - 10
        - 9
        - 7
        - 4
        - 0.0698806235
      - - 10
        - 9
        - 9
        - 4
        - -0.0004339755
      - - 10
        - 9
        - 6
        - 5
        - 0.09413837
      - - 10
        - 9
        - 8
        - 5
        - 0.0813668168
      - - 10
        - 9
        - 10
        - 5
        - 0.0049219985
      - - 10
        - 9
        - 7
        - 6
        - -0.1190065277
      - - 10
        - 9
        - 9
        - 6
        - -0.0789267836
      - - 10
        - 9
        - 8
        - 7
        - 0.1156291928
      - - 10
        - 9
        - 10
        - 7
        - 0.0740990175
      - - 10
        - 9
        - 9
        - 8
        - -0.1300505179
      - - 10
        - 9
        - 10
        - 9
        - 0.2057413535
      - - 10
        - 10
        - 1
        - 1
        - 0.4989900653
      - - 10
        - 10
        - 3
        - 1
        - -0.0934729544
      - - 10
        - 10
        - 5
        - 1
        - 0.0053406562
      - - 10
        - 10
        - 7
        - 1
        - -0.0016057399
      - - 10
        - 10
        - 9
        - 1
        - -0.00092908
      - - 10
        - 10
        - 2
        - 2
        - 0.4066176352
      - - 10
        - 10
        - 4
        - 2
        - -0.1050042951
      - - 10
        - 10
        - 6
        - 2
        - 0.0101894421
      - - 10
        - 10
        - 8
        - 2
        - 0.0016085362
      - - 10
        - 10
        - 10
        - 2
        - -0.0018359737
      - - 10
        - 10
        - 3
        - 3
        - 0.3918875729
      - - 10
        - 10
        - 5
        - 3
        - -0.1153511952
      - - 10
        - 10
        - 7
        - 3
        - -0.000287889
      - - 10
        - 10
        - 9
        - 3
        - -0.0035169085
      - - 10
        - 10
        - 4
        - 4
        - 0.3809137084
      - - 10
        - 10
        - 6
        - 4
        - -0.114648926
      - - 10
        - 10
        - 8
        - 4
        - 0.0040264192
      - - 10
        - 10
        - 10
        - 4
        - 0.0006004906
      - - 10
        - 10
        - 5
        - 5
        - 0.4134520985
      - - 10
        - 10
        - 7
        - 5
        - 0.1209319665
      - - 10
        - 10
        - 9
        - 5
        - 0.0055179323
      - - 10
        - 10
        - 6
        - 6
        - 0.4279990392
      - - 10
        - 10
        - 8
        - 6
        - 0.1259896489
      - - 10
        - 10
        - 10
        - 6
        - -0.0002145217
      - - 10
        - 10
        - 7
        - 7
        - 0.4237336239
      - - 10
        - 10
        - 9
        - 7
        - 0.1228166105
      - - 10
        - 10
        - 8
        - 8
        - 0.4586659221
      - - 10
        - 10
        - 10
        - 8
        - 0.1179117535
      - - 10
        - 10
        - 9
        - 9
        - 0.4873612093
      - - 10
        - 10
        - 10
        - 10
        - 0.619310343
  initial_state_suggestions:
  - state:
      energy:
        units: hartree
        value: -4.76561049878307
      label: '|G>'
      superposition:
      - - 0.9917849248904909
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.12791662425175096
        - (6a)+
        - (6b)+
        - (5b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
  metadata:
    molecule_name: unknown
  n_electrons: 10
  n_orbitals: 10
  scf_energy:
    units: hartree
    value: -4.67805531
  scf_energy_offset:
    units: hartree
    value: 0.0



==> anc/src/examples/plots/h10_trotter_error/h10_1.4.nw <==
start h10_1.4

#permanent_dir /dtemp/emsls50086

echo

geometry units bohr
symmetry c1
H   0.0   0.0   0.0
H   1.4   0.0   0.0
H   2.8   0.0   0.0
H   4.2   0.0   0.0
H   5.6   0.0   0.0
H   7.0   0.0   0.0
H   8.4   0.0   0.0
H   9.8   0.0   0.0
H  11.2   0.0   0.0
H  12.6   0.0   0.0
end

basis
 * library sto-6g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
thresh 1.0e-6
maxiter 1000
tilesize 1
2eorb
2emet 13
end

set tce:print_integrals T
set tce:qorb  10
set tce:qela  5
set tce:qelb  5

task tce energy





==> anc/src/examples/plots/h10_trotter_error/h10_1.4.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- url: https://www.nwchem-sw.org
format:
  version: '0.1'
generator:
  source: nwchem
  version: '6.8'
integral_sets:
- basis_set:
    name: sto-6g
    type: gaussian
  coulomb_repulsion:
    units: hartree
    value: 13.778344671201811
  energy_offset:
    units: hartree
    value: 0.0
  fci_energy:
    lower: -5.304018466046361
    units: hartree
    upper: -5.1040184660463614
    value: -5.204018466046361
  geometry:
    atoms:
    - coords:
      - -6.3
      - 0.0
      - 0.0
      name: H
    - coords:
      - -4.9
      - 0.0
      - 0.0
      name: H
    - coords:
      - -3.5
      - 0.0
      - 0.0
      name: H
    - coords:
      - -2.1
      - 0.0
      - 0.0
      name: H
    - coords:
      - -0.7
      - 0.0
      - 0.0
      name: H
    - coords:
      - 0.7
      - 0.0
      - 0.0
      name: H
    - coords:
      - 2.1
      - 0.0
      - 0.0
      name: H
    - coords:
      - 3.5
      - 0.0
      - 0.0
      name: H
    - coords:
      - 4.9
      - 0.0
      - 0.0
      name: H
    - coords:
      - 6.3
      - 0.0
      - 0.0
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: bohr
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - - 1
        - 1
        - -3.539807046
      - - 3
        - 1
        - 0.1660802771
      - - 5
        - 1
        - 0.0522961644
      - - 7
        - 1
        - 0.0266247666
      - - 9
        - 1
        - 0.0200006708
      - - 2
        - 2
        - -3.3169900041
      - - 4
        - 2
        - 0.2497215262
      - - 6
        - 2
        - 0.0792085187
      - - 8
        - 2
        - -0.0570660954
      - - 10
        - 2
        - 0.006956659
      - - 3
        - 3
        - -3.1339972986
      - - 5
        - 3
        - 0.2954094595
      - - 7
        - 3
        - 0.143351241
      - - 9
        - 3
        - 0.0342372226
      - - 4
        - 4
        - -2.9417568352
      - - 6
        - 4
        - 0.3292537904
      - - 8
        - 4
        - -0.1078762568
      - - 10
        - 4
        - 0.0272254348
      - - 5
        - 5
        - -2.8301850406
      - - 7
        - 5
        - 0.2784301114
      - - 9
        - 5
        - 0.0807496238
      - - 6
        - 6
        - -2.6166283917
      - - 8
        - 6
        - -0.2891937421
      - - 10
        - 6
        - 0.0657000095
      - - 7
        - 7
        - -2.2776047762
      - - 9
        - 7
        - 0.262974736
      - - 8
        - 8
        - -1.9600963407
      - - 10
        - 8
        - -0.1845080029
      - - 9
        - 9
        - -1.5843879563
      - - 10
        - 10
        - -1.328212042
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - - 1
        - 1
        - 1
        - 1
        - 0.4072503166
      - - 2
        - 1
        - 2
        - 1
        - 0.1313479123
      - - 3
        - 1
        - 1
        - 1
        - -0.0767249836
      - - 3
        - 1
        - 3
        - 1
        - 0.0892789409
      - - 3
        - 1
        - 2
        - 2
        - 0.0178590661
      - - 4
        - 1
        - 2
        - 1
        - -0.0521161883
      - - 4
        - 1
        - 4
        - 1
        - 0.0645003708
      - - 4
        - 1
        - 3
        - 2
        - 0.0156827661
      - - 5
        - 1
        - 1
        - 1
        - 0.003954444
      - - 5
        - 1
        - 3
        - 1
        - -0.0410748737
      - - 5
        - 1
        - 5
        - 1
        - 0.0594642325
      - - 5
        - 1
        - 2
        - 2
        - -0.0401411593
      - - 5
        - 1
        - 4
        - 2
        - 0.0196837965
      - - 5
        - 1
        - 3
        - 3
        - 0.0174329587
      - - 5
        - 1
        - 4
        - 4
        - -0.005376508
      - - 6
        - 1
        - 2
        - 1
        - 0.0061295527
      - - 6
        - 1
        - 4
        - 1
        - -0.0320686368
      - - 6
        - 1
        - 6
        - 1
        - 0.0507443622
      - - 6
        - 1
        - 3
        - 2
        - -0.0308464911
      - - 6
        - 1
        - 5
        - 2
        - 0.0115545267
      - - 6
        - 1
        - 4
        - 3
        - 0.0123099403
      - - 6
        - 1
        - 5
        - 4
        - -0.0022233892
      - - 7
        - 1
        - 1
        - 1
        - 0.0011366465
      - - 7
        - 1
        - 3
        - 1
        - 0.0003116587
      - - 7
        - 1
        - 5
        - 1
        - -0.0243501311
      - - 7
        - 1
        - 7
        - 1
        - 0.03718297
      - - 7
        - 1
        - 2
        - 2
        - 0.001389438
      - - 7
        - 1
        - 4
        - 2
        - -0.024589466
      - - 7
        - 1
        - 6
        - 2
        - 0.0178745002
      - - 7
        - 1
        - 3
        - 3
        - -0.0244652971
      - - 7
        - 1
        - 5
        - 3
        - 0.0119075063
      - - 7
        - 1
        - 4
        - 4
        - 0.0115752434
      - - 7
        - 1
        - 6
        - 4
        - -0.0027779484
      - - 7
        - 1
        - 5
        - 5
        - -0.0019450228
      - - 7
        - 1
        - 6
        - 6
        - -0.0018938361
      - - 8
        - 1
        - 2
        - 1
        - 0.001317418
      - - 8
        - 1
        - 4
        - 1
        - -0.0022542367
      - - 8
        - 1
        - 6
        - 1
        - 0.0228783989
      - - 8
        - 1
        - 8
        - 1
        - 0.0349633657
      - - 8
        - 1
        - 3
        - 2
        - -0.0026021155
      - - 8
        - 1
        - 5
        - 2
        - 0.0201119654
      - - 8
        - 1
        - 7
        - 2
        - -0.0113375767
      - - 8
        - 1
        - 4
        - 3
        - 0.0201082742
      - - 8
        - 1
        - 6
        - 3
        - -0.015365054
      - - 8
        - 1
        - 5
        - 4
        - -0.0117565561
      - - 8
        - 1
        - 7
        - 4
        - -0.0021890363
      - - 8
        - 1
        - 6
        - 5
        - 0.0025967214
      - - 8
        - 1
        - 7
        - 6
        - -0.003684081
      - - 9
        - 1
        - 1
        - 1
        - -0.0010864666
      - - 9
        - 1
        - 3
        - 1
        - 0.0006576
      - - 9
        - 1
        - 5
        - 1
        - 0.0024426438
      - - 9
        - 1
        - 7
        - 1
        - -0.0183740838
      - - 9
        - 1
        - 9
        - 1
        - 0.0310206345
      - - 9
        - 1
        - 2
        - 2
        - -7.48695e-05
      - - 9
        - 1
        - 4
        - 2
        - 0.0019979292
      - - 9
        - 1
        - 6
        - 2
        - -0.0181998724
      - - 9
        - 1
        - 8
        - 2
        - -0.0121694437
      - - 9
        - 1
        - 3
        - 3
        - 0.0020692783
      - - 9
        - 1
        - 5
        - 3
        - -0.0165880441
      - - 9
        - 1
        - 7
        - 3
        - 0.0106629181
      - - 9
        - 1
        - 4
        - 4
        - -0.0159438221
      - - 9
        - 1
        - 6
        - 4
        - 0.014342363
      - - 9
        - 1
        - 8
        - 4
        - -0.005024786
      - - 9
        - 1
        - 5
        - 5
        - 0.0115632902
      - - 9
        - 1
        - 7
        - 5
        - 0.0077615526
      - - 9
        - 1
        - 6
        - 6
        - 0.0034766313
      - - 9
        - 1
        - 8
        - 6
        - 0.0123956144
      - - 9
        - 1
        - 7
        - 7
        - -0.0129914733
      - - 9
        - 1
        - 8
        - 8
        - 0.0020143095
      - - 10
        - 1
        - 2
        - 1
        - 0.0005317102
      - - 10
        - 1
        - 4
        - 1
        - 0.0003136079
      - - 10
        - 1
        - 6
        - 1
        - 0.0011191849
      - - 10
        - 1
        - 8
        - 1
        - 0.0154748478
      - - 10
        - 1
        - 10
        - 1
        - 0.0398927512
      - - 10
        - 1
        - 3
        - 2
        - 0.0005241857
      - - 10
        - 1
        - 5
        - 2
        - 0.0017651989
      - - 10
        - 1
        - 7
        - 2
        - -0.0146742515
      - - 10
        - 1
        - 9
        - 2
        - 0.0226671971
      - - 10
        - 1
        - 4
        - 3
        - 0.0010809101
      - - 10
        - 1
        - 6
        - 3
        - -0.0146749299
      - - 10
        - 1
        - 8
        - 3
        - -0.0207330177
      - - 10
        - 1
        - 5
        - 4
        - -0.0128217763
      - - 10
        - 1
        - 7
        - 4
        - 0.0183635674
      - - 10
        - 1
        - 9
        - 4
        - -0.0136252247
      - - 10
        - 1
        - 6
        - 5
        - 0.022024114
      - - 10
        - 1
        - 8
        - 5
        - 0.013794398
      - - 10
        - 1
        - 7
        - 6
        - -0.0117884668
      - - 10
        - 1
        - 9
        - 6
        - 0.001994752
      - - 10
        - 1
        - 8
        - 7
        - -0.0016101713
      - - 10
        - 1
        - 9
        - 8
        - -0.000698389
      - - 2
        - 2
        - 1
        - 1
        - 0.3289200031
      - - 2
        - 2
        - 2
        - 2
        - 0.3509511258
      - - 3
        - 2
        - 2
        - 1
        - 0.0848681818
      - - 3
        - 2
        - 3
        - 2
        - 0.1106263291
      - - 4
        - 2
        - 1
        - 1
        - -0.0824365657
      - - 4
        - 2
        - 3
        - 1
        - 0.0543052381
      - - 4
        - 2
        - 2
        - 2
        - -0.0256385994
      - - 4
        - 2
        - 4
        - 2
        - 0.082503557
      - - 4
        - 2
        - 3
        - 3
        - 0.008438544
      - - 5
        - 2
        - 2
        - 1
        - -0.0563623669
      - - 5
        - 2
        - 4
        - 1
        - 0.0454502037
      - - 5
        - 2
        - 3
        - 2
        - -0.0119154342
      - - 5
        - 2
        - 5
        - 2
        - 0.0657558596
      - - 5
        - 2
        - 4
        - 3
        - 0.0146523417
      - - 6
        - 2
        - 1
        - 1
        - 0.0071710242
      - - 6
        - 2
        - 3
        - 1
        - -0.0428329607
      - - 6
        - 2
        - 5
        - 1
        - 0.0325942683
      - - 6
        - 2
        - 2
        - 2
        - -0.038856279
      - - 6
        - 2
        - 4
        - 2
        - -0.0098321771
      - - 6
        - 2
        - 6
        - 2
        - 0.0539528027
      - - 6
        - 2
        - 3
        - 3
        - -0.0103466902
      - - 6
        - 2
        - 5
        - 3
        - 0.0066459373
      - - 6
        - 2
        - 4
        - 4
        - 0.0077450305
      - - 6
        - 2
        - 5
        - 5
        - -0.0048645455
      - - 7
        - 2
        - 2
        - 1
        - 0.0007528302
      - - 7
        - 2
        - 4
        - 1
        - -0.0289238095
      - - 7
        - 2
        - 6
        - 1
        - 0.0310623024
      - - 7
        - 2
        - 3
        - 2
        - -0.0317435799
      - - 7
        - 2
        - 5
        - 2
        - -0.004560037
      - - 7
        - 2
        - 7
        - 2
        - 0.0457312884
      - - 7
        - 2
        - 4
        - 3
        - -0.0078506667
      - - 7
        - 2
        - 6
        - 3
        - 0.0154677552
      - - 7
        - 2
        - 5
        - 4
        - 0.0091647484
      - - 7
        - 2
        - 6
        - 5
        - -0.0052368116
      - - 8
        - 2
        - 1
        - 1
        - 0.0021141335
      - - 8
        - 2
        - 3
        - 1
        - -0.0041970149
      - - 8
        - 2
        - 5
        - 1
        - 0.0262459413
      - - 8
        - 2
        - 7
        - 1
        - -0.0216406343
      - - 8
        - 2
        - 2
        - 2
        - -0.0026055498
      - - 8
        - 2
        - 4
        - 2
        - 0.0236926074
      - - 8
        - 2
        - 6
        - 2
        - 0.0017342686
      - - 8
        - 2
        - 8
        - 2
        - 0.0372645653
      - - 8
        - 2
        - 3
        - 3
        - 0.0251564277
      - - 8
        - 2
        - 5
        - 3
        - 0.0031972982
      - - 8
        - 2
        - 7
        - 3
        - -0.0134302295
      - - 8
        - 2
        - 4
        - 4
        - 0.0045317822
      - - 8
        - 2
        - 6
        - 4
        - -0.0136141725
      - - 8
        - 2
        - 5
        - 5
        - -0.009740592
      - - 8
        - 2
        - 7
        - 5
        - -0.0058484655
      - - 8
        - 2
        - 6
        - 6
        - -0.0002536932
      - - 8
        - 2
        - 7
        - 7
        - 0.0083811891
      - - 9
        - 2
        - 2
        - 1
        - 0.0001718102
      - - 9
        - 2
        - 4
        - 1
        - 0.0019676962
      - - 9
        - 2
        - 6
        - 1
        - -0.0219831558
      - - 9
        - 2
        - 8
        - 1
        - -0.01997658
      - - 9
        - 2
        - 3
        - 2
        - 0.0034705877
      - - 9
        - 2
        - 5
        - 2
        - -0.0191817351
      - - 9
        - 2
        - 7
        - 2
        - -0.00357512
      - - 9
        - 2
        - 9
        - 2
        - 0.0426160649
      - - 9
        - 2
        - 4
        - 3
        - -0.019046683
      - - 9
        - 2
        - 6
        - 3
        - -0.0002537262
      - - 9
        - 2
        - 8
        - 3
        - -0.0183631166
      - - 9
        - 2
        - 5
        - 4
        - -0.0012486981
      - - 9
        - 2
        - 7
        - 4
        - 0.0196651012
      - - 9
        - 2
        - 6
        - 5
        - 0.0191763762
      - - 9
        - 2
        - 8
        - 5
        - 0.0035830399
      - - 9
        - 2
        - 7
        - 6
        - -0.0050487859
      - - 9
        - 2
        - 8
        - 7
        - 0.0156071812
      - - 10
        - 2
        - 1
        - 1
        - -0.0015288539
      - - 10
        - 2
        - 3
        - 1
        - 0.0007996504
      - - 10
        - 2
        - 5
        - 1
        - 0.0020418707
      - - 10
        - 2
        - 7
        - 1
        - -0.0170883154
      - - 10
        - 2
        - 9
        - 1
        - 0.0280641983
      - - 10
        - 2
        - 2
        - 2
        - -0.0004737609
      - - 10
        - 2
        - 4
        - 2
        - 0.001856926
      - - 10
        - 2
        - 6
        - 2
        - -0.0170459212
      - - 10
        - 2
        - 8
        - 2
        - -0.0094758304
      - - 10
        - 2
        - 10
        - 2
        - 0.0293239826
      - - 10
        - 2
        - 3
        - 3
        - 0.0011724746
      - - 10
        - 2
        - 5
        - 3
        - -0.0151538837
      - - 10
        - 2
        - 7
        - 3
        - 0.0075100419
      - - 10
        - 2
        - 9
        - 3
        - 0.0105151352
      - - 10
        - 2
        - 4
        - 4
        - -0.0157140356
      - - 10
        - 2
        - 6
        - 4
        - 0.0112194796
      - - 10
        - 2
        - 8
        - 4
        - -0.0082187669
      - - 10
        - 2
        - 5
        - 5
        - 0.007262408
      - - 10
        - 2
        - 7
        - 5
        - 0.01141723
      - - 10
        - 2
        - 9
        - 5
        - -0.0163347207
      - - 10
        - 2
        - 6
        - 6
        - 0.0071973557
      - - 10
        - 2
        - 8
        - 6
        - 0.0138330189
      - - 10
        - 2
        - 7
        - 7
        - -0.0143837552
      - - 10
        - 2
        - 9
        - 7
        - 0.0024922809
      - - 10
        - 2
        - 8
        - 8
        - 0.0015418104
      - - 10
        - 2
        - 9
        - 9
        - -0.0005644201
      - - 3
        - 3
        - 1
        - 1
        - 0.3185717721
      - - 3
        - 3
        - 3
        - 1
        - -0.0086275471
      - - 3
        - 3
        - 2
        - 2
        - 0.3119791819
      - - 3
        - 3
        - 3
        - 3
        - 0.3320260969
      - - 4
        - 3
        - 2
        - 1
        - 0.0792475783
      - - 4
        - 3
        - 4
        - 1
        - 0.0023173555
      - - 4
        - 3
        - 3
        - 2
        - 0.087935488
      - - 4
        - 3
        - 4
        - 3
        - 0.1069629058
      - - 5
        - 3
        - 1
        - 1
        - -0.0881415674
      - - 5
        - 3
        - 3
        - 1
        - 0.060498046
      - - 5
        - 3
        - 5
        - 1
        - -0.0053122573
      - - 5
        - 3
        - 2
        - 2
        - -0.0249664041
      - - 5
        - 3
        - 4
        - 2
        - 0.0638702271
      - - 5
        - 3
        - 3
        - 3
        - -0.0161637879
      - - 5
        - 3
        - 5
        - 3
        - 0.0819001229
      - - 5
        - 3
        - 4
        - 4
        - 0.0069744977
      - - 6
        - 3
        - 2
        - 1
        - -0.0583886428
      - - 6
        - 3
        - 4
        - 1
        - 0.0413374887
      - - 6
        - 3
        - 6
        - 1
        - -0.0041480174
      - - 6
        - 3
        - 3
        - 2
        - -0.0173608031
      - - 6
        - 3
        - 5
        - 2
        - 0.0449810013
      - - 6
        - 3
        - 4
        - 3
        - -0.0081260239
      - - 6
        - 3
        - 6
        - 3
        - 0.0624669056
      - - 6
        - 3
        - 5
        - 4
        - -0.0001453804
      - - 7
        - 3
        - 1
        - 1
        - -0.0021036917
      - - 7
        - 3
        - 3
        - 1
        - -0.0383429487
      - - 7
        - 3
        - 5
        - 1
        - 0.0337155446
      - - 7
        - 3
        - 7
        - 1
        - 0.003476009
      - - 7
        - 3
        - 2
        - 2
        - -0.0431151371
      - - 7
        - 3
        - 4
        - 2
        - -0.0047818959
      - - 7
        - 3
        - 6
        - 2
        - 0.0387668256
      - - 7
        - 3
        - 3
        - 3
        - -0.0129347483
      - - 7
        - 3
        - 5
        - 3
        - -0.0028381291
      - - 7
        - 3
        - 7
        - 3
        - 0.0525056505
      - - 7
        - 3
        - 4
        - 4
        - -0.0082389711
      - - 7
        - 3
        - 6
        - 4
        - 0.0131960399
      - - 7
        - 3
        - 5
        - 5
        - 0.0047038323
      - - 7
        - 3
        - 6
        - 6
        - -0.0059767496
      - - 8
        - 3
        - 2
        - 1
        - -0.0043323937
      - - 8
        - 3
        - 4
        - 1
        - 0.0299494197
      - - 8
        - 3
        - 6
        - 1
        - -0.031076025
      - - 8
        - 3
        - 8
        - 1
        - -0.0018584447
      - - 8
        - 3
        - 3
        - 2
        - 0.0293240335
      - - 8
        - 3
        - 5
        - 2
        - 0.0055943876
      - - 8
        - 3
        - 7
        - 2
        - -0.0318882377
      - - 8
        - 3
        - 4
        - 3
        - 0.0065404449
      - - 8
        - 3
        - 6
        - 3
        - 0.0001056774
      - - 8
        - 3
        - 8
        - 3
        - 0.0514114626
      - - 8
        - 3
        - 5
        - 4
        - 0.001627697
      - - 8
        - 3
        - 7
        - 4
        - -0.0175345269
      - - 8
        - 3
        - 6
        - 5
        - -0.0166447915
      - - 8
        - 3
        - 7
        - 6
        - 0.0061143216
      - - 9
        - 3
        - 1
        - 1
        - -0.0030675776
      - - 9
        - 3
        - 3
        - 1
        - 0.0037717207
      - - 9
        - 3
        - 5
        - 1
        - -0.0252810604
      - - 9
        - 3
        - 7
        - 1
        - 0.0219698159
      - - 9
        - 3
        - 9
        - 1
        - 0.0076544191
      - - 9
        - 3
        - 2
        - 2
        - 0.0010374824
      - - 9
        - 3
        - 4
        - 2
        - -0.0229820858
      - - 9
        - 3
        - 6
        - 2
        - -0.0004983854
      - - 9
        - 3
        - 8
        - 2
        - -0.0321592752
      - - 9
        - 3
        - 3
        - 3
        - -0.0259247339
      - - 9
        - 3
        - 5
        - 3
        - -0.0021116184
      - - 9
        - 3
        - 7
        - 3
        - 0.008835807
      - - 9
        - 3
        - 9
        - 3
        - 0.0352931013
      - - 9
        - 3
        - 4
        - 4
        - -0.005629923
      - - 9
        - 3
        - 6
        - 4
        - 0.0085951044
      - - 9
        - 3
        - 8
        - 4
        - -0.0105559584
      - - 9
        - 3
        - 5
        - 5
        - 0.0026602303
      - - 9
        - 3
        - 7
        - 5
        - 0.0107615281
      - - 9
        - 3
        - 6
        - 6
        - 0.0050101937
      - - 9
        - 3
        - 8
        - 6
        - 0.0057158092
      - - 9
        - 3
        - 7
        - 7
        - -0.0089280804
      - - 9
        - 3
        - 8
        - 8
        - -0.0240487962
      - - 10
        - 3
        - 2
        - 1
        - -0.0017603923
      - - 10
        - 3
        - 4
        - 1
        - 0.0017188973
      - - 10
        - 3
        - 6
        - 1
        - -0.0201681308
      - - 10
        - 3
        - 8
        - 1
        - -0.0302388612
      - - 10
        - 3
        - 10
        - 1
        - -0.0143072401
      - - 10
        - 3
        - 3
        - 2
        - 0.0012156995
      - - 10
        - 3
        - 5
        - 2
        - -0.0178101056
      - - 10
        - 3
        - 7
        - 2
        - 0.0084484748
      - - 10
        - 3
        - 9
        - 2
        - 0.0188676325
      - - 10
        - 3
        - 4
        - 3
        - -0.0189191646
      - - 10
        - 3
        - 6
        - 3
        - 0.0116063685
      - - 10
        - 3
        - 8
        - 3
        - 0.0010726407
      - - 10
        - 3
        - 10
        - 3
        - 0.0315505711
      - - 10
        - 3
        - 5
        - 4
        - 0.007122877
      - - 10
        - 3
        - 7
        - 4
        - 0.0025876203
      - - 10
        - 3
        - 9
        - 4
        - 0.0085414526
      - - 10
        - 3
        - 6
        - 5
        - -0.0026508861
      - - 10
        - 3
        - 8
        - 5
        - -0.0119943728
      - - 10
        - 3
        - 7
        - 6
        - 0.0071320859
      - - 10
        - 3
        - 9
        - 6
        - -0.0174180568
      - - 10
        - 3
        - 8
        - 7
        - 0.0182591734
      - - 10
        - 3
        - 9
        - 8
        - -0.0014198118
      - - 4
        - 4
        - 1
        - 1
        - 0.3093957444
      - - 4
        - 4
        - 3
        - 1
        - 2.81643e-05
      - - 4
        - 4
        - 2
        - 2
        - 0.3119059132
      - - 4
        - 4
        - 4
        - 2
        - -0.0049569546
      - - 4
        - 4
        - 3
        - 3
        - 0.3099829202
      - - 4
        - 4
        - 4
        - 4
        - 0.3251981234
      - - 5
        - 4
        - 2
        - 1
        - 0.0907002523
      - - 5
        - 4
        - 4
        - 1
        - -0.0072143169
      - - 5
        - 4
        - 3
        - 2
        - 0.0911895598
      - - 5
        - 4
        - 5
        - 2
        - -0.0114809502
      - - 5
        - 4
        - 4
        - 3
        - 0.0927756307
      - - 5
        - 4
        - 5
        - 4
        - 0.1107279639
      - - 6
        - 4
        - 1
        - 1
        - -0.0851346972
      - - 6
        - 4
        - 3
        - 1
        - 0.0551446481
      - - 6
        - 4
        - 5
        - 1
        - -0.0030457442
      - - 6
        - 4
        - 2
        - 2
        - -0.0273351077
      - - 6
        - 4
        - 4
        - 2
        - 0.0591202418
      - - 6
        - 4
        - 6
        - 2
        - -0.0075211751
      - - 6
        - 4
        - 3
        - 3
        - -0.0177833435
      - - 6
        - 4
        - 5
        - 3
        - 0.0615138267
      - - 6
        - 4
        - 4
        - 4
        - -0.0098199258
      - - 6
        - 4
        - 6
        - 4
        - 0.0743441231
      - - 6
        - 4
        - 5
        - 5
        - -0.0137271752
      - - 7
        - 4
        - 2
        - 1
        - -0.0514383616
      - - 7
        - 4
        - 4
        - 1
        - 0.0422750977
      - - 7
        - 4
        - 6
        - 1
        - -0.0040912104
      - - 7
        - 4
        - 3
        - 2
        - -0.0092077303
      - - 7
        - 4
        - 5
        - 2
        - 0.0464820943
      - - 7
        - 4
        - 7
        - 2
        - 0.0016574628
      - - 7
        - 4
        - 4
        - 3
        - 0.000138838
      - - 7
        - 4
        - 6
        - 3
        - 0.0492660949
      - - 7
        - 4
        - 5
        - 4
        - -0.0041236168
      - - 7
        - 4
        - 7
        - 4
        - 0.0665593876
      - - 7
        - 4
        - 6
        - 5
        - 0.0136672069
      - - 8
        - 4
        - 1
        - 1
        - 0.0041664887
      - - 8
        - 4
        - 3
        - 1
        - 0.0378530643
      - - 8
        - 4
        - 5
        - 1
        - -0.035246795
      - - 8
        - 4
        - 7
        - 1
        - -0.0024767206
      - - 8
        - 4
        - 2
        - 2
        - 0.0448494951
      - - 8
        - 4
        - 4
        - 2
        - 0.00258403
      - - 8
        - 4
        - 6
        - 2
        - -0.039215046
      - - 8
        - 4
        - 8
        - 2
        - 0.0056303075
      - - 8
        - 4
        - 3
        - 3
        - 0.0132826387
      - - 8
        - 4
        - 5
        - 3
        - 0.0013902662
      - - 8
        - 4
        - 7
        - 3
        - -0.0459032576
      - - 8
        - 4
        - 4
        - 4
        - 0.0102029359
      - - 8
        - 4
        - 6
        - 4
        - -0.00709922
      - - 8
        - 4
        - 8
        - 4
        - 0.0507607252
      - - 8
        - 4
        - 5
        - 5
        - 0.0046304104
      - - 8
        - 4
        - 7
        - 5
        - -0.0098480167
      - - 8
        - 4
        - 6
        - 6
        - 0.0012357339
      - - 8
        - 4
        - 7
        - 7
        - 0.0153666354
      - - 9
        - 4
        - 2
        - 1
        - -0.0015069826
      - - 9
        - 4
        - 4
        - 1
        - -0.026926033
      - - 9
        - 4
        - 6
        - 1
        - 0.0320993085
      - - 9
        - 4
        - 8
        - 1
        - -0.0048989423
      - - 9
        - 4
        - 3
        - 2
        - -0.032258838
      - - 9
        - 4
        - 5
        - 2
        - -0.0012446333
      - - 9
        - 4
        - 7
        - 2
        - 0.0399375463
      - - 9
        - 4
        - 9
        - 2
        - -0.0064279404
      - - 9
        - 4
        - 4
        - 3
        - -0.0074398851
      - - 9
        - 4
        - 6
        - 3
        - 0.0109884614
      - - 9
        - 4
        - 8
        - 3
        - -0.0307396893
      - - 9
        - 4
        - 5
        - 4
        - 0.0020098527
      - - 9
        - 4
        - 7
        - 4
        - 0.0021804683
      - - 9
        - 4
        - 9
        - 4
        - 0.0438892811
      - - 9
        - 4
        - 6
        - 5
        - -0.0065904728
      - - 9
        - 4
        - 8
        - 5
        - -0.0118635467
      - - 9
        - 4
        - 7
        - 6
        - 0.0034306787
      - - 9
        - 4
        - 8
        - 7
        - 0.0118835705
      - - 10
        - 4
        - 1
        - 1
        - 0.0004929049
      - - 10
        - 4
        - 3
        - 1
        - -0.0013340103
      - - 10
        - 4
        - 5
        - 1
        - -0.0207693439
      - - 10
        - 4
        - 7
        - 1
        - 0.0324353348
      - - 10
        - 4
        - 9
        - 1
        - -0.0167341128
      - - 10
        - 4
        - 2
        - 2
        - -0.0009763778
      - - 10
        - 4
        - 4
        - 2
        - -0.0228132116
      - - 10
        - 4
        - 6
        - 2
        - 0.0154693565
      - - 10
        - 4
        - 8
        - 2
        - -0.0200580858
      - - 10
        - 4
        - 10
        - 2
        - -0.0170646655
      - - 10
        - 4
        - 3
        - 3
        - -0.0234215894
      - - 10
        - 4
        - 5
        - 3
        - 0.0078879378
      - - 10
        - 4
        - 7
        - 3
        - 0.0043261501
      - - 10
        - 4
        - 9
        - 3
        - 0.020652353
      - - 10
        - 4
        - 4
        - 4
        - 0.0067049662
      - - 10
        - 4
        - 6
        - 4
        - -0.003132274
      - - 10
        - 4
        - 8
        - 4
        - -0.0038723151
      - - 10
        - 4
        - 10
        - 4
        - 0.0347113308
      - - 10
        - 4
        - 5
        - 5
        - -0.0031393571
      - - 10
        - 4
        - 7
        - 5
        - -0.0032480149
      - - 10
        - 4
        - 9
        - 5
        - 0.0148847045
      - - 10
        - 4
        - 6
        - 6
        - -0.0029682182
      - - 10
        - 4
        - 8
        - 6
        - -0.0072978259
      - - 10
        - 4
        - 7
        - 7
        - 0.0064361791
      - - 10
        - 4
        - 9
        - 7
        - -0.0243354981
      - - 10
        - 4
        - 8
        - 8
        - -0.0240263989
      - - 10
        - 4
        - 9
        - 9
        - -0.0013746957
      - - 5
        - 5
        - 1
        - 1
        - 0.3348049842
      - - 5
        - 5
        - 3
        - 1
        - -0.0173144635
      - - 5
        - 5
        - 5
        - 1
        - -0.003159829
      - - 5
        - 5
        - 2
        - 2
        - 0.3196044854
      - - 5
        - 5
        - 4
        - 2
        - -0.0233957898
      - - 5
        - 5
        - 3
        - 3
        - 0.3157979933
      - - 5
        - 5
        - 5
        - 3
        - -0.0271934012
      - - 5
        - 5
        - 4
        - 4
        - 0.3148341275
      - - 5
        - 5
        - 5
        - 5
        - 0.3360304938
      - - 6
        - 5
        - 2
        - 1
        - 0.0759387459
      - - 6
        - 5
        - 4
        - 1
        - -0.0051077241
      - - 6
        - 5
        - 6
        - 1
        - -0.0017683007
      - - 6
        - 5
        - 3
        - 2
        - 0.0770828657
      - - 6
        - 5
        - 5
        - 2
        - -0.0081271138
      - - 6
        - 5
        - 4
        - 3
        - 0.0782157501
      - - 6
        - 5
        - 6
        - 3
        - -0.0123584303
      - - 6
        - 5
        - 5
        - 4
        - 0.0815000552
      - - 6
        - 5
        - 6
        - 5
        - 0.0878598602
      - - 7
        - 5
        - 1
        - 1
        - -0.0878321135
      - - 7
        - 5
        - 3
        - 1
        - 0.0577399987
      - - 7
        - 5
        - 5
        - 1
        - -0.003814843
      - - 7
        - 5
        - 7
        - 1
        - -0.0027826834
      - - 7
        - 5
        - 2
        - 2
        - -0.0275510953
      - - 7
        - 5
        - 4
        - 2
        - 0.0613143424
      - - 7
        - 5
        - 6
        - 2
        - -0.008352795
      - - 7
        - 5
        - 3
        - 3
        - -0.0186314858
      - - 7
        - 5
        - 5
        - 3
        - 0.0642016407
      - - 7
        - 5
        - 7
        - 3
        - 0.0041194586
      - - 7
        - 5
        - 4
        - 4
        - -0.0112174108
      - - 7
        - 5
        - 6
        - 4
        - 0.0682581974
      - - 7
        - 5
        - 5
        - 5
        - -0.0238378145
      - - 7
        - 5
        - 7
        - 5
        - 0.0747714306
      - - 7
        - 5
        - 6
        - 6
        - -0.0206445555
      - - 8
        - 5
        - 2
        - 1
        - 0.0604816347
      - - 8
        - 5
        - 4
        - 1
        - -0.0453211179
      - - 8
        - 5
        - 6
        - 1
        - 0.0055071472
      - - 8
        - 5
        - 8
        - 1
        - 0.0081660642
      - - 8
        - 5
        - 3
        - 2
        - 0.0156714076
      - - 8
        - 5
        - 5
        - 2
        - -0.0487736238
      - - 8
        - 5
        - 7
        - 2
        - -0.0058866111
      - - 8
        - 5
        - 4
        - 3
        - 0.0071003581
      - - 8
        - 5
        - 6
        - 3
        - -0.0569564051
      - - 8
        - 5
        - 8
        - 3
        - -0.005040026
      - - 8
        - 5
        - 5
        - 4
        - 0.0082059294
      - - 8
        - 5
        - 7
        - 4
        - -0.0493527772
      - - 8
        - 5
        - 6
        - 5
        - 0.0141547996
      - - 8
        - 5
        - 8
        - 5
        - 0.064098348
      - - 8
        - 5
        - 7
        - 6
        - 0.0074190487
      - - 9
        - 5
        - 1
        - 1
        - 0.0046501644
      - - 9
        - 5
        - 3
        - 1
        - -0.0429734455
      - - 9
        - 5
        - 5
        - 1
        - 0.0371244599
      - - 9
        - 5
        - 7
        - 1
        - 0.0095836055
      - - 9
        - 5
        - 9
        - 1
        - -0.0152276491
      - - 9
        - 5
        - 2
        - 2
        - -0.0414444023
      - - 9
        - 5
        - 4
        - 2
        - -0.0058561923
      - - 9
        - 5
        - 6
        - 2
        - 0.0489642169
      - - 9
        - 5
        - 8
        - 2
        - 0.0056705815
      - - 9
        - 5
        - 3
        - 3
        - -0.0086754533
      - - 9
        - 5
        - 5
        - 3
        - 0.0016246102
      - - 9
        - 5
        - 7
        - 3
        - 0.0387359811
      - - 9
        - 5
        - 9
        - 3
        - -0.0048951447
      - - 9
        - 5
        - 4
        - 4
        - 0.0002999539
      - - 9
        - 5
        - 6
        - 4
        - -0.0073844244
      - - 9
        - 5
        - 8
        - 4
        - -0.0399552639
      - - 9
        - 5
        - 5
        - 5
        - -0.007251006
      - - 9
        - 5
        - 7
        - 5
        - -0.0085586393
      - - 9
        - 5
        - 9
        - 5
        - 0.055115442
      - - 9
        - 5
        - 6
        - 6
        - -0.0077075716
      - - 9
        - 5
        - 8
        - 6
        - -0.0002188176
      - - 9
        - 5
        - 7
        - 7
        - 0.0006139434
      - - 9
        - 5
        - 8
        - 8
        - -0.0136768852
      - - 10
        - 5
        - 2
        - 1
        - 0.0038085615
      - - 10
        - 5
        - 4
        - 1
        - -0.0290710699
      - - 10
        - 5
        - 6
        - 1
        - 0.0463320128
      - - 10
        - 5
        - 8
        - 1
        - 0.0211848568
      - - 10
        - 5
        - 10
        - 1
        - 0.0012217073
      - - 10
        - 5
        - 3
        - 2
        - -0.0297139065
      - - 10
        - 5
        - 5
        - 2
        - 0.0099326862
      - - 10
        - 5
        - 7
        - 2
        - 0.0297446658
      - - 10
        - 5
        - 9
        - 2
        - -0.0215028898
      - - 10
        - 5
        - 4
        - 3
        - 0.0086072384
      - - 10
        - 5
        - 6
        - 3
        - -0.0029869195
      - - 10
        - 5
        - 8
        - 3
        - -0.0302834202
      - - 10
        - 5
        - 10
        - 3
        - -0.0214246222
      - - 10
        - 5
        - 5
        - 4
        - -0.0034098071
      - - 10
        - 5
        - 7
        - 4
        - -0.0031301967
      - - 10
        - 5
        - 9
        - 4
        - 0.032058294
      - - 10
        - 5
        - 6
        - 5
        - -0.002730956
      - - 10
        - 5
        - 8
        - 5
        - 0.0046532121
      - - 10
        - 5
        - 10
        - 5
        - 0.0511304095
      - - 10
        - 5
        - 7
        - 6
        - -0.0037716943
      - - 10
        - 5
        - 9
        - 6
        - 0.0075166505
      - - 10
        - 5
        - 8
        - 7
        - -0.0079568718
      - - 10
        - 5
        - 9
        - 8
        - 0.0332156955
      - - 6
        - 6
        - 1
        - 1
        - 0.3405850484
      - - 6
        - 6
        - 3
        - 1
        - -0.0180480606
      - - 6
        - 6
        - 5
        - 1
        - -0.0035942549
      - - 6
        - 6
        - 2
        - 2
        - 0.3246214594
      - - 6
        - 6
        - 4
        - 2
        - -0.0246708133
      - - 6
        - 6
        - 6
        - 2
        - -0.0052116028
      - - 6
        - 6
        - 3
        - 3
        - 0.3200106667
      - - 6
        - 6
        - 5
        - 3
        - -0.0282970553
      - - 6
        - 6
        - 4
        - 4
        - 0.3181164229
      - - 6
        - 6
        - 6
        - 4
        - -0.0253154698
      - - 6
        - 6
        - 5
        - 5
        - 0.3303965742
      - - 6
        - 6
        - 6
        - 6
        - 0.3431603844
      - - 7
        - 6
        - 2
        - 1
        - 0.0954852725
      - - 7
        - 6
        - 4
        - 1
        - -0.0087577737
      - - 7
        - 6
        - 6
        - 1
        - -0.0025554639
      - - 7
        - 6
        - 3
        - 2
        - 0.0945316345
      - - 7
        - 6
        - 5
        - 2
        - -0.0134296556
      - - 7
        - 6
        - 7
        - 2
        - -0.0006336869
      - - 7
        - 6
        - 4
        - 3
        - 0.0949622419
      - - 7
        - 6
        - 6
        - 3
        - -0.0124049162
      - - 7
        - 6
        - 5
        - 4
        - 0.1043046959
      - - 7
        - 6
        - 7
        - 4
        - -0.0104206842
      - - 7
        - 6
        - 6
        - 5
        - 0.081746696
      - - 7
        - 6
        - 7
        - 6
        - 0.1135200052
      - - 8
        - 6
        - 1
        - 1
        - 0.0918251808
      - - 8
        - 6
        - 3
        - 1
        - -0.0663796109
      - - 8
        - 6
        - 5
        - 1
        - 0.0073320363
      - - 8
        - 6
        - 7
        - 1
        - -0.0034932143
      - - 8
        - 6
        - 2
        - 2
        - 0.0225238964
      - - 8
        - 6
        - 4
        - 2
        - -0.0676773002
      - - 8
        - 6
        - 6
        - 2
        - 0.005427932
      - - 8
        - 6
        - 8
        - 2
        - -0.0055006374
      - - 8
        - 6
        - 3
        - 3
        - 0.015278038
      - - 8
        - 6
        - 5
        - 3
        - -0.0771418587
      - - 8
        - 6
        - 7
        - 3
        - 0.0089675206
      - - 8
        - 6
        - 4
        - 4
        - 0.0013034247
      - - 8
        - 6
        - 6
        - 4
        - -0.063357297
      - - 8
        - 6
        - 8
        - 4
        - -0.0078721487
      - - 8
        - 6
        - 5
        - 5
        - 0.0295532934
      - - 8
        - 6
        - 7
        - 5
        - -0.0656089441
      - - 8
        - 6
        - 6
        - 6
        - 0.0314799299
      - - 8
        - 6
        - 8
        - 6
        - 0.0867502602
      - - 8
        - 6
        - 7
        - 7
        - 0.0034861699
      - - 9
        - 6
        - 2
        - 1
        - -0.0578821471
      - - 9
        - 6
        - 4
        - 1
        - 0.0506297214
      - - 9
        - 6
        - 6
        - 1
        - 0.0016074839
      - - 9
        - 6
        - 8
        - 1
        - 0.0156750487
      - - 9
        - 6
        - 3
        - 2
        - -0.007717006
      - - 9
        - 6
        - 5
        - 2
        - 0.0621706106
      - - 9
        - 6
        - 7
        - 2
        - -0.0093994384
      - - 9
        - 6
        - 9
        - 2
        - -0.0161581364
      - - 9
        - 6
        - 4
        - 3
        - 0.0096408253
      - - 9
        - 6
        - 6
        - 3
        - 0.0467431302
      - - 9
        - 6
        - 8
        - 3
        - 0.0106809135
      - - 9
        - 6
        - 5
        - 4
        - -0.0118504717
      - - 9
        - 6
        - 7
        - 4
        - 0.0482588075
      - - 9
        - 6
        - 9
        - 4
        - -0.0070643826
      - - 9
        - 6
        - 6
        - 5
        - -0.008563351
      - - 9
        - 6
        - 8
        - 5
        - -0.0505445066
      - - 9
        - 6
        - 7
        - 6
        - -0.0145696605
      - - 9
        - 6
        - 9
        - 6
        - 0.071136546
      - - 9
        - 6
        - 8
        - 7
        - -0.0071084782
      - - 10
        - 6
        - 1
        - 1
        - 0.0008393246
      - - 10
        - 6
        - 3
        - 1
        - -0.0386674135
      - - 10
        - 6
        - 5
        - 1
        - 0.0567349791
      - - 10
        - 6
        - 7
        - 1
        - -0.0232500676
      - - 10
        - 6
        - 9
        - 1
        - 0.0025655377
      - - 10
        - 6
        - 2
        - 2
        - -0.0406442665
      - - 10
        - 6
        - 4
        - 2
        - 0.018859534
      - - 10
        - 6
        - 6
        - 2
        - 0.0324342969
      - - 10
        - 6
        - 8
        - 2
        - 0.0259143143
      - - 10
        - 6
        - 10
        - 2
        - 0.0023487025
      - - 10
        - 6
        - 3
        - 3
        - 0.013721381
      - - 10
        - 6
        - 5
        - 3
        - -0.0039112776
      - - 10
        - 6
        - 7
        - 3
        - 0.0338952349
      - - 10
        - 6
        - 9
        - 3
        - -0.0261096792
      - - 10
        - 6
        - 4
        - 4
        - -0.0068317356
      - - 10
        - 6
        - 6
        - 4
        - -0.0017776283
      - - 10
        - 6
        - 8
        - 4
        - -0.035723437
      - - 10
        - 6
        - 10
        - 4
        - -0.0232703672
      - - 10
        - 6
        - 5
        - 5
        - -0.0050265072
      - - 10
        - 6
        - 7
        - 5
        - -0.0026220914
      - - 10
        - 6
        - 9
        - 5
        - 0.0376875618
      - - 10
        - 6
        - 6
        - 6
        - -0.0056220789
      - - 10
        - 6
        - 8
        - 6
        - 0.0064675044
      - - 10
        - 6
        - 10
        - 6
        - 0.0647340082
      - - 10
        - 6
        - 7
        - 7
        - -0.0083381704
      - - 10
        - 6
        - 9
        - 7
        - 0.0171858545
      - - 10
        - 6
        - 8
        - 8
        - 0.0132271732
      - - 10
        - 6
        - 9
        - 9
        - -0.0482214218
      - - 7
        - 7
        - 1
        - 1
        - 0.3272867972
      - - 7
        - 7
        - 3
        - 1
        - -0.003229441
      - - 7
        - 7
        - 5
        - 1
        - -0.006254096
      - - 7
        - 7
        - 7
        - 1
        - 0.0033155181
      - - 7
        - 7
        - 2
        - 2
        - 0.3270199573
      - - 7
        - 7
        - 4
        - 2
        - -0.0104474914
      - - 7
        - 7
        - 6
        - 2
        - -0.0027415226
      - - 7
        - 7
        - 3
        - 3
        - 0.3233594219
      - - 7
        - 7
        - 5
        - 3
        - -0.0079886889
      - - 7
        - 7
        - 7
        - 3
        - -0.015142734
      - - 7
        - 7
        - 4
        - 4
        - 0.3286950327
      - - 7
        - 7
        - 6
        - 4
        - -0.0194640823
      - - 7
        - 7
        - 5
        - 5
        - 0.3265856255
      - - 7
        - 7
        - 7
        - 5
        - -0.019617149
      - - 7
        - 7
        - 6
        - 6
        - 0.3336129432
      - - 7
        - 7
        - 7
        - 7
        - 0.3500599333
      - - 8
        - 7
        - 2
        - 1
        - -0.088057154
      - - 8
        - 7
        - 4
        - 1
        - 0.0014537002
      - - 8
        - 7
        - 6
        - 1
        - -0.0039549372
      - - 8
        - 7
        - 8
        - 1
        - -0.0158813251
      - - 8
        - 7
        - 3
        - 2
        - -0.0940539249
      - - 8
        - 7
        - 5
        - 2
        - -0.0016296541
      - - 8
        - 7
        - 7
        - 2
        - 0.011858454
      - - 8
        - 7
        - 4
        - 3
        - -0.1030654886
      - - 8
        - 7
        - 6
        - 3
        - 0.0161628579
      - - 8
        - 7
        - 8
        - 3
        - -0.009826522
      - - 8
        - 7
        - 5
        - 4
        - -0.0954760287
      - - 8
        - 7
        - 7
        - 4
        - 0.0075527466
      - - 8
        - 7
        - 6
        - 5
        - -0.0813572865
      - - 8
        - 7
        - 8
        - 5
        - -0.0155352215
      - - 8
        - 7
        - 7
        - 6
        - -0.1002284054
      - - 8
        - 7
        - 8
        - 7
        - 0.1141936467
      - - 9
        - 7
        - 1
        - 1
        - -0.0880403093
      - - 9
        - 7
        - 3
        - 1
        - 0.0628182167
      - - 9
        - 7
        - 5
        - 1
        - 0.0099778972
      - - 9
        - 7
        - 7
        - 1
        - -0.0219549317
      - - 9
        - 7
        - 9
        - 1
        - 0.0026106698
      - - 9
        - 7
        - 2
        - 2
        - -0.0225237096
      - - 9
        - 7
        - 4
        - 2
        - 0.0815702799
      - - 9
        - 7
        - 6
        - 2
        - -0.0158212872
      - - 9
        - 7
        - 8
        - 2
        - 0.0208296555
      - - 9
        - 7
        - 3
        - 3
        - 0.002377054
      - - 9
        - 7
        - 5
        - 3
        - 0.067499484
      - - 9
        - 7
        - 7
        - 3
        - -0.0103225117
      - - 9
        - 7
        - 9
        - 3
        - -0.0216840532
      - - 9
        - 7
        - 4
        - 4
        - -0.0069376582
      - - 9
        - 7
        - 6
        - 4
        - 0.063377423
      - - 9
        - 7
        - 8
        - 4
        - 0.008848013
      - - 9
        - 7
        - 5
        - 5
        - -0.0261085287
      - - 9
        - 7
        - 7
        - 5
        - 0.0660627302
      - - 9
        - 7
        - 9
        - 5
        - -0.0134164373
      - - 9
        - 7
        - 6
        - 6
        - -0.0278222332
      - - 9
        - 7
        - 8
        - 6
        - -0.0742172613
      - - 9
        - 7
        - 7
        - 7
        - -0.0120984975
      - - 9
        - 7
        - 9
        - 7
        - 0.0945292692
      - - 9
        - 7
        - 8
        - 8
        - -0.0035775863
      - - 10
        - 7
        - 2
        - 1
        - -0.0533021635
      - - 10
        - 7
        - 4
        - 1
        - 0.0657917524
      - - 10
        - 7
        - 6
        - 1
        - -0.0328703413
      - - 10
        - 7
        - 8
        - 1
        - -0.002665417
      - - 10
        - 7
        - 10
        - 1
        - 0.0003805417
      - - 10
        - 7
        - 3
        - 2
        - 0.0152435918
      - - 10
        - 7
        - 5
        - 2
        - 0.0475048484
      - - 10
        - 7
        - 7
        - 2
        - -0.0301052982
      - - 10
        - 7
        - 9
        - 2
        - 0.0025125828
      - - 10
        - 7
        - 4
        - 3
        - 0.0026218606
      - - 10
        - 7
        - 6
        - 3
        - 0.0439545688
      - - 10
        - 7
        - 8
        - 3
        - 0.0322361563
      - - 10
        - 7
        - 10
        - 3
        - 0.0022531504
      - - 10
        - 7
        - 5
        - 4
        - -0.0071267888
      - - 10
        - 7
        - 7
        - 4
        - 0.0453899728
      - - 10
        - 7
        - 9
        - 4
        - -0.030513361
      - - 10
        - 7
        - 6
        - 5
        - -0.005046649
      - - 10
        - 7
        - 8
        - 5
        - -0.0490808047
      - - 10
        - 7
        - 10
        - 5
        - -0.0348305231
      - - 10
        - 7
        - 7
        - 6
        - -0.0091023347
      - - 10
        - 7
        - 9
        - 6
        - 0.0561213284
      - - 10
        - 7
        - 8
        - 7
        - 0.0008945293
      - - 10
        - 7
        - 10
        - 7
        - 0.0792197484
      - - 10
        - 7
        - 9
        - 8
        - -0.0145512094
      - - 8
        - 8
        - 1
        - 1
        - 0.3464583686
      - - 8
        - 8
        - 3
        - 1
        - -0.014021214
      - - 8
        - 8
        - 5
        - 1
        - 0.0091281855
      - - 8
        - 8
        - 7
        - 1
        - -0.0204474615
      - - 8
        - 8
        - 2
        - 2
        - 0.3351728325
      - - 8
        - 8
        - 4
        - 2
        - -0.0069744077
      - - 8
        - 8
        - 6
        - 2
        - -0.0129504779
      - - 8
        - 8
        - 8
        - 2
        - 0.022057067
      - - 8
        - 8
        - 3
        - 3
        - 0.3456469147
      - - 8
        - 8
        - 5
        - 3
        - -0.0273160097
      - - 8
        - 8
        - 7
        - 3
        - -0.0170927537
      - - 8
        - 8
        - 4
        - 4
        - 0.3281516371
      - - 8
        - 8
        - 6
        - 4
        - -0.0287366196
      - - 8
        - 8
        - 8
        - 4
        - 0.0180850351
      - - 8
        - 8
        - 5
        - 5
        - 0.3383071968
      - - 8
        - 8
        - 7
        - 5
        - -0.0298162275
      - - 8
        - 8
        - 6
        - 6
        - 0.3453746011
      - - 8
        - 8
        - 8
        - 6
        - 0.0272492861
      - - 8
        - 8
        - 7
        - 7
        - 0.3483931134
      - - 8
        - 8
        - 8
        - 8
        - 0.3811912061
      - - 9
        - 8
        - 2
        - 1
        - -0.09576351
      - - 9
        - 8
        - 4
        - 1
        - -0.007416293
      - - 9
        - 8
        - 6
        - 1
        - 0.0280818308
      - - 9
        - 8
        - 8
        - 1
        - 0.0023828382
      - - 9
        - 8
        - 3
        - 2
        - -0.1135938576
      - - 9
        - 8
        - 5
        - 2
        - 0.0182145352
      - - 9
        - 8
        - 7
        - 2
        - 0.0305318235
      - - 9
        - 8
        - 9
        - 2
        - -0.0037480093
      - - 9
        - 8
        - 4
        - 3
        - -0.0931921259
      - - 9
        - 8
        - 6
        - 3
        - 0.0240351512
      - - 9
        - 8
        - 8
        - 3
        - -0.0288317486
      - - 9
        - 8
        - 5
        - 4
        - -0.098264381
      - - 9
        - 8
        - 7
        - 4
        - 0.0156693956
      - - 9
        - 8
        - 9
        - 4
        - 0.0340686093
      - - 9
        - 8
        - 6
        - 5
        - -0.083632558
      - - 9
        - 8
        - 8
        - 5
        - -0.0234268477
      - - 9
        - 8
        - 7
        - 6
        - -0.1038403553
      - - 9
        - 8
        - 9
        - 6
        - 0.0156139726
      - - 9
        - 8
        - 8
        - 7
        - 0.103507183
      - - 9
        - 8
        - 9
        - 8
        - 0.132869055
      - - 10
        - 8
        - 1
        - 1
        - 0.0838123705
      - - 10
        - 8
        - 3
        - 1
        - -0.0960851867
      - - 10
        - 8
        - 5
        - 1
        - 0.0437584447
      - - 10
        - 8
        - 7
        - 1
        - -3.41078e-05
      - - 10
        - 8
        - 9
        - 1
        - -0.000917967
      - - 10
        - 8
        - 2
        - 2
        - -0.0174002448
      - - 10
        - 8
        - 4
        - 2
        - -0.0601555437
      - - 10
        - 8
        - 6
        - 2
        - 0.0468644143
      - - 10
        - 8
        - 8
        - 2
        - 0.0044536289
      - - 10
        - 8
        - 10
        - 2
        - -0.0011141932
      - - 10
        - 8
        - 3
        - 3
        - 0.0097179597
      - - 10
        - 8
        - 5
        - 3
        - -0.0672381708
      - - 10
        - 8
        - 7
        - 3
        - 0.0427212433
      - - 10
        - 8
        - 9
        - 3
        - -0.0040593648
      - - 10
        - 8
        - 4
        - 4
        - 0.000319028
      - - 10
        - 8
        - 6
        - 4
        - -0.0619734301
      - - 10
        - 8
        - 8
        - 4
        - -0.043324708
      - - 10
        - 8
        - 10
        - 4
        - 0.0020326631
      - - 10
        - 8
        - 5
        - 5
        - 0.0197311655
      - - 10
        - 8
        - 7
        - 5
        - -0.0655492437
      - - 10
        - 8
        - 9
        - 5
        - 0.0508736621
      - - 10
        - 8
        - 6
        - 6
        - 0.0207423995
      - - 10
        - 8
        - 8
        - 6
        - 0.0764278227
      - - 10
        - 8
        - 10
        - 6
        - 0.0476241139
      - - 10
        - 8
        - 7
        - 7
        - 0.0039338886
      - - 10
        - 8
        - 9
        - 7
        - -0.0738088393
      - - 10
        - 8
        - 8
        - 8
        - 0.0160497504
      - - 10
        - 8
        - 10
        - 8
        - 0.1198497243
      - - 10
        - 8
        - 9
        - 9
        - -0.0194547222
      - - 9
        - 9
        - 1
        - 1
        - 0.3602807207
      - - 9
        - 9
        - 3
        - 1
        - 0.0113353825
      - - 9
        - 9
        - 5
        - 1
        - -0.0405977755
      - - 9
        - 9
        - 7
        - 1
        - 0.0013597379
      - - 9
        - 9
        - 9
        - 1
        - -0.0001122668
      - - 9
        - 9
        - 2
        - 2
        - 0.3766258256
      - - 9
        - 9
        - 4
        - 2
        - -0.0329398293
      - - 9
        - 9
        - 6
        - 2
        - -0.0400362236
      - - 9
        - 9
        - 8
        - 2
        - -0.0024357848
      - - 9
        - 9
        - 3
        - 3
        - 0.3381024903
      - - 9
        - 9
        - 5
        - 3
        - -0.033079129
      - - 9
        - 9
        - 7
        - 3
        - -0.0461636972
      - - 9
        - 9
        - 9
        - 3
        - 0.0006746235
      - - 9
        - 9
        - 4
        - 4
        - 0.3386420445
      - - 9
        - 9
        - 6
        - 4
        - -0.0356251745
      - - 9
        - 9
        - 8
        - 4
        - 0.0496316951
      - - 9
        - 9
        - 5
        - 5
        - 0.3504118928
      - - 9
        - 9
        - 7
        - 5
        - -0.0367166222
      - - 9
        - 9
        - 9
        - 5
        - -0.0468059283
      - - 9
        - 9
        - 6
        - 6
        - 0.3584451812
      - - 9
        - 9
        - 8
        - 6
        - 0.0317433433
      - - 9
        - 9
        - 7
        - 7
        - 0.3624174169
      - - 9
        - 9
        - 9
        - 7
        - -0.0316553895
      - - 9
        - 9
        - 8
        - 8
        - 0.375903553
      - - 9
        - 9
        - 9
        - 9
        - 0.433346465
      - - 10
        - 9
        - 2
        - 1
        - 0.1460597656
      - - 10
        - 9
        - 4
        - 1
        - -0.057704851
      - - 10
        - 9
        - 6
        - 1
        - 0.0061927334
      - - 10
        - 9
        - 8
        - 1
        - 0.0014459977
      - - 10
        - 9
        - 10
        - 1
        - 0.0006765503
      - - 10
        - 9
        - 3
        - 2
        - 0.0959978014
      - - 10
        - 9
        - 5
        - 2
        - -0.0638411731
      - - 10
        - 9
        - 7
        - 2
        - 0.000242137
      - - 10
        - 9
        - 9
        - 2
        - 0.0001839457
      - - 10
        - 9
        - 4
        - 3
        - 0.0896860534
      - - 10
        - 9
        - 6
        - 3
        - -0.0671381885
      - - 10
        - 9
        - 8
        - 3
        - -0.0043256123
      - - 10
        - 9
        - 10
        - 3
        - -0.0022983273
      - - 10
        - 9
        - 5
        - 4
        - 0.1036338823
      - - 10
        - 9
        - 7
        - 4
        - -0.0604413736
      - - 10
        - 9
        - 9
        - 4
        - -0.0026266398
      - - 10
        - 9
        - 6
        - 5
        - 0.0874648312
      - - 10
        - 9
        - 8
        - 5
        - 0.0724625859
      - - 10
        - 9
        - 10
        - 5
        - 0.004270051
      - - 10
        - 9
        - 7
        - 6
        - 0.111268653
      - - 10
        - 9
        - 9
        - 6
        - -0.0709929486
      - - 10
        - 9
        - 8
        - 7
        - -0.1041868101
      - - 10
        - 9
        - 10
        - 7
        - -0.0672612622
      - - 10
        - 9
        - 9
        - 8
        - -0.1156435133
      - - 10
        - 9
        - 10
        - 9
        - 0.1845463039
      - - 10
        - 10
        - 1
        - 1
        - 0.4473837771
      - - 10
        - 10
        - 3
        - 1
        - -0.0855254878
      - - 10
        - 10
        - 5
        - 1
        - 0.0033393956
      - - 10
        - 10
        - 7
        - 1
        - 0.0013526542
      - - 10
        - 10
        - 9
        - 1
        - -0.0012022246
      - - 10
        - 10
        - 2
        - 2
        - 0.3619778221
      - - 10
        - 10
        - 4
        - 2
        - -0.0939417758
      - - 10
        - 10
        - 6
        - 2
        - 0.0071245591
      - - 10
        - 10
        - 8
        - 2
        - 0.0021578405
      - - 10
        - 10
        - 10
        - 2
        - -0.0019961781
      - - 10
        - 10
        - 3
        - 3
        - 0.3507709564
      - - 10
        - 10
        - 5
        - 3
        - -0.1013816434
      - - 10
        - 10
        - 7
        - 3
        - -0.0032624551
      - - 10
        - 10
        - 9
        - 3
        - -0.0037241326
      - - 10
        - 10
        - 4
        - 4
        - 0.3420564045
      - - 10
        - 10
        - 6
        - 4
        - -0.0988910459
      - - 10
        - 10
        - 8
        - 4
        - 0.0062786456
      - - 10
        - 10
        - 10
        - 4
        - 0.0007654834
      - - 10
        - 10
        - 5
        - 5
        - 0.3738611474
      - - 10
        - 10
        - 7
        - 5
        - -0.1040828595
      - - 10
        - 10
        - 9
        - 5
        - 0.0047763264
      - - 10
        - 10
        - 6
        - 6
        - 0.3832502612
      - - 10
        - 10
        - 8
        - 6
        - 0.1100945887
      - - 10
        - 10
        - 10
        - 6
        - 0.0001104361
      - - 10
        - 10
        - 7
        - 7
        - 0.3709523152
      - - 10
        - 10
        - 9
        - 7
        - -0.1078273104
      - - 10
        - 10
        - 8
        - 8
        - 0.3975195426
      - - 10
        - 10
        - 10
        - 8
        - 0.1041342154
      - - 10
        - 10
        - 9
        - 9
        - 0.4196952373
      - - 10
        - 10
        - 10
        - 10
        - 0.5350235774
  initial_state_suggestions:
  - state:
      energy:
        units: hartree
        value: -5.204018466046361
      label: '|G>'
      superposition:
      - - 0.9884242749170448
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.15171503799793387
        - (6a)+
        - (6b)+
        - (5b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
  metadata:
    molecule_name: unknown
  n_electrons: 10
  n_orbitals: 10
  scf_energy:
    units: hartree
    value: -5.09861951
  scf_energy_offset:
    units: hartree
    value: 0.0



==> anc/src/examples/plots/h10_trotter_error/h10_1.6.nw <==
start h10_1.6

#permanent_dir /dtemp/emsls50086

echo

geometry units bohr
symmetry c1
H   0.0   0.0   0.0
H   1.6   0.0   0.0
H   3.2   0.0   0.0
H   4.8   0.0   0.0
H   6.4   0.0   0.0
H   8.0   0.0   0.0
H   9.6   0.0   0.0
H  11.2   0.0   0.0
H  12.8   0.0   0.0
H  14.4   0.0   0.0
end

basis
 * library sto-6g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
thresh 1.0e-6
maxiter 1000
tilesize 1
2eorb
2emet 13
end

set tce:print_integrals T
set tce:qorb  10
set tce:qela  5
set tce:qelb  5

task tce energy





==> anc/src/examples/plots/h10_trotter_error/h10_1.6.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- url: https://www.nwchem-sw.org
format:
  version: '0.1'
generator:
  source: nwchem
  version: '6.8'
integral_sets:
- basis_set:
    name: sto-6g
    type: gaussian
  coulomb_repulsion:
    units: hartree
    value: 12.056051587301589
  energy_offset:
    units: hartree
    value: 0.0
  fci_energy:
    lower: -5.482921413656352
    units: hartree
    upper: -5.282921413656353
    value: -5.382921413656352
  geometry:
    atoms:
    - coords:
      - -7.2
      - 0.0
      - 0.0
      name: H
    - coords:
      - -5.6
      - 0.0
      - 0.0
      name: H
    - coords:
      - -4.0
      - 0.0
      - 0.0
      name: H
    - coords:
      - -2.4
      - 0.0
      - 0.0
      name: H
    - coords:
      - -0.8
      - 0.0
      - 0.0
      name: H
    - coords:
      - 0.8
      - 0.0
      - 0.0
      name: H
    - coords:
      - 2.4
      - 0.0
      - 0.0
      name: H
    - coords:
      - 4.0
      - 0.0
      - 0.0
      name: H
    - coords:
      - 5.6
      - 0.0
      - 0.0
      name: H
    - coords:
      - 7.2
      - 0.0
      - 0.0
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: bohr
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - - 1
        - 1
        - -3.214325784
      - - 3
        - 1
        - 0.152472927
      - - 5
        - 1
        - 0.04956268
      - - 7
        - 1
        - 0.0274616324
      - - 9
        - 1
        - 0.0205566426
      - - 2
        - 2
        - -3.0157303691
      - - 4
        - 2
        - 0.2256142553
      - - 6
        - 2
        - 0.0742535026
      - - 8
        - 2
        - -0.0572327946
      - - 10
        - 2
        - -0.007520422
      - - 3
        - 3
        - -2.8622865928
      - - 5
        - 3
        - 0.2602887159
      - - 7
        - 3
        - 0.1352095057
      - - 9
        - 3
        - 0.033987937
      - - 4
        - 4
        - -2.7069439103
      - - 6
        - 4
        - 0.2866208362
      - - 8
        - 4
        - -0.1002381702
      - - 10
        - 4
        - -0.0254064758
      - - 5
        - 5
        - -2.6319123767
      - - 7
        - 5
        - 0.2406751038
      - - 9
        - 5
        - 0.0717128983
      - - 6
        - 6
        - -2.4581649283
      - - 8
        - 6
        - -0.2561970513
      - - 10
        - 6
        - -0.0584312183
      - - 7
        - 7
        - -2.1721771137
      - - 9
        - 7
        - 0.2377242553
      - - 8
        - 8
        - -1.9347637274
      - - 10
        - 8
        - 0.1681134369
      - - 9
        - 9
        - -1.6797105429
      - - 10
        - 10
        - -1.5478946176
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - - 1
        - 1
        - 1
        - 1
        - 0.374664238
      - - 2
        - 1
        - 2
        - 1
        - 0.1270264109
      - - 3
        - 1
        - 1
        - 1
        - -0.0724159614
      - - 3
        - 1
        - 3
        - 1
        - 0.0885235367
      - - 3
        - 1
        - 2
        - 2
        - 0.0202014444
      - - 4
        - 1
        - 2
        - 1
        - -0.050122939
      - - 4
        - 1
        - 4
        - 1
        - 0.0649516781
      - - 4
        - 1
        - 3
        - 2
        - 0.0177494551
      - - 5
        - 1
        - 1
        - 1
        - 0.0026938179
      - - 5
        - 1
        - 3
        - 1
        - -0.0396808824
      - - 5
        - 1
        - 5
        - 1
        - 0.0609140165
      - - 5
        - 1
        - 2
        - 2
        - -0.0392635788
      - - 5
        - 1
        - 4
        - 2
        - 0.0221868664
      - - 5
        - 1
        - 3
        - 3
        - 0.0200089318
      - - 5
        - 1
        - 4
        - 4
        - -0.0057196642
      - - 6
        - 1
        - 2
        - 1
        - 0.0048776141
      - - 6
        - 1
        - 4
        - 1
        - -0.0309335062
      - - 6
        - 1
        - 6
        - 1
        - 0.0518829893
      - - 6
        - 1
        - 3
        - 2
        - -0.0303088754
      - - 6
        - 1
        - 5
        - 2
        - 0.0126050045
      - - 6
        - 1
        - 4
        - 3
        - 0.0137483349
      - - 6
        - 1
        - 5
        - 4
        - -0.0022379675
      - - 7
        - 1
        - 1
        - 1
        - 0.0010686184
      - - 7
        - 1
        - 3
        - 1
        - -0.0012409983
      - - 7
        - 1
        - 5
        - 1
        - -0.0231650466
      - - 7
        - 1
        - 7
        - 1
        - 0.0371719589
      - - 7
        - 1
        - 2
        - 2
        - -0.0003620955
      - - 7
        - 1
        - 4
        - 2
        - -0.0239150194
      - - 7
        - 1
        - 6
        - 2
        - 0.0194902994
      - - 7
        - 1
        - 3
        - 3
        - -0.0238536165
      - - 7
        - 1
        - 5
        - 3
        - 0.0128617986
      - - 7
        - 1
        - 4
        - 4
        - 0.0126660042
      - - 7
        - 1
        - 6
        - 4
        - -0.0030237638
      - - 7
        - 1
        - 5
        - 5
        - -0.0019543645
      - - 7
        - 1
        - 6
        - 6
        - -0.0018042424
      - - 8
        - 1
        - 2
        - 1
        - 0.0016473581
      - - 8
        - 1
        - 4
        - 1
        - -0.0014581826
      - - 8
        - 1
        - 6
        - 1
        - 0.0224586816
      - - 8
        - 1
        - 8
        - 1
        - 0.0348654168
      - - 8
        - 1
        - 3
        - 2
        - -0.0014238286
      - - 8
        - 1
        - 5
        - 2
        - 0.0196468413
      - - 8
        - 1
        - 7
        - 2
        - -0.0117816852
      - - 8
        - 1
        - 4
        - 3
        - 0.019773001
      - - 8
        - 1
        - 6
        - 3
        - -0.0166194409
      - - 8
        - 1
        - 5
        - 4
        - -0.0123870183
      - - 8
        - 1
        - 7
        - 4
        - -0.0031320453
      - - 8
        - 1
        - 6
        - 5
        - 0.0028080317
      - - 8
        - 1
        - 7
        - 6
        - -0.0054414431
      - - 9
        - 1
        - 1
        - 1
        - -0.0013071549
      - - 9
        - 1
        - 3
        - 1
        - 0.000714386
      - - 9
        - 1
        - 5
        - 1
        - 0.0020338955
      - - 9
        - 1
        - 7
        - 1
        - -0.0183007262
      - - 9
        - 1
        - 9
        - 1
        - 0.0312547899
      - - 9
        - 1
        - 2
        - 2
        - -0.0002162336
      - - 9
        - 1
        - 4
        - 2
        - 0.0013437561
      - - 9
        - 1
        - 6
        - 2
        - -0.0182896776
      - - 9
        - 1
        - 8
        - 2
        - -0.0125030252
      - - 9
        - 1
        - 3
        - 3
        - 0.001197236
      - - 9
        - 1
        - 5
        - 3
        - -0.016445904
      - - 9
        - 1
        - 7
        - 3
        - 0.0109418731
      - - 9
        - 1
        - 4
        - 4
        - -0.0159037925
      - - 9
        - 1
        - 6
        - 4
        - 0.0153448059
      - - 9
        - 1
        - 8
        - 4
        - -0.0064589449
      - - 9
        - 1
        - 5
        - 5
        - 0.0117150774
      - - 9
        - 1
        - 7
        - 5
        - 0.0100450414
      - - 9
        - 1
        - 6
        - 6
        - 0.0050418209
      - - 9
        - 1
        - 8
        - 6
        - 0.0127523345
      - - 9
        - 1
        - 7
        - 7
        - -0.0133567247
      - - 9
        - 1
        - 8
        - 8
        - 0.0010179878
      - - 10
        - 1
        - 2
        - 1
        - -0.0006083267
      - - 10
        - 1
        - 4
        - 1
        - -0.0003007516
      - - 10
        - 1
        - 6
        - 1
        - -0.0009238114
      - - 10
        - 1
        - 8
        - 1
        - -0.0156442822
      - - 10
        - 1
        - 10
        - 1
        - 0.0411631203
      - - 10
        - 1
        - 3
        - 2
        - -0.0005190398
      - - 10
        - 1
        - 5
        - 2
        - -0.0015332209
      - - 10
        - 1
        - 7
        - 2
        - 0.0150193277
      - - 10
        - 1
        - 9
        - 2
        - -0.0239174125
      - - 10
        - 1
        - 4
        - 3
        - -0.0006573645
      - - 10
        - 1
        - 6
        - 3
        - 0.0150957497
      - - 10
        - 1
        - 8
        - 3
        - 0.0220093919
      - - 10
        - 1
        - 5
        - 4
        - 0.0130067837
      - - 10
        - 1
        - 7
        - 4
        - -0.0196439497
      - - 10
        - 1
        - 9
        - 4
        - 0.0139536013
      - - 10
        - 1
        - 6
        - 5
        - -0.0240206416
      - - 10
        - 1
        - 8
        - 5
        - -0.0140747871
      - - 10
        - 1
        - 7
        - 6
        - 0.0116915354
      - - 10
        - 1
        - 9
        - 6
        - -0.0015444633
      - - 10
        - 1
        - 8
        - 7
        - 0.0010088301
      - - 10
        - 1
        - 9
        - 8
        - 0.0006625269
      - - 2
        - 2
        - 1
        - 1
        - 0.3009432283
      - - 2
        - 2
        - 2
        - 2
        - 0.3242098647
      - - 3
        - 2
        - 2
        - 1
        - 0.0809470539
      - - 3
        - 2
        - 3
        - 2
        - 0.1063994031
      - - 4
        - 2
        - 1
        - 1
        - -0.0769006322
      - - 4
        - 2
        - 3
        - 1
        - 0.0534193395
      - - 4
        - 2
        - 2
        - 2
        - -0.0215543655
      - - 4
        - 2
        - 4
        - 2
        - 0.0818727914
      - - 4
        - 2
        - 3
        - 3
        - 0.0114990545
      - - 5
        - 2
        - 2
        - 1
        - -0.0535419244
      - - 5
        - 2
        - 4
        - 1
        - 0.0462127824
      - - 5
        - 2
        - 3
        - 2
        - -0.0080057656
      - - 5
        - 2
        - 5
        - 2
        - 0.0653066941
      - - 5
        - 2
        - 4
        - 3
        - 0.0165681954
      - - 6
        - 2
        - 1
        - 1
        - 0.0055315436
      - - 6
        - 2
        - 3
        - 1
        - -0.0409721505
      - - 6
        - 2
        - 5
        - 1
        - 0.032581211
      - - 6
        - 2
        - 2
        - 2
        - -0.0378891247
      - - 6
        - 2
        - 4
        - 2
        - -0.0071290184
      - - 6
        - 2
        - 6
        - 2
        - 0.053488985
      - - 6
        - 2
        - 3
        - 3
        - -0.0075880041
      - - 6
        - 2
        - 5
        - 3
        - 0.0072230795
      - - 6
        - 2
        - 4
        - 4
        - 0.0086764329
      - - 6
        - 2
        - 5
        - 5
        - -0.0045499806
      - - 7
        - 2
        - 2
        - 1
        - -0.0013250487
      - - 7
        - 2
        - 4
        - 1
        - -0.0271579049
      - - 7
        - 2
        - 6
        - 1
        - 0.0316330448
      - - 7
        - 2
        - 3
        - 2
        - -0.0312725234
      - - 7
        - 2
        - 5
        - 2
        - -0.002491196
      - - 7
        - 2
        - 7
        - 2
        - 0.0458056717
      - - 7
        - 2
        - 4
        - 3
        - -0.0057468942
      - - 7
        - 2
        - 6
        - 3
        - 0.0164719921
      - - 7
        - 2
        - 5
        - 4
        - 0.0096575891
      - - 7
        - 2
        - 6
        - 5
        - -0.0052981158
      - - 8
        - 2
        - 1
        - 1
        - 0.0024344742
      - - 8
        - 2
        - 3
        - 1
        - -0.0028562414
      - - 8
        - 2
        - 5
        - 1
        - 0.0252551877
      - - 8
        - 2
        - 7
        - 1
        - -0.0212508671
      - - 8
        - 2
        - 2
        - 2
        - -0.0007977959
      - - 8
        - 2
        - 4
        - 2
        - 0.0232546348
      - - 8
        - 2
        - 6
        - 2
        - 0.0003296407
      - - 8
        - 2
        - 8
        - 2
        - 0.0366854597
      - - 8
        - 2
        - 3
        - 3
        - 0.0250802598
      - - 8
        - 2
        - 5
        - 3
        - 0.0018599033
      - - 8
        - 2
        - 7
        - 3
        - -0.0144913354
      - - 8
        - 2
        - 4
        - 4
        - 0.0032250172
      - - 8
        - 2
        - 6
        - 4
        - -0.0144217279
      - - 8
        - 2
        - 5
        - 5
        - -0.0098142567
      - - 8
        - 2
        - 7
        - 5
        - -0.0081005443
      - - 8
        - 2
        - 6
        - 6
        - -0.0018854293
      - - 8
        - 2
        - 7
        - 7
        - 0.0064348957
      - - 9
        - 2
        - 2
        - 1
        - 3.2941e-06
      - - 9
        - 2
        - 4
        - 1
        - 0.0011733897
      - - 9
        - 2
        - 6
        - 1
        - -0.0217586429
      - - 9
        - 2
        - 8
        - 1
        - -0.0196475032
      - - 9
        - 2
        - 3
        - 2
        - 0.0023846692
      - - 9
        - 2
        - 5
        - 2
        - -0.0189033573
      - - 9
        - 2
        - 7
        - 2
        - -0.003518817
      - - 9
        - 2
        - 9
        - 2
        - 0.0434727511
      - - 9
        - 2
        - 4
        - 3
        - -0.0189984246
      - - 9
        - 2
        - 6
        - 3
        - 0.0006043703
      - - 9
        - 2
        - 8
        - 3
        - -0.0197913008
      - - 9
        - 2
        - 5
        - 4
        - -0.0006653254
      - - 9
        - 2
        - 7
        - 4
        - 0.021839443
      - - 9
        - 2
        - 6
        - 5
        - 0.0209576748
      - - 9
        - 2
        - 8
        - 5
        - 0.0016741637
      - - 9
        - 2
        - 7
        - 6
        - -0.0033083986
      - - 9
        - 2
        - 8
        - 7
        - 0.0161725169
      - - 10
        - 2
        - 1
        - 1
        - 0.0017047
      - - 10
        - 2
        - 3
        - 1
        - -0.0008245763
      - - 10
        - 2
        - 5
        - 1
        - -0.0017748776
      - - 10
        - 2
        - 7
        - 1
        - 0.0172795256
      - - 10
        - 2
        - 9
        - 1
        - -0.0288472109
      - - 10
        - 2
        - 2
        - 2
        - 0.0006029432
      - - 10
        - 2
        - 4
        - 2
        - -0.001322446
      - - 10
        - 2
        - 6
        - 2
        - 0.0173001725
      - - 10
        - 2
        - 8
        - 2
        - 0.0101741251
      - - 10
        - 2
        - 10
        - 2
        - 0.0299340236
      - - 10
        - 2
        - 3
        - 3
        - -0.0004713406
      - - 10
        - 2
        - 5
        - 3
        - 0.0151978689
      - - 10
        - 2
        - 7
        - 3
        - -0.0082308231
      - - 10
        - 2
        - 9
        - 3
        - -0.0112742042
      - - 10
        - 2
        - 4
        - 4
        - 0.0158017903
      - - 10
        - 2
        - 6
        - 4
        - -0.0125975919
      - - 10
        - 2
        - 8
        - 4
        - 0.0091460825
      - - 10
        - 2
        - 5
        - 5
        - -0.00784689
      - - 10
        - 2
        - 7
        - 5
        - -0.0131152126
      - - 10
        - 2
        - 9
        - 5
        - 0.0165282685
      - - 10
        - 2
        - 6
        - 6
        - -0.0082479171
      - - 10
        - 2
        - 8
        - 6
        - -0.0138787161
      - - 10
        - 2
        - 7
        - 7
        - 0.0143555184
      - - 10
        - 2
        - 9
        - 7
        - -0.0016744685
      - - 10
        - 2
        - 8
        - 8
        - -0.0006329617
      - - 10
        - 2
        - 9
        - 9
        - 0.0007166152
      - - 3
        - 3
        - 1
        - 1
        - 0.2927987254
      - - 3
        - 3
        - 3
        - 1
        - -0.008034228
      - - 3
        - 3
        - 2
        - 2
        - 0.2860818074
      - - 3
        - 3
        - 3
        - 3
        - 0.3076656329
      - - 4
        - 3
        - 2
        - 1
        - 0.0762939933
      - - 4
        - 3
        - 4
        - 1
        - 0.003381695
      - - 4
        - 3
        - 3
        - 2
        - 0.0841116849
      - - 4
        - 3
        - 4
        - 3
        - 0.1027663442
      - - 5
        - 3
        - 1
        - 1
        - -0.0812583814
      - - 5
        - 3
        - 3
        - 1
        - 0.0607361669
      - - 5
        - 3
        - 5
        - 1
        - -0.0059138967
      - - 5
        - 3
        - 2
        - 2
        - -0.0184088772
      - - 5
        - 3
        - 4
        - 2
        - 0.0619181024
      - - 5
        - 3
        - 3
        - 3
        - -0.012833302
      - - 5
        - 3
        - 5
        - 3
        - 0.0795278579
      - - 5
        - 3
        - 4
        - 4
        - 0.0093571142
      - - 6
        - 3
        - 2
        - 1
        - -0.0547873751
      - - 6
        - 3
        - 4
        - 1
        - 0.0414737365
      - - 6
        - 3
        - 6
        - 1
        - -0.0046348271
      - - 6
        - 3
        - 3
        - 2
        - -0.0129725461
      - - 6
        - 3
        - 5
        - 2
        - 0.0432321184
      - - 6
        - 3
        - 4
        - 3
        - -0.0060326346
      - - 6
        - 3
        - 6
        - 3
        - 0.060550974
      - - 6
        - 3
        - 5
        - 4
        - 0.0004581946
      - - 7
        - 3
        - 1
        - 1
        - -0.0042218521
      - - 7
        - 3
        - 3
        - 1
        - -0.0355165927
      - - 7
        - 3
        - 5
        - 1
        - 0.0337132321
      - - 7
        - 3
        - 7
        - 1
        - 0.0044462481
      - - 7
        - 3
        - 2
        - 2
        - -0.0416298155
      - - 7
        - 3
        - 4
        - 2
        - -0.0013514155
      - - 7
        - 3
        - 6
        - 2
        - 0.0377482068
      - - 7
        - 3
        - 3
        - 3
        - -0.0098622967
      - - 7
        - 3
        - 5
        - 3
        - -0.0015595358
      - - 7
        - 3
        - 7
        - 3
        - 0.0513474263
      - - 7
        - 3
        - 4
        - 4
        - -0.0068550163
      - - 7
        - 3
        - 6
        - 4
        - 0.0142246655
      - - 7
        - 3
        - 5
        - 5
        - 0.0050545855
      - - 7
        - 3
        - 6
        - 6
        - -0.0038732041
      - - 8
        - 3
        - 2
        - 1
        - -0.0026579786
      - - 8
        - 3
        - 4
        - 1
        - 0.028254521
      - - 8
        - 3
        - 6
        - 1
        - -0.0313514377
      - - 8
        - 3
        - 8
        - 1
        - -0.0016253443
      - - 8
        - 3
        - 3
        - 2
        - 0.0286064252
      - - 8
        - 3
        - 5
        - 2
        - 0.0038037392
      - - 8
        - 3
        - 7
        - 2
        - -0.0314487754
      - - 8
        - 3
        - 4
        - 3
        - 0.0045749689
      - - 8
        - 3
        - 6
        - 3
        - -0.0004558285
      - - 8
        - 3
        - 8
        - 3
        - 0.0521377818
      - - 8
        - 3
        - 5
        - 4
        - 0.0009694772
      - - 8
        - 3
        - 7
        - 4
        - -0.0198222161
      - - 8
        - 3
        - 6
        - 5
        - -0.0187129405
      - - 8
        - 3
        - 7
        - 6
        - 0.0040244778
      - - 9
        - 3
        - 1
        - 1
        - -0.0032375562
      - - 9
        - 3
        - 3
        - 1
        - 0.0026104925
      - - 9
        - 3
        - 5
        - 1
        - -0.0245157961
      - - 9
        - 3
        - 7
        - 1
        - 0.0214168888
      - - 9
        - 3
        - 9
        - 1
        - 0.0089482806
      - - 9
        - 3
        - 2
        - 2
        - -0.0004126758
      - - 9
        - 3
        - 4
        - 2
        - -0.0226339299
      - - 9
        - 3
        - 6
        - 2
        - 0.0004703285
      - - 9
        - 3
        - 8
        - 2
        - -0.0324536036
      - - 9
        - 3
        - 3
        - 3
        - -0.0257349475
      - - 9
        - 3
        - 5
        - 3
        - -0.0011026363
      - - 9
        - 3
        - 7
        - 3
        - 0.010432241
      - - 9
        - 3
        - 9
        - 3
        - 0.0352009621
      - - 9
        - 3
        - 4
        - 4
        - -0.0044507941
      - - 9
        - 3
        - 6
        - 4
        - 0.0100101452
      - - 9
        - 3
        - 8
        - 4
        - -0.0123294601
      - - 9
        - 3
        - 5
        - 5
        - 0.0035427215
      - - 9
        - 3
        - 7
        - 5
        - 0.0122208004
      - - 9
        - 3
        - 6
        - 6
        - 0.0060600162
      - - 9
        - 3
        - 8
        - 6
        - 0.0036603734
      - - 9
        - 3
        - 7
        - 7
        - -0.0066572549
      - - 9
        - 3
        - 8
        - 8
        - -0.0242652188
      - - 10
        - 3
        - 2
        - 1
        - 0.0020690985
      - - 10
        - 3
        - 4
        - 1
        - -0.0011878299
      - - 10
        - 3
        - 6
        - 1
        - 0.0203099203
      - - 10
        - 3
        - 8
        - 1
        - 0.0308807791
      - - 10
        - 3
        - 10
        - 1
        - -0.0145558862
      - - 10
        - 3
        - 3
        - 2
        - -0.0003906082
      - - 10
        - 3
        - 5
        - 2
        - 0.0176864845
      - - 10
        - 3
        - 7
        - 2
        - -0.0090926777
      - - 10
        - 3
        - 9
        - 2
        - -0.0189008541
      - - 10
        - 3
        - 4
        - 3
        - 0.0188534454
      - - 10
        - 3
        - 6
        - 3
        - -0.0132128542
      - - 10
        - 3
        - 8
        - 3
        - -0.001048836
      - - 10
        - 3
        - 10
        - 3
        - 0.0320707186
      - - 10
        - 3
        - 5
        - 4
        - -0.0081741179
      - - 10
        - 3
        - 7
        - 4
        - -0.0034126486
      - - 10
        - 3
        - 9
        - 4
        - -0.0096033945
      - - 10
        - 3
        - 6
        - 5
        - 0.0029044374
      - - 10
        - 3
        - 8
        - 5
        - 0.0138681404
      - - 10
        - 3
        - 7
        - 6
        - -0.0084586131
      - - 10
        - 3
        - 9
        - 6
        - 0.0171347828
      - - 10
        - 3
        - 8
        - 7
        - -0.0181011322
      - - 10
        - 3
        - 9
        - 8
        - 0.0003475093
      - - 4
        - 4
        - 1
        - 1
        - 0.2851311493
      - - 4
        - 4
        - 3
        - 1
        - 0.0012883657
      - - 4
        - 4
        - 2
        - 2
        - 0.2880822657
      - - 4
        - 4
        - 4
        - 2
        - -0.0036337757
      - - 4
        - 4
        - 3
        - 3
        - 0.2853619764
      - - 4
        - 4
        - 4
        - 4
        - 0.3008835358
      - - 5
        - 4
        - 2
        - 1
        - 0.0889652294
      - - 5
        - 4
        - 4
        - 1
        - -0.0079097226
      - - 5
        - 4
        - 3
        - 2
        - 0.0868485777
      - - 5
        - 4
        - 5
        - 2
        - -0.0119069141
      - - 5
        - 4
        - 4
        - 3
        - 0.0875782404
      - - 5
        - 4
        - 5
        - 4
        - 0.1054305829
      - - 6
        - 4
        - 1
        - 1
        - -0.0772191158
      - - 6
        - 4
        - 3
        - 1
        - 0.0544574324
      - - 6
        - 4
        - 5
        - 1
        - -0.0032335349
      - - 6
        - 4
        - 2
        - 2
        - -0.0205760852
      - - 6
        - 4
        - 4
        - 2
        - 0.0564324354
      - - 6
        - 4
        - 6
        - 2
        - -0.0077442632
      - - 6
        - 4
        - 3
        - 3
        - -0.013960088
      - - 6
        - 4
        - 5
        - 3
        - 0.0577330774
      - - 6
        - 4
        - 4
        - 4
        - -0.0074769312
      - - 6
        - 4
        - 6
        - 4
        - 0.0704747298
      - - 6
        - 4
        - 5
        - 5
        - -0.0125898618
      - - 7
        - 4
        - 2
        - 1
        - -0.0469825453
      - - 7
        - 4
        - 4
        - 1
        - 0.0420873899
      - - 7
        - 4
        - 6
        - 1
        - -0.004296085
      - - 7
        - 4
        - 3
        - 2
        - -0.0044748003
      - - 7
        - 4
        - 5
        - 2
        - 0.0445898218
      - - 7
        - 4
        - 7
        - 2
        - 0.0026889381
      - - 7
        - 4
        - 4
        - 3
        - 0.0025227521
      - - 7
        - 4
        - 6
        - 3
        - 0.046916481
      - - 7
        - 4
        - 5
        - 4
        - -0.0031373952
      - - 7
        - 4
        - 7
        - 4
        - 0.0655000708
      - - 7
        - 4
        - 6
        - 5
        - 0.0162012561
      - - 8
        - 4
        - 1
        - 1
        - 0.0057502023
      - - 8
        - 4
        - 3
        - 1
        - 0.0352392745
      - - 8
        - 4
        - 5
        - 1
        - -0.0348406961
      - - 8
        - 4
        - 7
        - 1
        - -0.003722455
      - - 8
        - 4
        - 2
        - 2
        - 0.0430433627
      - - 8
        - 4
        - 4
        - 2
        - -0.0001285081
      - - 8
        - 4
        - 6
        - 2
        - -0.0380609881
      - - 8
        - 4
        - 8
        - 2
        - 0.0082438247
      - - 8
        - 4
        - 3
        - 3
        - 0.0104235275
      - - 8
        - 4
        - 5
        - 3
        - 0.0006869676
      - - 8
        - 4
        - 7
        - 3
        - -0.0457799425
      - - 8
        - 4
        - 4
        - 4
        - 0.0089060312
      - - 8
        - 4
        - 6
        - 4
        - -0.0087438563
      - - 8
        - 4
        - 8
        - 4
        - 0.050044587
      - - 8
        - 4
        - 5
        - 5
        - 0.0031447487
      - - 8
        - 4
        - 7
        - 5
        - -0.0116178114
      - - 8
        - 4
        - 6
        - 6
        - -0.000378486
      - - 8
        - 4
        - 7
        - 7
        - 0.0121917557
      - - 9
        - 4
        - 2
        - 1
        - -0.0029285931
      - - 9
        - 4
        - 4
        - 1
        - -0.0257079859
      - - 9
        - 4
        - 6
        - 1
        - 0.0321775977
      - - 9
        - 4
        - 8
        - 1
        - -0.0066828687
      - - 9
        - 4
        - 3
        - 2
        - -0.0316596519
      - - 9
        - 4
        - 5
        - 2
        - -0.0003838843
      - - 9
        - 4
        - 7
        - 2
        - 0.0408573432
      - - 9
        - 4
        - 9
        - 2
        - -0.0052806032
      - - 9
        - 4
        - 4
        - 3
        - -0.005996953
      - - 9
        - 4
        - 6
        - 3
        - 0.0121800964
      - - 9
        - 4
        - 8
        - 3
        - -0.030770135
      - - 9
        - 4
        - 5
        - 4
        - 0.0032644516
      - - 9
        - 4
        - 7
        - 4
        - 0.0028553368
      - - 9
        - 4
        - 9
        - 4
        - 0.0442804991
      - - 9
        - 4
        - 6
        - 5
        - -0.006417835
      - - 9
        - 4
        - 8
        - 5
        - -0.0135286407
      - - 9
        - 4
        - 7
        - 6
        - 0.0048831298
      - - 9
        - 4
        - 8
        - 7
        - 0.0090124612
      - - 10
        - 4
        - 1
        - 1
        - -0.0006626471
      - - 10
        - 4
        - 3
        - 1
        - 0.0023644061
      - - 10
        - 4
        - 5
        - 1
        - 0.0204984795
      - - 10
        - 4
        - 7
        - 1
        - -0.0330356812
      - - 10
        - 4
        - 9
        - 1
        - 0.0166854969
      - - 10
        - 4
        - 2
        - 2
        - 0.0019021039
      - - 10
        - 4
        - 4
        - 2
        - 0.0226516929
      - - 10
        - 4
        - 6
        - 2
        - -0.0168246223
      - - 10
        - 4
        - 8
        - 2
        - 0.0201946633
      - - 10
        - 4
        - 10
        - 2
        - -0.0170225536
      - - 10
        - 4
        - 3
        - 3
        - 0.0229829892
      - - 10
        - 4
        - 5
        - 3
        - -0.0089468796
      - - 10
        - 4
        - 7
        - 3
        - -0.0049167271
      - - 10
        - 4
        - 9
        - 3
        - -0.0206296537
      - - 10
        - 4
        - 4
        - 4
        - -0.0082277211
      - - 10
        - 4
        - 6
        - 4
        - 0.0033185647
      - - 10
        - 4
        - 8
        - 4
        - 0.0046355895
      - - 10
        - 4
        - 10
        - 4
        - 0.0350786773
      - - 10
        - 4
        - 5
        - 5
        - 0.0027276614
      - - 10
        - 4
        - 7
        - 5
        - 0.0034531242
      - - 10
        - 4
        - 9
        - 5
        - -0.016972633
      - - 10
        - 4
        - 6
        - 6
        - 0.0026483899
      - - 10
        - 4
        - 8
        - 6
        - 0.008813441
      - - 10
        - 4
        - 7
        - 7
        - -0.0082737865
      - - 10
        - 4
        - 9
        - 7
        - 0.0236001859
      - - 10
        - 4
        - 8
        - 8
        - 0.0233127815
      - - 10
        - 4
        - 9
        - 9
        - 0.0025437511
      - - 5
        - 5
        - 1
        - 1
        - 0.3114495135
      - - 5
        - 5
        - 3
        - 1
        - -0.0182937527
      - - 5
        - 5
        - 5
        - 1
        - -0.0030233555
      - - 5
        - 5
        - 2
        - 2
        - 0.2945086425
      - - 5
        - 5
        - 4
        - 2
        - -0.0237705634
      - - 5
        - 5
        - 3
        - 3
        - 0.290539172
      - - 5
        - 5
        - 5
        - 3
        - -0.0269435328
      - - 5
        - 5
        - 4
        - 4
        - 0.2894333411
      - - 5
        - 5
        - 5
        - 5
        - 0.310760965
      - - 6
        - 5
        - 2
        - 1
        - 0.0723769372
      - - 6
        - 5
        - 4
        - 1
        - -0.0052639073
      - - 6
        - 5
        - 6
        - 1
        - -0.0016080022
      - - 6
        - 5
        - 3
        - 2
        - 0.0715446656
      - - 6
        - 5
        - 5
        - 2
        - -0.007833142
      - - 6
        - 5
        - 4
        - 3
        - 0.0719214911
      - - 6
        - 5
        - 6
        - 3
        - -0.0119550761
      - - 6
        - 5
        - 5
        - 4
        - 0.0745487629
      - - 6
        - 5
        - 6
        - 5
        - 0.0822982148
      - - 7
        - 5
        - 1
        - 1
        - -0.0795799157
      - - 7
        - 5
        - 3
        - 1
        - 0.0564216727
      - - 7
        - 5
        - 5
        - 1
        - -0.0037236423
      - - 7
        - 5
        - 7
        - 1
        - -0.0029182338
      - - 7
        - 5
        - 2
        - 2
        - -0.0211211733
      - - 7
        - 5
        - 4
        - 2
        - 0.058172021
      - - 7
        - 5
        - 6
        - 2
        - -0.0081067716
      - - 7
        - 5
        - 3
        - 3
        - -0.0150301076
      - - 7
        - 5
        - 5
        - 3
        - 0.0600337816
      - - 7
        - 5
        - 7
        - 3
        - 0.0069246211
      - - 7
        - 5
        - 4
        - 4
        - -0.0089856172
      - - 7
        - 5
        - 6
        - 4
        - 0.0652399216
      - - 7
        - 5
        - 5
        - 5
        - -0.0215946498
      - - 7
        - 5
        - 7
        - 5
        - 0.0708506184
      - - 7
        - 5
        - 6
        - 6
        - -0.0178941603
      - - 8
        - 5
        - 2
        - 1
        - 0.0567644949
      - - 8
        - 5
        - 4
        - 1
        - -0.0444574233
      - - 8
        - 5
        - 6
        - 1
        - 0.0053854719
      - - 8
        - 5
        - 8
        - 1
        - 0.0106059237
      - - 8
        - 5
        - 3
        - 2
        - 0.0122610455
      - - 8
        - 5
        - 5
        - 2
        - -0.0463048767
      - - 8
        - 5
        - 7
        - 2
        - -0.0088605701
      - - 8
        - 5
        - 4
        - 3
        - 0.0058393199
      - - 8
        - 5
        - 6
        - 3
        - -0.0557684008
      - - 8
        - 5
        - 8
        - 3
        - -0.0027928875
      - - 8
        - 5
        - 5
        - 4
        - 0.0070201224
      - - 8
        - 5
        - 7
        - 4
        - -0.0471734825
      - - 8
        - 5
        - 6
        - 5
        - 0.0135929638
      - - 8
        - 5
        - 8
        - 5
        - 0.0617382819
      - - 8
        - 5
        - 7
        - 6
        - 0.0054724523
      - - 9
        - 5
        - 1
        - 1
        - 0.0041093485
      - - 9
        - 5
        - 3
        - 1
        - -0.0414402428
      - - 9
        - 5
        - 5
        - 1
        - 0.0359282614
      - - 9
        - 5
        - 7
        - 1
        - 0.012830524
      - - 9
        - 5
        - 9
        - 1
        - -0.0156587758
      - - 9
        - 5
        - 2
        - 2
        - -0.0397084971
      - - 9
        - 5
        - 4
        - 2
        - -0.0048562303
      - - 9
        - 5
        - 6
        - 2
        - 0.0490546686
      - - 9
        - 5
        - 8
        - 2
        - 0.0029056984
      - - 9
        - 5
        - 3
        - 3
        - -0.006596057
      - - 9
        - 5
        - 5
        - 3
        - 0.0020342781
      - - 9
        - 5
        - 7
        - 3
        - 0.03790184
      - - 9
        - 5
        - 9
        - 3
        - -0.0023783553
      - - 9
        - 5
        - 4
        - 4
        - 0.0020509225
      - - 9
        - 5
        - 6
        - 4
        - -0.0079219832
      - - 9
        - 5
        - 8
        - 4
        - -0.0388145953
      - - 9
        - 5
        - 5
        - 5
        - -0.0061319785
      - - 9
        - 5
        - 7
        - 5
        - -0.0088008604
      - - 9
        - 5
        - 9
        - 5
        - 0.0541531326
      - - 9
        - 5
        - 6
        - 6
        - -0.0065183881
      - - 9
        - 5
        - 8
        - 6
        - -0.0017481214
      - - 9
        - 5
        - 7
        - 7
        - 0.0028614853
      - - 9
        - 5
        - 8
        - 8
        - -0.0099800955
      - - 10
        - 5
        - 2
        - 1
        - -0.0035054348
      - - 10
        - 5
        - 4
        - 1
        - 0.0289704108
      - - 10
        - 5
        - 6
        - 1
        - -0.0477549908
      - - 10
        - 5
        - 8
        - 1
        - -0.0205845989
      - - 10
        - 5
        - 10
        - 1
        - 0.0009213912
      - - 10
        - 5
        - 3
        - 2
        - 0.0293250745
      - - 10
        - 5
        - 5
        - 2
        - -0.0101937173
      - - 10
        - 5
        - 7
        - 2
        - -0.0306989417
      - - 10
        - 5
        - 9
        - 2
        - 0.0209905805
      - - 10
        - 5
        - 4
        - 3
        - -0.0100474339
      - - 10
        - 5
        - 6
        - 3
        - 0.0039654975
      - - 10
        - 5
        - 8
        - 3
        - 0.0309322825
      - - 10
        - 5
        - 10
        - 3
        - -0.0209593924
      - - 10
        - 5
        - 5
        - 4
        - 0.0030357702
      - - 10
        - 5
        - 7
        - 4
        - 0.0039302026
      - - 10
        - 5
        - 9
        - 4
        - -0.0324767185
      - - 10
        - 5
        - 6
        - 5
        - 0.0023285124
      - - 10
        - 5
        - 8
        - 5
        - -0.0052055036
      - - 10
        - 5
        - 10
        - 5
        - 0.0519125613
      - - 10
        - 5
        - 7
        - 6
        - 0.0033134714
      - - 10
        - 5
        - 9
        - 6
        - -0.0089846586
      - - 10
        - 5
        - 8
        - 7
        - 0.0099525717
      - - 10
        - 5
        - 9
        - 8
        - -0.0320429406
      - - 6
        - 6
        - 1
        - 1
        - 0.3154033652
      - - 6
        - 6
        - 3
        - 1
        - -0.0185951171
      - - 6
        - 6
        - 5
        - 1
        - -0.0032971816
      - - 6
        - 6
        - 2
        - 2
        - 0.2980717465
      - - 6
        - 6
        - 4
        - 2
        - -0.0243406901
      - - 6
        - 6
        - 6
        - 2
        - -0.0045982006
      - - 6
        - 6
        - 3
        - 3
        - 0.2935207988
      - - 6
        - 6
        - 5
        - 3
        - -0.0271362906
      - - 6
        - 6
        - 4
        - 4
        - 0.2916966316
      - - 6
        - 6
        - 6
        - 4
        - -0.0219794719
      - - 6
        - 6
        - 5
        - 5
        - 0.3050322799
      - - 6
        - 6
        - 6
        - 6
        - 0.3158962229
      - - 7
        - 6
        - 2
        - 1
        - 0.0924494529
      - - 7
        - 6
        - 4
        - 1
        - -0.0087925969
      - - 7
        - 6
        - 6
        - 1
        - -0.0023205242
      - - 7
        - 6
        - 3
        - 2
        - 0.0893832259
      - - 7
        - 6
        - 5
        - 2
        - -0.0127935597
      - - 7
        - 6
        - 7
        - 2
        - 0.0014380233
      - - 7
        - 6
        - 4
        - 3
        - 0.0893800623
      - - 7
        - 6
        - 6
        - 3
        - -0.0093195675
      - - 7
        - 6
        - 5
        - 4
        - 0.0998029571
      - - 7
        - 6
        - 7
        - 4
        - -0.0072237746
      - - 7
        - 6
        - 6
        - 5
        - 0.0751745191
      - - 7
        - 6
        - 7
        - 6
        - 0.10770577
      - - 8
        - 6
        - 1
        - 1
        - 0.0845473537
      - - 8
        - 6
        - 3
        - 1
        - -0.0649980687
      - - 8
        - 6
        - 5
        - 1
        - 0.0069889361
      - - 8
        - 6
        - 7
        - 1
        - -0.0056200374
      - - 8
        - 6
        - 2
        - 2
        - 0.0172878794
      - - 8
        - 6
        - 4
        - 2
        - -0.0648067336
      - - 8
        - 6
        - 6
        - 2
        - 0.0023609854
      - - 8
        - 6
        - 8
        - 2
        - -0.0035135862
      - - 8
        - 6
        - 3
        - 3
        - 0.0127688248
      - - 8
        - 6
        - 5
        - 3
        - -0.0752464386
      - - 8
        - 6
        - 7
        - 3
        - 0.005505171
      - - 8
        - 6
        - 4
        - 4
        - -0.0017938706
      - - 8
        - 6
        - 6
        - 4
        - -0.0597670497
      - - 8
        - 6
        - 8
        - 4
        - -0.0049197843
      - - 8
        - 6
        - 5
        - 5
        - 0.028879139
      - - 8
        - 6
        - 7
        - 5
        - -0.0613745541
      - - 8
        - 6
        - 6
        - 6
        - 0.030135968
      - - 8
        - 6
        - 8
        - 6
        - 0.0831779526
      - - 8
        - 6
        - 7
        - 7
        - -0.0013855823
      - - 9
        - 6
        - 2
        - 1
        - -0.0551074751
      - - 9
        - 6
        - 4
        - 1
        - 0.0498233975
      - - 9
        - 6
        - 6
        - 1
        - 0.0046482506
      - - 9
        - 6
        - 8
        - 1
        - 0.0157382572
      - - 9
        - 6
        - 3
        - 2
        - -0.0056175707
      - - 9
        - 6
        - 5
        - 2
        - 0.0619285299
      - - 9
        - 6
        - 7
        - 2
        - -0.0056138594
      - - 9
        - 6
        - 9
        - 2
        - -0.0163726924
      - - 9
        - 6
        - 4
        - 3
        - 0.0114746795
      - - 9
        - 6
        - 6
        - 3
        - 0.0451692488
      - - 9
        - 6
        - 8
        - 3
        - 0.007148228
      - - 9
        - 6
        - 5
        - 4
        - -0.0123859285
      - - 9
        - 6
        - 7
        - 4
        - 0.046286274
      - - 9
        - 6
        - 9
        - 4
        - -0.0041012409
      - - 9
        - 6
        - 6
        - 5
        - -0.0085015589
      - - 9
        - 6
        - 8
        - 5
        - -0.0479366574
      - - 9
        - 6
        - 7
        - 6
        - -0.0142488805
      - - 9
        - 6
        - 9
        - 6
        - 0.069241625
      - - 9
        - 6
        - 8
        - 7
        - -0.0105049622
      - - 10
        - 6
        - 1
        - 1
        - -0.000755263
      - - 10
        - 6
        - 3
        - 1
        - 0.0381895117
      - - 10
        - 6
        - 5
        - 1
        - -0.058044459
      - - 10
        - 6
        - 7
        - 1
        - 0.0215409013
      - - 10
        - 6
        - 9
        - 1
        - -0.0019470761
      - - 10
        - 6
        - 2
        - 2
        - 0.0395894267
      - - 10
        - 6
        - 4
        - 2
        - -0.0203568487
      - - 10
        - 6
        - 6
        - 2
        - -0.0328526611
      - - 10
        - 6
        - 8
        - 2
        - -0.024422047
      - - 10
        - 6
        - 10
        - 2
        - 0.0018253217
      - - 10
        - 6
        - 3
        - 3
        - -0.0163139197
      - - 10
        - 6
        - 5
        - 3
        - 0.0050435642
      - - 10
        - 6
        - 7
        - 3
        - -0.0341327847
      - - 10
        - 6
        - 9
        - 3
        - 0.0246745098
      - - 10
        - 6
        - 4
        - 4
        - 0.0067094826
      - - 10
        - 6
        - 6
        - 4
        - 0.0026032133
      - - 10
        - 6
        - 8
        - 4
        - 0.0355051682
      - - 10
        - 6
        - 10
        - 4
        - -0.0219252993
      - - 10
        - 6
        - 5
        - 5
        - 0.0043911744
      - - 10
        - 6
        - 7
        - 5
        - 0.0031943028
      - - 10
        - 6
        - 9
        - 5
        - -0.0367430229
      - - 10
        - 6
        - 6
        - 6
        - 0.004806845
      - - 10
        - 6
        - 8
        - 6
        - -0.0068244476
      - - 10
        - 6
        - 10
        - 6
        - 0.0646985491
      - - 10
        - 6
        - 7
        - 7
        - 0.0077557531
      - - 10
        - 6
        - 9
        - 7
        - -0.019922886
      - - 10
        - 6
        - 8
        - 8
        - -0.0165645128
      - - 10
        - 6
        - 9
        - 9
        - 0.0455046039
      - - 7
        - 7
        - 1
        - 1
        - 0.2980047946
      - - 7
        - 7
        - 3
        - 1
        - -0.0008717025
      - - 7
        - 7
        - 5
        - 1
        - -0.0060749151
      - - 7
        - 7
        - 7
        - 1
        - 0.0054446396
      - - 7
        - 7
        - 2
        - 2
        - 0.2991219988
      - - 7
        - 7
        - 4
        - 2
        - -0.007201557
      - - 7
        - 7
        - 6
        - 2
        - -1.52681e-05
      - - 7
        - 7
        - 3
        - 3
        - 0.2953522388
      - - 7
        - 7
        - 5
        - 3
        - -0.0020526132
      - - 7
        - 7
        - 7
        - 3
        - -0.0120792594
      - - 7
        - 7
        - 4
        - 4
        - 0.3026596682
      - - 7
        - 7
        - 6
        - 4
        - -0.0138230052
      - - 7
        - 7
        - 5
        - 5
        - 0.2983744641
      - - 7
        - 7
        - 7
        - 5
        - -0.0140925414
      - - 7
        - 7
        - 6
        - 6
        - 0.3038157485
      - - 7
        - 7
        - 7
        - 7
        - 0.3192081283
      - - 8
        - 7
        - 2
        - 1
        - -0.0827825499
      - - 8
        - 7
        - 4
        - 1
        - -0.0007687454
      - - 8
        - 7
        - 6
        - 1
        - -0.0065461533
      - - 8
        - 7
        - 8
        - 1
        - -0.0162675585
      - - 8
        - 7
        - 3
        - 2
        - -0.0887520209
      - - 8
        - 7
        - 5
        - 2
        - -0.0064658791
      - - 8
        - 7
        - 7
        - 2
        - 0.0090552119
      - - 8
        - 7
        - 4
        - 3
        - -0.0993080662
      - - 8
        - 7
        - 6
        - 3
        - 0.0113433322
      - - 8
        - 7
        - 8
        - 3
        - -0.0070725915
      - - 8
        - 7
        - 5
        - 4
        - -0.090173984
      - - 8
        - 7
        - 7
        - 4
        - 0.0023681149
      - - 8
        - 7
        - 6
        - 5
        - -0.0747551582
      - - 8
        - 7
        - 8
        - 5
        - -0.0112964902
      - - 8
        - 7
        - 7
        - 6
        - -0.0939393372
      - - 8
        - 7
        - 8
        - 7
        - 0.1083007702
      - - 9
        - 7
        - 1
        - 1
        - -0.0816803466
      - - 9
        - 7
        - 3
        - 1
        - 0.0596989007
      - - 9
        - 7
        - 5
        - 1
        - 0.0145437378
      - - 9
        - 7
        - 7
        - 1
        - -0.0216205434
      - - 9
        - 7
        - 9
        - 1
        - 0.0017597424
      - - 9
        - 7
        - 2
        - 2
        - -0.0199737378
      - - 9
        - 7
        - 4
        - 2
        - 0.0806766452
      - - 9
        - 7
        - 6
        - 2
        - -0.011079957
      - - 9
        - 7
        - 8
        - 2
        - 0.0208490752
      - - 9
        - 7
        - 3
        - 3
        - 0.005710799
      - - 9
        - 7
        - 5
        - 3
        - 0.0651360254
      - - 9
        - 7
        - 7
        - 3
        - -0.0047956641
      - - 9
        - 7
        - 9
        - 3
        - -0.0215444578
      - - 9
        - 7
        - 4
        - 4
        - -0.0053417168
      - - 9
        - 7
        - 6
        - 4
        - 0.0601445576
      - - 9
        - 7
        - 8
        - 4
        - 0.0038563628
      - - 9
        - 7
        - 5
        - 5
        - -0.0262435383
      - - 9
        - 7
        - 7
        - 5
        - 0.0621598066
      - - 9
        - 7
        - 9
        - 5
        - -0.0097788504
      - - 9
        - 7
        - 6
        - 6
        - -0.027276089
      - - 9
        - 7
        - 8
        - 6
        - -0.0702651817
      - - 9
        - 7
        - 7
        - 7
        - -0.008636942
      - - 9
        - 7
        - 9
        - 7
        - 0.0910610872
      - - 9
        - 7
        - 8
        - 8
        - 0.0023923848
      - - 10
        - 7
        - 2
        - 1
        - 0.0515361978
      - - 10
        - 7
        - 4
        - 1
        - -0.0655765905
      - - 10
        - 7
        - 6
        - 1
        - 0.0308292176
      - - 10
        - 7
        - 8
        - 1
        - 0.0017035049
      - - 10
        - 7
        - 10
        - 1
        - 0.0003054825
      - - 10
        - 7
        - 3
        - 2
        - -0.0164576236
      - - 10
        - 7
        - 5
        - 2
        - -0.048104483
      - - 10
        - 7
        - 7
        - 2
        - 0.0273432467
      - - 10
        - 7
        - 9
        - 2
        - -0.0014313446
      - - 10
        - 7
        - 4
        - 3
        - -0.0033441712
      - - 10
        - 7
        - 6
        - 3
        - -0.0439070375
      - - 10
        - 7
        - 8
        - 3
        - -0.0294427731
      - - 10
        - 7
        - 10
        - 3
        - 0.0014774997
      - - 10
        - 7
        - 5
        - 4
        - 0.0082059838
      - - 10
        - 7
        - 7
        - 4
        - -0.0448680867
      - - 10
        - 7
        - 9
        - 4
        - 0.0279663468
      - - 10
        - 7
        - 6
        - 5
        - 0.005550697
      - - 10
        - 7
        - 8
        - 5
        - 0.0477859983
      - - 10
        - 7
        - 10
        - 5
        - -0.0330605456
      - - 10
        - 7
        - 7
        - 6
        - 0.0095170155
      - - 10
        - 7
        - 9
        - 6
        - -0.0546301572
      - - 10
        - 7
        - 8
        - 7
        - 0.0010184549
      - - 10
        - 7
        - 10
        - 7
        - 0.0764339947
      - - 10
        - 7
        - 9
        - 8
        - 0.0169002551
      - - 8
        - 8
        - 1
        - 1
        - 0.3135629089
      - - 8
        - 8
        - 3
        - 1
        - -0.0117142855
      - - 8
        - 8
        - 5
        - 1
        - 0.0130473592
      - - 8
        - 8
        - 7
        - 1
        - -0.0205607378
      - - 8
        - 8
        - 2
        - 2
        - 0.3036147025
      - - 8
        - 8
        - 4
        - 2
        - -0.0001251901
      - - 8
        - 8
        - 6
        - 2
        - -0.0094830892
      - - 8
        - 8
        - 8
        - 2
        - 0.0226965202
      - - 8
        - 8
        - 3
        - 3
        - 0.3175917877
      - - 8
        - 8
        - 5
        - 3
        - -0.0201714228
      - - 8
        - 8
        - 7
        - 3
        - -0.0130381373
      - - 8
        - 8
        - 4
        - 4
        - 0.2997860396
      - - 8
        - 8
        - 6
        - 4
        - -0.0211643503
      - - 8
        - 8
        - 8
        - 4
        - 0.0138428275
      - - 8
        - 8
        - 5
        - 5
        - 0.3081090668
      - - 8
        - 8
        - 7
        - 5
        - -0.0222402331
      - - 8
        - 8
        - 6
        - 6
        - 0.3133385446
      - - 8
        - 8
        - 8
        - 6
        - 0.0206677575
      - - 8
        - 8
        - 7
        - 7
        - 0.3146478371
      - - 8
        - 8
        - 8
        - 8
        - 0.3446703921
      - - 9
        - 8
        - 2
        - 1
        - -0.0893323745
      - - 9
        - 8
        - 4
        - 1
        - -0.0115201765
      - - 9
        - 8
        - 6
        - 1
        - 0.0278538446
      - - 9
        - 8
        - 8
        - 1
        - 0.0010900518
      - - 9
        - 8
        - 3
        - 2
        - -0.1087089523
      - - 9
        - 8
        - 5
        - 2
        - 0.0121350265
      - - 9
        - 8
        - 7
        - 2
        - 0.030273548
      - - 9
        - 8
        - 9
        - 2
        - -0.0024213682
      - - 9
        - 8
        - 4
        - 3
        - -0.08890334
      - - 9
        - 8
        - 6
        - 3
        - 0.0174128178
      - - 9
        - 8
        - 8
        - 3
        - -0.0282361277
      - - 9
        - 8
        - 5
        - 4
        - -0.0929948728
      - - 9
        - 8
        - 7
        - 4
        - 0.0085139055
      - - 9
        - 8
        - 9
        - 4
        - 0.0331453027
      - - 9
        - 8
        - 6
        - 5
        - -0.0770756361
      - - 9
        - 8
        - 8
        - 5
        - -0.0173545024
      - - 9
        - 8
        - 7
        - 6
        - -0.0972334512
      - - 9
        - 8
        - 9
        - 6
        - 0.0107289718
      - - 9
        - 8
        - 8
        - 7
        - 0.096622261
      - - 9
        - 8
        - 9
        - 8
        - 0.1241595164
      - - 10
        - 8
        - 1
        - 1
        - -0.0784181992
      - - 10
        - 8
        - 3
        - 1
        - 0.0938465778
      - - 10
        - 8
        - 5
        - 1
        - -0.0411996319
      - - 10
        - 8
        - 7
        - 1
        - -0.0016302256
      - - 10
        - 8
        - 9
        - 1
        - 0.0009256486
      - - 10
        - 8
        - 2
        - 2
        - 0.0193569644
      - - 10
        - 8
        - 4
        - 2
        - 0.0584915751
      - - 10
        - 8
        - 6
        - 2
        - -0.043619942
      - - 10
        - 8
        - 8
        - 2
        - -0.0028483645
      - - 10
        - 8
        - 10
        - 2
        - -0.0010725294
      - - 10
        - 8
        - 3
        - 3
        - -0.0089475366
      - - 10
        - 8
        - 5
        - 3
        - 0.0664947048
      - - 10
        - 8
        - 7
        - 3
        - -0.038312506
      - - 10
        - 8
        - 9
        - 3
        - 0.0025860338
      - - 10
        - 8
        - 4
        - 4
        - 0.0009780887
      - - 10
        - 8
        - 6
        - 4
        - 0.0602340001
      - - 10
        - 8
        - 8
        - 4
        - 0.0389529136
      - - 10
        - 8
        - 10
        - 4
        - 0.0031988504
      - - 10
        - 8
        - 5
        - 5
        - -0.0205704894
      - - 10
        - 8
        - 7
        - 5
        - 0.062937808
      - - 10
        - 8
        - 9
        - 5
        - -0.0472963283
      - - 10
        - 8
        - 6
        - 6
        - -0.0211036349
      - - 10
        - 8
        - 8
        - 6
        - -0.0733640159
      - - 10
        - 8
        - 10
        - 6
        - 0.0449129469
      - - 10
        - 8
        - 7
        - 7
        - -0.0013630159
      - - 10
        - 8
        - 9
        - 7
        - 0.0686979303
      - - 10
        - 8
        - 8
        - 8
        - -0.0132445799
      - - 10
        - 8
        - 10
        - 8
        - 0.1127305133
      - - 10
        - 8
        - 9
        - 9
        - 0.0222644135
      - - 9
        - 9
        - 1
        - 1
        - 0.3249093232
      - - 9
        - 9
        - 3
        - 1
        - 0.0157948191
      - - 9
        - 9
        - 5
        - 1
        - -0.0394374067
      - - 9
        - 9
        - 7
        - 1
        - -0.0005669474
      - - 9
        - 9
        - 9
        - 1
        - -0.00029338
      - - 9
        - 9
        - 2
        - 2
        - 0.344295633
      - - 9
        - 9
        - 4
        - 2
        - -0.0261076389
      - - 9
        - 9
        - 6
        - 2
        - -0.038823633
      - - 9
        - 9
        - 8
        - 2
        - -0.0003759907
      - - 9
        - 9
        - 3
        - 3
        - 0.3069017351
      - - 9
        - 9
        - 5
        - 3
        - -0.0234569967
      - - 9
        - 9
        - 7
        - 3
        - -0.0440639349
      - - 9
        - 9
        - 9
        - 3
        - -0.0010252028
      - - 9
        - 9
        - 4
        - 4
        - 0.3094356016
      - - 9
        - 9
        - 6
        - 4
        - -0.0257024087
      - - 9
        - 9
        - 8
        - 4
        - 0.0468538104
      - - 9
        - 9
        - 5
        - 5
        - 0.3187758544
      - - 9
        - 9
        - 7
        - 5
        - -0.0268533623
      - - 9
        - 9
        - 9
        - 5
        - -0.0440297878
      - - 9
        - 9
        - 6
        - 6
        - 0.3245795161
      - - 9
        - 9
        - 8
        - 6
        - 0.0230554552
      - - 9
        - 9
        - 7
        - 7
        - 0.3267073323
      - - 9
        - 9
        - 9
        - 7
        - -0.0257980455
      - - 9
        - 9
        - 8
        - 8
        - 0.3349266959
      - - 9
        - 9
        - 9
        - 9
        - 0.3878800411
      - - 10
        - 9
        - 2
        - 1
        - -0.1389546509
      - - 10
        - 9
        - 4
        - 1
        - 0.0541678155
      - - 10
        - 9
        - 6
        - 1
        - -0.0047256736
      - - 10
        - 9
        - 8
        - 1
        - -0.0018348713
      - - 10
        - 9
        - 10
        - 1
        - 0.0007399155
      - - 10
        - 9
        - 3
        - 2
        - -0.0901995417
      - - 10
        - 9
        - 5
        - 2
        - 0.058985976
      - - 10
        - 9
        - 7
        - 2
        - 0.0020613521
      - - 10
        - 9
        - 9
        - 2
        - 6.96151e-05
      - - 10
        - 9
        - 4
        - 3
        - -0.085053906
      - - 10
        - 9
        - 6
        - 3
        - 0.0611694797
      - - 10
        - 9
        - 8
        - 3
        - 0.0023293934
      - - 10
        - 9
        - 10
        - 3
        - -0.0026352113
      - - 10
        - 9
        - 5
        - 4
        - -0.0998139928
      - - 10
        - 9
        - 7
        - 4
        - 0.0533842633
      - - 10
        - 9
        - 9
        - 4
        - 0.0041960892
      - - 10
        - 9
        - 6
        - 5
        - -0.0817612094
      - - 10
        - 9
        - 8
        - 5
        - -0.0657338092
      - - 10
        - 9
        - 10
        - 5
        - 0.0037390626
      - - 10
        - 9
        - 7
        - 6
        - -0.1054112331
      - - 10
        - 9
        - 9
        - 6
        - 0.0650367155
      - - 10
        - 9
        - 8
        - 7
        - 0.0957022591
      - - 10
        - 9
        - 10
        - 7
        - -0.0622211874
      - - 10
        - 9
        - 9
        - 8
        - 0.1050172431
      - - 10
        - 9
        - 10
        - 9
        - 0.1689517802
      - - 10
        - 10
        - 1
        - 1
        - 0.4066405257
      - - 10
        - 10
        - 3
        - 1
        - -0.0792484581
      - - 10
        - 10
        - 5
        - 1
        - 0.0021275028
      - - 10
        - 10
        - 7
        - 1
        - 0.0011550728
      - - 10
        - 10
        - 9
        - 1
        - -0.00144261
      - - 10
        - 10
        - 2
        - 2
        - 0.3271926747
      - - 10
        - 10
        - 4
        - 2
        - -0.0856357849
      - - 10
        - 10
        - 6
        - 2
        - 0.0053207868
      - - 10
        - 10
        - 8
        - 2
        - 0.0026048216
      - - 10
        - 10
        - 10
        - 2
        - 0.0021547503
      - - 10
        - 10
        - 3
        - 3
        - 0.3184121395
      - - 10
        - 10
        - 5
        - 3
        - -0.0911506753
      - - 10
        - 10
        - 7
        - 3
        - -0.0054234336
      - - 10
        - 10
        - 9
        - 3
        - -0.0039322686
      - - 10
        - 10
        - 4
        - 4
        - 0.3111127575
      - - 10
        - 10
        - 6
        - 4
        - -0.0873158336
      - - 10
        - 10
        - 8
        - 4
        - 0.0077395775
      - - 10
        - 10
        - 10
        - 4
        - -0.0008408019
      - - 10
        - 10
        - 5
        - 5
        - 0.3426055277
      - - 10
        - 10
        - 7
        - 5
        - -0.0916385917
      - - 10
        - 10
        - 9
        - 5
        - 0.0041369616
      - - 10
        - 10
        - 6
        - 6
        - 0.3491497138
      - - 10
        - 10
        - 8
        - 6
        - 0.0982998244
      - - 10
        - 10
        - 10
        - 6
        - -0.0001836132
      - - 10
        - 10
        - 7
        - 7
        - 0.3318565414
      - - 10
        - 10
        - 9
        - 7
        - -0.0967276853
      - - 10
        - 10
        - 8
        - 8
        - 0.3526752209
      - - 10
        - 10
        - 10
        - 8
        - -0.093949106
      - - 10
        - 10
        - 9
        - 9
        - 0.3700597162
      - - 10
        - 10
        - 10
        - 10
        - 0.473083752
  initial_state_suggestions:
  - state:
      energy:
        units: hartree
        value: -5.382921413656352
      label: '|G>'
      superposition:
      - - 0.9842181192044251
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.17695958247493693
        - (6a)+
        - (6b)+
        - (5b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
  metadata:
    molecule_name: unknown
  n_electrons: 10
  n_orbitals: 10
  scf_energy:
    units: hartree
    value: -5.25628159
  scf_energy_offset:
    units: hartree
    value: 0.0



==> anc/src/examples/plots/h10_trotter_error/h10_1.8.nw <==
start h10_1.8

#permanent_dir /dtemp/emsls50086

echo

geometry units bohr
symmetry c1
H   0.0   0.0   0.0
H   1.8   0.0   0.0
H   3.6   0.0   0.0
H   5.4   0.0   0.0
H   7.2   0.0   0.0
H   9.0   0.0   0.0
H  10.8   0.0   0.0
H  12.6   0.0   0.0
H  14.4   0.0   0.0
H  16.2   0.0   0.0
end

basis
 * library sto-6g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
thresh 1.0e-6
maxiter 1000
tilesize 1
nroots 1
2eorb
2emet 13
end

set tce:print_integrals T
set tce:qorb  10
set tce:qela  5
set tce:qelb  5

task tce energy





==> anc/src/examples/plots/h10_trotter_error/h10_1.8.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- url: https://www.nwchem-sw.org
format:
  version: '0.1'
generator:
  source: nwchem
  version: '6.8'
integral_sets:
- basis_set:
    name: sto-6g
    type: gaussian
  coulomb_repulsion:
    units: hartree
    value: 10.716490299823633
  energy_offset:
    units: hartree
    value: -0.0
  fci_energy:
    lower: -5.522549144781127
    units: hartree
    upper: -5.322549144781128
    value: -5.422549144781128
  geometry:
    atoms:
    - coords:
      - -8.1
      - 0.0
      - 0.0
      name: H
    - coords:
      - -6.3
      - 0.0
      - 0.0
      name: H
    - coords:
      - -4.5
      - 0.0
      - 0.0
      name: H
    - coords:
      - -2.7
      - 0.0
      - 0.0
      name: H
    - coords:
      - -0.9
      - 0.0
      - 0.0
      name: H
    - coords:
      - 0.9
      - 0.0
      - 0.0
      name: H
    - coords:
      - 2.7
      - 0.0
      - 0.0
      name: H
    - coords:
      - 4.5
      - 0.0
      - 0.0
      name: H
    - coords:
      - 6.3
      - 0.0
      - 0.0
      name: H
    - coords:
      - 8.1
      - 0.0
      - 0.0
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: bohr
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - - 1
        - 1
        - -2.9465083781
      - - 3
        - 1
        - 0.1408904142
      - - 5
        - 1
        - 0.0466414984
      - - 7
        - 1
        - 0.027510252
      - - 9
        - 1
        - 0.0209123135
      - - 2
        - 2
        - -2.7674831607
      - - 4
        - 2
        - 0.2060890616
      - - 6
        - 2
        - 0.069168254
      - - 8
        - 2
        - -0.0567984066
      - - 10
        - 2
        - -0.0080485799
      - - 3
        - 3
        - -2.6357514976
      - - 5
        - 3
        - 0.2327517115
      - - 7
        - 3
        - 0.127651215
      - - 9
        - 3
        - 0.0336544231
      - - 4
        - 4
        - -2.5069265025
      - - 6
        - 4
        - 0.2533066177
      - - 8
        - 4
        - -0.0936121365
      - - 10
        - 4
        - -0.0239770631
      - - 5
        - 5
        - -2.458279102
      - - 7
        - 5
        - 0.2109103211
      - - 9
        - 5
        - 0.0643942978
      - - 6
        - 6
        - -2.3147810414
      - - 8
        - 6
        - -0.2291309423
      - - 10
        - 6
        - -0.0526162071
      - - 7
        - 7
        - -2.0681446456
      - - 9
        - 7
        - 0.2163032348
      - - 8
        - 8
        - -1.8857362864
      - - 10
        - 8
        - 0.1540083007
      - - 9
        - 9
        - -1.7093258816
      - - 10
        - 10
        - -1.6524342636
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - - 1
        - 1
        - 1
        - 1
        - 0.3477076617
      - - 2
        - 1
        - 2
        - 1
        - 0.1227400046
      - - 3
        - 1
        - 1
        - 1
        - -0.0687027089
      - - 3
        - 1
        - 3
        - 1
        - 0.0873279155
      - - 3
        - 1
        - 2
        - 2
        - 0.021857417
      - - 4
        - 1
        - 2
        - 1
        - -0.0483452645
      - - 4
        - 1
        - 4
        - 1
        - 0.064927984
      - - 4
        - 1
        - 3
        - 2
        - 0.019201723
      - - 5
        - 1
        - 1
        - 1
        - 0.0018847131
      - - 5
        - 1
        - 3
        - 1
        - -0.0384665682
      - - 5
        - 1
        - 5
        - 1
        - 0.0620030057
      - - 5
        - 1
        - 2
        - 2
        - -0.038357757
      - - 5
        - 1
        - 4
        - 2
        - 0.0242185355
      - - 5
        - 1
        - 3
        - 3
        - 0.0221285585
      - - 5
        - 1
        - 4
        - 4
        - -0.0061598588
      - - 6
        - 1
        - 2
        - 1
        - 0.0040621725
      - - 6
        - 1
        - 4
        - 1
        - -0.0299180089
      - - 6
        - 1
        - 6
        - 1
        - 0.052908394
      - - 6
        - 1
        - 3
        - 2
        - -0.0296891336
      - - 6
        - 1
        - 5
        - 2
        - 0.0133376634
      - - 6
        - 1
        - 4
        - 3
        - 0.0148567003
      - - 6
        - 1
        - 5
        - 4
        - -0.0022988073
      - - 7
        - 1
        - 1
        - 1
        - 0.0010061153
      - - 7
        - 1
        - 3
        - 1
        - -0.0024076291
      - - 7
        - 1
        - 5
        - 1
        - -0.0221028301
      - - 7
        - 1
        - 7
        - 1
        - 0.0372530377
      - - 7
        - 1
        - 2
        - 2
        - -0.0016662788
      - - 7
        - 1
        - 4
        - 2
        - -0.0232063888
      - - 7
        - 1
        - 6
        - 2
        - 0.0209753385
      - - 7
        - 1
        - 3
        - 3
        - -0.0231692774
      - - 7
        - 1
        - 5
        - 3
        - 0.0136299744
      - - 7
        - 1
        - 4
        - 4
        - 0.0135791304
      - - 7
        - 1
        - 6
        - 4
        - -0.0033948191
      - - 7
        - 1
        - 5
        - 5
        - -0.0020164936
      - - 7
        - 1
        - 6
        - 6
        - -0.001820783
      - - 8
        - 1
        - 2
        - 1
        - 0.0019828937
      - - 8
        - 1
        - 4
        - 1
        - -0.0008917655
      - - 8
        - 1
        - 6
        - 1
        - 0.0221345332
      - - 8
        - 1
        - 8
        - 1
        - 0.0349148092
      - - 8
        - 1
        - 3
        - 2
        - -0.000544883
      - - 8
        - 1
        - 5
        - 2
        - 0.0191621499
      - - 8
        - 1
        - 7
        - 2
        - -0.0122270238
      - - 8
        - 1
        - 4
        - 3
        - 0.019376271
      - - 8
        - 1
        - 6
        - 3
        - -0.0178748112
      - - 8
        - 1
        - 5
        - 4
        - -0.0129517826
      - - 8
        - 1
        - 7
        - 4
        - -0.0040157514
      - - 8
        - 1
        - 6
        - 5
        - 0.0031778128
      - - 8
        - 1
        - 7
        - 6
        - -0.0071129017
      - - 9
        - 1
        - 1
        - 1
        - -0.0015164443
      - - 9
        - 1
        - 3
        - 1
        - 0.0007531783
      - - 9
        - 1
        - 5
        - 1
        - 0.0017311723
      - - 9
        - 1
        - 7
        - 1
        - -0.0182962961
      - - 9
        - 1
        - 9
        - 1
        - 0.0315748426
      - - 9
        - 1
        - 2
        - 2
        - -0.0003607328
      - - 9
        - 1
        - 4
        - 2
        - 0.0008408183
      - - 9
        - 1
        - 6
        - 2
        - -0.0183911957
      - - 9
        - 1
        - 8
        - 2
        - -0.0128584289
      - - 9
        - 1
        - 3
        - 3
        - 0.0005164338
      - - 9
        - 1
        - 5
        - 3
        - -0.0162624474
      - - 9
        - 1
        - 7
        - 3
        - 0.0112900634
      - - 9
        - 1
        - 4
        - 4
        - -0.0157874507
      - - 9
        - 1
        - 6
        - 4
        - 0.016442918
      - - 9
        - 1
        - 8
        - 4
        - -0.0077807786
      - - 9
        - 1
        - 5
        - 5
        - 0.0118956253
      - - 9
        - 1
        - 7
        - 5
        - 0.012231345
      - - 9
        - 1
        - 6
        - 6
        - 0.0064567585
      - - 9
        - 1
        - 8
        - 6
        - 0.0130832052
      - - 9
        - 1
        - 7
        - 7
        - -0.0136475565
      - - 9
        - 1
        - 8
        - 8
        - 0.0002984486
      - - 10
        - 1
        - 2
        - 1
        - -0.0006845697
      - - 10
        - 1
        - 4
        - 1
        - -0.000277431
      - - 10
        - 1
        - 6
        - 1
        - -0.0007709176
      - - 10
        - 1
        - 8
        - 1
        - -0.0158738262
      - - 10
        - 1
        - 10
        - 1
        - 0.0424241845
      - - 10
        - 1
        - 3
        - 2
        - -0.0005080429
      - - 10
        - 1
        - 5
        - 2
        - -0.0013499185
      - - 10
        - 1
        - 7
        - 2
        - 0.0153850063
      - - 10
        - 1
        - 9
        - 2
        - -0.0251398501
      - - 10
        - 1
        - 4
        - 3
        - -0.0003108283
      - - 10
        - 1
        - 6
        - 3
        - 0.0155090897
      - - 10
        - 1
        - 8
        - 3
        - 0.0233224647
      - - 10
        - 1
        - 5
        - 4
        - 0.0131148922
      - - 10
        - 1
        - 7
        - 4
        - -0.020994301
      - - 10
        - 1
        - 9
        - 4
        - 0.0143530412
      - - 10
        - 1
        - 6
        - 5
        - -0.0261318859
      - - 10
        - 1
        - 8
        - 5
        - -0.0144772866
      - - 10
        - 1
        - 7
        - 6
        - 0.011730789
      - - 10
        - 1
        - 9
        - 6
        - -0.0012429305
      - - 10
        - 1
        - 8
        - 7
        - 0.0005739002
      - - 10
        - 1
        - 9
        - 8
        - 0.0006334639
      - - 2
        - 2
        - 1
        - 1
        - 0.2779496347
      - - 2
        - 2
        - 2
        - 2
        - 0.3021586481
      - - 3
        - 2
        - 2
        - 1
        - 0.0773353654
      - - 3
        - 2
        - 3
        - 2
        - 0.102621534
      - - 4
        - 2
        - 1
        - 1
        - -0.0723203114
      - - 4
        - 2
        - 3
        - 1
        - 0.0522829357
      - - 4
        - 2
        - 2
        - 2
        - -0.0185323301
      - - 4
        - 2
        - 4
        - 2
        - 0.0811621688
      - - 4
        - 2
        - 3
        - 3
        - 0.0140199004
      - - 5
        - 2
        - 2
        - 1
        - -0.0511421435
      - - 5
        - 2
        - 4
        - 1
        - 0.046694028
      - - 5
        - 2
        - 3
        - 2
        - -0.0049762785
      - - 5
        - 2
        - 5
        - 2
        - 0.0647892235
      - - 5
        - 2
        - 4
        - 3
        - 0.0180476782
      - - 6
        - 2
        - 1
        - 1
        - 0.0045036575
      - - 6
        - 2
        - 3
        - 1
        - -0.0393444006
      - - 6
        - 2
        - 5
        - 1
        - 0.0323876028
      - - 6
        - 2
        - 2
        - 2
        - -0.0368001646
      - - 6
        - 2
        - 4
        - 2
        - -0.0050495224
      - - 6
        - 2
        - 6
        - 2
        - 0.0531288335
      - - 6
        - 2
        - 3
        - 3
        - -0.0054066692
      - - 6
        - 2
        - 5
        - 3
        - 0.0075483612
      - - 6
        - 2
        - 4
        - 4
        - 0.0093226966
      - - 6
        - 2
        - 5
        - 5
        - -0.0043667104
      - - 7
        - 2
        - 2
        - 1
        - -0.0028333719
      - - 7
        - 2
        - 4
        - 1
        - -0.0255830877
      - - 7
        - 2
        - 6
        - 1
        - 0.0322277962
      - - 7
        - 2
        - 3
        - 2
        - -0.0306570201
      - - 7
        - 2
        - 5
        - 2
        - -0.0008145307
      - - 7
        - 2
        - 7
        - 2
        - 0.0461618755
      - - 7
        - 2
        - 4
        - 3
        - -0.0040046905
      - - 7
        - 2
        - 6
        - 3
        - 0.0173559787
      - - 7
        - 2
        - 5
        - 4
        - 0.0100012547
      - - 7
        - 2
        - 6
        - 5
        - -0.0056249412
      - - 8
        - 2
        - 1
        - 1
        - 0.0027388554
      - - 8
        - 2
        - 3
        - 1
        - -0.0018774607
      - - 8
        - 2
        - 5
        - 1
        - 0.0243408025
      - - 8
        - 2
        - 7
        - 1
        - -0.0209945484
      - - 8
        - 2
        - 2
        - 2
        - 0.0005618146
      - - 8
        - 2
        - 4
        - 2
        - 0.0227270419
      - - 8
        - 2
        - 6
        - 2
        - -0.0009701723
      - - 8
        - 2
        - 8
        - 2
        - 0.0363926776
      - - 8
        - 2
        - 3
        - 3
        - 0.0248280693
      - - 8
        - 2
        - 5
        - 3
        - 0.0007009122
      - - 8
        - 2
        - 7
        - 3
        - -0.0156025412
      - - 8
        - 2
        - 4
        - 4
        - 0.0020528168
      - - 8
        - 2
        - 6
        - 4
        - -0.0151938111
      - - 8
        - 2
        - 5
        - 5
        - -0.0098495035
      - - 8
        - 2
        - 7
        - 5
        - -0.0100871044
      - - 8
        - 2
        - 6
        - 6
        - -0.0032778453
      - - 8
        - 2
        - 7
        - 7
        - 0.0046416634
      - - 9
        - 2
        - 2
        - 1
        - -0.0001745033
      - - 9
        - 2
        - 4
        - 1
        - 0.0005718434
      - - 9
        - 2
        - 6
        - 1
        - -0.0215854389
      - - 9
        - 2
        - 8
        - 1
        - -0.0194404637
      - - 9
        - 2
        - 3
        - 2
        - 0.0015609092
      - - 9
        - 2
        - 5
        - 2
        - -0.0185944965
      - - 9
        - 2
        - 7
        - 2
        - -0.003437478
      - - 9
        - 2
        - 9
        - 2
        - 0.0445046407
      - - 9
        - 2
        - 4
        - 3
        - -0.0188592456
      - - 9
        - 2
        - 6
        - 3
        - 0.0014857012
      - - 9
        - 2
        - 8
        - 3
        - -0.0212550736
      - - 9
        - 2
        - 5
        - 4
        - -6.70839e-05
      - - 9
        - 2
        - 7
        - 4
        - 0.0240944326
      - - 9
        - 2
        - 6
        - 5
        - 0.0227642428
      - - 9
        - 2
        - 8
        - 5
        - 7.3013e-06
      - - 9
        - 2
        - 7
        - 6
        - -0.001837359
      - - 9
        - 2
        - 8
        - 7
        - 0.0165574561
      - - 10
        - 2
        - 1
        - 1
        - 0.0018854918
      - - 10
        - 2
        - 3
        - 1
        - -0.0008479478
      - - 10
        - 2
        - 5
        - 1
        - -0.0015634792
      - - 10
        - 2
        - 7
        - 1
        - 0.0175009246
      - - 10
        - 2
        - 9
        - 1
        - -0.0296668458
      - - 10
        - 2
        - 2
        - 2
        - 0.0007320312
      - - 10
        - 2
        - 4
        - 2
        - -0.0008921592
      - - 10
        - 2
        - 6
        - 2
        - 0.0175762536
      - - 10
        - 2
        - 8
        - 2
        - 0.0109043946
      - - 10
        - 2
        - 10
        - 2
        - 0.030628322
      - - 10
        - 2
        - 3
        - 3
        - 9.56043e-05
      - - 10
        - 2
        - 5
        - 3
        - 0.0152073152
      - - 10
        - 2
        - 7
        - 3
        - -0.0090118034
      - - 10
        - 2
        - 9
        - 3
        - -0.0120177847
      - - 10
        - 2
        - 4
        - 4
        - 0.0158162647
      - - 10
        - 2
        - 6
        - 4
        - -0.0141040442
      - - 10
        - 2
        - 8
        - 4
        - 0.0100315678
      - - 10
        - 2
        - 5
        - 5
        - -0.0084911305
      - - 10
        - 2
        - 7
        - 5
        - -0.0148068083
      - - 10
        - 2
        - 9
        - 5
        - 0.0168274046
      - - 10
        - 2
        - 6
        - 6
        - -0.0091861132
      - - 10
        - 2
        - 8
        - 6
        - -0.0139906779
      - - 10
        - 2
        - 7
        - 7
        - 0.0143985513
      - - 10
        - 2
        - 9
        - 7
        - -0.001094859
      - - 10
        - 2
        - 8
        - 8
        - 2.83182e-05
      - - 10
        - 2
        - 9
        - 9
        - 0.0008459543
      - - 3
        - 3
        - 1
        - 1
        - 0.2713354536
      - - 3
        - 3
        - 3
        - 1
        - -0.0074996884
      - - 3
        - 3
        - 2
        - 2
        - 0.2647388746
      - - 3
        - 3
        - 3
        - 3
        - 0.2876940484
      - - 4
        - 3
        - 2
        - 1
        - 0.0733441872
      - - 4
        - 3
        - 4
        - 1
        - 0.0043586919
      - - 4
        - 3
        - 3
        - 2
        - 0.0808223236
      - - 4
        - 3
        - 4
        - 3
        - 0.0991738516
      - - 5
        - 3
        - 1
        - 1
        - -0.0757180417
      - - 5
        - 3
        - 3
        - 1
        - 0.0606160618
      - - 5
        - 3
        - 5
        - 1
        - -0.0065848359
      - - 5
        - 3
        - 2
        - 2
        - -0.0134364851
      - - 5
        - 3
        - 4
        - 2
        - 0.0600556482
      - - 5
        - 3
        - 3
        - 3
        - -0.0103689236
      - - 5
        - 3
        - 5
        - 3
        - 0.0774916106
      - - 5
        - 3
        - 4
        - 4
        - 0.0112918576
      - - 6
        - 3
        - 2
        - 1
        - -0.0517318947
      - - 6
        - 3
        - 4
        - 1
        - 0.0413032861
      - - 6
        - 3
        - 6
        - 1
        - -0.0052154799
      - - 6
        - 3
        - 3
        - 2
        - -0.0096862379
      - - 6
        - 3
        - 5
        - 2
        - 0.0415791886
      - - 6
        - 3
        - 4
        - 3
        - -0.0045222923
      - - 6
        - 3
        - 6
        - 3
        - 0.0590246321
      - - 6
        - 3
        - 5
        - 4
        - 0.0007847881
      - - 7
        - 3
        - 1
        - 1
        - -0.0056552488
      - - 7
        - 3
        - 3
        - 1
        - -0.0330749938
      - - 7
        - 3
        - 5
        - 1
        - 0.0335899616
      - - 7
        - 3
        - 7
        - 1
        - 0.0053389718
      - - 7
        - 3
        - 2
        - 2
        - -0.0401108153
      - - 7
        - 3
        - 4
        - 2
        - 0.0013685701
      - - 7
        - 3
        - 6
        - 2
        - 0.0369282029
      - - 7
        - 3
        - 3
        - 3
        - -0.0074016718
      - - 7
        - 3
        - 5
        - 3
        - -0.0005979851
      - - 7
        - 3
        - 7
        - 3
        - 0.050601247
      - - 7
        - 3
        - 4
        - 4
        - -0.0057880736
      - - 7
        - 3
        - 6
        - 4
        - 0.0150658333
      - - 7
        - 3
        - 5
        - 5
        - 0.0052277371
      - - 7
        - 3
        - 6
        - 6
        - -0.0022218519
      - - 8
        - 3
        - 2
        - 1
        - -0.0014671763
      - - 8
        - 3
        - 4
        - 1
        - 0.026719548
      - - 8
        - 3
        - 6
        - 1
        - -0.0317379931
      - - 8
        - 3
        - 8
        - 1
        - -0.0014881808
      - - 8
        - 3
        - 3
        - 2
        - 0.0277923499
      - - 8
        - 3
        - 5
        - 2
        - 0.0022890914
      - - 8
        - 3
        - 7
        - 2
        - -0.0313007689
      - - 8
        - 3
        - 4
        - 3
        - 0.0029172103
      - - 8
        - 3
        - 6
        - 3
        - -0.0009538312
      - - 8
        - 3
        - 8
        - 3
        - 0.0533063666
      - - 8
        - 3
        - 5
        - 4
        - 0.0004295377
      - - 8
        - 3
        - 7
        - 4
        - -0.0220322266
      - - 8
        - 3
        - 6
        - 5
        - -0.0207037972
      - - 8
        - 3
        - 7
        - 6
        - 0.0024629708
      - - 9
        - 3
        - 1
        - 1
        - -0.0034415539
      - - 9
        - 3
        - 3
        - 1
        - 0.0017316689
      - - 9
        - 3
        - 5
        - 1
        - -0.0237641847
      - - 9
        - 3
        - 7
        - 1
        - 0.0210446378
      - - 9
        - 3
        - 9
        - 1
        - 0.0101130452
      - - 9
        - 3
        - 2
        - 2
        - -0.0015556886
      - - 9
        - 3
        - 4
        - 2
        - -0.0222034369
      - - 9
        - 3
        - 6
        - 2
        - 0.0014712308
      - - 9
        - 3
        - 8
        - 2
        - -0.0329485287
      - - 9
        - 3
        - 3
        - 3
        - -0.0254434455
      - - 9
        - 3
        - 5
        - 3
        - -0.0001887322
      - - 9
        - 3
        - 7
        - 3
        - 0.0121405615
      - - 9
        - 3
        - 9
        - 3
        - 0.0353518254
      - - 9
        - 3
        - 4
        - 4
        - -0.0033616702
      - - 9
        - 3
        - 6
        - 4
        - 0.0114425685
      - - 9
        - 3
        - 8
        - 4
        - -0.0140421768
      - - 9
        - 3
        - 5
        - 5
        - 0.0043860376
      - - 9
        - 3
        - 7
        - 5
        - 0.0135585693
      - - 9
        - 3
        - 6
        - 6
        - 0.0068916495
      - - 9
        - 3
        - 8
        - 6
        - 0.0019340391
      - - 9
        - 3
        - 7
        - 7
        - -0.0047160171
      - - 9
        - 3
        - 8
        - 8
        - -0.0243233081
      - - 10
        - 3
        - 2
        - 1
        - 0.0023821325
      - - 10
        - 3
        - 4
        - 1
        - -0.0007757915
      - - 10
        - 3
        - 6
        - 1
        - 0.0204388637
      - - 10
        - 3
        - 8
        - 1
        - 0.0316214863
      - - 10
        - 3
        - 10
        - 1
        - -0.0148630772
      - - 10
        - 3
        - 3
        - 2
        - 0.0002685509
      - - 10
        - 3
        - 5
        - 2
        - 0.0175264147
      - - 10
        - 3
        - 7
        - 2
        - -0.0098330428
      - - 10
        - 3
        - 9
        - 2
        - -0.0190152871
      - - 10
        - 3
        - 4
        - 3
        - 0.018724064
      - - 10
        - 3
        - 6
        - 3
        - -0.0148816964
      - - 10
        - 3
        - 8
        - 3
        - -0.0009966531
      - - 10
        - 3
        - 10
        - 3
        - 0.0327065635
      - - 10
        - 3
        - 5
        - 4
        - -0.0091962921
      - - 10
        - 3
        - 7
        - 4
        - -0.0042777459
      - - 10
        - 3
        - 9
        - 4
        - -0.0105802956
      - - 10
        - 3
        - 6
        - 5
        - 0.0032424488
      - - 10
        - 3
        - 8
        - 5
        - 0.015705481
      - - 10
        - 3
        - 7
        - 6
        - -0.0096881381
      - - 10
        - 3
        - 9
        - 6
        - 0.0169493299
      - - 10
        - 3
        - 8
        - 7
        - -0.0180017549
      - - 10
        - 3
        - 9
        - 8
        - -0.0004197518
      - - 4
        - 4
        - 1
        - 1
        - 0.2646698545
      - - 4
        - 4
        - 3
        - 1
        - 0.0025254932
      - - 4
        - 4
        - 2
        - 2
        - 0.2683641767
      - - 4
        - 4
        - 4
        - 2
        - -0.0025177676
      - - 4
        - 4
        - 3
        - 3
        - 0.2649755291
      - - 4
        - 4
        - 4
        - 4
        - 0.2808061848
      - - 5
        - 4
        - 2
        - 1
        - 0.087115924
      - - 5
        - 4
        - 4
        - 1
        - -0.0086557722
      - - 5
        - 4
        - 3
        - 2
        - 0.0829830848
      - - 5
        - 4
        - 5
        - 2
        - -0.0124932547
      - - 5
        - 4
        - 4
        - 3
        - 0.0831246356
      - - 5
        - 4
        - 5
        - 4
        - 0.10107991
      - - 6
        - 4
        - 1
        - 1
        - -0.0707912466
      - - 6
        - 4
        - 3
        - 1
        - 0.0534415358
      - - 6
        - 4
        - 5
        - 1
        - -0.0034935484
      - - 6
        - 4
        - 2
        - 2
        - -0.0155309461
      - - 6
        - 4
        - 4
        - 2
        - 0.0538618996
      - - 6
        - 4
        - 6
        - 2
        - -0.0081836754
      - - 6
        - 4
        - 3
        - 3
        - -0.0111491481
      - - 6
        - 4
        - 5
        - 3
        - 0.0543748137
      - - 6
        - 4
        - 4
        - 4
        - -0.0057031274
      - - 6
        - 4
        - 6
        - 4
        - 0.0672837131
      - - 6
        - 4
        - 5
        - 5
        - -0.0117922501
      - - 7
        - 4
        - 2
        - 1
        - -0.0431935896
      - - 7
        - 4
        - 4
        - 1
        - 0.0417038187
      - - 7
        - 4
        - 6
        - 1
        - -0.004694676
      - - 7
        - 4
        - 3
        - 2
        - -0.000816768
      - - 7
        - 4
        - 5
        - 2
        - 0.0428397623
      - - 7
        - 4
        - 7
        - 2
        - 0.0034224842
      - - 7
        - 4
        - 4
        - 3
        - 0.0043271728
      - - 7
        - 4
        - 6
        - 3
        - 0.0449380762
      - - 7
        - 4
        - 5
        - 4
        - -0.0024344675
      - - 7
        - 4
        - 7
        - 4
        - 0.0649999807
      - - 7
        - 4
        - 6
        - 5
        - 0.0184638589
      - - 8
        - 4
        - 1
        - 1
        - 0.0068817788
      - - 8
        - 4
        - 3
        - 1
        - 0.0329063178
      - - 8
        - 4
        - 5
        - 1
        - -0.0344247813
      - - 8
        - 4
        - 7
        - 1
        - -0.0047840793
      - - 8
        - 4
        - 2
        - 2
        - 0.0413269792
      - - 8
        - 4
        - 4
        - 2
        - -0.0023989859
      - - 8
        - 4
        - 6
        - 2
        - -0.0371183095
      - - 8
        - 4
        - 8
        - 2
        - 0.0106195833
      - - 8
        - 4
        - 3
        - 3
        - 0.0081069621
      - - 8
        - 4
        - 5
        - 3
        - 7.05399e-05
      - - 8
        - 4
        - 7
        - 3
        - -0.0459670376
      - - 8
        - 4
        - 4
        - 4
        - 0.0078513515
      - - 8
        - 4
        - 6
        - 4
        - -0.0103405305
      - - 8
        - 4
        - 8
        - 4
        - 0.049686033
      - - 8
        - 4
        - 5
        - 5
        - 0.0018896843
      - - 8
        - 4
        - 7
        - 5
        - -0.013097916
      - - 8
        - 4
        - 6
        - 6
        - -0.001529262
      - - 8
        - 4
        - 7
        - 7
        - 0.0098358933
      - - 9
        - 4
        - 2
        - 1
        - -0.0040530792
      - - 9
        - 4
        - 4
        - 1
        - -0.024506804
      - - 9
        - 4
        - 6
        - 1
        - 0.0324380339
      - - 9
        - 4
        - 8
        - 1
        - -0.0082206229
      - - 9
        - 4
        - 3
        - 2
        - -0.0310180058
      - - 9
        - 4
        - 5
        - 2
        - 0.0005110779
      - - 9
        - 4
        - 7
        - 2
        - 0.0419982382
      - - 9
        - 4
        - 9
        - 2
        - -0.0044268497
      - - 9
        - 4
        - 4
        - 3
        - -0.004684418
      - - 9
        - 4
        - 6
        - 3
        - 0.0135013191
      - - 9
        - 4
        - 8
        - 3
        - -0.0309895789
      - - 9
        - 4
        - 5
        - 4
        - 0.0044016278
      - - 9
        - 4
        - 7
        - 4
        - 0.0035030399
      - - 9
        - 4
        - 9
        - 4
        - 0.0449815412
      - - 9
        - 4
        - 6
        - 5
        - -0.006482882
      - - 9
        - 4
        - 8
        - 5
        - -0.0150237562
      - - 9
        - 4
        - 7
        - 6
        - 0.0060676518
      - - 9
        - 4
        - 8
        - 7
        - 0.0066141859
      - - 10
        - 4
        - 1
        - 1
        - -0.0007596926
      - - 10
        - 4
        - 3
        - 1
        - 0.0032377162
      - - 10
        - 4
        - 5
        - 1
        - 0.0200991832
      - - 10
        - 4
        - 7
        - 1
        - -0.0337354864
      - - 10
        - 4
        - 9
        - 1
        - 0.0167918665
      - - 10
        - 4
        - 2
        - 2
        - 0.0027229832
      - - 10
        - 4
        - 4
        - 2
        - 0.0223740729
      - - 10
        - 4
        - 6
        - 2
        - -0.0183666571
      - - 10
        - 4
        - 8
        - 2
        - 0.0203437062
      - - 10
        - 4
        - 10
        - 2
        - -0.0171279757
      - - 10
        - 4
        - 3
        - 3
        - 0.0225276663
      - - 10
        - 4
        - 5
        - 3
        - -0.0099857655
      - - 10
        - 4
        - 7
        - 3
        - -0.0056444181
      - - 10
        - 4
        - 9
        - 3
        - -0.0206604727
      - - 10
        - 4
        - 4
        - 4
        - -0.0096146537
      - - 10
        - 4
        - 6
        - 4
        - 0.0035923005
      - - 10
        - 4
        - 8
        - 4
        - 0.0054660273
      - - 10
        - 4
        - 10
        - 4
        - 0.0355830962
      - - 10
        - 4
        - 5
        - 5
        - 0.0024780973
      - - 10
        - 4
        - 7
        - 5
        - 0.0037532286
      - - 10
        - 4
        - 9
        - 5
        - -0.0189682772
      - - 10
        - 4
        - 6
        - 6
        - 0.0024739603
      - - 10
        - 4
        - 8
        - 6
        - 0.0101962472
      - - 10
        - 4
        - 7
        - 7
        - -0.0099295976
      - - 10
        - 4
        - 9
        - 7
        - 0.0229975973
      - - 10
        - 4
        - 8
        - 8
        - 0.0227428145
      - - 10
        - 4
        - 9
        - 9
        - 0.0034919613
      - - 5
        - 5
        - 1
        - 1
        - 0.2918223276
      - - 5
        - 5
        - 3
        - 1
        - -0.0191723079
      - - 5
        - 5
        - 5
        - 1
        - -0.0029299506
      - - 5
        - 5
        - 2
        - 2
        - 0.2735855557
      - - 5
        - 5
        - 4
        - 2
        - -0.0242271687
      - - 5
        - 5
        - 3
        - 3
        - 0.2695836798
      - - 5
        - 5
        - 5
        - 3
        - -0.0269756605
      - - 5
        - 5
        - 4
        - 4
        - 0.2683617795
      - - 5
        - 5
        - 5
        - 5
        - 0.2899845506
      - - 6
        - 5
        - 2
        - 1
        - 0.068891461
      - - 6
        - 5
        - 4
        - 1
        - -0.0054932451
      - - 6
        - 5
        - 6
        - 1
        - -0.0015200614
      - - 6
        - 5
        - 3
        - 2
        - 0.066615979
      - - 6
        - 5
        - 5
        - 2
        - -0.0077637959
      - - 6
        - 5
        - 4
        - 3
        - 0.0664394756
      - - 6
        - 5
        - 6
        - 3
        - -0.0119985517
      - - 6
        - 5
        - 5
        - 4
        - 0.0685661321
      - - 6
        - 5
        - 6
        - 5
        - 0.0780254046
      - - 7
        - 5
        - 1
        - 1
        - -0.0728533418
      - - 7
        - 5
        - 3
        - 1
        - 0.0549776661
      - - 7
        - 5
        - 5
        - 1
        - -0.0038249247
      - - 7
        - 5
        - 7
        - 1
        - -0.0032434628
      - - 7
        - 5
        - 2
        - 2
        - -0.0162188778
      - - 7
        - 5
        - 4
        - 2
        - 0.0552730218
      - - 7
        - 5
        - 6
        - 2
        - -0.0083122627
      - - 7
        - 5
        - 3
        - 3
        - -0.0122877198
      - - 7
        - 5
        - 5
        - 3
        - 0.0563342183
      - - 7
        - 5
        - 7
        - 3
        - 0.0091723632
      - - 7
        - 5
        - 4
        - 4
        - -0.0072307802
      - - 7
        - 5
        - 6
        - 4
        - 0.062871731
      - - 7
        - 5
        - 5
        - 5
        - -0.0196786952
      - - 7
        - 5
        - 7
        - 5
        - 0.0676972087
      - - 7
        - 5
        - 6
        - 6
        - -0.015941987
      - - 8
        - 5
        - 2
        - 1
        - 0.0535260877
      - - 8
        - 5
        - 4
        - 1
        - -0.0435863462
      - - 8
        - 5
        - 6
        - 1
        - 0.0056351402
      - - 8
        - 5
        - 8
        - 1
        - 0.0129487043
      - - 8
        - 5
        - 3
        - 2
        - 0.0095196648
      - - 8
        - 5
        - 5
        - 2
        - -0.0440723736
      - - 8
        - 5
        - 7
        - 2
        - -0.0112727289
      - - 8
        - 5
        - 4
        - 3
        - 0.0047872245
      - - 8
        - 5
        - 6
        - 3
        - -0.0549482454
      - - 8
        - 5
        - 8
        - 3
        - -0.0011747499
      - - 8
        - 5
        - 5
        - 4
        - 0.0058975371
      - - 8
        - 5
        - 7
        - 4
        - -0.0453344204
      - - 8
        - 5
        - 6
        - 5
        - 0.0133527751
      - - 8
        - 5
        - 8
        - 5
        - 0.0599848249
      - - 8
        - 5
        - 7
        - 6
        - 0.0040559812
      - - 9
        - 5
        - 1
        - 1
        - 0.0036854058
      - - 9
        - 5
        - 3
        - 1
        - -0.0399620308
      - - 9
        - 5
        - 5
        - 1
        - 0.034873259
      - - 9
        - 5
        - 7
        - 1
        - 0.0156404061
      - - 9
        - 5
        - 9
        - 1
        - -0.016116805
      - - 9
        - 5
        - 2
        - 2
        - -0.0381642201
      - - 9
        - 5
        - 4
        - 2
        - -0.0038429123
      - - 9
        - 5
        - 6
        - 2
        - 0.0492876469
      - - 9
        - 5
        - 8
        - 2
        - 0.0006758087
      - - 9
        - 5
        - 3
        - 3
        - -0.0049054503
      - - 9
        - 5
        - 5
        - 3
        - 0.0026355576
      - - 9
        - 5
        - 7
        - 3
        - 0.0372089817
      - - 9
        - 5
        - 9
        - 3
        - -0.0003149291
      - - 9
        - 5
        - 4
        - 4
        - 0.0035476351
      - - 9
        - 5
        - 6
        - 4
        - -0.0084188024
      - - 9
        - 5
        - 8
        - 4
        - -0.0379054337
      - - 9
        - 5
        - 5
        - 5
        - -0.0053714674
      - - 9
        - 5
        - 7
        - 5
        - -0.009128854
      - - 9
        - 5
        - 9
        - 5
        - 0.0535974127
      - - 9
        - 5
        - 6
        - 6
        - -0.0057312371
      - - 9
        - 5
        - 8
        - 6
        - -0.0029771173
      - - 9
        - 5
        - 7
        - 7
        - 0.0046229806
      - - 9
        - 5
        - 8
        - 8
        - -0.0070985227
      - - 10
        - 5
        - 2
        - 1
        - -0.0032429543
      - - 10
        - 5
        - 4
        - 1
        - 0.0286719892
      - - 10
        - 5
        - 6
        - 1
        - -0.0492300042
      - - 10
        - 5
        - 8
        - 1
        - -0.0203088809
      - - 10
        - 5
        - 10
        - 1
        - 0.0007132674
      - - 10
        - 5
        - 3
        - 2
        - 0.0289206172
      - - 10
        - 5
        - 5
        - 2
        - -0.0106621422
      - - 10
        - 5
        - 7
        - 2
        - -0.0316059355
      - - 10
        - 5
        - 9
        - 2
        - 0.0207488294
      - - 10
        - 5
        - 4
        - 3
        - -0.0113686896
      - - 10
        - 5
        - 6
        - 3
        - 0.0047847539
      - - 10
        - 5
        - 8
        - 3
        - 0.0316108405
      - - 10
        - 5
        - 10
        - 3
        - -0.0207503738
      - - 10
        - 5
        - 5
        - 4
        - 0.0027919178
      - - 10
        - 5
        - 7
        - 4
        - 0.0046206269
      - - 10
        - 5
        - 9
        - 4
        - -0.0330122241
      - - 10
        - 5
        - 6
        - 5
        - 0.0020481074
      - - 10
        - 5
        - 8
        - 5
        - -0.0057714886
      - - 10
        - 5
        - 10
        - 5
        - 0.0529296572
      - - 10
        - 5
        - 7
        - 6
        - 0.0030422916
      - - 10
        - 5
        - 9
        - 6
        - -0.010265849
      - - 10
        - 5
        - 8
        - 7
        - 0.0117180505
      - - 10
        - 5
        - 9
        - 8
        - -0.0311812958
      - - 6
        - 6
        - 1
        - 1
        - 0.2947086037
      - - 6
        - 6
        - 3
        - 1
        - -0.0192495919
      - - 6
        - 6
        - 5
        - 1
        - -0.0031131843
      - - 6
        - 6
        - 2
        - 2
        - 0.2762718358
      - - 6
        - 6
        - 4
        - 2
        - -0.0244351252
      - - 6
        - 6
        - 6
        - 2
        - -0.0042682791
      - - 6
        - 6
        - 3
        - 3
        - 0.2717982451
      - - 6
        - 6
        - 5
        - 3
        - -0.0267395373
      - - 6
        - 6
        - 4
        - 4
        - 0.2699551604
      - - 6
        - 6
        - 6
        - 4
        - -0.0195047019
      - - 6
        - 6
        - 5
        - 5
        - 0.2845814227
      - - 6
        - 6
        - 6
        - 6
        - 0.2940206871
      - - 7
        - 6
        - 2
        - 1
        - 0.0897603155
      - - 7
        - 6
        - 4
        - 1
        - -0.0091648513
      - - 7
        - 6
        - 6
        - 1
        - -0.0022508924
      - - 7
        - 6
        - 3
        - 2
        - 0.0849672608
      - - 7
        - 6
        - 5
        - 2
        - -0.0128296565
      - - 7
        - 6
        - 7
        - 2
        - 0.0031656312
      - - 7
        - 6
        - 4
        - 3
        - 0.0845793074
      - - 7
        - 6
        - 6
        - 3
        - -0.0071319073
      - - 7
        - 6
        - 5
        - 4
        - 0.0962138745
      - - 7
        - 6
        - 7
        - 4
        - -0.0050919599
      - - 7
        - 6
        - 6
        - 5
        - 0.0694369729
      - - 7
        - 6
        - 7
        - 6
        - 0.1030786325
      - - 8
        - 6
        - 1
        - 1
        - 0.0785978265
      - - 8
        - 6
        - 3
        - 1
        - -0.0638011556
      - - 8
        - 6
        - 5
        - 1
        - 0.0071412245
      - - 8
        - 6
        - 7
        - 1
        - -0.0075482852
      - - 8
        - 6
        - 2
        - 2
        - 0.0130278793
      - - 8
        - 6
        - 4
        - 2
        - -0.0622744259
      - - 8
        - 6
        - 6
        - 2
        - 0.0001305681
      - - 8
        - 6
        - 8
        - 2
        - -0.0018070294
      - - 8
        - 6
        - 3
        - 3
        - 0.010715533
      - - 8
        - 6
        - 5
        - 3
        - -0.0737639214
      - - 8
        - 6
        - 7
        - 3
        - 0.0031282497
      - - 8
        - 6
        - 4
        - 4
        - -0.0046511635
      - - 8
        - 6
        - 6
        - 4
        - -0.0564753857
      - - 8
        - 6
        - 8
        - 4
        - -0.0028260028
      - - 8
        - 6
        - 5
        - 5
        - 0.0284867829
      - - 8
        - 6
        - 7
        - 5
        - -0.057653792
      - - 8
        - 6
        - 6
        - 6
        - 0.0293991933
      - - 8
        - 6
        - 8
        - 6
        - 0.0804882679
      - - 8
        - 6
        - 7
        - 7
        - -0.0051673251
      - - 9
        - 6
        - 2
        - 1
        - -0.0526562024
      - - 9
        - 6
        - 4
        - 1
        - 0.049243129
      - - 9
        - 6
        - 6
        - 1
        - 0.0069925969
      - - 9
        - 6
        - 8
        - 1
        - 0.0157956251
      - - 9
        - 6
        - 3
        - 2
        - -0.0036956776
      - - 9
        - 6
        - 5
        - 2
        - 0.0618006374
      - - 9
        - 6
        - 7
        - 2
        - -0.0027779127
      - - 9
        - 6
        - 9
        - 2
        - -0.0165157617
      - - 9
        - 6
        - 4
        - 3
        - 0.0133316696
      - - 9
        - 6
        - 6
        - 3
        - 0.0435808327
      - - 9
        - 6
        - 8
        - 3
        - 0.0044578696
      - - 9
        - 6
        - 5
        - 4
        - -0.0129079202
      - - 9
        - 6
        - 7
        - 4
        - 0.0444712455
      - - 9
        - 6
        - 9
        - 4
        - -0.0017807643
      - - 9
        - 6
        - 6
        - 5
        - -0.0084537802
      - - 9
        - 6
        - 8
        - 5
        - -0.0456465936
      - - 9
        - 6
        - 7
        - 6
        - -0.0142867158
      - - 9
        - 6
        - 9
        - 6
        - 0.0679848976
      - - 9
        - 6
        - 8
        - 7
        - -0.0133046403
      - - 10
        - 6
        - 1
        - 1
        - -0.0006340492
      - - 10
        - 6
        - 3
        - 1
        - 0.0376194703
      - - 10
        - 6
        - 5
        - 1
        - -0.0593400091
      - - 10
        - 6
        - 7
        - 1
        - 0.0203427147
      - - 10
        - 6
        - 9
        - 1
        - -0.0015435823
      - - 10
        - 6
        - 2
        - 2
        - 0.0386872587
      - - 10
        - 6
        - 4
        - 2
        - -0.0220359806
      - - 10
        - 6
        - 6
        - 2
        - -0.0329837483
      - - 10
        - 6
        - 8
        - 2
        - -0.0233601332
      - - 10
        - 6
        - 10
        - 2
        - 0.0014779307
      - - 10
        - 6
        - 3
        - 3
        - -0.0186961517
      - - 10
        - 6
        - 5
        - 3
        - 0.0059804781
      - - 10
        - 6
        - 7
        - 3
        - -0.0342072585
      - - 10
        - 6
        - 9
        - 3
        - 0.0236249491
      - - 10
        - 6
        - 4
        - 4
        - 0.0067961498
      - - 10
        - 6
        - 6
        - 4
        - 0.0032043569
      - - 10
        - 6
        - 8
        - 4
        - 0.0352638017
      - - 10
        - 6
        - 10
        - 4
        - -0.0209008926
      - - 10
        - 6
        - 5
        - 5
        - 0.0039369198
      - - 10
        - 6
        - 7
        - 5
        - 0.0036383084
      - - 10
        - 6
        - 9
        - 5
        - -0.0359304227
      - - 10
        - 6
        - 6
        - 6
        - 0.0042487453
      - - 10
        - 6
        - 8
        - 6
        - -0.0073047276
      - - 10
        - 6
        - 10
        - 6
        - 0.065118964
      - - 10
        - 6
        - 7
        - 7
        - 0.007593708
      - - 10
        - 6
        - 9
        - 7
        - -0.0224617143
      - - 10
        - 6
        - 8
        - 8
        - -0.0195331319
      - - 10
        - 6
        - 9
        - 9
        - 0.0434872135
      - - 7
        - 7
        - 1
        - 1
        - 0.2744045315
      - - 7
        - 7
        - 3
        - 1
        - 0.0010055798
      - - 7
        - 7
        - 5
        - 1
        - -0.0062335206
      - - 7
        - 7
        - 7
        - 1
        - 0.0074559689
      - - 7
        - 7
        - 2
        - 2
        - 0.2768185912
      - - 7
        - 7
        - 4
        - 2
        - -0.0049965904
      - - 7
        - 7
        - 6
        - 2
        - 0.0021733164
      - - 7
        - 7
        - 3
        - 3
        - 0.2727331546
      - - 7
        - 7
        - 5
        - 3
        - 0.0023488274
      - - 7
        - 7
        - 7
        - 3
        - -0.0097649797
      - - 7
        - 7
        - 4
        - 4
        - 0.2817577269
      - - 7
        - 7
        - 6
        - 4
        - -0.0100143075
      - - 7
        - 7
        - 5
        - 5
        - 0.2754818015
      - - 7
        - 7
        - 7
        - 5
        - -0.0103152442
      - - 7
        - 7
        - 6
        - 6
        - 0.2799410629
      - - 7
        - 7
        - 7
        - 7
        - 0.2952119159
      - - 8
        - 7
        - 2
        - 1
        - -0.0782909555
      - - 8
        - 7
        - 4
        - 1
        - -0.0024444797
      - - 8
        - 7
        - 6
        - 1
        - -0.0088439809
      - - 8
        - 7
        - 8
        - 1
        - -0.0165290646
      - - 8
        - 7
        - 3
        - 2
        - -0.0844286458
      - - 8
        - 7
        - 5
        - 2
        - -0.0101231228
      - - 8
        - 7
        - 7
        - 2
        - 0.0066361016
      - - 8
        - 7
        - 4
        - 3
        - -0.0962680579
      - - 8
        - 7
        - 6
        - 3
        - 0.0080765778
      - - 8
        - 7
        - 8
        - 3
        - -0.0046945346
      - - 8
        - 7
        - 5
        - 4
        - -0.0855853154
      - - 8
        - 7
        - 7
        - 4
        - -0.0012471923
      - - 8
        - 7
        - 6
        - 5
        - -0.0690216912
      - - 8
        - 7
        - 8
        - 5
        - -0.008317912
      - - 8
        - 7
        - 7
        - 6
        - -0.0886934258
      - - 8
        - 7
        - 8
        - 7
        - 0.1038742955
      - - 9
        - 7
        - 1
        - 1
        - -0.0764423493
      - - 9
        - 7
        - 3
        - 1
        - 0.0570286983
      - - 9
        - 7
        - 5
        - 1
        - 0.0182433675
      - - 9
        - 7
        - 7
        - 1
        - -0.0212746262
      - - 9
        - 7
        - 9
        - 1
        - 0.001151664
      - - 9
        - 7
        - 2
        - 2
        - -0.0178885426
      - - 9
        - 7
        - 4
        - 2
        - 0.0800694677
      - - 9
        - 7
        - 6
        - 2
        - -0.0076246734
      - - 9
        - 7
        - 8
        - 2
        - 0.0207348236
      - - 9
        - 7
        - 3
        - 3
        - 0.0088570495
      - - 9
        - 7
        - 5
        - 3
        - 0.062970953
      - - 9
        - 7
        - 7
        - 3
        - -0.0006705987
      - - 9
        - 7
        - 9
        - 3
        - -0.0213212992
      - - 9
        - 7
        - 4
        - 4
        - -0.0038862702
      - - 9
        - 7
        - 6
        - 4
        - 0.0571693881
      - - 9
        - 7
        - 8
        - 4
        - 4.85823e-05
      - - 9
        - 7
        - 5
        - 5
        - -0.0264010182
      - - 9
        - 7
        - 7
        - 5
        - 0.0587433225
      - - 9
        - 7
        - 9
        - 5
        - -0.0069894011
      - - 9
        - 7
        - 6
        - 6
        - -0.0270702582
      - - 9
        - 7
        - 8
        - 6
        - -0.0670595166
      - - 9
        - 7
        - 7
        - 7
        - -0.0060922712
      - - 9
        - 7
        - 9
        - 7
        - 0.0888072623
      - - 9
        - 7
        - 8
        - 8
        - 0.0072510376
      - - 10
        - 7
        - 2
        - 1
        - 0.0499186062
      - - 10
        - 7
        - 4
        - 1
        - -0.0653612341
      - - 10
        - 7
        - 6
        - 1
        - 0.0294334677
      - - 10
        - 7
        - 8
        - 1
        - 0.0010794384
      - - 10
        - 7
        - 10
        - 1
        - 0.0002409725
      - - 10
        - 7
        - 3
        - 2
        - -0.0176270351
      - - 10
        - 7
        - 5
        - 2
        - -0.0485348079
      - - 10
        - 7
        - 7
        - 2
        - 0.0252991093
      - - 10
        - 7
        - 9
        - 2
        - -0.0006966683
      - - 10
        - 7
        - 4
        - 3
        - -0.0042212474
      - - 10
        - 7
        - 6
        - 3
        - -0.0436352766
      - - 10
        - 7
        - 8
        - 3
        - -0.0273504296
      - - 10
        - 7
        - 10
        - 3
        - 0.0009556923
      - - 10
        - 7
        - 5
        - 4
        - 0.0091211808
      - - 10
        - 7
        - 7
        - 4
        - -0.044291237
      - - 10
        - 7
        - 9
        - 4
        - 0.0260067489
      - - 10
        - 7
        - 6
        - 5
        - 0.0059274214
      - - 10
        - 7
        - 8
        - 5
        - 0.0466732677
      - - 10
        - 7
        - 10
        - 5
        - -0.0317452351
      - - 10
        - 7
        - 7
        - 6
        - 0.0100426728
      - - 10
        - 7
        - 9
        - 6
        - -0.0536723922
      - - 10
        - 7
        - 8
        - 7
        - 0.0026278047
      - - 10
        - 7
        - 10
        - 7
        - 0.0745463988
      - - 10
        - 7
        - 9
        - 8
        - 0.0188752129
      - - 8
        - 8
        - 1
        - 1
        - 0.2873374345
      - - 8
        - 8
        - 3
        - 1
        - -0.0101402983
      - - 8
        - 8
        - 5
        - 1
        - 0.0164852719
      - - 8
        - 8
        - 7
        - 1
        - -0.0205222012
      - - 8
        - 8
        - 2
        - 2
        - 0.2784087843
      - - 8
        - 8
        - 4
        - 2
        - 0.0051561459
      - - 8
        - 8
        - 6
        - 2
        - -0.0066677174
      - - 8
        - 8
        - 8
        - 2
        - 0.0230269199
      - - 8
        - 8
        - 3
        - 3
        - 0.2954046004
      - - 8
        - 8
        - 5
        - 3
        - -0.0152835738
      - - 8
        - 8
        - 7
        - 3
        - -0.0097076068
      - - 8
        - 8
        - 4
        - 4
        - 0.2768179878
      - - 8
        - 8
        - 6
        - 4
        - -0.0159865856
      - - 8
        - 8
        - 8
        - 4
        - 0.0104244339
      - - 8
        - 8
        - 5
        - 5
        - 0.2837370945
      - - 8
        - 8
        - 7
        - 5
        - -0.016992981
      - - 8
        - 8
        - 6
        - 6
        - 0.2878709123
      - - 8
        - 8
        - 8
        - 6
        - 0.0159789304
      - - 8
        - 8
        - 7
        - 7
        - 0.2883579203
      - - 8
        - 8
        - 8
        - 8
        - 0.31705026
      - - 9
        - 8
        - 2
        - 1
        - -0.0839066368
      - - 9
        - 8
        - 4
        - 1
        - -0.0146047693
      - - 9
        - 8
        - 6
        - 1
        - 0.027612459
      - - 9
        - 8
        - 8
        - 1
        - 0.0001890071
      - - 9
        - 8
        - 3
        - 2
        - -0.1046682263
      - - 9
        - 8
        - 5
        - 2
        - 0.0076007226
      - - 9
        - 8
        - 7
        - 2
        - 0.0298830817
      - - 9
        - 8
        - 9
        - 2
        - -0.0014991556
      - - 9
        - 8
        - 4
        - 3
        - -0.0852527382
      - - 9
        - 8
        - 6
        - 3
        - 0.012603975
      - - 9
        - 8
        - 8
        - 3
        - -0.0275605338
      - - 9
        - 8
        - 5
        - 4
        - -0.0883928128
      - - 9
        - 8
        - 7
        - 4
        - 0.0032183427
      - - 9
        - 8
        - 9
        - 4
        - 0.0323272826
      - - 9
        - 8
        - 6
        - 5
        - -0.0713738975
      - - 9
        - 8
        - 8
        - 5
        - -0.0128136142
      - - 9
        - 8
        - 7
        - 6
        - -0.0917845746
      - - 9
        - 8
        - 9
        - 6
        - 0.0068810623
      - - 9
        - 8
        - 8
        - 7
        - 0.0913121454
      - - 9
        - 8
        - 9
        - 8
        - 0.1175807176
      - - 10
        - 8
        - 1
        - 1
        - -0.0739383306
      - - 10
        - 8
        - 3
        - 1
        - 0.0918058058
      - - 10
        - 8
        - 5
        - 1
        - -0.0393715026
      - - 10
        - 8
        - 7
        - 1
        - -0.002818884
      - - 10
        - 8
        - 9
        - 1
        - 0.0009385721
      - - 10
        - 8
        - 2
        - 2
        - 0.0209561481
      - - 10
        - 8
        - 4
        - 2
        - 0.0568413819
      - - 10
        - 8
        - 6
        - 2
        - -0.0412319081
      - - 10
        - 8
        - 8
        - 2
        - -0.0017684356
      - - 10
        - 8
        - 10
        - 2
        - -0.0010612277
      - - 10
        - 8
        - 3
        - 3
        - -0.0082023962
      - - 10
        - 8
        - 5
        - 3
        - 0.0657143311
      - - 10
        - 8
        - 7
        - 3
        - -0.0349696835
      - - 10
        - 8
        - 9
        - 3
        - 0.0015723942
      - - 10
        - 8
        - 4
        - 4
        - 0.0023286587
      - - 10
        - 8
        - 6
        - 4
        - 0.0584967796
      - - 10
        - 8
        - 8
        - 4
        - 0.0355765835
      - - 10
        - 8
        - 10
        - 4
        - 0.0041189866
      - - 10
        - 8
        - 5
        - 5
        - -0.0212840033
      - - 10
        - 8
        - 7
        - 5
        - 0.060628578
      - - 10
        - 8
        - 9
        - 5
        - -0.0445520323
      - - 10
        - 8
        - 6
        - 6
        - -0.0215652552
      - - 10
        - 8
        - 8
        - 6
        - -0.0710816141
      - - 10
        - 8
        - 10
        - 6
        - 0.0428817345
      - - 10
        - 8
        - 7
        - 7
        - 0.000743468
      - - 10
        - 8
        - 9
        - 7
        - 0.0647663755
      - - 10
        - 8
        - 8
        - 8
        - -0.0112437673
      - - 10
        - 8
        - 10
        - 8
        - 0.10741849
      - - 10
        - 8
        - 9
        - 9
        - 0.0244036919
      - - 9
        - 9
        - 1
        - 1
        - 0.2966739878
      - - 9
        - 9
        - 3
        - 1
        - 0.0190382303
      - - 9
        - 9
        - 5
        - 1
        - -0.0384332326
      - - 9
        - 9
        - 7
        - 1
        - -0.0019524652
      - - 9
        - 9
        - 9
        - 1
        - -0.0004480106
      - - 9
        - 9
        - 2
        - 2
        - 0.3184302441
      - - 9
        - 9
        - 4
        - 2
        - -0.0212440055
      - - 9
        - 9
        - 6
        - 2
        - -0.0376294208
      - - 9
        - 9
        - 8
        - 2
        - 0.001076282
      - - 9
        - 9
        - 3
        - 3
        - 0.2817982079
      - - 9
        - 9
        - 5
        - 3
        - -0.0164648749
      - - 9
        - 9
        - 7
        - 3
        - -0.0421328067
      - - 9
        - 9
        - 9
        - 3
        - -0.0022627666
      - - 9
        - 9
        - 4
        - 4
        - 0.2858948597
      - - 9
        - 9
        - 6
        - 4
        - -0.0186085158
      - - 9
        - 9
        - 8
        - 4
        - 0.044481623
      - - 9
        - 9
        - 5
        - 5
        - 0.2931907515
      - - 9
        - 9
        - 7
        - 5
        - -0.0197220579
      - - 9
        - 9
        - 9
        - 5
        - -0.0418190106
      - - 9
        - 9
        - 6
        - 6
        - 0.2976697206
      - - 9
        - 9
        - 8
        - 6
        - 0.0164954499
      - - 9
        - 9
        - 7
        - 7
        - 0.2991504108
      - - 9
        - 9
        - 9
        - 7
        - -0.0214699371
      - - 9
        - 9
        - 8
        - 8
        - 0.3034641211
      - - 9
        - 9
        - 9
        - 9
        - 0.3531712583
      - - 10
        - 9
        - 2
        - 1
        - -0.1327267034
      - - 10
        - 9
        - 4
        - 1
        - 0.0513985227
      - - 10
        - 9
        - 6
        - 1
        - -0.0038143812
      - - 10
        - 9
        - 8
        - 1
        - -0.0021977934
      - - 10
        - 9
        - 10
        - 1
        - 0.0008110754
      - - 10
        - 9
        - 3
        - 2
        - -0.0852631289
      - - 10
        - 9
        - 5
        - 2
        - 0.055293632
      - - 10
        - 9
        - 7
        - 2
        - 0.0036395408
      - - 10
        - 9
        - 9
        - 2
        - 0.0002873224
      - - 10
        - 9
        - 4
        - 3
        - -0.0808818435
      - - 10
        - 9
        - 6
        - 3
        - 0.0566074869
      - - 10
        - 9
        - 8
        - 3
        - 0.0010102655
      - - 10
        - 9
        - 10
        - 3
        - -0.0029532835
      - - 10
        - 9
        - 5
        - 4
        - -0.0964537078
      - - 10
        - 9
        - 7
        - 4
        - 0.0479353453
      - - 10
        - 9
        - 9
        - 4
        - 0.0053558177
      - - 10
        - 9
        - 6
        - 5
        - -0.0767484438
      - - 10
        - 9
        - 8
        - 5
        - -0.0605302587
      - - 10
        - 9
        - 10
        - 5
        - 0.0033337182
      - - 10
        - 9
        - 7
        - 6
        - -0.1007734385
      - - 10
        - 9
        - 9
        - 6
        - 0.0604594753
      - - 10
        - 9
        - 8
        - 7
        - 0.0890639485
      - - 10
        - 9
        - 10
        - 7
        - -0.0583568426
      - - 10
        - 9
        - 9
        - 8
        - 0.0968075848
      - - 10
        - 9
        - 10
        - 9
        - 0.1569122173
      - - 10
        - 10
        - 1
        - 1
        - 0.3736994851
      - - 10
        - 10
        - 3
        - 1
        - -0.0741052283
      - - 10
        - 10
        - 5
        - 1
        - 0.0013717579
      - - 10
        - 10
        - 7
        - 1
        - 0.0010202232
      - - 10
        - 10
        - 9
        - 1
        - -0.0016590472
      - - 10
        - 10
        - 2
        - 2
        - 0.2993116789
      - - 10
        - 10
        - 4
        - 2
        - -0.0791459965
      - - 10
        - 10
        - 6
        - 2
        - 0.0042279611
      - - 10
        - 10
        - 8
        - 2
        - 0.002965968
      - - 10
        - 10
        - 10
        - 2
        - 0.0023159143
      - - 10
        - 10
        - 3
        - 3
        - 0.2922046182
      - - 10
        - 10
        - 5
        - 3
        - -0.083355652
      - - 10
        - 10
        - 7
        - 3
        - -0.0068023553
      - - 10
        - 10
        - 9
        - 3
        - -0.0041356871
      - - 10
        - 10
        - 4
        - 4
        - 0.2858412835
      - - 10
        - 10
        - 6
        - 4
        - -0.0784495156
      - - 10
        - 10
        - 8
        - 4
        - 0.0087183416
      - - 10
        - 10
        - 10
        - 4
        - -0.0008755898
      - - 10
        - 10
        - 5
        - 5
        - 0.3173061291
      - - 10
        - 10
        - 7
        - 5
        - -0.0821089952
      - - 10
        - 10
        - 9
        - 5
        - 0.0036473709
      - - 10
        - 10
        - 6
        - 6
        - 0.3221777554
      - - 10
        - 10
        - 8
        - 6
        - 0.0892830439
      - - 10
        - 10
        - 10
        - 6
        - -0.0001480402
      - - 10
        - 10
        - 7
        - 7
        - 0.301545574
      - - 10
        - 10
        - 9
        - 7
        - -0.0882287999
      - - 10
        - 10
        - 8
        - 8
        - 0.3183730423
      - - 10
        - 10
        - 10
        - 8
        - -0.0861154337
      - - 10
        - 10
        - 9
        - 9
        - 0.3322028333
      - - 10
        - 10
        - 10
        - 10
        - 0.4256604021
  initial_state_suggestions:
  - state:
      energy:
        units: hartree
        value: -5.422549144781128
      label: '|G>'
      superposition:
      - - 0.9789228260203348
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.20423050873060464
        - (6a)+
        - (6b)+
        - (5b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
  - state:
      energy:
        units: hartree
        value: -5.085024148648992
      label: '|E1>'
      superposition:
      - - 0.6985685007133177
        - (6a)+
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.6985685007133177
        - (6b)+
        - (5b)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.10955386716655673
        - (6a)+
        - (6b)+
        - (5b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.1095538671665568
        - (6a)+
        - (6b)+
        - (4b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
  metadata:
    molecule_name: unknown
  n_electrons: 10
  n_orbitals: 10
  scf_energy:
    units: hartree
    value: -5.27014284
  scf_energy_offset:
    units: hartree
    value: -0.0



==> anc/src/examples/plots/h10_trotter_error/h10_2.0.nw <==
start h10_2.0

#permanent_dir /dtemp/emsls50086

echo

geometry units bohr
symmetry c1
H   0.0   0.0   0.0
H   2.0   0.0   0.0
H   4.0   0.0   0.0
H   6.0   0.0   0.0
H   8.0   0.0   0.0
H  10.0   0.0   0.0
H  12.0   0.0   0.0
H  14.0   0.0   0.0
H  16.0   0.0   0.0
H  18.0   0.0   0.0
end

basis
 * library sto-6g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
thresh 1.0e-6
maxiter 1000
tilesize 1
2eorb
2emet 13
end

set tce:print_integrals T
set tce:qorb  10
set tce:qela  5
set tce:qelb  5

task tce energy





==> anc/src/examples/plots/h10_trotter_error/h10_2.0.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- url: https://www.nwchem-sw.org
format:
  version: '0.1'
generator:
  source: nwchem
  version: '6.8'
integral_sets:
- basis_set:
    name: sto-6g
    type: gaussian
  coulomb_repulsion:
    units: hartree
    value: 9.64484126984127
  energy_offset:
    units: hartree
    value: -0.0
  fci_energy:
    lower: -5.4874563991468435
    units: hartree
    upper: -5.287456399146844
    value: -5.387456399146844
  geometry:
    atoms:
    - coords:
      - -9.0
      - 0.0
      - 0.0
      name: H
    - coords:
      - -7.0
      - 0.0
      - 0.0
      name: H
    - coords:
      - -5.0
      - 0.0
      - 0.0
      name: H
    - coords:
      - -3.0
      - 0.0
      - 0.0
      name: H
    - coords:
      - -1.0
      - 0.0
      - 0.0
      name: H
    - coords:
      - 1.0
      - 0.0
      - 0.0
      name: H
    - coords:
      - 3.0
      - 0.0
      - 0.0
      name: H
    - coords:
      - 5.0
      - 0.0
      - 0.0
      name: H
    - coords:
      - 7.0
      - 0.0
      - 0.0
      name: H
    - coords:
      - 9.0
      - 0.0
      - 0.0
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: bohr
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - - 1
        - 1
        - -2.7218856325
      - - 3
        - 1
        - 0.1308867829
      - - 5
        - 1
        - 0.0437472722
      - - 7
        - 1
        - 0.0270875029
      - - 9
        - 1
        - 0.0211130474
      - - 2
        - 2
        - -2.5589018452
      - - 4
        - 2
        - 0.1898931447
      - - 6
        - 2
        - 0.0642392546
      - - 8
        - 2
        - -0.0560088178
      - - 10
        - 2
        - -0.0085090594
      - - 3
        - 3
        - -2.4436321993
      - - 5
        - 3
        - 0.2105271678
      - - 7
        - 3
        - 0.1207777761
      - - 9
        - 3
        - 0.0332458355
      - - 4
        - 4
        - -2.3346929858
      - - 6
        - 4
        - 0.2264940833
      - - 8
        - 4
        - -0.0878648473
      - - 10
        - 4
        - -0.0227603142
      - - 5
        - 5
        - -2.3059938414
      - - 7
        - 5
        - 0.1869462146
      - - 9
        - 5
        - 0.0582784221
      - - 6
        - 6
        - -2.1862748901
      - - 8
        - 6
        - -0.2067489771
      - - 10
        - 6
        - -0.0477929503
      - - 7
        - 7
        - -1.9700841648
      - - 9
        - 7
        - 0.1981014081
      - - 8
        - 8
        - -1.8274260102
      - - 10
        - 8
        - 0.1418130799
      - - 9
        - 9
        - -1.7045228304
      - - 10
        - 10
        - -1.6942957652
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - - 1
        - 1
        - 1
        - 1
        - 0.3250601738
      - - 2
        - 1
        - 2
        - 1
        - 0.1186126052
      - - 3
        - 1
        - 1
        - 1
        - -0.0654894315
      - - 3
        - 1
        - 3
        - 1
        - 0.085882051
      - - 3
        - 1
        - 2
        - 2
        - 0.0230273061
      - - 4
        - 1
        - 2
        - 1
        - -0.0467690662
      - - 4
        - 1
        - 4
        - 1
        - 0.0645887245
      - - 4
        - 1
        - 3
        - 2
        - 0.0202070103
      - - 5
        - 1
        - 1
        - 1
        - 0.0013732341
      - - 5
        - 1
        - 3
        - 1
        - -0.037427501
      - - 5
        - 1
        - 5
        - 1
        - 0.0628702034
      - - 5
        - 1
        - 2
        - 2
        - -0.0374935658
      - - 5
        - 1
        - 4
        - 2
        - 0.0259233437
      - - 5
        - 1
        - 3
        - 3
        - 0.023919748
      - - 5
        - 1
        - 4
        - 4
        - -0.0066685199
      - - 6
        - 1
        - 2
        - 1
        - 0.0035427609
      - - 6
        - 1
        - 4
        - 1
        - -0.0290135183
      - - 6
        - 1
        - 6
        - 1
        - 0.0538766162
      - - 6
        - 1
        - 3
        - 2
        - -0.0290507763
      - - 6
        - 1
        - 5
        - 2
        - 0.0138243328
      - - 6
        - 1
        - 4
        - 3
        - 0.0156984199
      - - 6
        - 1
        - 5
        - 4
        - -0.0023839816
      - - 7
        - 1
        - 1
        - 1
        - 0.0009691167
      - - 7
        - 1
        - 3
        - 1
        - -0.0033108231
      - - 7
        - 1
        - 5
        - 1
        - -0.0211574176
      - - 7
        - 1
        - 7
        - 1
        - 0.0374032661
      - - 7
        - 1
        - 2
        - 2
        - -0.0026584336
      - - 7
        - 1
        - 4
        - 2
        - -0.0225115074
      - - 7
        - 1
        - 6
        - 2
        - 0.0223731162
      - - 7
        - 1
        - 3
        - 3
        - -0.0224754153
      - - 7
        - 1
        - 5
        - 3
        - 0.0142357029
      - - 7
        - 1
        - 4
        - 4
        - 0.0143332952
      - - 7
        - 1
        - 6
        - 4
        - -0.0038645622
      - - 7
        - 1
        - 5
        - 5
        - -0.0021091732
      - - 7
        - 1
        - 6
        - 6
        - -0.0019083863
      - - 8
        - 1
        - 2
        - 1
        - 0.0023052969
      - - 8
        - 1
        - 4
        - 1
        - -0.0004882807
      - - 8
        - 1
        - 6
        - 1
        - 0.0219195745
      - - 8
        - 1
        - 8
        - 1
        - 0.0351003731
      - - 8
        - 1
        - 3
        - 2
        - 0.0001154748
      - - 8
        - 1
        - 5
        - 2
        - 0.0186960026
      - - 8
        - 1
        - 7
        - 2
        - -0.0126686907
      - - 8
        - 1
        - 4
        - 3
        - 0.0189688367
      - - 8
        - 1
        - 6
        - 3
        - -0.0191362286
      - - 8
        - 1
        - 5
        - 4
        - -0.0134457204
      - - 8
        - 1
        - 7
        - 4
        - -0.0048808122
      - - 8
        - 1
        - 6
        - 5
        - 0.0036700224
      - - 8
        - 1
        - 7
        - 6
        - -0.0086622295
      - - 9
        - 1
        - 1
        - 1
        - -0.0017146239
      - - 9
        - 1
        - 3
        - 1
        - 0.0007887862
      - - 9
        - 1
        - 5
        - 1
        - 0.0015163145
      - - 9
        - 1
        - 7
        - 1
        - -0.0183679738
      - - 9
        - 1
        - 9
        - 1
        - 0.032000237
      - - 9
        - 1
        - 2
        - 2
        - -0.0004927544
      - - 9
        - 1
        - 4
        - 2
        - 0.0004560652
      - - 9
        - 1
        - 6
        - 2
        - -0.0185347567
      - - 9
        - 1
        - 8
        - 2
        - -0.0132426683
      - - 9
        - 1
        - 3
        - 3
        - -1.30855e-05
      - - 9
        - 1
        - 5
        - 3
        - -0.0160748767
      - - 9
        - 1
        - 7
        - 3
        - 0.011683157
      - - 9
        - 1
        - 4
        - 4
        - -0.0156379537
      - - 9
        - 1
        - 6
        - 4
        - 0.0176239033
      - - 9
        - 1
        - 8
        - 4
        - -0.009003709
      - - 9
        - 1
        - 5
        - 5
        - 0.0120825506
      - - 9
        - 1
        - 7
        - 5
        - 0.0143463984
      - - 9
        - 1
        - 6
        - 6
        - 0.0077314214
      - - 9
        - 1
        - 8
        - 6
        - 0.0134031731
      - - 9
        - 1
        - 7
        - 7
        - -0.0138869089
      - - 9
        - 1
        - 8
        - 8
        - -0.0002363405
      - - 10
        - 1
        - 2
        - 1
        - -0.0007638085
      - - 10
        - 1
        - 4
        - 1
        - -0.0002513303
      - - 10
        - 1
        - 6
        - 1
        - -0.0006595394
      - - 10
        - 1
        - 8
        - 1
        - -0.0161660531
      - - 10
        - 1
        - 10
        - 1
        - 0.043731815
      - - 10
        - 1
        - 3
        - 2
        - -0.0004997382
      - - 10
        - 1
        - 5
        - 2
        - -0.0012147055
      - - 10
        - 1
        - 7
        - 2
        - 0.0157805392
      - - 10
        - 1
        - 9
        - 2
        - -0.0263579928
      - - 10
        - 1
        - 4
        - 3
        - -3.13342e-05
      - - 10
        - 1
        - 6
        - 3
        - 0.0159427484
      - - 10
        - 1
        - 8
        - 3
        - 0.0246616225
      - - 10
        - 1
        - 5
        - 4
        - 0.0131809638
      - - 10
        - 1
        - 7
        - 4
        - -0.0223837804
      - - 10
        - 1
        - 9
        - 4
        - 0.0148152165
      - - 10
        - 1
        - 6
        - 5
        - -0.0283396637
      - - 10
        - 1
        - 8
        - 5
        - -0.0149736023
      - - 10
        - 1
        - 7
        - 6
        - 0.011852836
      - - 10
        - 1
        - 9
        - 6
        - -0.0010446338
      - - 10
        - 1
        - 8
        - 7
        - 0.0002432743
      - - 10
        - 1
        - 9
        - 8
        - 0.0006138051
      - - 2
        - 2
        - 1
        - 1
        - 0.2586948598
      - - 2
        - 2
        - 2
        - 2
        - 0.2836015329
      - - 3
        - 2
        - 2
        - 1
        - 0.0740278353
      - - 3
        - 2
        - 3
        - 2
        - 0.0992170183
      - - 4
        - 2
        - 1
        - 1
        - -0.0684790569
      - - 4
        - 2
        - 3
        - 1
        - 0.0510080335
      - - 4
        - 2
        - 2
        - 2
        - -0.016264779
      - - 4
        - 2
        - 4
        - 2
        - 0.0804523637
      - - 4
        - 2
        - 3
        - 3
        - 0.0161847981
      - - 5
        - 2
        - 2
        - 1
        - -0.0490974846
      - - 5
        - 2
        - 4
        - 1
        - 0.047008622
      - - 5
        - 2
        - 3
        - 2
        - -0.0025604742
      - - 5
        - 2
        - 5
        - 2
        - 0.0642537815
      - - 5
        - 2
        - 4
        - 3
        - 0.0192512118
      - - 6
        - 2
        - 1
        - 1
        - 0.0038735112
      - - 6
        - 2
        - 3
        - 1
        - -0.0379182948
      - - 6
        - 2
        - 5
        - 1
        - 0.0320545079
      - - 6
        - 2
        - 2
        - 2
        - -0.0356883283
      - - 6
        - 2
        - 4
        - 2
        - -0.0034305024
      - - 6
        - 2
        - 6
        - 2
        - 0.0528450656
      - - 6
        - 2
        - 3
        - 3
        - -0.0036685798
      - - 6
        - 2
        - 5
        - 3
        - 0.0076946298
      - - 6
        - 2
        - 4
        - 4
        - 0.0097588887
      - - 6
        - 2
        - 5
        - 5
        - -0.0042503956
      - - 7
        - 2
        - 2
        - 1
        - -0.0039593836
      - - 7
        - 2
        - 4
        - 1
        - -0.0241806795
      - - 7
        - 2
        - 6
        - 1
        - 0.032842347
      - - 7
        - 2
        - 3
        - 2
        - -0.0299981198
      - - 7
        - 2
        - 5
        - 2
        - 0.0005491417
      - - 7
        - 2
        - 7
        - 2
        - 0.0467265897
      - - 7
        - 2
        - 4
        - 3
        - -0.0025613604
      - - 7
        - 2
        - 6
        - 3
        - 0.0181623797
      - - 7
        - 2
        - 5
        - 4
        - 0.0102250327
      - - 7
        - 2
        - 6
        - 5
        - -0.0061302987
      - - 8
        - 2
        - 1
        - 1
        - 0.0030135832
      - - 8
        - 2
        - 3
        - 1
        - -0.0011571527
      - - 8
        - 2
        - 5
        - 1
        - 0.0235214369
      - - 8
        - 2
        - 7
        - 1
        - -0.0208278378
      - - 8
        - 2
        - 2
        - 2
        - 0.0015974346
      - - 8
        - 2
        - 4
        - 2
        - 0.0221767025
      - - 8
        - 2
        - 6
        - 2
        - -0.0021713289
      - - 8
        - 2
        - 8
        - 2
        - 0.0363250308
      - - 8
        - 2
        - 3
        - 3
        - 0.024493943
      - - 8
        - 2
        - 5
        - 3
        - -0.0002907684
      - - 8
        - 2
        - 7
        - 3
        - -0.0167705493
      - - 8
        - 2
        - 4
        - 4
        - 0.0010168323
      - - 8
        - 2
        - 6
        - 4
        - -0.0159487173
      - - 8
        - 2
        - 5
        - 5
        - -0.0098477124
      - - 8
        - 2
        - 7
        - 5
        - -0.0118813511
      - - 8
        - 2
        - 6
        - 6
        - -0.0044745365
      - - 8
        - 2
        - 7
        - 7
        - 0.0030205902
      - - 9
        - 2
        - 2
        - 1
        - -0.000341005
      - - 9
        - 2
        - 4
        - 1
        - 0.0001169599
      - - 9
        - 2
        - 6
        - 1
        - -0.0214903487
      - - 9
        - 2
        - 8
        - 1
        - -0.0193392966
      - - 9
        - 2
        - 3
        - 2
        - 0.0009418249
      - - 9
        - 2
        - 5
        - 2
        - -0.0182863497
      - - 9
        - 2
        - 7
        - 2
        - -0.0033637423
      - - 9
        - 2
        - 9
        - 2
        - 0.0456920884
      - - 9
        - 2
        - 4
        - 3
        - -0.0186766809
      - - 9
        - 2
        - 6
        - 3
        - 0.0023679652
      - - 9
        - 2
        - 8
        - 3
        - -0.022742888
      - - 9
        - 2
        - 5
        - 4
        - 0.0005116962
      - - 9
        - 2
        - 7
        - 4
        - 0.0264158122
      - - 9
        - 2
        - 6
        - 5
        - 0.024587192
      - - 9
        - 2
        - 8
        - 5
        - -0.0014815662
      - - 9
        - 2
        - 7
        - 6
        - -0.0005834389
      - - 9
        - 2
        - 8
        - 7
        - 0.0168412769
      - - 10
        - 2
        - 1
        - 1
        - 0.0020683214
      - - 10
        - 2
        - 3
        - 1
        - -0.0008782566
      - - 10
        - 2
        - 5
        - 1
        - -0.0014067359
      - - 10
        - 2
        - 7
        - 1
        - 0.0177644481
      - - 10
        - 2
        - 9
        - 1
        - -0.0305359306
      - - 10
        - 2
        - 2
        - 2
        - 0.0008494179
      - - 10
        - 2
        - 4
        - 2
        - -0.000550461
      - - 10
        - 2
        - 6
        - 2
        - 0.017889152
      - - 10
        - 2
        - 8
        - 2
        - 0.0116503356
      - - 10
        - 2
        - 10
        - 2
        - 0.0314009709
      - - 10
        - 2
        - 3
        - 3
        - 0.0005486232
      - - 10
        - 2
        - 5
        - 3
        - 0.0152015535
      - - 10
        - 2
        - 7
        - 3
        - -0.0098147283
      - - 10
        - 2
        - 9
        - 3
        - -0.0127514289
      - - 10
        - 2
        - 4
        - 4
        - 0.015783719
      - - 10
        - 2
        - 6
        - 4
        - -0.0156993229
      - - 10
        - 2
        - 8
        - 4
        - 0.0108789783
      - - 10
        - 2
        - 5
        - 5
        - -0.0091427626
      - - 10
        - 2
        - 7
        - 5
        - -0.0165053778
      - - 10
        - 2
        - 9
        - 5
        - 0.0172161622
      - - 10
        - 2
        - 6
        - 6
        - -0.010020778
      - - 10
        - 2
        - 8
        - 6
        - -0.0141452528
      - - 10
        - 2
        - 7
        - 7
        - 0.0144817611
      - - 10
        - 2
        - 9
        - 7
        - -0.0006694013
      - - 10
        - 2
        - 8
        - 8
        - 0.0005290408
      - - 10
        - 2
        - 9
        - 9
        - 0.0009547938
      - - 3
        - 3
        - 1
        - 1
        - 0.2531575021
      - - 3
        - 3
        - 3
        - 1
        - -0.0070044508
      - - 3
        - 3
        - 2
        - 2
        - 0.2468043559
      - - 3
        - 3
        - 3
        - 3
        - 0.2710106152
      - - 4
        - 3
        - 2
        - 1
        - 0.0704760325
      - - 4
        - 3
        - 4
        - 1
        - 0.0053100247
      - - 4
        - 3
        - 3
        - 2
        - 0.078006843
      - - 4
        - 3
        - 4
        - 3
        - 0.0960841717
      - - 5
        - 3
        - 1
        - 1
        - -0.071192245
      - - 5
        - 3
        - 3
        - 1
        - 0.0603065863
      - - 5
        - 3
        - 5
        - 1
        - -0.0072957759
      - - 5
        - 3
        - 2
        - 2
        - -0.0095514558
      - - 5
        - 3
        - 4
        - 2
        - 0.0583240132
      - - 5
        - 3
        - 3
        - 3
        - -0.0084556071
      - - 5
        - 3
        - 5
        - 3
        - 0.0757409632
      - - 5
        - 3
        - 4
        - 4
        - 0.0129451197
      - - 6
        - 3
        - 2
        - 1
        - -0.0491107144
      - - 6
        - 3
        - 4
        - 1
        - 0.0409116887
      - - 6
        - 3
        - 6
        - 1
        - -0.0058609721
      - - 6
        - 3
        - 3
        - 2
        - -0.0071868647
      - - 6
        - 3
        - 5
        - 2
        - 0.0399991589
      - - 6
        - 3
        - 4
        - 3
        - -0.0033916509
      - - 6
        - 3
        - 6
        - 3
        - 0.0577812617
      - - 6
        - 3
        - 5
        - 4
        - 0.0009347852
      - - 7
        - 3
        - 1
        - 1
        - -0.0066506902
      - - 7
        - 3
        - 3
        - 1
        - -0.0309571601
      - - 7
        - 3
        - 5
        - 1
        - 0.0333591268
      - - 7
        - 3
        - 7
        - 1
        - 0.0062041105
      - - 7
        - 3
        - 2
        - 2
        - -0.0386506299
      - - 7
        - 3
        - 4
        - 2
        - 0.003551378
      - - 7
        - 3
        - 6
        - 2
        - 0.0362470199
      - - 7
        - 3
        - 3
        - 3
        - -0.0054197055
      - - 7
        - 3
        - 5
        - 3
        - 0.0001386947
      - - 7
        - 3
        - 7
        - 3
        - 0.0501511438
      - - 7
        - 3
        - 4
        - 4
        - -0.004945737
      - - 7
        - 3
        - 6
        - 4
        - 0.0158096492
      - - 7
        - 3
        - 5
        - 5
        - 0.0052856626
      - - 7
        - 3
        - 6
        - 6
        - -0.0008725235
      - - 8
        - 3
        - 2
        - 1
        - -0.0006169421
      - - 8
        - 3
        - 4
        - 1
        - 0.0253508392
      - - 8
        - 3
        - 6
        - 1
        - -0.032209431
      - - 8
        - 3
        - 8
        - 1
        - -0.0014063738
      - - 8
        - 3
        - 3
        - 2
        - 0.0269635924
      - - 8
        - 3
        - 5
        - 2
        - 0.0010247847
      - - 8
        - 3
        - 7
        - 2
        - -0.0313776374
      - - 8
        - 3
        - 4
        - 3
        - 0.0015213202
      - - 8
        - 3
        - 6
        - 3
        - -0.0013911698
      - - 8
        - 3
        - 8
        - 3
        - 0.0548093635
      - - 8
        - 3
        - 5
        - 4
        - -1.85217e-05
      - - 8
        - 3
        - 7
        - 4
        - -0.0241963492
      - - 8
        - 3
        - 6
        - 5
        - -0.0226539481
      - - 8
        - 3
        - 7
        - 6
        - 0.0012694547
      - - 9
        - 3
        - 1
        - 1
        - -0.0036555117
      - - 9
        - 3
        - 3
        - 1
        - 0.0010708318
      - - 9
        - 3
        - 5
        - 1
        - -0.0230694409
      - - 9
        - 3
        - 7
        - 1
        - 0.0207992974
      - - 9
        - 3
        - 9
        - 1
        - 0.0111856334
      - - 9
        - 3
        - 2
        - 2
        - -0.0024585288
      - - 9
        - 3
        - 4
        - 2
        - -0.021744644
      - - 9
        - 3
        - 6
        - 2
        - 0.0024640918
      - - 9
        - 3
        - 8
        - 2
        - -0.0335925835
      - - 9
        - 3
        - 3
        - 3
        - -0.0251070918
      - - 9
        - 3
        - 5
        - 3
        - 0.0006235975
      - - 9
        - 3
        - 7
        - 3
        - 0.013917624
      - - 9
        - 3
        - 9
        - 3
        - 0.0356952778
      - - 9
        - 3
        - 4
        - 4
        - -0.0023646996
      - - 9
        - 3
        - 6
        - 4
        - 0.0128687202
      - - 9
        - 3
        - 8
        - 4
        - -0.0157352646
      - - 9
        - 3
        - 5
        - 5
        - 0.0051644105
      - - 9
        - 3
        - 7
        - 5
        - 0.014819082
      - - 9
        - 3
        - 6
        - 6
        - 0.0075526579
      - - 9
        - 3
        - 8
        - 6
        - 0.0004783942
      - - 9
        - 3
        - 7
        - 7
        - -0.0030510277
      - - 9
        - 3
        - 8
        - 8
        - -0.024309745
      - - 10
        - 3
        - 2
        - 1
        - 0.0026888579
      - - 10
        - 3
        - 4
        - 1
        - -0.0004647605
      - - 10
        - 3
        - 6
        - 1
        - 0.0205992647
      - - 10
        - 3
        - 8
        - 1
        - 0.0324429902
      - - 10
        - 3
        - 10
        - 1
        - -0.0152289005
      - - 10
        - 3
        - 3
        - 2
        - 0.0007874274
      - - 10
        - 3
        - 5
        - 2
        - 0.0173548577
      - - 10
        - 3
        - 7
        - 2
        - -0.01061223
      - - 10
        - 3
        - 9
        - 2
        - -0.0191978034
      - - 10
        - 3
        - 4
        - 3
        - 0.0185587549
      - - 10
        - 3
        - 6
        - 3
        - -0.0165884684
      - - 10
        - 3
        - 8
        - 3
        - -0.0009324009
      - - 10
        - 3
        - 10
        - 3
        - 0.0334369045
      - - 10
        - 3
        - 5
        - 4
        - -0.0101638765
      - - 10
        - 3
        - 7
        - 4
        - -0.0051852919
      - - 10
        - 3
        - 9
        - 4
        - -0.0114884558
      - - 10
        - 3
        - 6
        - 5
        - 0.003666141
      - - 10
        - 3
        - 8
        - 5
        - 0.0175226146
      - - 10
        - 3
        - 7
        - 6
        - -0.0108152372
      - - 10
        - 3
        - 9
        - 6
        - 0.0168357631
      - - 10
        - 3
        - 8
        - 7
        - -0.0179385819
      - - 10
        - 3
        - 9
        - 8
        - -0.0009836079
      - - 4
        - 4
        - 1
        - 1
        - 0.2471732384
      - - 4
        - 4
        - 3
        - 1
        - 0.0037706692
      - - 4
        - 4
        - 2
        - 2
        - 0.2518002686
      - - 4
        - 4
        - 4
        - 2
        - -0.001519584
      - - 4
        - 4
        - 3
        - 3
        - 0.2478130658
      - - 4
        - 4
        - 4
        - 4
        - 0.2639617674
      - - 5
        - 4
        - 2
        - 1
        - 0.0853007495
      - - 5
        - 4
        - 4
        - 1
        - -0.0094238578
      - - 5
        - 4
        - 3
        - 2
        - 0.079561949
      - - 5
        - 4
        - 5
        - 2
        - -0.0131707492
      - - 5
        - 4
        - 4
        - 3
        - 0.079281183
      - - 5
        - 4
        - 5
        - 4
        - 0.0974779284
      - - 6
        - 4
        - 1
        - 1
        - -0.0654603732
      - - 6
        - 4
        - 3
        - 1
        - 0.05221889
      - - 6
        - 4
        - 5
        - 1
        - -0.0037782113
      - - 6
        - 4
        - 2
        - 2
        - -0.0116836826
      - - 6
        - 4
        - 4
        - 2
        - 0.0514137538
      - - 6
        - 4
        - 6
        - 2
        - -0.0087561259
      - - 6
        - 4
        - 3
        - 3
        - -0.0090049557
      - - 6
        - 4
        - 5
        - 3
        - 0.0513424008
      - - 6
        - 4
        - 4
        - 4
        - -0.0043015417
      - - 6
        - 4
        - 6
        - 4
        - 0.0646247334
      - - 6
        - 4
        - 5
        - 5
        - -0.0112023255
      - - 7
        - 4
        - 2
        - 1
        - -0.0399397794
      - - 7
        - 4
        - 4
        - 1
        - 0.0411717957
      - - 7
        - 4
        - 6
        - 1
        - -0.0052194572
      - - 7
        - 4
        - 3
        - 2
        - 0.0020536912
      - - 7
        - 4
        - 5
        - 2
        - 0.0411945598
      - - 7
        - 4
        - 7
        - 2
        - 0.0039829458
      - - 7
        - 4
        - 4
        - 3
        - 0.0057361265
      - - 7
        - 4
        - 6
        - 3
        - 0.0432432959
      - - 7
        - 4
        - 5
        - 4
        - -0.0019066607
      - - 7
        - 4
        - 7
        - 4
        - 0.0649189979
      - - 7
        - 4
        - 6
        - 5
        - 0.0205937392
      - - 8
        - 4
        - 1
        - 1
        - 0.0077073756
      - - 8
        - 4
        - 3
        - 1
        - 0.0308439512
      - - 8
        - 4
        - 5
        - 1
        - -0.0339865345
      - - 8
        - 4
        - 7
        - 1
        - -0.0057580312
      - - 8
        - 4
        - 2
        - 2
        - 0.0397450536
      - - 8
        - 4
        - 4
        - 2
        - -0.0042947833
      - - 8
        - 4
        - 6
        - 2
        - -0.0363429604
      - - 8
        - 4
        - 8
        - 2
        - 0.0128502355
      - - 8
        - 4
        - 3
        - 3
        - 0.0062205904
      - - 8
        - 4
        - 5
        - 3
        - -0.0004563036
      - - 8
        - 4
        - 7
        - 3
        - -0.0463812676
      - - 8
        - 4
        - 4
        - 4
        - 0.0069710529
      - - 8
        - 4
        - 6
        - 4
        - -0.0118887594
      - - 8
        - 4
        - 8
        - 4
        - 0.0496140775
      - - 8
        - 4
        - 5
        - 5
        - 0.0008163509
      - - 8
        - 4
        - 7
        - 5
        - -0.0144108174
      - - 8
        - 4
        - 6
        - 6
        - -0.0023672346
      - - 8
        - 4
        - 7
        - 7
        - 0.0080480524
      - - 9
        - 4
        - 2
        - 1
        - -0.0049499067
      - - 9
        - 4
        - 4
        - 1
        - -0.0233751039
      - - 9
        - 4
        - 6
        - 1
        - 0.0328481629
      - - 9
        - 4
        - 8
        - 1
        - -0.0095768161
      - - 9
        - 4
        - 3
        - 2
        - -0.0303842548
      - - 9
        - 4
        - 5
        - 2
        - 0.0013652445
      - - 9
        - 4
        - 7
        - 2
        - 0.0433171497
      - - 9
        - 4
        - 9
        - 2
        - -0.0037913513
      - - 9
        - 4
        - 4
        - 3
        - -0.003503762
      - - 9
        - 4
        - 6
        - 3
        - 0.0148724882
      - - 9
        - 4
        - 8
        - 3
        - -0.0313800022
      - - 9
        - 4
        - 5
        - 4
        - 0.0054149278
      - - 9
        - 4
        - 7
        - 4
        - 0.0041197754
      - - 9
        - 4
        - 9
        - 4
        - 0.045942843
      - - 9
        - 4
        - 6
        - 5
        - -0.0067379521
      - - 9
        - 4
        - 8
        - 5
        - -0.0164075741
      - - 9
        - 4
        - 7
        - 6
        - 0.0070411306
      - - 9
        - 4
        - 8
        - 7
        - 0.004598507
      - - 10
        - 4
        - 1
        - 1
        - -0.0008259474
      - - 10
        - 4
        - 3
        - 1
        - 0.0039776483
      - - 10
        - 4
        - 5
        - 1
        - 0.0196495739
      - - 10
        - 4
        - 7
        - 1
        - -0.0345051998
      - - 10
        - 4
        - 9
        - 1
        - 0.0170213915
      - - 10
        - 4
        - 2
        - 2
        - 0.0034345142
      - - 10
        - 4
        - 4
        - 2
        - 0.0220321212
      - - 10
        - 4
        - 6
        - 2
        - -0.0200153802
      - - 10
        - 4
        - 8
        - 2
        - 0.0205082014
      - - 10
        - 4
        - 10
        - 2
        - -0.0173506926
      - - 10
        - 4
        - 3
        - 3
        - 0.0220674659
      - - 10
        - 4
        - 5
        - 3
        - -0.010963832
      - - 10
        - 4
        - 7
        - 3
        - -0.0064715317
      - - 10
        - 4
        - 9
        - 3
        - -0.0207347673
      - - 10
        - 4
        - 4
        - 4
        - -0.0108713715
      - - 10
        - 4
        - 6
        - 4
        - 0.0039585585
      - - 10
        - 4
        - 8
        - 4
        - 0.0063542764
      - - 10
        - 4
        - 10
        - 4
        - 0.0361921604
      - - 10
        - 4
        - 5
        - 5
        - 0.0023423798
      - - 10
        - 4
        - 7
        - 5
        - 0.0041472357
      - - 10
        - 4
        - 9
        - 5
        - -0.0209055373
      - - 10
        - 4
        - 6
        - 6
        - 0.0024001703
      - - 10
        - 4
        - 8
        - 6
        - 0.0114425617
      - - 10
        - 4
        - 7
        - 7
        - -0.0114165318
      - - 10
        - 4
        - 9
        - 7
        - 0.0224894567
      - - 10
        - 4
        - 8
        - 8
        - 0.0222625197
      - - 10
        - 4
        - 9
        - 9
        - 0.0042763022
      - - 5
        - 5
        - 1
        - 1
        - 0.27516586
      - - 5
        - 5
        - 3
        - 1
        - -0.0199733835
      - - 5
        - 5
        - 5
        - 1
        - -0.002850587
      - - 5
        - 5
        - 2
        - 2
        - 0.2558873598
      - - 5
        - 5
        - 4
        - 2
        - -0.0247266183
      - - 5
        - 5
        - 3
        - 3
        - 0.2519087566
      - - 5
        - 5
        - 5
        - 3
        - -0.0271811907
      - - 5
        - 5
        - 4
        - 4
        - 0.2505918297
      - - 5
        - 5
        - 5
        - 5
        - 0.2726387665
      - - 6
        - 5
        - 2
        - 1
        - 0.0655213916
      - - 6
        - 5
        - 4
        - 1
        - -0.0057367533
      - - 6
        - 5
        - 6
        - 1
        - -0.0014683135
      - - 6
        - 5
        - 3
        - 2
        - 0.0621835089
      - - 6
        - 5
        - 5
        - 2
        - -0.0077918746
      - - 6
        - 5
        - 4
        - 3
        - 0.061589175
      - - 6
        - 5
        - 6
        - 3
        - -0.0122986344
      - - 6
        - 5
        - 5
        - 4
        - 0.0633255393
      - - 6
        - 5
        - 6
        - 5
        - 0.0747421342
      - - 7
        - 5
        - 1
        - 1
        - -0.0672792446
      - - 7
        - 5
        - 3
        - 1
        - 0.0534577216
      - - 7
        - 5
        - 5
        - 1
        - -0.0040180866
      - - 7
        - 5
        - 7
        - 1
        - -0.0037111931
      - - 7
        - 5
        - 2
        - 2
        - -0.0124276083
      - - 7
        - 5
        - 4
        - 2
        - 0.0525817924
      - - 7
        - 5
        - 6
        - 2
        - -0.0087829482
      - - 7
        - 5
        - 3
        - 3
        - -0.0101457662
      - - 7
        - 5
        - 5
        - 3
        - 0.053008098
      - - 7
        - 5
        - 7
        - 3
        - 0.0110855733
      - - 7
        - 5
        - 4
        - 4
        - -0.0058044301
      - - 7
        - 5
        - 6
        - 4
        - 0.061013123
      - - 7
        - 5
        - 5
        - 5
        - -0.0180083576
      - - 7
        - 5
        - 7
        - 5
        - 0.0651528503
      - - 7
        - 5
        - 6
        - 6
        - -0.0144892024
      - - 8
        - 5
        - 2
        - 1
        - 0.0507229207
      - - 8
        - 5
        - 4
        - 1
        - -0.0427040876
      - - 8
        - 5
        - 6
        - 1
        - 0.006115407
      - - 8
        - 5
        - 8
        - 1
        - 0.0152017032
      - - 8
        - 5
        - 3
        - 2
        - 0.0073258837
      - - 8
        - 5
        - 5
        - 2
        - -0.0420321971
      - - 8
        - 5
        - 7
        - 2
        - -0.013324668
      - - 8
        - 5
        - 4
        - 3
        - 0.0039127927
      - - 8
        - 5
        - 6
        - 3
        - -0.0544179469
      - - 8
        - 5
        - 8
        - 3
        - 3.77861e-05
      - - 8
        - 5
        - 5
        - 4
        - 0.0048752042
      - - 8
        - 5
        - 7
        - 4
        - -0.043780188
      - - 8
        - 5
        - 6
        - 5
        - 0.0133524105
      - - 8
        - 5
        - 8
        - 5
        - 0.0587056332
      - - 8
        - 5
        - 7
        - 6
        - 0.002996233
      - - 9
        - 5
        - 1
        - 1
        - 0.0033943337
      - - 9
        - 5
        - 3
        - 1
        - -0.0386065341
      - - 9
        - 5
        - 5
        - 1
        - 0.0339212145
      - - 9
        - 5
        - 7
        - 1
        - 0.0181645244
      - - 9
        - 5
        - 9
        - 1
        - -0.016617165
      - - 9
        - 5
        - 2
        - 2
        - -0.0367841214
      - - 9
        - 5
        - 4
        - 2
        - -0.0029010062
      - - 9
        - 5
        - 6
        - 2
        - 0.0496460458
      - - 9
        - 5
        - 8
        - 2
        - -0.0011931738
      - - 9
        - 5
        - 3
        - 3
        - -0.0035190672
      - - 9
        - 5
        - 5
        - 3
        - 0.0032832353
      - - 9
        - 5
        - 7
        - 3
        - 0.036654608
      - - 9
        - 5
        - 9
        - 3
        - 0.0014359465
      - - 9
        - 5
        - 4
        - 4
        - 0.0048276879
      - - 9
        - 5
        - 6
        - 4
        - -0.0089432915
      - - 9
        - 5
        - 8
        - 4
        - -0.0371952132
      - - 9
        - 5
        - 5
        - 5
        - -0.0048475978
      - - 9
        - 5
        - 7
        - 5
        - -0.0095560294
      - - 9
        - 5
        - 9
        - 5
        - 0.0533605836
      - - 9
        - 5
        - 6
        - 6
        - -0.0052005604
      - - 9
        - 5
        - 8
        - 6
        - -0.0039645192
      - - 9
        - 5
        - 7
        - 7
        - 0.0060316863
      - - 9
        - 5
        - 8
        - 8
        - -0.0048249185
      - - 10
        - 5
        - 2
        - 1
        - -0.0030496382
      - - 10
        - 5
        - 4
        - 1
        - 0.0282854945
      - - 10
        - 5
        - 6
        - 1
        - -0.0507682846
      - - 10
        - 5
        - 8
        - 1
        - -0.0202684671
      - - 10
        - 5
        - 10
        - 1
        - 0.0005716381
      - - 10
        - 5
        - 3
        - 2
        - 0.0285186932
      - - 10
        - 5
        - 5
        - 2
        - -0.0111995796
      - - 10
        - 5
        - 7
        - 2
        - -0.0325155962
      - - 10
        - 5
        - 9
        - 2
        - 0.0207121127
      - - 10
        - 5
        - 4
        - 3
        - -0.012555757
      - - 10
        - 5
        - 6
        - 3
        - 0.0055396509
      - - 10
        - 5
        - 8
        - 3
        - 0.0323436388
      - - 10
        - 5
        - 10
        - 3
        - -0.0207389262
      - - 10
        - 5
        - 5
        - 4
        - 0.0026481753
      - - 10
        - 5
        - 7
        - 4
        - 0.005276385
      - - 10
        - 5
        - 9
        - 4
        - -0.0336620133
      - - 10
        - 5
        - 6
        - 5
        - 0.0018499423
      - - 10
        - 5
        - 8
        - 5
        - -0.0063795277
      - - 10
        - 5
        - 10
        - 5
        - 0.0541401081
      - - 10
        - 5
        - 7
        - 6
        - 0.002898951
      - - 10
        - 5
        - 9
        - 6
        - -0.0113649749
      - - 10
        - 5
        - 8
        - 7
        - 0.0132679996
      - - 10
        - 5
        - 9
        - 8
        - -0.0305286108
      - - 6
        - 6
        - 1
        - 1
        - 0.2774117789
      - - 6
        - 6
        - 3
        - 1
        - -0.0199554147
      - - 6
        - 6
        - 5
        - 1
        - -0.0029828026
      - - 6
        - 6
        - 2
        - 2
        - 0.2580112925
      - - 6
        - 6
        - 4
        - 2
        - -0.0247704989
      - - 6
        - 6
        - 6
        - 2
        - -0.0040967866
      - - 6
        - 6
        - 3
        - 3
        - 0.2536201106
      - - 6
        - 6
        - 5
        - 3
        - -0.0267855009
      - - 6
        - 6
        - 4
        - 4
        - 0.2517327935
      - - 6
        - 6
        - 6
        - 4
        - -0.0175396728
      - - 6
        - 6
        - 5
        - 5
        - 0.2678102299
      - - 6
        - 6
        - 6
        - 6
        - 0.2760857235
      - - 7
        - 6
        - 2
        - 1
        - 0.0873845104
      - - 7
        - 6
        - 4
        - 1
        - -0.0097348524
      - - 7
        - 6
        - 6
        - 1
        - -0.0022848024
      - - 7
        - 6
        - 3
        - 2
        - 0.0811457027
      - - 7
        - 6
        - 5
        - 2
        - -0.0132527914
      - - 7
        - 6
        - 7
        - 2
        - 0.0046175072
      - - 7
        - 6
        - 4
        - 3
        - 0.0804328557
      - - 7
        - 6
        - 6
        - 3
        - -0.0054890675
      - - 7
        - 6
        - 5
        - 4
        - 0.0933707449
      - - 7
        - 6
        - 7
        - 4
        - -0.0036032023
      - - 7
        - 6
        - 6
        - 5
        - 0.0643515389
      - - 7
        - 6
        - 7
        - 6
        - 0.0993613078
      - - 8
        - 6
        - 1
        - 1
        - 0.0737081898
      - - 8
        - 6
        - 3
        - 1
        - -0.0627713617
      - - 8
        - 6
        - 5
        - 1
        - 0.007594342
      - - 8
        - 6
        - 7
        - 1
        - -0.0092664506
      - - 8
        - 6
        - 2
        - 2
        - 0.0095219008
      - - 8
        - 6
        - 4
        - 2
        - -0.0600481439
      - - 8
        - 6
        - 6
        - 2
        - -0.0015520682
      - - 8
        - 6
        - 8
        - 2
        - -0.0003541493
      - - 8
        - 6
        - 3
        - 3
        - 0.009014547
      - - 8
        - 6
        - 5
        - 3
        - -0.0726357829
      - - 8
        - 6
        - 7
        - 3
        - 0.0014417876
      - - 8
        - 6
        - 4
        - 4
        - -0.0072966618
      - - 8
        - 6
        - 6
        - 4
        - -0.0534451276
      - - 8
        - 6
        - 8
        - 4
        - -0.0012970798
      - - 8
        - 6
        - 5
        - 5
        - 0.0283368764
      - - 8
        - 6
        - 7
        - 5
        - -0.0543285042
      - - 8
        - 6
        - 6
        - 6
        - 0.0290914657
      - - 8
        - 6
        - 8
        - 6
        - 0.0784452238
      - - 8
        - 6
        - 7
        - 7
        - -0.0082494796
      - - 9
        - 6
        - 2
        - 1
        - -0.0505363107
      - - 9
        - 6
        - 4
        - 1
        - 0.0488560808
      - - 9
        - 6
        - 6
        - 1
        - 0.0088380363
      - - 9
        - 6
        - 8
        - 1
        - 0.0158697554
      - - 9
        - 6
        - 3
        - 2
        - -0.0019639659
      - - 9
        - 6
        - 5
        - 2
        - 0.0617854147
      - - 9
        - 6
        - 7
        - 2
        - -0.0005942932
      - - 9
        - 6
        - 9
        - 2
        - -0.0166317276
      - - 9
        - 6
        - 4
        - 3
        - 0.0151404448
      - - 9
        - 6
        - 6
        - 3
        - 0.0420176807
      - - 9
        - 6
        - 8
        - 3
        - 0.0023644887
      - - 9
        - 6
        - 5
        - 4
        - -0.0134773287
      - - 9
        - 6
        - 7
        - 4
        - 0.0427866984
      - - 9
        - 6
        - 9
        - 4
        - 7.25978e-05
      - - 9
        - 6
        - 6
        - 5
        - -0.0084278199
      - - 9
        - 6
        - 8
        - 5
        - -0.0435935545
      - - 9
        - 6
        - 7
        - 6
        - -0.0145933637
      - - 9
        - 6
        - 9
        - 6
        - 0.0671668553
      - - 9
        - 6
        - 8
        - 7
        - -0.0156734195
      - - 10
        - 6
        - 1
        - 1
        - -0.0005354152
      - - 10
        - 6
        - 3
        - 1
        - 0.0370555175
      - - 10
        - 6
        - 5
        - 1
        - -0.0606441635
      - - 10
        - 6
        - 7
        - 1
        - 0.0194805869
      - - 10
        - 6
        - 9
        - 1
        - -0.0012829576
      - - 10
        - 6
        - 2
        - 2
        - 0.0379138054
      - - 10
        - 6
        - 4
        - 2
        - -0.0237841366
      - - 10
        - 6
        - 6
        - 2
        - -0.0329187829
      - - 10
        - 6
        - 8
        - 2
        - -0.0225935183
      - - 10
        - 6
        - 10
        - 2
        - 0.0012498805
      - - 10
        - 6
        - 3
        - 3
        - -0.020907692
      - - 10
        - 6
        - 5
        - 3
        - 0.0068314182
      - - 10
        - 6
        - 7
        - 3
        - -0.0341650834
      - - 10
        - 6
        - 9
        - 3
        - 0.0228474827
      - - 10
        - 6
        - 4
        - 4
        - 0.0070501285
      - - 10
        - 6
        - 6
        - 4
        - 0.0036740855
      - - 10
        - 6
        - 8
        - 4
        - 0.0349975785
      - - 10
        - 6
        - 10
        - 4
        - -0.0201005018
      - - 10
        - 6
        - 5
        - 5
        - 0.0036004711
      - - 10
        - 6
        - 7
        - 5
        - 0.0040088098
      - - 10
        - 6
        - 9
        - 5
        - -0.0351961496
      - - 10
        - 6
        - 6
        - 6
        - 0.0038483081
      - - 10
        - 6
        - 8
        - 6
        - -0.0079011159
      - - 10
        - 6
        - 10
        - 6
        - 0.0658407884
      - - 10
        - 6
        - 7
        - 7
        - 0.0077256438
      - - 10
        - 6
        - 9
        - 7
        - -0.0248196615
      - - 10
        - 6
        - 8
        - 8
        - -0.0222136189
      - - 10
        - 6
        - 9
        - 9
        - 0.0419519851
      - - 7
        - 7
        - 1
        - 1
        - 0.2548730492
      - - 7
        - 7
        - 3
        - 1
        - 0.0026259136
      - - 7
        - 7
        - 5
        - 1
        - -0.0066209142
      - - 7
        - 7
        - 7
        - 1
        - 0.0093013055
      - - 7
        - 7
        - 2
        - 2
        - 0.2585415865
      - - 7
        - 7
        - 4
        - 2
        - -0.003384347
      - - 7
        - 7
        - 6
        - 2
        - 0.0039563004
      - - 7
        - 7
        - 3
        - 3
        - 0.2540290291
      - - 7
        - 7
        - 5
        - 3
        - 0.0058394599
      - - 7
        - 7
        - 7
        - 3
        - -0.0079679914
      - - 7
        - 7
        - 4
        - 4
        - 0.2646283507
      - - 7
        - 7
        - 6
        - 4
        - -0.0073027819
      - - 7
        - 7
        - 5
        - 5
        - 0.2565064257
      - - 7
        - 7
        - 7
        - 5
        - -0.0076243828
      - - 7
        - 7
        - 6
        - 6
        - 0.2602876538
      - - 7
        - 7
        - 7
        - 7
        - 0.2759476228
      - - 8
        - 7
        - 2
        - 1
        - -0.0743825145
      - - 8
        - 7
        - 4
        - 1
        - -0.0038247982
      - - 8
        - 7
        - 6
        - 1
        - -0.0108478346
      - - 8
        - 7
        - 8
        - 1
        - -0.0167142589
      - - 8
        - 7
        - 3
        - 2
        - -0.0808758935
      - - 8
        - 7
        - 5
        - 2
        - -0.0130305696
      - - 8
        - 7
        - 7
        - 2
        - 0.0045641787
      - - 8
        - 7
        - 4
        - 3
        - -0.0938055407
      - - 8
        - 7
        - 6
        - 3
        - 0.0057824453
      - - 8
        - 7
        - 8
        - 3
        - -0.0026687319
      - - 8
        - 7
        - 5
        - 4
        - -0.0816244888
      - - 8
        - 7
        - 7
        - 4
        - -0.0038534738
      - - 8
        - 7
        - 6
        - 5
        - -0.0639635596
      - - 8
        - 7
        - 8
        - 5
        - -0.0061778807
      - - 8
        - 7
        - 7
        - 6
        - -0.0842360164
      - - 8
        - 7
        - 8
        - 7
        - 0.1004438325
      - - 9
        - 7
        - 1
        - 1
        - -0.0720936424
      - - 9
        - 7
        - 3
        - 1
        - 0.0546943534
      - - 9
        - 7
        - 5
        - 1
        - 0.0213530001
      - - 9
        - 7
        - 7
        - 1
        - -0.0209521496
      - - 9
        - 7
        - 9
        - 1
        - 0.0007009228
      - - 9
        - 7
        - 2
        - 2
        - -0.0162030646
      - - 9
        - 7
        - 4
        - 2
        - 0.0796982131
      - - 9
        - 7
        - 6
        - 2
        - -0.0050427046
      - - 9
        - 7
        - 8
        - 2
        - 0.0205801665
      - - 9
        - 7
        - 3
        - 3
        - 0.0118039711
      - - 9
        - 7
        - 5
        - 3
        - 0.0610322924
      - - 9
        - 7
        - 7
        - 3
        - 0.0024881181
      - - 9
        - 7
        - 9
        - 3
        - -0.0210787628
      - - 9
        - 7
        - 4
        - 4
        - -0.0025554953
      - - 9
        - 7
        - 6
        - 4
        - 0.0544207618
      - - 9
        - 7
        - 8
        - 4
        - -0.0029204232
      - - 9
        - 7
        - 5
        - 5
        - -0.0266276458
      - - 9
        - 7
        - 7
        - 5
        - 0.0556894624
      - - 9
        - 7
        - 9
        - 5
        - -0.0048259261
      - - 9
        - 7
        - 6
        - 6
        - -0.0271214077
      - - 9
        - 7
        - 8
        - 6
        - -0.0643852
      - - 9
        - 7
        - 7
        - 7
        - -0.004142231
      - - 9
        - 7
        - 9
        - 7
        - 0.0873357362
      - - 9
        - 7
        - 8
        - 8
        - 0.0113396575
      - - 10
        - 7
        - 2
        - 1
        - 0.0484634495
      - - 10
        - 7
        - 4
        - 1
        - -0.0651245643
      - - 10
        - 7
        - 6
        - 1
        - 0.02845523
      - - 10
        - 7
        - 8
        - 1
        - 0.0006559542
      - - 10
        - 7
        - 10
        - 1
        - 0.0001887912
      - - 10
        - 7
        - 3
        - 2
        - -0.01868317
      - - 10
        - 7
        - 5
        - 2
        - -0.0488884578
      - - 10
        - 7
        - 7
        - 2
        - 0.0237363111
      - - 10
        - 7
        - 9
        - 2
        - -0.0001768435
      - - 10
        - 7
        - 4
        - 3
        - -0.0052022332
      - - 10
        - 7
        - 6
        - 3
        - -0.0432085994
      - - 10
        - 7
        - 8
        - 3
        - -0.0257386531
      - - 10
        - 7
        - 10
        - 3
        - 0.0005973702
      - - 10
        - 7
        - 5
        - 4
        - 0.0099593304
      - - 10
        - 7
        - 7
        - 4
        - -0.0436637569
      - - 10
        - 7
        - 9
        - 4
        - 0.0244564291
      - - 10
        - 7
        - 6
        - 5
        - 0.0062235326
      - - 10
        - 7
        - 8
        - 5
        - 0.0456608669
      - - 10
        - 7
        - 10
        - 5
        - -0.0307447505
      - - 10
        - 7
        - 7
        - 6
        - 0.0106625382
      - - 10
        - 7
        - 9
        - 6
        - -0.0530711816
      - - 10
        - 7
        - 8
        - 7
        - 0.004056436
      - - 10
        - 7
        - 10
        - 7
        - 0.0731724552
      - - 10
        - 7
        - 9
        - 8
        - 0.0205107184
      - - 8
        - 8
        - 1
        - 1
        - 0.2658861481
      - - 8
        - 8
        - 3
        - 1
        - -0.0090019353
      - - 8
        - 8
        - 5
        - 1
        - 0.0195226747
      - - 8
        - 8
        - 7
        - 1
        - -0.0204049103
      - - 8
        - 8
        - 2
        - 2
        - 0.2577606068
      - - 8
        - 8
        - 4
        - 2
        - 0.009440469
      - - 8
        - 8
        - 6
        - 2
        - -0.004391494
      - - 8
        - 8
        - 8
        - 2
        - 0.0231919509
      - - 8
        - 8
        - 3
        - 3
        - 0.2774340347
      - - 8
        - 8
        - 5
        - 3
        - -0.011782547
      - - 8
        - 8
        - 7
        - 3
        - -0.0069923414
      - - 8
        - 8
        - 4
        - 4
        - 0.2578347996
      - - 8
        - 8
        - 6
        - 4
        - -0.0123012436
      - - 8
        - 8
        - 8
        - 4
        - 0.0076760413
      - - 8
        - 8
        - 5
        - 5
        - 0.2636448193
      - - 8
        - 8
        - 7
        - 5
        - -0.0132370018
      - - 8
        - 8
        - 6
        - 6
        - 0.267062818
      - - 8
        - 8
        - 8
        - 6
        - 0.0125373536
      - - 8
        - 8
        - 7
        - 7
        - 0.2671716856
      - - 8
        - 8
        - 8
        - 8
        - 0.2954193515
      - - 9
        - 8
        - 2
        - 1
        - -0.0792694608
      - - 9
        - 8
        - 4
        - 1
        - -0.0169597939
      - - 9
        - 8
        - 6
        - 1
        - 0.0274002383
      - - 9
        - 8
        - 8
        - 1
        - -0.0004589385
      - - 9
        - 8
        - 3
        - 2
        - -0.1012539528
      - - 9
        - 8
        - 5
        - 2
        - 0.0040992979
      - - 9
        - 8
        - 7
        - 2
        - 0.0294821278
      - - 9
        - 8
        - 9
        - 2
        - -0.0008429873
      - - 9
        - 8
        - 4
        - 3
        - -0.0821697526
      - - 9
        - 8
        - 6
        - 3
        - 0.009030741
      - - 9
        - 8
        - 8
        - 3
        - -0.0269070089
      - - 9
        - 8
        - 5
        - 4
        - -0.0843911373
      - - 9
        - 8
        - 7
        - 4
        - -0.0007948282
      - - 9
        - 8
        - 9
        - 4
        - 0.0316297953
      - - 9
        - 8
        - 6
        - 5
        - -0.0663385678
      - - 9
        - 8
        - 8
        - 5
        - -0.0093714628
      - - 9
        - 8
        - 7
        - 6
        - -0.0871888046
      - - 9
        - 8
        - 9
        - 6
        - 0.0037842881
      - - 9
        - 8
        - 8
        - 7
        - 0.0870992155
      - - 9
        - 8
        - 9
        - 8
        - 0.1123983537
      - - 10
        - 8
        - 1
        - 1
        - -0.0701754764
      - - 10
        - 8
        - 3
        - 1
        - 0.0899196817
      - - 10
        - 8
        - 5
        - 1
        - -0.038047269
      - - 10
        - 8
        - 7
        - 1
        - -0.0037256528
      - - 10
        - 8
        - 9
        - 1
        - 0.0009614259
      - - 10
        - 8
        - 2
        - 2
        - 0.0222574074
      - - 10
        - 8
        - 4
        - 2
        - 0.0552265739
      - - 10
        - 8
        - 6
        - 2
        - -0.0394198003
      - - 10
        - 8
        - 8
        - 2
        - -0.0010072629
      - - 10
        - 8
        - 10
        - 2
        - -0.0010754159
      - - 10
        - 8
        - 3
        - 3
        - -0.0075029163
      - - 10
        - 8
        - 5
        - 3
        - 0.0649703614
      - - 10
        - 8
        - 7
        - 3
        - -0.0323543585
      - - 10
        - 8
        - 9
        - 3
        - 0.0008518636
      - - 10
        - 8
        - 4
        - 4
        - 0.0037181565
      - - 10
        - 8
        - 6
        - 4
        - 0.0567725244
      - - 10
        - 8
        - 8
        - 4
        - 0.0328964072
      - - 10
        - 8
        - 10
        - 4
        - 0.0048746542
      - - 10
        - 8
        - 5
        - 5
        - -0.0219403961
      - - 10
        - 8
        - 7
        - 5
        - 0.0585116473
      - - 10
        - 8
        - 9
        - 5
        - -0.0424062994
      - - 10
        - 8
        - 6
        - 6
        - -0.0221094504
      - - 10
        - 8
        - 8
        - 6
        - -0.0693218143
      - - 10
        - 8
        - 10
        - 6
        - 0.0413407639
      - - 10
        - 8
        - 7
        - 7
        - 0.0025785865
      - - 10
        - 8
        - 9
        - 7
        - 0.0615801938
      - - 10
        - 8
        - 8
        - 8
        - -0.0097559147
      - - 10
        - 8
        - 10
        - 8
        - 0.1032403792
      - - 10
        - 8
        - 9
        - 9
        - 0.0260381398
      - - 9
        - 9
        - 1
        - 1
        - 0.2736451075
      - - 9
        - 9
        - 3
        - 1
        - 0.021440923
      - - 9
        - 9
        - 5
        - 1
        - -0.0376016005
      - - 9
        - 9
        - 7
        - 1
        - -0.0029943936
      - - 9
        - 9
        - 9
        - 1
        - -0.0005756358
      - - 9
        - 9
        - 2
        - 2
        - 0.297244289
      - - 9
        - 9
        - 4
        - 2
        - -0.0177143983
      - - 9
        - 9
        - 6
        - 2
        - -0.0365278457
      - - 9
        - 9
        - 8
        - 2
        - 0.0021414812
      - - 9
        - 9
        - 3
        - 3
        - 0.2611426212
      - - 9
        - 9
        - 5
        - 3
        - -0.0112011615
      - - 9
        - 9
        - 7
        - 3
        - -0.040428903
      - - 9
        - 9
        - 9
        - 3
        - -0.003198155
      - - 9
        - 9
        - 4
        - 4
        - 0.2665744967
      - - 9
        - 9
        - 6
        - 4
        - -0.0133954355
      - - 9
        - 9
        - 8
        - 4
        - 0.042478302
      - - 9
        - 9
        - 5
        - 5
        - 0.2721025978
      - - 9
        - 9
        - 7
        - 5
        - -0.0144485464
      - - 9
        - 9
        - 9
        - 5
        - -0.0400173359
      - - 9
        - 9
        - 6
        - 6
        - 0.275729588
      - - 9
        - 9
        - 8
        - 6
        - 0.01142002
      - - 9
        - 9
        - 7
        - 7
        - 0.2771965175
      - - 9
        - 9
        - 9
        - 7
        - -0.0182429383
      - - 9
        - 9
        - 8
        - 8
        - 0.2784696797
      - - 9
        - 9
        - 9
        - 9
        - 0.3257946864
      - - 10
        - 9
        - 2
        - 1
        - -0.1272421119
      - - 10
        - 9
        - 4
        - 1
        - 0.0491968139
      - - 10
        - 9
        - 6
        - 1
        - -0.0032567318
      - - 10
        - 9
        - 8
        - 1
        - -0.0025356131
      - - 10
        - 9
        - 10
        - 1
        - 0.0008897344
      - - 10
        - 9
        - 3
        - 2
        - -0.0809934421
      - - 10
        - 9
        - 5
        - 2
        - 0.0524278081
      - - 10
        - 9
        - 7
        - 2
        - 0.0047778624
      - - 10
        - 9
        - 9
        - 2
        - 0.0004736412
      - - 10
        - 9
        - 4
        - 3
        - -0.0771058727
      - - 10
        - 9
        - 6
        - 3
        - 0.0530200276
      - - 10
        - 9
        - 8
        - 3
        - 0.0001142296
      - - 10
        - 9
        - 10
        - 3
        - -0.0032584332
      - - 10
        - 9
        - 5
        - 4
        - -0.0935315137
      - - 10
        - 9
        - 7
        - 4
        - 0.043606211
      - - 10
        - 9
        - 9
        - 4
        - 0.0062442557
      - - 10
        - 9
        - 6
        - 5
        - -0.0722555087
      - - 10
        - 9
        - 8
        - 5
        - -0.0564205507
      - - 10
        - 9
        - 10
        - 5
        - 0.0030538188
      - - 10
        - 9
        - 7
        - 6
        - -0.0970014597
      - - 10
        - 9
        - 9
        - 6
        - 0.0568869648
      - - 10
        - 9
        - 8
        - 7
        - 0.083638996
      - - 10
        - 9
        - 10
        - 7
        - -0.0553240685
      - - 10
        - 9
        - 9
        - 8
        - 0.0902240142
      - - 10
        - 9
        - 10
        - 9
        - 0.1472962555
      - - 10
        - 10
        - 1
        - 1
        - 0.3466135414
      - - 10
        - 10
        - 3
        - 1
        - -0.0698521672
      - - 10
        - 10
        - 5
        - 1
        - 0.0009067864
      - - 10
        - 10
        - 7
        - 1
        - 0.0009430646
      - - 10
        - 10
        - 9
        - 1
        - -0.0018595667
      - - 10
        - 10
        - 2
        - 2
        - 0.2764658911
      - - 10
        - 10
        - 4
        - 2
        - -0.0739681554
      - - 10
        - 10
        - 6
        - 2
        - 0.0035770675
      - - 10
        - 10
        - 8
        - 2
        - 0.0032640628
      - - 10
        - 10
        - 10
        - 2
        - 0.0024815463
      - - 10
        - 10
        - 3
        - 3
        - 0.2705258213
      - - 10
        - 10
        - 5
        - 3
        - -0.0772758524
      - - 10
        - 10
        - 7
        - 3
        - -0.0077182571
      - - 10
        - 10
        - 9
        - 3
        - -0.0043346206
      - - 10
        - 10
        - 4
        - 4
        - 0.2648000654
      - - 10
        - 10
        - 6
        - 4
        - -0.0714506805
      - - 10
        - 10
        - 8
        - 4
        - 0.0094005166
      - - 10
        - 10
        - 10
        - 4
        - -0.0009010704
      - - 10
        - 10
        - 5
        - 5
        - 0.2964853111
      - - 10
        - 10
        - 7
        - 5
        - -0.0746085662
      - - 10
        - 10
        - 9
        - 5
        - 0.0033160936
      - - 10
        - 10
        - 6
        - 6
        - 0.3003251829
      - - 10
        - 10
        - 8
        - 6
        - 0.0822540305
      - - 10
        - 10
        - 10
        - 6
        - -0.0001021003
      - - 10
        - 10
        - 7
        - 7
        - 0.2772279492
      - - 10
        - 10
        - 9
        - 7
        - -0.0815755279
      - - 10
        - 10
        - 8
        - 8
        - 0.29121698
      - - 10
        - 10
        - 10
        - 8
        - -0.0799418484
      - - 10
        - 10
        - 9
        - 9
        - 0.3024116073
      - - 10
        - 10
        - 10
        - 10
        - 0.3883191484
  initial_state_suggestions:
  - state:
      energy:
        units: hartree
        value: -5.387456399146844
      label: '|G>'
      superposition:
      - - 0.9609444429585408
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.23128604385869814
        - (6a)+
        - (6b)+
        - (5b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.10745357942686738
        - (6a)+
        - (7b)+
        - (5b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.10745357942686733
        - (7a)+
        - (6b)+
        - (4b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
  metadata:
    molecule_name: unknown
  n_electrons: 10
  n_orbitals: 10
  scf_energy:
    units: hartree
    value: -5.20347012
  scf_energy_offset:
    units: hartree
    value: -0.0



==> anc/src/examples/plots/h10_trotter_error/h10_2.4.nw <==
start h10_2.4

#permanent_dir /dtemp/emsls50086

echo

geometry units bohr
symmetry c1
H   0.0   0.0   0.0
H   2.4   0.0   0.0
H   4.8   0.0   0.0
H   7.2   0.0   0.0
H   9.6   0.0   0.0
H  12.0   0.0   0.0
H  14.4   0.0   0.0
H  16.8   0.0   0.0
H  19.2   0.0   0.0
H  21.6   0.0   0.0
end

basis
 * library sto-6g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
thresh 1.0e-6
maxiter 1000
tilesize 1
2eorb
2emet 13
end

set tce:print_integrals T
set tce:qorb  10
set tce:qela  5
set tce:qelb  5

task tce energy





==> anc/src/examples/plots/h10_trotter_error/h10_2.4.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- url: https://www.nwchem-sw.org
format:
  version: '0.1'
generator:
  source: nwchem
  version: '6.8'
integral_sets:
- basis_set:
    name: sto-6g
    type: gaussian
  coulomb_repulsion:
    units: hartree
    value: 8.037367724867725
  energy_offset:
    units: hartree
    value: 0.0
  fci_energy:
    lower: -5.326814441001802
    units: hartree
    upper: -5.126814441001803
    value: -5.226814441001802
  geometry:
    atoms:
    - coords:
      - -10.8
      - 0.0
      - 0.0
      name: H
    - coords:
      - -8.4
      - 0.0
      - 0.0
      name: H
    - coords:
      - -6.0
      - 0.0
      - 0.0
      name: H
    - coords:
      - -3.6
      - 0.0
      - 0.0
      name: H
    - coords:
      - -1.2
      - 0.0
      - 0.0
      name: H
    - coords:
      - 1.2
      - 0.0
      - 0.0
      name: H
    - coords:
      - 3.6
      - 0.0
      - 0.0
      name: H
    - coords:
      - 6.0
      - 0.0
      - 0.0
      name: H
    - coords:
      - 8.4
      - 0.0
      - 0.0
      name: H
    - coords:
      - 10.8
      - 0.0
      - 0.0
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: bohr
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - - 1
        - 1
        - -2.3654044892
      - - 3
        - 1
        - 0.11452889
      - - 5
        - 1
        - -0.0383909144
      - - 7
        - 1
        - 0.0255387843
      - - 9
        - 1
        - -0.0212112601
      - - 2
        - 2
        - -2.2270323564
      - - 4
        - 2
        - 0.1644938325
      - - 6
        - 2
        - 0.0552201951
      - - 8
        - 2
        - -0.0539393708
      - - 10
        - 2
        - -0.0092639675
      - - 3
        - 3
        - -2.1348861774
      - - 5
        - 3
        - -0.1766616734
      - - 7
        - 3
        - 0.1089458227
      - - 9
        - 3
        - -0.0323680775
      - - 4
        - 4
        - -2.0538809348
      - - 6
        - 4
        - 0.1856275941
      - - 8
        - 4
        - -0.0785321396
      - - 10
        - 4
        - -0.0207199379
      - - 5
        - 5
        - -2.0537045642
      - - 7
        - 5
        - -0.1508020866
      - - 9
        - 5
        - 0.0485272653
      - - 6
        - 6
        - -1.9690745836
      - - 8
        - 6
        - -0.1722229061
      - - 10
        - 6
        - -0.040185456
      - - 7
        - 7
        - -1.7967256095
      - - 9
        - 7
        - -0.169214477
      - - 8
        - 8
        - -1.7067688268
      - - 10
        - 8
        - 0.1220125974
      - - 9
        - 9
        - -1.6487806996
      - - 10
        - 10
        - -1.6873094788
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - - 1
        - 1
        - 1
        - 1
        - 0.2892413602
      - - 2
        - 1
        - 2
        - 1
        - 0.1111066884
      - - 3
        - 1
        - 1
        - 1
        - -0.0602732473
      - - 3
        - 1
        - 3
        - 1
        - 0.0827476317
      - - 3
        - 1
        - 2
        - 2
        - 0.0244438007
      - - 4
        - 1
        - 2
        - 1
        - -0.0441599483
      - - 4
        - 1
        - 4
        - 1
        - 0.0634165454
      - - 4
        - 1
        - 3
        - 2
        - 0.0213475352
      - - 5
        - 1
        - 1
        - 1
        - -0.000874388
      - - 5
        - 1
        - 3
        - 1
        - 0.0358251038
      - - 5
        - 1
        - 5
        - 1
        - 0.0643490044
      - - 5
        - 1
        - 2
        - 2
        - 0.0360163368
      - - 5
        - 1
        - 4
        - 2
        - -0.028783432
      - - 5
        - 1
        - 3
        - 3
        - -0.0269225233
      - - 5
        - 1
        - 4
        - 4
        - 0.0078611038
      - - 6
        - 1
        - 2
        - 1
        - 0.0030504782
      - - 6
        - 1
        - 4
        - 1
        - -0.0274741615
      - - 6
        - 1
        - 6
        - 1
        - 0.0558561743
      - - 6
        - 1
        - 3
        - 2
        - -0.0278267647
      - - 6
        - 1
        - 5
        - 2
        - -0.0142759206
      - - 6
        - 1
        - 4
        - 3
        - 0.0168005205
      - - 6
        - 1
        - 5
        - 4
        - 0.0025749204
      - - 7
        - 1
        - 1
        - 1
        - 0.0009815076
      - - 7
        - 1
        - 3
        - 1
        - -0.0046358807
      - - 7
        - 1
        - 5
        - 1
        - 0.019555866
      - - 7
        - 1
        - 7
        - 1
        - 0.0378996048
      - - 7
        - 1
        - 2
        - 2
        - -0.0040608134
      - - 7
        - 1
        - 4
        - 2
        - -0.0212235716
      - - 7
        - 1
        - 6
        - 2
        - 0.0250753257
      - - 7
        - 1
        - 3
        - 3
        - -0.0211565364
      - - 7
        - 1
        - 5
        - 3
        - -0.0150695953
      - - 7
        - 1
        - 4
        - 4
        - 0.0154647352
      - - 7
        - 1
        - 6
        - 4
        - -0.0050467295
      - - 7
        - 1
        - 5
        - 5
        - -0.0023293677
      - - 7
        - 1
        - 6
        - 6
        - -0.0021942976
      - - 8
        - 1
        - 2
        - 1
        - 0.0028986537
      - - 8
        - 1
        - 4
        - 1
        - 1.44254e-05
      - - 8
        - 1
        - 6
        - 1
        - 0.0218223583
      - - 8
        - 1
        - 8
        - 1
        - 0.0358412052
      - - 8
        - 1
        - 3
        - 2
        - 0.0010075231
      - - 8
        - 1
        - 5
        - 2
        - -0.0178699371
      - - 8
        - 1
        - 7
        - 2
        - -0.0135473759
      - - 8
        - 1
        - 4
        - 3
        - 0.0181956277
      - - 8
        - 1
        - 6
        - 3
        - -0.0217426899
      - - 8
        - 1
        - 5
        - 4
        - 0.0142376583
      - - 8
        - 1
        - 7
        - 4
        - -0.0066651769
      - - 8
        - 1
        - 6
        - 5
        - -0.0049408366
      - - 8
        - 1
        - 7
        - 6
        - -0.0113273366
      - - 9
        - 1
        - 1
        - 1
        - 0.002084305
      - - 9
        - 1
        - 3
        - 1
        - -0.0008737935
      - - 9
        - 1
        - 5
        - 1
        - 0.0012739472
      - - 9
        - 1
        - 7
        - 1
        - 0.0187381777
      - - 9
        - 1
        - 9
        - 1
        - 0.0331800946
      - - 9
        - 1
        - 2
        - 2
        - 0.000700038
      - - 9
        - 1
        - 4
        - 2
        - 7.76136e-05
      - - 9
        - 1
        - 6
        - 2
        - 0.0190060381
      - - 9
        - 1
        - 8
        - 2
        - 0.0141087267
      - - 9
        - 1
        - 3
        - 3
        - 0.0007553045
      - - 9
        - 1
        - 5
        - 3
        - -0.0157402527
      - - 9
        - 1
        - 7
        - 3
        - -0.0125516467
      - - 9
        - 1
        - 4
        - 4
        - 0.015301243
      - - 9
        - 1
        - 6
        - 4
        - -0.0202260341
      - - 9
        - 1
        - 8
        - 4
        - 0.011176134
      - - 9
        - 1
        - 5
        - 5
        - -0.012419821
      - - 9
        - 1
        - 7
        - 5
        - 0.0184295095
      - - 9
        - 1
        - 6
        - 6
        - -0.0098602237
      - - 9
        - 1
        - 8
        - 6
        - -0.01399938
      - - 9
        - 1
        - 7
        - 7
        - 0.0142293453
      - - 9
        - 1
        - 8
        - 8
        - 0.0009644891
      - - 10
        - 1
        - 2
        - 1
        - -0.0009401467
      - - 10
        - 1
        - 4
        - 1
        - -0.0002032763
      - - 10
        - 1
        - 6
        - 1
        - -0.0005375712
      - - 10
        - 1
        - 8
        - 1
        - -0.0169289602
      - - 10
        - 1
        - 10
        - 1
        - 0.0465945883
      - - 10
        - 1
        - 3
        - 2
        - -0.0005035164
      - - 10
        - 1
        - 5
        - 2
        - 0.0010590751
      - - 10
        - 1
        - 7
        - 2
        - 0.0166810198
      - - 10
        - 1
        - 9
        - 2
        - 0.0288295019
      - - 10
        - 1
        - 4
        - 3
        - 0.0003825502
      - - 10
        - 1
        - 6
        - 3
        - 0.0169261212
      - - 10
        - 1
        - 8
        - 3
        - 0.0273844648
      - - 10
        - 1
        - 5
        - 4
        - -0.0132358005
      - - 10
        - 1
        - 7
        - 4
        - -0.0251940194
      - - 10
        - 1
        - 9
        - 4
        - -0.0158877785
      - - 10
        - 1
        - 6
        - 5
        - 0.0329876212
      - - 10
        - 1
        - 8
        - 5
        - 0.0161666276
      - - 10
        - 1
        - 7
        - 6
        - 0.0121988716
      - - 10
        - 1
        - 9
        - 6
        - 0.0008462009
      - - 10
        - 1
        - 8
        - 7
        - -0.0002388309
      - - 10
        - 1
        - 9
        - 8
        - -0.0006020536
      - - 2
        - 2
        - 1
        - 1
        - 0.2282758314
      - - 2
        - 2
        - 2
        - 2
        - 0.2540723281
      - - 3
        - 2
        - 2
        - 1
        - 0.0682703107
      - - 3
        - 2
        - 3
        - 2
        - 0.093354869
      - - 4
        - 2
        - 1
        - 1
        - -0.06244244
      - - 4
        - 2
        - 3
        - 1
        - 0.0483305661
      - - 4
        - 2
        - 2
        - 2
        - -0.0132403134
      - - 4
        - 2
        - 4
        - 2
        - 0.0792808224
      - - 4
        - 2
        - 3
        - 3
        - 0.0198945924
      - - 5
        - 2
        - 2
        - 1
        - 0.0458728006
      - - 5
        - 2
        - 4
        - 1
        - -0.047471508
      - - 5
        - 2
        - 3
        - 2
        - -0.0011248105
      - - 5
        - 2
        - 5
        - 2
        - 0.063296448
      - - 5
        - 2
        - 4
        - 3
        - -0.0212038481
      - - 6
        - 2
        - 1
        - 1
        - 0.0033153323
      - - 6
        - 2
        - 3
        - 1
        - -0.0355490488
      - - 6
        - 2
        - 5
        - 1
        - -0.0311080098
      - - 6
        - 2
        - 2
        - 2
        - -0.0335647085
      - - 6
        - 2
        - 4
        - 2
        - -0.0011196811
      - - 6
        - 2
        - 6
        - 2
        - 0.0525145515
      - - 6
        - 2
        - 3
        - 3
        - -0.0011150298
      - - 6
        - 2
        - 5
        - 3
        - -0.0076304948
      - - 6
        - 2
        - 4
        - 4
        - 0.0101941094
      - - 6
        - 2
        - 5
        - 5
        - -0.0040877125
      - - 7
        - 2
        - 2
        - 1
        - -0.0055231553
      - - 7
        - 2
        - 4
        - 1
        - -0.0217850961
      - - 7
        - 2
        - 6
        - 1
        - 0.0341898026
      - - 7
        - 2
        - 3
        - 2
        - -0.0287213981
      - - 7
        - 2
        - 5
        - 2
        - -0.0026035947
      - - 7
        - 2
        - 7
        - 2
        - 0.0483813851
      - - 7
        - 2
        - 4
        - 3
        - -0.0003221833
      - - 7
        - 2
        - 6
        - 3
        - 0.019670182
      - - 7
        - 2
        - 5
        - 4
        - -0.0104040339
      - - 7
        - 2
        - 6
        - 5
        - 0.0074913811
      - - 8
        - 2
        - 1
        - 1
        - 0.0034794012
      - - 8
        - 2
        - 3
        - 1
        - -0.0002165644
      - - 8
        - 2
        - 5
        - 1
        - -0.0221557633
      - - 8
        - 2
        - 7
        - 1
        - -0.0206778048
      - - 8
        - 2
        - 2
        - 2
        - 0.0030376461
      - - 8
        - 2
        - 4
        - 2
        - 0.0211179739
      - - 8
        - 2
        - 6
        - 2
        - -0.0043652698
      - - 8
        - 2
        - 8
        - 2
        - 0.0367040146
      - - 8
        - 2
        - 3
        - 3
        - 0.0237570714
      - - 8
        - 2
        - 5
        - 3
        - 0.0018766953
      - - 8
        - 2
        - 7
        - 3
        - -0.0193126975
      - - 8
        - 2
        - 4
        - 4
        - -0.0007285233
      - - 8
        - 2
        - 6
        - 4
        - -0.0174650007
      - - 8
        - 2
        - 5
        - 5
        - -0.0097418367
      - - 8
        - 2
        - 7
        - 5
        - 0.0150502003
      - - 8
        - 2
        - 6
        - 6
        - -0.0063560914
      - - 8
        - 2
        - 7
        - 7
        - 0.0002495777
      - - 9
        - 2
        - 2
        - 1
        - 0.0006119281
      - - 9
        - 2
        - 4
        - 1
        - 0.0005073717
      - - 9
        - 2
        - 6
        - 1
        - 0.021568482
      - - 9
        - 2
        - 8
        - 1
        - 0.0194013597
      - - 9
        - 2
        - 3
        - 2
        - -0.000131147
      - - 9
        - 2
        - 5
        - 2
        - -0.0177258626
      - - 9
        - 2
        - 7
        - 2
        - 0.0032918257
      - - 9
        - 2
        - 9
        - 2
        - 0.0484453495
      - - 9
        - 2
        - 4
        - 3
        - 0.0182689148
      - - 9
        - 2
        - 6
        - 3
        - -0.004134531
      - - 9
        - 2
        - 8
        - 3
        - 0.0257317374
      - - 9
        - 2
        - 5
        - 4
        - 0.0015808592
      - - 9
        - 2
        - 7
        - 4
        - -0.0312106532
      - - 9
        - 2
        - 6
        - 5
        - 0.0282288786
      - - 9
        - 2
        - 8
        - 5
        - -0.0041084827
      - - 9
        - 2
        - 7
        - 6
        - -0.0014279555
      - - 9
        - 2
        - 8
        - 7
        - -0.0172216957
      - - 10
        - 2
        - 1
        - 1
        - 0.0024366477
      - - 10
        - 2
        - 3
        - 1
        - -0.0009703136
      - - 10
        - 2
        - 5
        - 1
        - 0.0012223837
      - - 10
        - 2
        - 7
        - 1
        - 0.0184351354
      - - 10
        - 2
        - 9
        - 1
        - 0.0324342522
      - - 10
        - 2
        - 2
        - 2
        - 0.0010342578
      - - 10
        - 2
        - 4
        - 2
        - -5.41845e-05
      - - 10
        - 2
        - 6
        - 2
        - 0.0186591612
      - - 10
        - 2
        - 8
        - 2
        - 0.0131501072
      - - 10
        - 2
        - 10
        - 2
        - 0.0331651655
      - - 10
        - 2
        - 3
        - 3
        - 0.0012038419
      - - 10
        - 2
        - 5
        - 3
        - -0.0151725231
      - - 10
        - 2
        - 7
        - 3
        - -0.0113950013
      - - 10
        - 2
        - 9
        - 3
        - 0.014197775
      - - 10
        - 2
        - 4
        - 4
        - 0.0156216798
      - - 10
        - 2
        - 6
        - 4
        - -0.0190711523
      - - 10
        - 2
        - 8
        - 4
        - 0.0124600908
      - - 10
        - 2
        - 5
        - 5
        - -0.0103289961
      - - 10
        - 2
        - 7
        - 5
        - 0.0199551428
      - - 10
        - 2
        - 9
        - 5
        - 0.0182006314
      - - 10
        - 2
        - 6
        - 6
        - -0.0113847741
      - - 10
        - 2
        - 8
        - 6
        - -0.0144998786
      - - 10
        - 2
        - 7
        - 7
        - 0.0146710395
      - - 10
        - 2
        - 9
        - 7
        - 8.91071e-05
      - - 10
        - 2
        - 8
        - 8
        - 0.0012395814
      - - 10
        - 2
        - 9
        - 9
        - 0.00111897
      - - 3
        - 3
        - 1
        - 1
        - 0.2240549483
      - - 3
        - 3
        - 3
        - 1
        - -0.0061373309
      - - 3
        - 3
        - 2
        - 2
        - 0.2183037414
      - - 3
        - 3
        - 3
        - 3
        - 0.2448473219
      - - 4
        - 3
        - 2
        - 1
        - 0.0651509057
      - - 4
        - 3
        - 4
        - 1
        - 0.0072643812
      - - 4
        - 3
        - 3
        - 2
        - 0.0736041182
      - - 4
        - 3
        - 4
        - 3
        - 0.0911456349
      - - 5
        - 3
        - 1
        - 1
        - 0.0643266743
      - - 5
        - 3
        - 3
        - 1
        - -0.0595638531
      - - 5
        - 3
        - 5
        - 1
        - -0.0088118589
      - - 5
        - 3
        - 2
        - 2
        - 0.0038180393
      - - 5
        - 3
        - 4
        - 2
        - -0.0553175485
      - - 5
        - 3
        - 3
        - 3
        - 0.005627033
      - - 5
        - 3
        - 5
        - 3
        - 0.0729869484
      - - 5
        - 3
        - 4
        - 4
        - -0.0157617293
      - - 6
        - 3
        - 2
        - 1
        - -0.0448401244
      - - 6
        - 3
        - 4
        - 1
        - 0.0397214115
      - - 6
        - 3
        - 6
        - 1
        - -0.0073079918
      - - 6
        - 3
        - 3
        - 2
        - -0.0037319861
      - - 6
        - 3
        - 5
        - 2
        - -0.0370189747
      - - 6
        - 3
        - 4
        - 3
        - -0.0018147049
      - - 6
        - 3
        - 6
        - 3
        - 0.0559480639
      - - 6
        - 3
        - 5
        - 4
        - -0.0009081631
      - - 7
        - 3
        - 1
        - 1
        - -0.007894216
      - - 7
        - 3
        - 3
        - 1
        - -0.0274598896
      - - 7
        - 3
        - 5
        - 1
        - -0.0326637084
      - - 7
        - 3
        - 7
        - 1
        - 0.0079747776
      - - 7
        - 3
        - 2
        - 2
        - -0.0360221356
      - - 7
        - 3
        - 4
        - 2
        - 0.0068261708
      - - 7
        - 3
        - 6
        - 2
        - 0.0352036506
      - - 7
        - 3
        - 3
        - 3
        - -0.0024519913
      - - 7
        - 3
        - 5
        - 3
        - -0.0011849406
      - - 7
        - 3
        - 7
        - 3
        - 0.0499068534
      - - 7
        - 3
        - 4
        - 4
        - -0.0036814976
      - - 7
        - 3
        - 6
        - 4
        - 0.0171993274
      - - 7
        - 3
        - 5
        - 5
        - 0.0051814022
      - - 7
        - 3
        - 6
        - 6
        - 0.0011760142
      - - 8
        - 3
        - 2
        - 1
        - 0.0004337769
      - - 8
        - 3
        - 4
        - 1
        - 0.0230389439
      - - 8
        - 3
        - 6
        - 1
        - -0.0334001557
      - - 8
        - 3
        - 8
        - 1
        - -0.0013361919
      - - 8
        - 3
        - 3
        - 2
        - 0.0253869585
      - - 8
        - 3
        - 5
        - 2
        - 0.0009195048
      - - 8
        - 3
        - 7
        - 2
        - -0.0320741345
      - - 8
        - 3
        - 4
        - 3
        - -0.0007011876
      - - 8
        - 3
        - 6
        - 3
        - -0.002125896
      - - 8
        - 3
        - 8
        - 3
        - 0.0585320481
      - - 8
        - 3
        - 5
        - 4
        - 0.0007386553
      - - 8
        - 3
        - 7
        - 4
        - -0.0284182233
      - - 8
        - 3
        - 6
        - 5
        - 0.0264627444
      - - 8
        - 3
        - 7
        - 6
        - -0.0004097765
      - - 9
        - 3
        - 1
        - 1
        - 0.004080687
      - - 9
        - 3
        - 3
        - 1
        - -0.0001962941
      - - 9
        - 3
        - 5
        - 1
        - -0.0218833028
      - - 9
        - 3
        - 7
        - 1
        - -0.0205657986
      - - 9
        - 3
        - 9
        - 1
        - 0.0131282703
      - - 9
        - 3
        - 2
        - 2
        - 0.0037680934
      - - 9
        - 3
        - 4
        - 2
        - 0.0208357465
      - - 9
        - 3
        - 6
        - 2
        - -0.0044085092
      - - 9
        - 3
        - 8
        - 2
        - 0.0351643955
      - - 9
        - 3
        - 3
        - 3
        - 0.0244069376
      - - 9
        - 3
        - 5
        - 3
        - 0.001990484
      - - 9
        - 3
        - 7
        - 3
        - -0.0175874879
      - - 9
        - 3
        - 9
        - 3
        - 0.0367890526
      - - 9
        - 3
        - 4
        - 4
        - 0.0005945283
      - - 9
        - 3
        - 6
        - 4
        - -0.015633531
      - - 9
        - 3
        - 8
        - 4
        - 0.0191470285
      - - 9
        - 3
        - 5
        - 5
        - -0.0064451174
      - - 9
        - 3
        - 7
        - 5
        - 0.0171890753
      - - 9
        - 3
        - 6
        - 6
        - -0.0084590803
      - - 9
        - 3
        - 8
        - 6
        - 0.0018147271
      - - 9
        - 3
        - 7
        - 7
        - 0.0003532443
      - - 9
        - 3
        - 8
        - 8
        - 0.0241770431
      - - 10
        - 3
        - 2
        - 1
        - 0.0032762216
      - - 10
        - 3
        - 4
        - 1
        - -5.80046e-05
      - - 10
        - 3
        - 6
        - 1
        - 0.0210872247
      - - 10
        - 3
        - 8
        - 1
        - 0.0342649661
      - - 10
        - 3
        - 10
        - 1
        - -0.0161170742
      - - 10
        - 3
        - 3
        - 2
        - 0.0015189472
      - - 10
        - 3
        - 5
        - 2
        - -0.0170132606
      - - 10
        - 3
        - 7
        - 2
        - -0.0121637824
      - - 10
        - 3
        - 9
        - 2
        - 0.0197223283
      - - 10
        - 3
        - 4
        - 3
        - 0.0181700718
      - - 10
        - 3
        - 6
        - 3
        - -0.0200769373
      - - 10
        - 3
        - 8
        - 3
        - -0.0008096592
      - - 10
        - 3
        - 10
        - 3
        - 0.0351156975
      - - 10
        - 3
        - 5
        - 4
        - 0.0118610478
      - - 10
        - 3
        - 7
        - 4
        - -0.0071425149
      - - 10
        - 3
        - 9
        - 4
        - 0.0131308429
      - - 10
        - 3
        - 6
        - 5
        - -0.0047728092
      - - 10
        - 3
        - 8
        - 5
        - -0.0211369637
      - - 10
        - 3
        - 7
        - 6
        - -0.0127403286
      - - 10
        - 3
        - 9
        - 6
        - -0.0167228061
      - - 10
        - 3
        - 8
        - 7
        - -0.0178410384
      - - 10
        - 3
        - 9
        - 8
        - 0.0017363159
      - - 4
        - 4
        - 1
        - 1
        - 0.2188519168
      - - 4
        - 4
        - 3
        - 1
        - 0.0063361649
      - - 4
        - 4
        - 2
        - 2
        - 0.2257022644
      - - 4
        - 4
        - 4
        - 2
        - 0.0002717786
      - - 4
        - 4
        - 3
        - 3
        - 0.2205737783
      - - 4
        - 4
        - 4
        - 4
        - 0.2373973225
      - - 5
        - 4
        - 2
        - 1
        - -0.0821079849
      - - 5
        - 4
        - 4
        - 1
        - 0.0110217269
      - - 5
        - 4
        - 3
        - 2
        - -0.0738810648
      - - 5
        - 4
        - 5
        - 2
        - -0.01470368
      - - 5
        - 4
        - 4
        - 3
        - -0.0730257907
      - - 5
        - 4
        - 5
        - 4
        - 0.0919935266
      - - 6
        - 4
        - 1
        - 1
        - -0.0570576914
      - - 6
        - 4
        - 3
        - 1
        - 0.0494667869
      - - 6
        - 4
        - 5
        - 1
        - 0.0043333926
      - - 6
        - 4
        - 2
        - 2
        - -0.0063036774
      - - 6
        - 4
        - 4
        - 2
        - 0.0468649022
      - - 6
        - 4
        - 6
        - 2
        - -0.0101488061
      - - 6
        - 4
        - 3
        - 3
        - -0.0059509858
      - - 6
        - 4
        - 5
        - 3
        - -0.0459937357
      - - 6
        - 4
        - 4
        - 4
        - -0.0021877798
      - - 6
        - 4
        - 6
        - 4
        - 0.0605213722
      - - 6
        - 4
        - 5
        - 5
        - -0.010391167
      - - 7
        - 4
        - 2
        - 1
        - -0.0346070551
      - - 7
        - 4
        - 4
        - 1
        - 0.0398260502
      - - 7
        - 4
        - 6
        - 1
        - -0.0065246368
      - - 7
        - 4
        - 3
        - 2
        - 0.0062316148
      - - 7
        - 4
        - 5
        - 2
        - -0.0381397063
      - - 7
        - 4
        - 7
        - 2
        - 0.0048473152
      - - 7
        - 4
        - 4
        - 3
        - 0.0078262349
      - - 7
        - 4
        - 6
        - 3
        - 0.0404995109
      - - 7
        - 4
        - 5
        - 4
        - 0.0011291519
      - - 7
        - 4
        - 7
        - 4
        - 0.0656135253
      - - 7
        - 4
        - 6
        - 5
        - -0.0246506078
      - - 8
        - 4
        - 1
        - 1
        - 0.0088195027
      - - 8
        - 4
        - 3
        - 1
        - 0.0273819471
      - - 8
        - 4
        - 5
        - 1
        - 0.0330422015
      - - 8
        - 4
        - 7
        - 1
        - -0.0076581646
      - - 8
        - 4
        - 2
        - 2
        - 0.0369988578
      - - 8
        - 4
        - 4
        - 2
        - -0.0072666338
      - - 8
        - 4
        - 6
        - 2
        - -0.0351890374
      - - 8
        - 4
        - 8
        - 2
        - 0.0170666811
      - - 8
        - 4
        - 3
        - 3
        - 0.00335051
      - - 8
        - 4
        - 5
        - 3
        - 0.0013030251
      - - 8
        - 4
        - 7
        - 3
        - -0.0476501548
      - - 8
        - 4
        - 4
        - 4
        - 0.0055382938
      - - 8
        - 4
        - 6
        - 4
        - -0.0148176032
      - - 8
        - 4
        - 8
        - 4
        - 0.0500906413
      - - 8
        - 4
        - 5
        - 5
        - -0.0008494196
      - - 8
        - 4
        - 7
        - 5
        - 0.0167655943
      - - 8
        - 4
        - 6
        - 6
        - -0.0034080677
      - - 8
        - 4
        - 7
        - 7
        - 0.0055425611
      - - 9
        - 4
        - 2
        - 1
        - 0.0062976252
      - - 9
        - 4
        - 4
        - 1
        - 0.0213425183
      - - 9
        - 4
        - 6
        - 1
        - -0.034053059
      - - 9
        - 4
        - 8
        - 1
        - 0.0118773662
      - - 9
        - 4
        - 3
        - 2
        - 0.0292176286
      - - 9
        - 4
        - 5
        - 2
        - 0.0028804267
      - - 9
        - 4
        - 7
        - 2
        - -0.046357067
      - - 9
        - 4
        - 9
        - 2
        - -0.002993617
      - - 9
        - 4
        - 4
        - 3
        - 0.0014657382
      - - 9
        - 4
        - 6
        - 3
        - -0.0175950256
      - - 9
        - 4
        - 8
        - 3
        - 0.032596907
      - - 9
        - 4
        - 5
        - 4
        - 0.0070376174
      - - 9
        - 4
        - 7
        - 4
        - -0.0052635892
      - - 9
        - 4
        - 9
        - 4
        - 0.0484661114
      - - 9
        - 4
        - 6
        - 5
        - -0.0076975915
      - - 9
        - 4
        - 8
        - 5
        - -0.0189514896
      - - 9
        - 4
        - 7
        - 6
        - -0.0084721291
      - - 9
        - 4
        - 8
        - 7
        - -0.0014140154
      - - 10
        - 4
        - 1
        - 1
        - -0.0009432197
      - - 10
        - 4
        - 3
        - 1
        - 0.005177453
      - - 10
        - 4
        - 5
        - 1
        - -0.0187135975
      - - 10
        - 4
        - 7
        - 1
        - -0.0361620562
      - - 10
        - 4
        - 9
        - 1
        - -0.0177455036
      - - 10
        - 4
        - 2
        - 2
        - 0.0046000082
      - - 10
        - 4
        - 4
        - 2
        - 0.0212503815
      - - 10
        - 4
        - 6
        - 2
        - -0.0234831933
      - - 10
        - 4
        - 8
        - 2
        - 0.0208685499
      - - 10
        - 4
        - 10
        - 2
        - -0.0180537805
      - - 10
        - 4
        - 3
        - 3
        - 0.0211496423
      - - 10
        - 4
        - 5
        - 3
        - 0.0126446981
      - - 10
        - 4
        - 7
        - 3
        - -0.0083572277
      - - 10
        - 4
        - 9
        - 3
        - 0.0209686549
      - - 10
        - 4
        - 4
        - 4
        - -0.0129938197
      - - 10
        - 4
        - 6
        - 4
        - 0.0049740947
      - - 10
        - 4
        - 8
        - 4
        - 0.0082987326
      - - 10
        - 4
        - 10
        - 4
        - 0.0376114031
      - - 10
        - 4
        - 5
        - 5
        - 0.0022881143
      - - 10
        - 4
        - 7
        - 5
        - -0.0052124014
      - - 10
        - 4
        - 9
        - 5
        - -0.0246863963
      - - 10
        - 4
        - 6
        - 6
        - 0.0024410733
      - - 10
        - 4
        - 8
        - 6
        - 0.0135109511
      - - 10
        - 4
        - 7
        - 7
        - -0.0139054343
      - - 10
        - 4
        - 9
        - 7
        - -0.0216238749
      - - 10
        - 4
        - 8
        - 8
        - 0.021425367
      - - 10
        - 4
        - 9
        - 9
        - 0.0055236928
      - - 5
        - 5
        - 1
        - 1
        - 0.2486938243
      - - 5
        - 5
        - 3
        - 1
        - -0.021477705
      - - 5
        - 5
        - 5
        - 1
        - 0.0026861421
      - - 5
        - 5
        - 2
        - 2
        - 0.2276655584
      - - 5
        - 5
        - 4
        - 2
        - -0.0258445563
      - - 5
        - 5
        - 3
        - 3
        - 0.2237667998
      - - 5
        - 5
        - 5
        - 3
        - 0.0279431743
      - - 5
        - 5
        - 4
        - 4
        - 0.2222853147
      - - 5
        - 5
        - 5
        - 5
        - 0.2454949091
      - - 6
        - 5
        - 2
        - 1
        - -0.059191266
      - - 6
        - 5
        - 4
        - 1
        - 0.0061736012
      - - 6
        - 5
        - 6
        - 1
        - 0.0013952488
      - - 6
        - 5
        - 3
        - 2
        - -0.0544639843
      - - 6
        - 5
        - 5
        - 2
        - -0.0079145087
      - - 6
        - 5
        - 4
        - 3
        - -0.0532748716
      - - 6
        - 5
        - 6
        - 3
        - 0.0133184802
      - - 6
        - 5
        - 5
        - 4
        - 0.0544413188
      - - 6
        - 5
        - 6
        - 5
        - 0.0702847409
      - - 7
        - 5
        - 1
        - 1
        - 0.0585417616
      - - 7
        - 5
        - 3
        - 1
        - -0.0503411441
      - - 7
        - 5
        - 5
        - 1
        - -0.0044866779
      - - 7
        - 5
        - 7
        - 1
        - 0.00496222
      - - 7
        - 5
        - 2
        - 2
        - 0.0070616858
      - - 7
        - 5
        - 4
        - 2
        - -0.0477071521
      - - 7
        - 5
        - 6
        - 2
        - 0.0101629098
      - - 7
        - 5
        - 3
        - 3
        - 0.0070273012
      - - 7
        - 5
        - 5
        - 3
        - 0.0471919814
      - - 7
        - 5
        - 7
        - 3
        - -0.014316831
      - - 7
        - 5
        - 4
        - 4
        - 0.0035832286
      - - 7
        - 5
        - 6
        - 4
        - -0.0583708238
      - - 7
        - 5
        - 5
        - 5
        - 0.0152706148
      - - 7
        - 5
        - 7
        - 5
        - 0.0613993108
      - - 7
        - 5
        - 6
        - 6
        - 0.0124950537
      - - 8
        - 5
        - 2
        - 1
        - -0.0461610972
      - - 8
        - 5
        - 4
        - 1
        - 0.0409214994
      - - 8
        - 5
        - 6
        - 1
        - -0.0074917939
      - - 8
        - 5
        - 8
        - 1
        - -0.0194882826
      - - 8
        - 5
        - 3
        - 2
        - -0.0041252022
      - - 8
        - 5
        - 5
        - 2
        - -0.0383884781
      - - 8
        - 5
        - 7
        - 2
        - 0.0167501212
      - - 8
        - 5
        - 4
        - 3
        - -0.0025484531
      - - 8
        - 5
        - 6
        - 3
        - 0.0539549772
      - - 8
        - 5
        - 8
        - 3
        - -0.0017328464
      - - 8
        - 5
        - 5
        - 4
        - 0.0032138442
      - - 8
        - 5
        - 7
        - 4
        - 0.0413174536
      - - 8
        - 5
        - 6
        - 5
        - 0.0138651798
      - - 8
        - 5
        - 8
        - 5
        - 0.0571408118
      - - 8
        - 5
        - 7
        - 6
        - -0.0015885448
      - - 9
        - 5
        - 1
        - 1
        - 0.0031382063
      - - 9
        - 5
        - 3
        - 1
        - -0.0362963076
      - - 9
        - 5
        - 5
        - 1
        - -0.0322115782
      - - 9
        - 5
        - 7
        - 1
        - 0.0226907644
      - - 9
        - 5
        - 9
        - 1
        - 0.0177419864
      - - 9
        - 5
        - 2
        - 2
        - -0.0344247496
      - - 9
        - 5
        - 4
        - 2
        - -0.0012955284
      - - 9
        - 5
        - 6
        - 2
        - 0.0506237642
      - - 9
        - 5
        - 8
        - 2
        - -0.0042689245
      - - 9
        - 5
        - 3
        - 3
        - -0.0013888208
      - - 9
        - 5
        - 5
        - 3
        - -0.0044255551
      - - 9
        - 5
        - 7
        - 3
        - 0.0358836948
      - - 9
        - 5
        - 9
        - 3
        - -0.004357904
      - - 9
        - 5
        - 4
        - 4
        - 0.0068077515
      - - 9
        - 5
        - 6
        - 4
        - -0.0101792614
      - - 9
        - 5
        - 8
        - 4
        - -0.0362214578
      - - 9
        - 5
        - 5
        - 5
        - -0.0042158542
      - - 9
        - 5
        - 7
        - 5
        - 0.0106978282
      - - 9
        - 5
        - 9
        - 5
        - 0.0535283329
      - - 9
        - 5
        - 6
        - 6
        - -0.004570977
      - - 9
        - 5
        - 8
        - 6
        - -0.0053517437
      - - 9
        - 5
        - 7
        - 7
        - 0.0080693322
      - - 9
        - 5
        - 8
        - 8
        - -0.001538613
      - - 10
        - 5
        - 2
        - 1
        - 0.0028628418
      - - 10
        - 5
        - 4
        - 1
        - -0.0274270007
      - - 10
        - 5
        - 6
        - 1
        - 0.054032435
      - - 10
        - 5
        - 8
        - 1
        - 0.020655003
      - - 10
        - 5
        - 10
        - 1
        - -0.0004181681
      - - 10
        - 5
        - 3
        - 2
        - -0.0277507029
      - - 10
        - 5
        - 5
        - 2
        - -0.012192545
      - - 10
        - 5
        - 7
        - 2
        - 0.0344340642
      - - 10
        - 5
        - 9
        - 2
        - 0.0210650392
      - - 10
        - 5
        - 4
        - 3
        - 0.0145047791
      - - 10
        - 5
        - 6
        - 3
        - -0.0070542271
      - - 10
        - 5
        - 8
        - 3
        - -0.0340033613
      - - 10
        - 5
        - 10
        - 3
        - 0.0211335704
      - - 10
        - 5
        - 5
        - 4
        - 0.0025627218
      - - 10
        - 5
        - 7
        - 4
        - -0.0066393461
      - - 10
        - 5
        - 9
        - 4
        - -0.0352678882
      - - 10
        - 5
        - 6
        - 5
        - 0.0015978147
      - - 10
        - 5
        - 8
        - 5
        - -0.0077670636
      - - 10
        - 5
        - 10
        - 5
        - 0.0569882083
      - - 10
        - 5
        - 7
        - 6
        - -0.0028454451
      - - 10
        - 5
        - 9
        - 6
        - -0.0130367227
      - - 10
        - 5
        - 8
        - 7
        - -0.0157592268
      - - 10
        - 5
        - 9
        - 8
        - -0.0295808632
      - - 6
        - 6
        - 1
        - 1
        - 0.2503183706
      - - 6
        - 6
        - 3
        - 1
        - -0.0214832824
      - - 6
        - 6
        - 5
        - 1
        - 0.002768454
      - - 6
        - 6
        - 2
        - 2
        - 0.2291398111
      - - 6
        - 6
        - 4
        - 2
        - -0.0258643286
      - - 6
        - 6
        - 6
        - 2
        - -0.0039620762
      - - 6
        - 6
        - 3
        - 3
        - 0.2248982612
      - - 6
        - 6
        - 5
        - 3
        - 0.0276275072
      - - 6
        - 6
        - 4
        - 4
        - 0.222907588
      - - 6
        - 6
        - 6
        - 4
        - -0.0145450073
      - - 6
        - 6
        - 5
        - 5
        - 0.2421326685
      - - 6
        - 6
        - 6
        - 6
        - 0.2485265313
      - - 7
        - 6
        - 2
        - 1
        - 0.0835344502
      - - 7
        - 6
        - 4
        - 1
        - -0.0112217316
      - - 7
        - 6
        - 6
        - 1
        - -0.002505453
      - - 7
        - 6
        - 3
        - 2
        - 0.0749160468
      - - 7
        - 6
        - 5
        - 2
        - 0.0147254405
      - - 7
        - 6
        - 7
        - 2
        - 0.0068501727
      - - 7
        - 6
        - 4
        - 3
        - 0.0736980153
      - - 7
        - 6
        - 6
        - 3
        - -0.0032051818
      - - 7
        - 6
        - 5
        - 4
        - -0.0893452946
      - - 7
        - 6
        - 7
        - 4
        - -0.0016902562
      - - 7
        - 6
        - 6
        - 5
        - -0.0555849629
      - - 7
        - 6
        - 7
        - 6
        - 0.0939074009
      - - 8
        - 6
        - 1
        - 1
        - 0.0662834493
      - - 8
        - 6
        - 3
        - 1
        - -0.0612242627
      - - 8
        - 6
        - 5
        - 1
        - -0.0090199985
      - - 8
        - 6
        - 7
        - 1
        - -0.0120861273
      - - 8
        - 6
        - 2
        - 2
        - 0.0040549725
      - - 8
        - 6
        - 4
        - 2
        - -0.0563887368
      - - 8
        - 6
        - 6
        - 2
        - -0.0038427808
      - - 8
        - 6
        - 8
        - 2
        - 0.0019389126
      - - 8
        - 6
        - 3
        - 3
        - 0.0063568719
      - - 8
        - 6
        - 5
        - 3
        - 0.0711843254
      - - 8
        - 6
        - 7
        - 3
        - -0.000715692
      - - 8
        - 6
        - 4
        - 4
        - -0.0120282278
      - - 8
        - 6
        - 6
        - 4
        - -0.0479788375
      - - 8
        - 6
        - 8
        - 4
        - 0.0007377218
      - - 8
        - 6
        - 5
        - 5
        - 0.0286337718
      - - 8
        - 6
        - 7
        - 5
        - 0.0485093608
      - - 8
        - 6
        - 6
        - 6
        - 0.0293468455
      - - 8
        - 6
        - 8
        - 6
        - 0.0756806264
      - - 8
        - 6
        - 7
        - 7
        - -0.0131412081
      - - 9
        - 6
        - 2
        - 1
        - 0.047183372
      - - 9
        - 6
        - 4
        - 1
        - -0.0485936781
      - - 9
        - 6
        - 6
        - 1
        - -0.0114582524
      - - 9
        - 6
        - 8
        - 1
        - -0.0160454426
      - - 9
        - 6
        - 3
        - 2
        - -0.0010508945
      - - 9
        - 6
        - 5
        - 2
        - 0.0620166334
      - - 9
        - 6
        - 7
        - 2
        - -0.0025108363
      - - 9
        - 6
        - 9
        - 2
        - -0.0168182371
      - - 9
        - 6
        - 4
        - 3
        - -0.0184974361
      - - 9
        - 6
        - 6
        - 3
        - -0.0389837633
      - - 9
        - 6
        - 8
        - 3
        - 0.0006376247
      - - 9
        - 6
        - 5
        - 4
        - -0.0148524889
      - - 9
        - 6
        - 7
        - 4
        - -0.0396822762
      - - 9
        - 6
        - 9
        - 4
        - 0.0028301561
      - - 9
        - 6
        - 6
        - 5
        - -0.0084117143
      - - 9
        - 6
        - 8
        - 5
        - -0.03995025
      - - 9
        - 6
        - 7
        - 6
        - 0.0157808892
      - - 9
        - 6
        - 9
        - 6
        - 0.0663339549
      - - 9
        - 6
        - 8
        - 7
        - 0.0195154967
      - - 10
        - 6
        - 1
        - 1
        - -0.0004516258
      - - 10
        - 6
        - 3
        - 1
        - 0.0361113928
      - - 10
        - 6
        - 5
        - 1
        - 0.0633234308
      - - 10
        - 6
        - 7
        - 1
        - 0.0183258663
      - - 10
        - 6
        - 9
        - 1
        - 0.0010227302
      - - 10
        - 6
        - 2
        - 2
        - 0.036711746
      - - 10
        - 6
        - 4
        - 2
        - -0.0273095589
      - - 10
        - 6
        - 6
        - 2
        - -0.0323842621
      - - 10
        - 6
        - 8
        - 2
        - -0.0215862072
      - - 10
        - 6
        - 10
        - 2
        - 0.0010155343
      - - 10
        - 6
        - 3
        - 3
        - -0.0249594115
      - - 10
        - 6
        - 5
        - 3
        - -0.0085053021
      - - 10
        - 6
        - 7
        - 3
        - -0.0338154237
      - - 10
        - 6
        - 9
        - 3
        - -0.0217894384
      - - 10
        - 6
        - 4
        - 4
        - 0.007970719
      - - 10
        - 6
        - 6
        - 4
        - 0.004396752
      - - 10
        - 6
        - 8
        - 4
        - 0.0343618854
      - - 10
        - 6
        - 10
        - 4
        - -0.0188910687
      - - 10
        - 6
        - 5
        - 5
        - 0.0031295814
      - - 10
        - 6
        - 7
        - 5
        - -0.0046215397
      - - 10
        - 6
        - 9
        - 5
        - -0.0338135747
      - - 10
        - 6
        - 6
        - 6
        - 0.0032996938
      - - 10
        - 6
        - 8
        - 6
        - -0.0094023556
      - - 10
        - 6
        - 10
        - 6
        - 0.0678375536
      - - 10
        - 6
        - 7
        - 7
        - 0.0086024964
      - - 10
        - 6
        - 9
        - 7
        - 0.0290945516
      - - 10
        - 6
        - 8
        - 8
        - -0.0269301526
      - - 10
        - 6
        - 9
        - 9
        - 0.0398209658
      - - 7
        - 7
        - 1
        - 1
        - 0.2242582255
      - - 7
        - 7
        - 3
        - 1
        - 0.005541767
      - - 7
        - 7
        - 5
        - 1
        - 0.007844458
      - - 7
        - 7
        - 7
        - 1
        - 0.0124333693
      - - 7
        - 7
        - 2
        - 2
        - 0.2304372443
      - - 7
        - 7
        - 4
        - 2
        - -0.0010749079
      - - 7
        - 7
        - 6
        - 2
        - 0.0066115567
      - - 7
        - 7
        - 3
        - 3
        - 0.2248674426
      - - 7
        - 7
        - 5
        - 3
        - -0.0112621165
      - - 7
        - 7
        - 7
        - 3
        - -0.0053485991
      - - 7
        - 7
        - 4
        - 4
        - 0.2383038092
      - - 7
        - 7
        - 6
        - 4
        - -0.0037174425
      - - 7
        - 7
        - 5
        - 5
        - 0.2268192386
      - - 7
        - 7
        - 7
        - 5
        - 0.0041161565
      - - 7
        - 7
        - 6
        - 6
        - 0.2296640843
      - - 7
        - 7
        - 7
        - 7
        - 0.2468458808
      - - 8
        - 7
        - 2
        - 1
        - -0.0678602237
      - - 8
        - 7
        - 4
        - 1
        - -0.0062236028
      - - 8
        - 7
        - 6
        - 1
        - -0.0140471529
      - - 8
        - 7
        - 8
        - 1
        - -0.0169210417
      - - 8
        - 7
        - 3
        - 2
        - -0.0755589331
      - - 8
        - 7
        - 5
        - 2
        - 0.0174840417
      - - 8
        - 7
        - 7
        - 2
        - 0.0012422312
      - - 8
        - 7
        - 4
        - 3
        - -0.0901691435
      - - 8
        - 7
        - 6
        - 3
        - 0.0028839835
      - - 8
        - 7
        - 8
        - 3
        - 0.0005447559
      - - 8
        - 7
        - 5
        - 4
        - 0.075208376
      - - 8
        - 7
        - 7
        - 4
        - -0.0072842819
      - - 8
        - 7
        - 6
        - 5
        - 0.055309677
      - - 8
        - 7
        - 8
        - 5
        - 0.0034244772
      - - 8
        - 7
        - 7
        - 6
        - -0.0770527292
      - - 8
        - 7
        - 8
        - 7
        - 0.0955124809
      - - 9
        - 7
        - 1
        - 1
        - 0.065373106
      - - 9
        - 7
        - 3
        - 1
        - -0.0507718657
      - - 9
        - 7
        - 5
        - 1
        - 0.0264557779
      - - 9
        - 7
        - 7
        - 1
        - 0.0203611541
      - - 9
        - 7
        - 9
        - 1
        - 7.63325e-05
      - - 9
        - 7
        - 2
        - 2
        - 0.0137601776
      - - 9
        - 7
        - 4
        - 2
        - -0.0795257869
      - - 9
        - 7
        - 6
        - 2
        - 0.0015423347
      - - 9
        - 7
        - 8
        - 2
        - -0.0202402355
      - - 9
        - 7
        - 3
        - 3
        - -0.0171585178
      - - 9
        - 7
        - 5
        - 3
        - 0.0577898755
      - - 9
        - 7
        - 7
        - 3
        - -0.0069557169
      - - 9
        - 7
        - 9
        - 3
        - -0.0205881603
      - - 9
        - 7
        - 4
        - 4
        - 0.0002132778
      - - 9
        - 7
        - 6
        - 4
        - -0.0494473511
      - - 9
        - 7
        - 8
        - 4
        - 0.0072152173
      - - 9
        - 7
        - 5
        - 5
        - 0.0273575722
      - - 9
        - 7
        - 7
        - 5
        - 0.0503335389
      - - 9
        - 7
        - 9
        - 5
        - 0.0017742678
      - - 9
        - 7
        - 6
        - 6
        - 0.0277871915
      - - 9
        - 7
        - 8
        - 6
        - 0.0601374724
      - - 9
        - 7
        - 7
        - 7
        - 0.0013046582
      - - 9
        - 7
        - 9
        - 7
        - 0.0858153856
      - - 9
        - 7
        - 8
        - 8
        - -0.0180097792
      - - 10
        - 7
        - 2
        - 1
        - 0.046034312
      - - 10
        - 7
        - 4
        - 1
        - -0.0645787358
      - - 10
        - 7
        - 6
        - 1
        - 0.0272087902
      - - 10
        - 7
        - 8
        - 1
        - 0.0001356707
      - - 10
        - 7
        - 10
        - 1
        - 0.0001171274
      - - 10
        - 7
        - 3
        - 2
        - -0.0203895333
      - - 10
        - 7
        - 5
        - 2
        - 0.0495818446
      - - 10
        - 7
        - 7
        - 2
        - 0.0214657217
      - - 10
        - 7
        - 9
        - 2
        - -0.0005018462
      - - 10
        - 7
        - 4
        - 3
        - -0.0073805505
      - - 10
        - 7
        - 6
        - 3
        - -0.0420466574
      - - 10
        - 7
        - 8
        - 3
        - -0.0233916879
      - - 10
        - 7
        - 10
        - 3
        - 0.0001663766
      - - 10
        - 7
        - 5
        - 4
        - -0.0116065688
      - - 10
        - 7
        - 7
        - 4
        - -0.0422724566
      - - 10
        - 7
        - 9
        - 4
        - -0.0221028124
      - - 10
        - 7
        - 6
        - 5
        - -0.0066617274
      - - 10
        - 7
        - 8
        - 5
        - -0.0437620862
      - - 10
        - 7
        - 10
        - 5
        - 0.0293063265
      - - 10
        - 7
        - 7
        - 6
        - 0.0121508767
      - - 10
        - 7
        - 9
        - 6
        - 0.052584806
      - - 10
        - 7
        - 8
        - 7
        - 0.0066664391
      - - 10
        - 7
        - 10
        - 7
        - 0.0712010962
      - - 10
        - 7
        - 9
        - 8
        - -0.0229176602
      - - 8
        - 8
        - 1
        - 1
        - 0.232804357
      - - 8
        - 8
        - 3
        - 1
        - -0.0074601029
      - - 8
        - 8
        - 5
        - 1
        - -0.0247025293
      - - 8
        - 8
        - 7
        - 1
        - -0.0200323642
      - - 8
        - 8
        - 2
        - 2
        - 0.2258661398
      - - 8
        - 8
        - 4
        - 2
        - 0.0162208208
      - - 8
        - 8
        - 6
        - 2
        - -0.0010397095
      - - 8
        - 8
        - 8
        - 2
        - 0.02325569
      - - 8
        - 8
        - 3
        - 3
        - 0.2502096943
      - - 8
        - 8
        - 5
        - 3
        - 0.0071560421
      - - 8
        - 8
        - 7
        - 3
        - -0.0029336961
      - - 8
        - 8
        - 4
        - 4
        - 0.2282856037
      - - 8
        - 8
        - 6
        - 4
        - -0.0075124717
      - - 8
        - 8
        - 8
        - 4
        - 0.0036328453
      - - 8
        - 8
        - 5
        - 5
        - 0.2324306698
      - - 8
        - 8
        - 7
        - 5
        - 0.0083598105
      - - 8
        - 8
        - 6
        - 6
        - 0.2349495916
      - - 8
        - 8
        - 8
        - 6
        - 0.007917338
      - - 8
        - 8
        - 7
        - 7
        - 0.2348886923
      - - 8
        - 8
        - 8
        - 8
        - 0.263678497
      - - 9
        - 8
        - 2
        - 1
        - 0.0717833494
      - - 9
        - 8
        - 4
        - 1
        - 0.0201809507
      - - 9
        - 8
        - 6
        - 1
        - -0.0270593195
      - - 9
        - 8
        - 8
        - 1
        - 0.0013031587
      - - 9
        - 8
        - 3
        - 2
        - 0.095746762
      - - 9
        - 8
        - 5
        - 2
        - -0.0010043273
      - - 9
        - 8
        - 7
        - 2
        - -0.0287605798
      - - 9
        - 8
        - 9
        - 2
        - -1.79381e-05
      - - 9
        - 8
        - 4
        - 3
        - 0.0774253645
      - - 9
        - 8
        - 6
        - 3
        - -0.0042289183
      - - 9
        - 8
        - 8
        - 3
        - 0.0257327279
      - - 9
        - 8
        - 5
        - 4
        - -0.0778635036
      - - 9
        - 8
        - 7
        - 4
        - 0.0063790521
      - - 9
        - 8
        - 9
        - 4
        - 0.0305174018
      - - 9
        - 8
        - 6
        - 5
        - -0.0577239047
      - - 9
        - 8
        - 8
        - 5
        - -0.0046569634
      - - 9
        - 8
        - 7
        - 6
        - 0.0798321739
      - - 9
        - 8
        - 9
        - 6
        - -0.0009395901
      - - 9
        - 8
        - 8
        - 7
        - -0.0809273863
      - - 9
        - 8
        - 9
        - 8
        - 0.1045825319
      - - 10
        - 8
        - 1
        - 1
        - -0.0642580614
      - - 10
        - 8
        - 3
        - 1
        - 0.0865507946
      - - 10
        - 8
        - 5
        - 1
        - 0.0363678563
      - - 10
        - 8
        - 7
        - 1
        - -0.0050844116
      - - 10
        - 8
        - 9
        - 1
        - -0.001039803
      - - 10
        - 8
        - 2
        - 2
        - 0.0241814408
      - - 10
        - 8
        - 4
        - 2
        - 0.0521580904
      - - 10
        - 8
        - 6
        - 2
        - -0.0368484885
      - - 10
        - 8
        - 8
        - 2
        - -2.34165e-05
      - - 10
        - 8
        - 10
        - 2
        - -0.001163119
      - - 10
        - 8
        - 3
        - 3
        - -0.0062941193
      - - 10
        - 8
        - 5
        - 3
        - -0.0637583536
      - - 10
        - 8
        - 7
        - 3
        - -0.0284704379
      - - 10
        - 8
        - 9
        - 3
        - 7.23894e-05
      - - 10
        - 8
        - 4
        - 4
        - 0.0065880403
      - - 10
        - 8
        - 6
        - 4
        - 0.0533836471
      - - 10
        - 8
        - 8
        - 4
        - 0.0288479589
      - - 10
        - 8
        - 10
        - 4
        - 0.0060949767
      - - 10
        - 8
        - 5
        - 5
        - -0.0232520206
      - - 10
        - 8
        - 7
        - 5
        - -0.0546311273
      - - 10
        - 8
        - 9
        - 5
        - -0.0392672453
      - - 10
        - 8
        - 6
        - 6
        - -0.023425468
      - - 10
        - 8
        - 8
        - 6
        - -0.0668669288
      - - 10
        - 8
        - 10
        - 6
        - 0.0392395447
      - - 10
        - 8
        - 7
        - 7
        - 0.0058537893
      - - 10
        - 8
        - 9
        - 7
        - -0.0565553373
      - - 10
        - 8
        - 8
        - 8
        - -0.0077105192
      - - 10
        - 8
        - 10
        - 8
        - 0.0968909879
      - - 10
        - 8
        - 9
        - 9
        - 0.0282193941
      - - 9
        - 9
        - 1
        - 1
        - 0.2384210234
      - - 9
        - 9
        - 3
        - 1
        - 0.0246088246
      - - 9
        - 9
        - 5
        - 1
        - 0.0363917156
      - - 9
        - 9
        - 7
        - 1
        - -0.0044852291
      - - 9
        - 9
        - 9
        - 1
        - 0.0007601913
      - - 9
        - 9
        - 2
        - 2
        - 0.2645782869
      - - 9
        - 9
        - 4
        - 2
        - -0.0132052471
      - - 9
        - 9
        - 6
        - 2
        - -0.0346115743
      - - 9
        - 9
        - 8
        - 2
        - 0.0035948014
      - - 9
        - 9
        - 3
        - 3
        - 0.2291045041
      - - 9
        - 9
        - 5
        - 3
        - 0.0038076102
      - - 9
        - 9
        - 7
        - 3
        - -0.0376165563
      - - 9
        - 9
        - 9
        - 3
        - 0.0045246758
      - - 9
        - 9
        - 4
        - 4
        - 0.2369317537
      - - 9
        - 9
        - 6
        - 4
        - -0.0064462833
      - - 9
        - 9
        - 8
        - 4
        - 0.0392995422
      - - 9
        - 9
        - 5
        - 5
        - 0.2394326667
      - - 9
        - 9
        - 7
        - 5
        - 0.0073951061
      - - 9
        - 9
        - 9
        - 5
        - -0.0372075572
      - - 9
        - 9
        - 6
        - 6
        - 0.2420253773
      - - 9
        - 9
        - 8
        - 6
        - 0.0040903267
      - - 9
        - 9
        - 7
        - 7
        - 0.2443910231
      - - 9
        - 9
        - 9
        - 7
        - 0.0139909537
      - - 9
        - 9
        - 8
        - 8
        - 0.2410207313
      - - 9
        - 9
        - 9
        - 9
        - 0.2851887066
      - - 10
        - 9
        - 2
        - 1
        - 0.1181038039
      - - 10
        - 9
        - 4
        - 1
        - -0.0459771243
      - - 10
        - 9
        - 6
        - 1
        - 0.0027632286
      - - 10
        - 9
        - 8
        - 1
        - 0.0031571021
      - - 10
        - 9
        - 10
        - 1
        - -0.0010706414
      - - 10
        - 9
        - 3
        - 2
        - 0.0739599995
      - - 10
        - 9
        - 5
        - 2
        - 0.0483525158
      - - 10
        - 9
        - 7
        - 2
        - -0.0063305601
      - - 10
        - 9
        - 9
        - 2
        - 0.0007667043
      - - 10
        - 9
        - 4
        - 3
        - 0.0705509106
      - - 10
        - 9
        - 6
        - 3
        - -0.0477136366
      - - 10
        - 9
        - 8
        - 3
        - 0.0009478917
      - - 10
        - 9
        - 10
        - 3
        - 0.0038451955
      - - 10
        - 9
        - 5
        - 4
        - -0.0888871729
      - - 10
        - 9
        - 7
        - 4
        - -0.0370813465
      - - 10
        - 9
        - 9
        - 4
        - 0.0075451512
      - - 10
        - 9
        - 6
        - 5
        - -0.0643982486
      - - 10
        - 9
        - 8
        - 5
        - -0.0503386613
      - - 10
        - 9
        - 10
        - 5
        - 0.002787922
      - - 10
        - 9
        - 7
        - 6
        - 0.0913150282
      - - 10
        - 9
        - 9
        - 6
        - 0.0517691678
      - - 10
        - 9
        - 8
        - 7
        - -0.0751046423
      - - 10
        - 9
        - 10
        - 7
        - 0.05090983
      - - 10
        - 9
        - 9
        - 8
        - 0.0801961927
      - - 10
        - 9
        - 10
        - 9
        - 0.1327725366
      - - 10
        - 10
        - 1
        - 1
        - 0.3049530917
      - - 10
        - 10
        - 3
        - 1
        - -0.0633241127
      - - 10
        - 10
        - 5
        - 1
        - -0.0004699178
      - - 10
        - 10
        - 7
        - 1
        - 0.000924989
      - - 10
        - 10
        - 9
        - 1
        - 0.0022348982
      - - 10
        - 10
        - 2
        - 2
        - 0.2413146745
      - - 10
        - 10
        - 4
        - 2
        - -0.0663042939
      - - 10
        - 10
        - 6
        - 2
        - 0.0030258456
      - - 10
        - 10
        - 8
        - 2
        - 0.0037408178
      - - 10
        - 10
        - 10
        - 2
        - 0.0028277216
      - - 10
        - 10
        - 3
        - 3
        - 0.2367713851
      - - 10
        - 10
        - 5
        - 3
        - 0.068528124
      - - 10
        - 10
        - 7
        - 3
        - -0.0088226594
      - - 10
        - 10
        - 9
        - 3
        - 0.004721001
      - - 10
        - 10
        - 4
        - 4
        - 0.2317759332
      - - 10
        - 10
        - 6
        - 4
        - -0.0610365693
      - - 10
        - 10
        - 8
        - 4
        - 0.0102905356
      - - 10
        - 10
        - 10
        - 4
        - -0.0009757534
      - - 10
        - 10
        - 5
        - 5
        - 0.2645072814
      - - 10
        - 10
        - 7
        - 5
        - 0.0635156033
      - - 10
        - 10
        - 9
        - 5
        - 0.0030211033
      - - 10
        - 10
        - 6
        - 6
        - 0.2672386058
      - - 10
        - 10
        - 8
        - 6
        - 0.0721566386
      - - 10
        - 10
        - 10
        - 6
        - -7.3173e-05
      - - 10
        - 10
        - 7
        - 7
        - 0.2403729831
      - - 10
        - 10
        - 9
        - 7
        - 0.0719264603
      - - 10
        - 10
        - 8
        - 8
        - 0.2507594592
      - - 10
        - 10
        - 10
        - 8
        - -0.0708880774
      - - 10
        - 10
        - 9
        - 9
        - 0.2585330201
      - - 10
        - 10
        - 10
        - 10
        - 0.3334990202
  initial_state_suggestions:
  - state:
      energy:
        units: hartree
        value: -5.226814441001802
      label: '|G>'
      superposition:
      - - 0.9073970512464659
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.28994516478188126
        - (6a)+
        - (6b)+
        - (5b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.14230828741635165
        - (6a)+
        - (7b)+
        - (5b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.09211266787707499
        - (6a)+
        - (7b)+
        - (4b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.10129758977161704
        - (6a)+
        - (8b)+
        - (5b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.09211266787707505
        - (7a)+
        - (6b)+
        - (5b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.14230828741635176
        - (7a)+
        - (6b)+
        - (4b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.12069467643659361
        - (7a)+
        - (7b)+
        - (4b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.10129758977161712
        - (8a)+
        - (6b)+
        - (3b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
  metadata:
    molecule_name: unknown
  n_electrons: 10
  n_orbitals: 10
  scf_energy:
    units: hartree
    value: -4.9560564
  scf_energy_offset:
    units: hartree
    value: 0.0



==> anc/src/examples/plots/h10_trotter_error/h10_2.8.nw <==
start h10_2.8

#permanent_dir /dtemp/emsls50086

echo

geometry units bohr
symmetry c1
H   0.0   0.0   0.0
H   2.8   0.0   0.0
H   5.6   0.0   0.0
H   8.4   0.0   0.0
H  11.2   0.0   0.0
H  14.0   0.0   0.0
H  16.8   0.0   0.0
H  19.6   0.0   0.0
H  22.4   0.0   0.0
H  25.2   0.0   0.0
end

basis
 * library sto-6g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
thresh 1.0e-6
maxiter 1000
tilesize 1
2eorb
2emet 13
end

set tce:print_integrals T
set tce:qorb  10
set tce:qela  5
set tce:qelb  5

task tce energy





==> anc/src/examples/plots/h10_trotter_error/h10_2.8.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- url: https://www.nwchem-sw.org
format:
  version: '0.1'
generator:
  source: nwchem
  version: '6.8'
integral_sets:
- basis_set:
    name: sto-6g
    type: gaussian
  coulomb_repulsion:
    units: hartree
    value: 6.889172335600906
  energy_offset:
    units: hartree
    value: 0.0
  fci_energy:
    lower: -5.167296855102554
    units: hartree
    upper: -4.967296855102555
    value: -5.067296855102555
  geometry:
    atoms:
    - coords:
      - -12.6
      - 0.0
      - 0.0
      name: H
    - coords:
      - -9.8
      - 0.0
      - 0.0
      name: H
    - coords:
      - -7.0
      - 0.0
      - 0.0
      name: H
    - coords:
      - -4.2
      - 0.0
      - 0.0
      name: H
    - coords:
      - -1.4
      - 0.0
      - 0.0
      name: H
    - coords:
      - 1.4
      - 0.0
      - 0.0
      name: H
    - coords:
      - 4.2
      - 0.0
      - 0.0
      name: H
    - coords:
      - 7.0
      - 0.0
      - 0.0
      name: H
    - coords:
      - 9.8
      - 0.0
      - 0.0
      name: H
    - coords:
      - 12.6
      - 0.0
      - 0.0
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: bohr
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - - 1
        - 1
        - -2.0947592281
      - - 3
        - 1
        - 0.1018138638
      - - 5
        - 1
        - -0.0337488216
      - - 7
        - 1
        - 0.0236375338
      - - 9
        - 1
        - -0.0211231728
      - - 2
        - 2
        - -1.9743850357
      - - 4
        - 2
        - 0.1454114237
      - - 6
        - 2
        - -0.0473597878
      - - 8
        - 2
        - -0.0517270203
      - - 10
        - 2
        - -0.0099515358
      - - 3
        - 3
        - -1.8977432348
      - - 5
        - 3
        - -0.1517885625
      - - 7
        - 3
        - 0.09915388
      - - 9
        - 3
        - -0.0316865479
      - - 4
        - 4
        - -1.8358261919
      - - 6
        - 4
        - -0.1552897704
      - - 8
        - 4
        - -0.0714525683
      - - 10
        - 4
        - -0.0190874609
      - - 5
        - 5
        - -1.8555493489
      - - 7
        - 5
        - -0.1247110876
      - - 9
        - 5
        - 0.0410535838
      - - 6
        - 6
        - -1.7956145914
      - - 8
        - 6
        - 0.1470061558
      - - 10
        - 6
        - 0.0344847993
      - - 7
        - 7
        - -1.6528467671
      - - 9
        - 7
        - -0.1476778786
      - - 8
        - 8
        - -1.5949413196
      - - 10
        - 8
        - 0.1069634587
      - - 9
        - 9
        - -1.5719183393
      - - 10
        - 10
        - -1.6305105146
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - - 1
        - 1
        - 1
        - 1
        - 0.2624249663
      - - 2
        - 1
        - 2
        - 1
        - 0.1047794736
      - - 3
        - 1
        - 1
        - 1
        - -0.0563208956
      - - 3
        - 1
        - 3
        - 1
        - 0.0797802323
      - - 3
        - 1
        - 2
        - 2
        - 0.0251880415
      - - 4
        - 1
        - 2
        - 1
        - -0.0421813335
      - - 4
        - 1
        - 4
        - 1
        - 0.0620610166
      - - 4
        - 1
        - 3
        - 2
        - 0.0218340628
      - - 5
        - 1
        - 1
        - 1
        - -0.0007427596
      - - 5
        - 1
        - 3
        - 1
        - 0.0347702526
      - - 5
        - 1
        - 5
        - 1
        - 0.0659231965
      - - 5
        - 1
        - 2
        - 2
        - 0.0349438128
      - - 5
        - 1
        - 4
        - 2
        - -0.0313894317
      - - 5
        - 1
        - 3
        - 3
        - -0.0296273065
      - - 5
        - 1
        - 4
        - 4
        - 0.0093052808
      - - 6
        - 1
        - 2
        - 1
        - -0.0029689426
      - - 6
        - 1
        - 4
        - 1
        - 0.0261724956
      - - 6
        - 1
        - 6
        - 1
        - 0.0581393894
      - - 6
        - 1
        - 3
        - 2
        - 0.0267087018
      - - 6
        - 1
        - 5
        - 2
        - 0.0142491231
      - - 6
        - 1
        - 4
        - 3
        - -0.0173609531
      - - 6
        - 1
        - 5
        - 4
        - -0.002743783
      - - 7
        - 1
        - 1
        - 1
        - 0.0010918751
      - - 7
        - 1
        - 3
        - 1
        - -0.0056151776
      - - 7
        - 1
        - 5
        - 1
        - 0.0182095069
      - - 7
        - 1
        - 7
        - 1
        - 0.0386641937
      - - 7
        - 1
        - 2
        - 2
        - -0.0050345942
      - - 7
        - 1
        - 4
        - 2
        - -0.0200503287
      - - 7
        - 1
        - 6
        - 2
        - -0.0278632966
      - - 7
        - 1
        - 3
        - 3
        - -0.0199400387
      - - 7
        - 1
        - 5
        - 3
        - -0.0155188384
      - - 7
        - 1
        - 4
        - 4
        - 0.0162057219
      - - 7
        - 1
        - 6
        - 4
        - 0.0065341702
      - - 7
        - 1
        - 5
        - 5
        - -0.0025405748
      - - 7
        - 1
        - 6
        - 6
        - -0.0025177899
      - - 8
        - 1
        - 2
        - 1
        - 0.0034448872
      - - 8
        - 1
        - 4
        - 1
        - 0.0002935165
      - - 8
        - 1
        - 6
        - 1
        - -0.0221267917
      - - 8
        - 1
        - 8
        - 1
        - 0.0369983221
      - - 8
        - 1
        - 3
        - 2
        - 0.0015616827
      - - 8
        - 1
        - 5
        - 2
        - -0.0171604063
      - - 8
        - 1
        - 7
        - 2
        - -0.0144302246
      - - 8
        - 1
        - 4
        - 3
        - 0.0174718053
      - - 8
        - 1
        - 6
        - 3
        - 0.0245622794
      - - 8
        - 1
        - 5
        - 4
        - 0.0147797913
      - - 8
        - 1
        - 7
        - 4
        - -0.0086252081
      - - 8
        - 1
        - 6
        - 5
        - 0.0065428875
      - - 8
        - 1
        - 7
        - 6
        - 0.0133336691
      - - 9
        - 1
        - 1
        - 1
        - 0.0024351167
      - - 9
        - 1
        - 3
        - 1
        - -0.000986697
      - - 9
        - 1
        - 5
        - 1
        - 0.0011836887
      - - 9
        - 1
        - 7
        - 1
        - 0.0193715195
      - - 9
        - 1
        - 9
        - 1
        - 0.0347199265
      - - 9
        - 1
        - 2
        - 2
        - 0.0008344551
      - - 9
        - 1
        - 4
        - 2
        - 0.0004343511
      - - 9
        - 1
        - 6
        - 2
        - -0.0197353577
      - - 9
        - 1
        - 8
        - 2
        - 0.0150758265
      - - 9
        - 1
        - 3
        - 3
        - 0.0012342384
      - - 9
        - 1
        - 5
        - 3
        - -0.0154374179
      - - 9
        - 1
        - 7
        - 3
        - -0.0134686548
      - - 9
        - 1
        - 4
        - 4
        - 0.0149002105
      - - 9
        - 1
        - 6
        - 4
        - 0.0231440775
      - - 9
        - 1
        - 8
        - 4
        - 0.0130030947
      - - 9
        - 1
        - 5
        - 5
        - -0.012626516
      - - 9
        - 1
        - 7
        - 5
        - 0.0223806788
      - - 9
        - 1
        - 6
        - 6
        - -0.0113811353
      - - 9
        - 1
        - 8
        - 6
        - 0.0144394105
      - - 9
        - 1
        - 7
        - 7
        - 0.0143377472
      - - 9
        - 1
        - 8
        - 8
        - 0.0014392294
      - - 10
        - 1
        - 2
        - 1
        - -0.0011489965
      - - 10
        - 1
        - 4
        - 1
        - -0.0001642776
      - - 10
        - 1
        - 6
        - 1
        - 0.0005070997
      - - 10
        - 1
        - 8
        - 1
        - -0.0178871041
      - - 10
        - 1
        - 10
        - 1
        - 0.0497496342
      - - 10
        - 1
        - 3
        - 2
        - -0.0005367117
      - - 10
        - 1
        - 5
        - 2
        - 0.0010027744
      - - 10
        - 1
        - 7
        - 2
        - 0.0177187686
      - - 10
        - 1
        - 9
        - 2
        - 0.0313283311
      - - 10
        - 1
        - 4
        - 3
        - 0.0006778874
      - - 10
        - 1
        - 6
        - 3
        - -0.018074814
      - - 10
        - 1
        - 8
        - 3
        - 0.0300890654
      - - 10
        - 1
        - 5
        - 4
        - -0.0131655005
      - - 10
        - 1
        - 7
        - 4
        - -0.0279348539
      - - 10
        - 1
        - 9
        - 4
        - -0.0170670492
      - - 10
        - 1
        - 6
        - 5
        - -0.0378519551
      - - 10
        - 1
        - 8
        - 5
        - 0.0175055168
      - - 10
        - 1
        - 7
        - 6
        - -0.012480871
      - - 10
        - 1
        - 9
        - 6
        - -0.0007946689
      - - 10
        - 1
        - 8
        - 7
        - -0.0005955961
      - - 10
        - 1
        - 9
        - 8
        - -0.0006207106
      - - 2
        - 2
        - 1
        - 1
        - 0.2054395021
      - - 2
        - 2
        - 2
        - 2
        - 0.2317562355
      - - 3
        - 2
        - 2
        - 1
        - 0.0635379933
      - - 3
        - 2
        - 3
        - 2
        - 0.0885835563
      - - 4
        - 2
        - 1
        - 1
        - -0.0579947518
      - - 4
        - 2
        - 3
        - 1
        - 0.0457500847
      - - 4
        - 2
        - 2
        - 2
        - -0.0114926904
      - - 4
        - 2
        - 4
        - 2
        - 0.0787154344
      - - 4
        - 2
        - 3
        - 3
        - 0.0232559606
      - - 5
        - 2
        - 2
        - 1
        - 0.0435599839
      - - 5
        - 2
        - 4
        - 1
        - -0.0480655638
      - - 5
        - 2
        - 3
        - 2
        - -0.0039939907
      - - 5
        - 2
        - 5
        - 2
        - 0.0626571458
      - - 5
        - 2
        - 4
        - 3
        - -0.0228880911
      - - 6
        - 2
        - 1
        - 1
        - -0.0032594551
      - - 6
        - 2
        - 3
        - 1
        - 0.0336371234
      - - 6
        - 2
        - 5
        - 1
        - 0.0299171606
      - - 6
        - 2
        - 2
        - 2
        - 0.0316403032
      - - 6
        - 2
        - 4
        - 2
        - -0.0004310339
      - - 6
        - 2
        - 6
        - 2
        - 0.0525237525
      - - 6
        - 2
        - 3
        - 3
        - -0.0006615259
      - - 6
        - 2
        - 5
        - 3
        - 0.0072425392
      - - 6
        - 2
        - 4
        - 4
        - -0.0102121038
      - - 6
        - 2
        - 5
        - 5
        - 0.0039105638
      - - 7
        - 2
        - 2
        - 1
        - -0.006595979
      - - 7
        - 2
        - 4
        - 1
        - -0.0197512496
      - - 7
        - 2
        - 6
        - 1
        - -0.0358044125
      - - 7
        - 2
        - 3
        - 2
        - -0.0275633662
      - - 7
        - 2
        - 5
        - 2
        - -0.0040761681
      - - 7
        - 2
        - 7
        - 2
        - 0.0506849327
      - - 7
        - 2
        - 4
        - 3
        - 0.0013688874
      - - 7
        - 2
        - 6
        - 3
        - -0.0211457185
      - - 7
        - 2
        - 5
        - 4
        - -0.0102914995
      - - 7
        - 2
        - 6
        - 5
        - -0.0091848329
      - - 8
        - 2
        - 1
        - 1
        - 0.0038711717
      - - 8
        - 2
        - 3
        - 1
        - 0.00032877
      - - 8
        - 2
        - 5
        - 1
        - -0.0210591974
      - - 8
        - 2
        - 7
        - 1
        - -0.0207021427
      - - 8
        - 2
        - 2
        - 2
        - 0.0039826177
      - - 8
        - 2
        - 4
        - 2
        - 0.0201365688
      - - 8
        - 2
        - 6
        - 2
        - 0.0064444555
      - - 8
        - 2
        - 8
        - 2
        - 0.0375631666
      - - 8
        - 2
        - 3
        - 3
        - 0.0230133595
      - - 8
        - 2
        - 5
        - 3
        - 0.0030990342
      - - 8
        - 2
        - 7
        - 3
        - -0.0221633377
      - - 8
        - 2
        - 4
        - 4
        - -0.0021883415
      - - 8
        - 2
        - 6
        - 4
        - 0.0190142908
      - - 8
        - 2
        - 5
        - 5
        - -0.0094813988
      - - 8
        - 2
        - 7
        - 5
        - 0.0177581196
      - - 8
        - 2
        - 6
        - 6
        - -0.0075667458
      - - 8
        - 2
        - 7
        - 7
        - -0.0020056388
      - - 9
        - 2
        - 2
        - 1
        - 0.0007979028
      - - 9
        - 2
        - 4
        - 1
        - 0.0009233996
      - - 9
        - 2
        - 6
        - 1
        - -0.0219830235
      - - 9
        - 2
        - 8
        - 1
        - 0.019726457
      - - 9
        - 2
        - 3
        - 2
        - 0.0003212616
      - - 9
        - 2
        - 5
        - 2
        - -0.0172313366
      - - 9
        - 2
        - 7
        - 2
        - 0.0033460763
      - - 9
        - 2
        - 9
        - 2
        - 0.0515190512
      - - 9
        - 2
        - 4
        - 3
        - 0.0178227423
      - - 9
        - 2
        - 6
        - 3
        - 0.0059612563
      - - 9
        - 2
        - 8
        - 3
        - 0.0286240922
      - - 9
        - 2
        - 5
        - 4
        - 0.0025462018
      - - 9
        - 2
        - 7
        - 4
        - -0.0361409603
      - - 9
        - 2
        - 6
        - 5
        - -0.0317582998
      - - 9
        - 2
        - 8
        - 5
        - -0.0064922009
      - - 9
        - 2
        - 7
        - 6
        - 0.0029547063
      - - 9
        - 2
        - 8
        - 7
        - -0.0173566667
      - - 10
        - 2
        - 1
        - 1
        - 0.0028136414
      - - 10
        - 2
        - 3
        - 1
        - -0.0011033831
      - - 10
        - 2
        - 5
        - 1
        - 0.0011491174
      - - 10
        - 2
        - 7
        - 1
        - 0.0192818594
      - - 10
        - 2
        - 9
        - 1
        - 0.0344895347
      - - 10
        - 2
        - 2
        - 2
        - 0.0011570885
      - - 10
        - 2
        - 4
        - 2
        - 0.0002958722
      - - 10
        - 2
        - 6
        - 2
        - -0.0196238807
      - - 10
        - 2
        - 8
        - 2
        - 0.0146008394
      - - 10
        - 2
        - 10
        - 2
        - 0.0351544539
      - - 10
        - 2
        - 3
        - 3
        - 0.001646183
      - - 10
        - 2
        - 5
        - 3
        - -0.0150916283
      - - 10
        - 2
        - 7
        - 3
        - -0.0128529042
      - - 10
        - 2
        - 9
        - 3
        - 0.0156138875
      - - 10
        - 2
        - 4
        - 4
        - 0.0153249603
      - - 10
        - 2
        - 6
        - 4
        - 0.0226167196
      - - 10
        - 2
        - 8
        - 4
        - 0.0138904114
      - - 10
        - 2
        - 5
        - 5
        - -0.011203724
      - - 10
        - 2
        - 7
        - 5
        - 0.0235056856
      - - 10
        - 2
        - 9
        - 5
        - 0.0193532962
      - - 10
        - 2
        - 6
        - 6
        - -0.0123104684
      - - 10
        - 2
        - 8
        - 6
        - 0.0147712506
      - - 10
        - 2
        - 7
        - 7
        - 0.0147384939
      - - 10
        - 2
        - 9
        - 7
        - -0.0003062024
      - - 10
        - 2
        - 8
        - 8
        - 0.0017359612
      - - 10
        - 2
        - 9
        - 9
        - 0.0012269695
      - - 3
        - 3
        - 1
        - 1
        - 0.2018947806
      - - 3
        - 3
        - 3
        - 1
        - -0.0054522218
      - - 3
        - 3
        - 2
        - 2
        - 0.1967061103
      - - 3
        - 3
        - 3
        - 3
        - 0.2256509659
      - - 4
        - 3
        - 2
        - 1
        - 0.0604806189
      - - 4
        - 3
        - 4
        - 1
        - 0.0094080891
      - - 4
        - 3
        - 3
        - 2
        - 0.0706167268
      - - 4
        - 3
        - 4
        - 3
        - 0.0875757236
      - - 5
        - 3
        - 1
        - 1
        - 0.0594866976
      - - 5
        - 3
        - 3
        - 1
        - -0.0590860191
      - - 5
        - 3
        - 5
        - 1
        - -0.0104815555
      - - 5
        - 3
        - 2
        - 2
        - -0.0003984939
      - - 5
        - 3
        - 4
        - 2
        - -0.052920597
      - - 5
        - 3
        - 3
        - 3
        - 0.0035754265
      - - 5
        - 3
        - 5
        - 3
        - 0.0711063524
      - - 5
        - 3
        - 4
        - 4
        - -0.0182328676
      - - 6
        - 3
        - 2
        - 1
        - 0.041457822
      - - 6
        - 3
        - 4
        - 1
        - -0.0382267285
      - - 6
        - 3
        - 6
        - 1
        - -0.0089647654
      - - 6
        - 3
        - 3
        - 2
        - 0.0015139678
      - - 6
        - 3
        - 5
        - 2
        - 0.0342112838
      - - 6
        - 3
        - 4
        - 3
        - 0.0007512633
      - - 6
        - 3
        - 6
        - 3
        - 0.0547949974
      - - 6
        - 3
        - 5
        - 4
        - 0.0005934211
      - - 7
        - 3
        - 1
        - 1
        - -0.0086330634
      - - 7
        - 3
        - 3
        - 1
        - -0.0246240205
      - - 7
        - 3
        - 5
        - 1
        - -0.0317551518
      - - 7
        - 3
        - 7
        - 1
        - 0.0099165926
      - - 7
        - 3
        - 2
        - 2
        - -0.0337579301
      - - 7
        - 3
        - 4
        - 2
        - 0.0092169186
      - - 7
        - 3
        - 6
        - 2
        - -0.0344941278
      - - 7
        - 3
        - 3
        - 3
        - -0.0002947929
      - - 7
        - 3
        - 5
        - 3
        - -0.0019007008
      - - 7
        - 3
        - 7
        - 3
        - 0.0502996634
      - - 7
        - 3
        - 4
        - 4
        - -0.0027282968
      - - 7
        - 3
        - 6
        - 4
        - -0.0185780689
      - - 7
        - 3
        - 5
        - 5
        - 0.0048562675
      - - 7
        - 3
        - 6
        - 6
        - 0.0024784876
      - - 8
        - 3
        - 2
        - 1
        - 0.0009765301
      - - 8
        - 3
        - 4
        - 1
        - 0.0211183716
      - - 8
        - 3
        - 6
        - 1
        - 0.0349600499
      - - 8
        - 3
        - 8
        - 1
        - -0.0013575141
      - - 8
        - 3
        - 3
        - 2
        - 0.023933194
      - - 8
        - 3
        - 5
        - 2
        - 0.0023327781
      - - 8
        - 3
        - 7
        - 2
        - -0.0333834944
      - - 8
        - 3
        - 4
        - 3
        - -0.0024572807
      - - 8
        - 3
        - 6
        - 3
        - 0.0027241302
      - - 8
        - 3
        - 8
        - 3
        - 0.0628961129
      - - 8
        - 3
        - 5
        - 4
        - 0.0013286082
      - - 8
        - 3
        - 7
        - 4
        - -0.0324475692
      - - 8
        - 3
        - 6
        - 5
        - -0.0300972646
      - - 8
        - 3
        - 7
        - 6
        - 0.0015035407
      - - 9
        - 3
        - 1
        - 1
        - 0.0044997466
      - - 9
        - 3
        - 3
        - 1
        - 0.0003089452
      - - 9
        - 3
        - 5
        - 1
        - -0.0209013208
      - - 9
        - 3
        - 7
        - 1
        - -0.0205536317
      - - 9
        - 3
        - 9
        - 1
        - 0.0148495985
      - - 9
        - 3
        - 2
        - 2
        - 0.0046749586
      - - 9
        - 3
        - 4
        - 2
        - 0.0199520117
      - - 9
        - 3
        - 6
        - 2
        - 0.0063617378
      - - 9
        - 3
        - 8
        - 2
        - 0.0369073057
      - - 9
        - 3
        - 3
        - 3
        - 0.0237076228
      - - 9
        - 3
        - 5
        - 3
        - 0.0031096923
      - - 9
        - 3
        - 7
        - 3
        - -0.0213454
      - - 9
        - 3
        - 9
        - 3
        - 0.0382133207
      - - 9
        - 3
        - 4
        - 4
        - -0.0009636013
      - - 9
        - 3
        - 6
        - 4
        - 0.0181993591
      - - 9
        - 3
        - 8
        - 4
        - 0.0226625549
      - - 9
        - 3
        - 5
        - 5
        - -0.0072567839
      - - 9
        - 3
        - 7
        - 5
        - 0.0193945008
      - - 9
        - 3
        - 6
        - 6
        - -0.0088667455
      - - 9
        - 3
        - 8
        - 6
        - -0.0035163142
      - - 9
        - 3
        - 7
        - 7
        - -0.0017430507
      - - 9
        - 3
        - 8
        - 8
        - 0.0238835591
      - - 10
        - 3
        - 2
        - 1
        - 0.0038443468
      - - 10
        - 3
        - 4
        - 1
        - 0.0001743847
      - - 10
        - 3
        - 6
        - 1
        - -0.0218089536
      - - 10
        - 3
        - 8
        - 1
        - 0.0362220857
      - - 10
        - 3
        - 10
        - 1
        - -0.0171327451
      - - 10
        - 3
        - 3
        - 2
        - 0.0019933327
      - - 10
        - 3
        - 5
        - 2
        - -0.0166488992
      - - 10
        - 3
        - 7
        - 2
        - -0.0136017154
      - - 10
        - 3
        - 9
        - 2
        - 0.0204063309
      - - 10
        - 3
        - 4
        - 3
        - 0.0177034219
      - - 10
        - 3
        - 6
        - 3
        - 0.0236496014
      - - 10
        - 3
        - 8
        - 3
        - -0.0007212702
      - - 10
        - 3
        - 10
        - 3
        - 0.0369752766
      - - 10
        - 3
        - 5
        - 4
        - 0.013145017
      - - 10
        - 3
        - 7
        - 4
        - -0.0093293135
      - - 10
        - 3
        - 9
        - 4
        - 0.0145682683
      - - 10
        - 3
        - 6
        - 5
        - 0.0062102803
      - - 10
        - 3
        - 8
        - 5
        - -0.024766695
      - - 10
        - 3
        - 7
        - 6
        - 0.0141713871
      - - 10
        - 3
        - 9
        - 6
        - 0.0165912053
      - - 10
        - 3
        - 8
        - 7
        - -0.0176423447
      - - 10
        - 3
        - 9
        - 8
        - 0.0022128534
      - - 4
        - 4
        - 1
        - 1
        - 0.1970228078
      - - 4
        - 4
        - 3
        - 1
        - 0.0090577198
      - - 4
        - 4
        - 2
        - 2
        - 0.2064416631
      - - 4
        - 4
        - 4
        - 2
        - 0.0018811608
      - - 4
        - 4
        - 3
        - 3
        - 0.200077302
      - - 4
        - 4
        - 4
        - 4
        - 0.2176503528
      - - 5
        - 4
        - 2
        - 1
        - -0.0797570765
      - - 5
        - 4
        - 4
        - 1
        - 0.0127620016
      - - 5
        - 4
        - 3
        - 2
        - -0.0694687303
      - - 5
        - 4
        - 5
        - 2
        - -0.0164487025
      - - 5
        - 4
        - 4
        - 3
        - -0.0682076551
      - - 5
        - 4
        - 5
        - 4
        - 0.0882300378
      - - 6
        - 4
        - 1
        - 1
        - 0.0505762572
      - - 6
        - 4
        - 3
        - 1
        - -0.0465628095
      - - 6
        - 4
        - 5
        - 1
        - -0.0048097527
      - - 6
        - 4
        - 2
        - 2
        - 0.0027697598
      - - 6
        - 4
        - 4
        - 2
        - -0.0426825613
      - - 6
        - 4
        - 6
        - 2
        - -0.0117818593
      - - 6
        - 4
        - 3
        - 3
        - 0.0038612145
      - - 6
        - 4
        - 5
        - 3
        - 0.0412852278
      - - 6
        - 4
        - 4
        - 4
        - 0.0006239615
      - - 6
        - 4
        - 6
        - 4
        - 0.05759844
      - - 6
        - 4
        - 5
        - 5
        - 0.0098741552
      - - 7
        - 4
        - 2
        - 1
        - -0.030310635
      - - 7
        - 4
        - 4
        - 1
        - 0.0382623614
      - - 7
        - 4
        - 6
        - 1
        - 0.0081115643
      - - 7
        - 4
        - 3
        - 2
        - 0.009160355
      - - 7
        - 4
        - 5
        - 2
        - -0.0352889835
      - - 7
        - 4
        - 7
        - 2
        - 0.0055442423
      - - 7
        - 4
        - 4
        - 3
        - 0.0093678288
      - - 7
        - 4
        - 6
        - 3
        - -0.0383818783
      - - 7
        - 4
        - 5
        - 4
        - 0.0005204023
      - - 7
        - 4
        - 7
        - 4
        - 0.0669686905
      - - 7
        - 4
        - 6
        - 5
        - 0.0284768797
      - - 8
        - 4
        - 1
        - 1
        - 0.0095672531
      - - 8
        - 4
        - 3
        - 1
        - 0.024528373
      - - 8
        - 4
        - 5
        - 1
        - 0.0320113418
      - - 8
        - 4
        - 7
        - 1
        - -0.0096684824
      - - 8
        - 4
        - 2
        - 2
        - 0.0346984909
      - - 8
        - 4
        - 4
        - 2
        - -0.009548573
      - - 8
        - 4
        - 6
        - 2
        - 0.0344285939
      - - 8
        - 4
        - 8
        - 2
        - 0.021100845
      - - 8
        - 4
        - 3
        - 3
        - 0.001216207
      - - 8
        - 4
        - 5
        - 3
        - 0.001968197
      - - 8
        - 4
        - 7
        - 3
        - -0.0492167259
      - - 8
        - 4
        - 4
        - 4
        - 0.0043632462
      - - 8
        - 4
        - 6
        - 4
        - 0.0174649489
      - - 8
        - 4
        - 8
        - 4
        - 0.051091749
      - - 8
        - 4
        - 5
        - 5
        - -0.0018804333
      - - 8
        - 4
        - 7
        - 5
        - 0.0188871615
      - - 8
        - 4
        - 6
        - 6
        - -0.0038110205
      - - 8
        - 4
        - 7
        - 7
        - 0.0038910985
      - - 9
        - 4
        - 2
        - 1
        - 0.0073169591
      - - 9
        - 4
        - 4
        - 1
        - 0.0195169856
      - - 9
        - 4
        - 6
        - 1
        - 0.0357151423
      - - 9
        - 4
        - 8
        - 1
        - 0.0137409261
      - - 9
        - 4
        - 3
        - 2
        - 0.0281750885
      - - 9
        - 4
        - 5
        - 2
        - 0.0041640135
      - - 9
        - 4
        - 7
        - 2
        - -0.0497884706
      - - 9
        - 4
        - 9
        - 2
        - -0.0026248351
      - - 9
        - 4
        - 4
        - 3
        - -0.0002645582
      - - 9
        - 4
        - 6
        - 3
        - 0.0201441753
      - - 9
        - 4
        - 8
        - 3
        - 0.0343161567
      - - 9
        - 4
        - 5
        - 4
        - 0.0080652682
      - - 9
        - 4
        - 7
        - 4
        - -0.0062918238
      - - 9
        - 4
        - 9
        - 4
        - 0.051574914
      - - 9
        - 4
        - 6
        - 5
        - 0.0091221794
      - - 9
        - 4
        - 8
        - 5
        - -0.0212433203
      - - 9
        - 4
        - 7
        - 6
        - 0.0092754573
      - - 9
        - 4
        - 8
        - 7
        - 0.000995065
      - - 10
        - 4
        - 1
        - 1
        - -0.001085365
      - - 10
        - 4
        - 3
        - 1
        - 0.0061598348
      - - 10
        - 4
        - 5
        - 1
        - -0.017740666
      - - 10
        - 4
        - 7
        - 1
        - -0.037870275
      - - 10
        - 4
        - 9
        - 1
        - -0.0186721163
      - - 10
        - 4
        - 2
        - 2
        - 0.005550794
      - - 10
        - 4
        - 4
        - 2
        - 0.0203705432
      - - 10
        - 4
        - 6
        - 2
        - 0.0270842223
      - - 10
        - 4
        - 8
        - 2
        - 0.0212571227
      - - 10
        - 4
        - 10
        - 2
        - -0.0189631016
      - - 10
        - 4
        - 3
        - 3
        - 0.0202098591
      - - 10
        - 4
        - 5
        - 3
        - 0.0138652473
      - - 10
        - 4
        - 7
        - 3
        - -0.01052708
      - - 10
        - 4
        - 9
        - 3
        - 0.0212685935
      - - 10
        - 4
        - 4
        - 4
        - -0.0145723239
      - - 10
        - 4
        - 6
        - 4
        - -0.0063572883
      - - 10
        - 4
        - 8
        - 4
        - 0.0104796232
      - - 10
        - 4
        - 10
        - 4
        - 0.0391602567
      - - 10
        - 4
        - 5
        - 5
        - 0.0023799426
      - - 10
        - 4
        - 7
        - 5
        - -0.006637123
      - - 10
        - 4
        - 9
        - 5
        - -0.0284139385
      - - 10
        - 4
        - 6
        - 6
        - 0.0026028119
      - - 10
        - 4
        - 8
        - 6
        - -0.0149748482
      - - 10
        - 4
        - 7
        - 7
        - -0.0157390624
      - - 10
        - 4
        - 9
        - 7
        - -0.0207586664
      - - 10
        - 4
        - 8
        - 8
        - 0.0205551882
      - - 10
        - 4
        - 9
        - 9
        - 0.0065333303
      - - 5
        - 5
        - 1
        - 1
        - 0.2290265667
      - - 5
        - 5
        - 3
        - 1
        - -0.0230338711
      - - 5
        - 5
        - 5
        - 1
        - 0.0024839736
      - - 5
        - 5
        - 2
        - 2
        - 0.2063105231
      - - 5
        - 5
        - 4
        - 2
        - -0.0271678105
      - - 5
        - 5
        - 3
        - 3
        - 0.2024568692
      - - 5
        - 5
        - 5
        - 3
        - 0.0290710709
      - - 5
        - 5
        - 4
        - 4
        - 0.2008056629
      - - 5
        - 5
        - 5
        - 5
        - 0.2255404969
      - - 6
        - 5
        - 2
        - 1
        - 0.0533859262
      - - 6
        - 5
        - 4
        - 1
        - -0.0064934069
      - - 6
        - 5
        - 6
        - 1
        - 0.0013032035
      - - 6
        - 5
        - 3
        - 2
        - 0.047844621
      - - 6
        - 5
        - 5
        - 2
        - 0.0079730095
      - - 6
        - 5
        - 4
        - 3
        - 0.0462316216
      - - 6
        - 5
        - 6
        - 3
        - 0.0146527209
      - - 6
        - 5
        - 5
        - 4
        - -0.0469957603
      - - 6
        - 5
        - 6
        - 5
        - 0.0676953197
      - - 7
        - 5
        - 1
        - 1
        - 0.0518741119
      - - 7
        - 5
        - 3
        - 1
        - -0.0472472988
      - - 7
        - 5
        - 5
        - 1
        - -0.0049319246
      - - 7
        - 5
        - 7
        - 1
        - 0.0065583893
      - - 7
        - 5
        - 2
        - 2
        - 0.0035019806
      - - 7
        - 5
        - 4
        - 2
        - -0.043328774
      - - 7
        - 5
        - 6
        - 2
        - -0.0118855204
      - - 7
        - 5
        - 3
        - 3
        - 0.0048520501
      - - 7
        - 5
        - 5
        - 3
        - 0.0421437565
      - - 7
        - 5
        - 7
        - 3
        - -0.0169996727
      - - 7
        - 5
        - 4
        - 4
        - 0.0018827105
      - - 7
        - 5
        - 6
        - 4
        - 0.056613767
      - - 7
        - 5
        - 5
        - 5
        - 0.0132424219
      - - 7
        - 5
        - 7
        - 5
        - 0.0588395288
      - - 7
        - 5
        - 6
        - 6
        - 0.0112683709
      - - 8
        - 5
        - 2
        - 1
        - -0.042585077
      - - 8
        - 5
        - 4
        - 1
        - 0.0391312702
      - - 8
        - 5
        - 6
        - 1
        - 0.0092423715
      - - 8
        - 5
        - 8
        - 1
        - -0.0235581426
      - - 8
        - 5
        - 3
        - 2
        - -0.0019388909
      - - 8
        - 5
        - 5
        - 2
        - -0.035144329
      - - 8
        - 5
        - 7
        - 2
        - 0.019545064
      - - 8
        - 5
        - 4
        - 3
        - -0.0015133238
      - - 8
        - 5
        - 6
        - 3
        - -0.05394582
      - - 8
        - 5
        - 8
        - 3
        - -0.0028493162
      - - 8
        - 5
        - 5
        - 4
        - 0.0021409089
      - - 8
        - 5
        - 7
        - 4
        - 0.039447245
      - - 8
        - 5
        - 6
        - 5
        - -0.0148506802
      - - 8
        - 5
        - 8
        - 5
        - 0.0563961518
      - - 8
        - 5
        - 7
        - 6
        - 0.0008840847
      - - 9
        - 5
        - 1
        - 1
        - 0.0031657162
      - - 9
        - 5
        - 3
        - 1
        - -0.0344051392
      - - 9
        - 5
        - 5
        - 1
        - -0.0306271137
      - - 9
        - 5
        - 7
        - 1
        - 0.0268118467
      - - 9
        - 5
        - 9
        - 1
        - 0.0189662494
      - - 9
        - 5
        - 2
        - 2
        - -0.0324521183
      - - 9
        - 5
        - 4
        - 2
        - 1.0273e-06
      - - 9
        - 5
        - 6
        - 2
        - -0.0517691138
      - - 9
        - 5
        - 8
        - 2
        - -0.0068828814
      - - 9
        - 5
        - 3
        - 3
        - 0.0001950839
      - - 9
        - 5
        - 5
        - 3
        - -0.0051402916
      - - 9
        - 5
        - 7
        - 3
        - 0.0354341762
      - - 9
        - 5
        - 9
        - 3
        - -0.0068762654
      - - 9
        - 5
        - 4
        - 4
        - 0.008053024
      - - 9
        - 5
        - 6
        - 4
        - 0.0116930633
      - - 9
        - 5
        - 8
        - 4
        - -0.0356389131
      - - 9
        - 5
        - 5
        - 5
        - -0.0038496828
      - - 9
        - 5
        - 7
        - 5
        - 0.0121769149
      - - 9
        - 5
        - 9
        - 5
        - 0.0541633354
      - - 9
        - 5
        - 6
        - 6
        - -0.0042051625
      - - 9
        - 5
        - 8
        - 6
        - 0.0060500404
      - - 9
        - 5
        - 7
        - 7
        - 0.0092601866
      - - 9
        - 5
        - 8
        - 8
        - 0.0006813087
      - - 10
        - 5
        - 2
        - 1
        - 0.0028696823
      - - 10
        - 5
        - 4
        - 1
        - -0.0265127957
      - - 10
        - 5
        - 6
        - 1
        - -0.0575113699
      - - 10
        - 5
        - 8
        - 1
        - 0.0214000153
      - - 10
        - 5
        - 10
        - 1
        - -0.0003603488
      - - 10
        - 5
        - 3
        - 2
        - -0.0270059511
      - - 10
        - 5
        - 5
        - 2
        - -0.0128472052
      - - 10
        - 5
        - 7
        - 2
        - 0.0365627141
      - - 10
        - 5
        - 9
        - 2
        - 0.0217627506
      - - 10
        - 5
        - 4
        - 3
        - 0.0158701314
      - - 10
        - 5
        - 6
        - 3
        - 0.0087129109
      - - 10
        - 5
        - 8
        - 3
        - -0.03594388
      - - 10
        - 5
        - 10
        - 3
        - 0.0218642225
      - - 10
        - 5
        - 5
        - 4
        - 0.00261566
      - - 10
        - 5
        - 7
        - 4
        - -0.0081934012
      - - 10
        - 5
        - 9
        - 4
        - -0.0372313281
      - - 10
        - 5
        - 6
        - 5
        - -0.0014347562
      - - 10
        - 5
        - 8
        - 5
        - -0.0094112967
      - - 10
        - 5
        - 10
        - 5
        - 0.0602048851
      - - 10
        - 5
        - 7
        - 6
        - 0.0029404847
      - - 10
        - 5
        - 9
        - 6
        - 0.014018432
      - - 10
        - 5
        - 8
        - 7
        - -0.0174687608
      - - 10
        - 5
        - 9
        - 8
        - -0.0287803348
      - - 6
        - 6
        - 1
        - 1
        - 0.230445241
      - - 6
        - 6
        - 3
        - 1
        - -0.0232054183
      - - 6
        - 6
        - 5
        - 1
        - 0.0025369981
      - - 6
        - 6
        - 2
        - 2
        - 0.207429959
      - - 6
        - 6
        - 4
        - 2
        - -0.0273485771
      - - 6
        - 6
        - 6
        - 2
        - 0.0038838643
      - - 6
        - 6
        - 3
        - 3
        - 0.2032924707
      - - 6
        - 6
        - 5
        - 3
        - 0.0290625845
      - - 6
        - 6
        - 4
        - 4
        - 0.2011837068
      - - 6
        - 6
        - 6
        - 4
        - 0.0124246704
      - - 6
        - 6
        - 5
        - 5
        - 0.2236404393
      - - 6
        - 6
        - 6
        - 6
        - 0.2285487851
      - - 7
        - 6
        - 2
        - 1
        - -0.080849472
      - - 7
        - 6
        - 4
        - 1
        - 0.0130434709
      - - 7
        - 6
        - 6
        - 1
        - -0.0027806914
      - - 7
        - 6
        - 3
        - 2
        - -0.0701299999
      - - 7
        - 6
        - 5
        - 2
        - -0.0166767309
      - - 7
        - 6
        - 7
        - 2
        - -0.008275792
      - - 7
        - 6
        - 4
        - 3
        - -0.0685210481
      - - 7
        - 6
        - 6
        - 3
        - -0.0018622719
      - - 7
        - 6
        - 5
        - 4
        - 0.0868151531
      - - 7
        - 6
        - 7
        - 4
        - 0.0005377183
      - - 7
        - 6
        - 6
        - 5
        - -0.0480605522
      - - 7
        - 6
        - 7
        - 6
        - 0.0902578608
      - - 8
        - 6
        - 1
        - 1
        - -0.061052677
      - - 8
        - 6
        - 3
        - 1
        - 0.0604026751
      - - 8
        - 6
        - 5
        - 1
        - 0.010883177
      - - 8
        - 6
        - 7
        - 1
        - 0.0140922062
      - - 8
        - 6
        - 2
        - 2
        - 0.0001971837
      - - 8
        - 6
        - 4
        - 2
        - 0.0535807376
      - - 8
        - 6
        - 6
        - 2
        - -0.0050951952
      - - 8
        - 6
        - 8
        - 2
        - -0.0036303264
      - - 8
        - 6
        - 3
        - 3
        - -0.0043579847
      - - 8
        - 6
        - 5
        - 3
        - -0.0704482077
      - - 8
        - 6
        - 7
        - 3
        - 0.0019555268
      - - 8
        - 6
        - 4
        - 4
        - 0.0160908416
      - - 8
        - 6
        - 6
        - 4
        - -0.0430275488
      - - 8
        - 6
        - 8
        - 4
        - -0.001975041
      - - 8
        - 6
        - 5
        - 5
        - -0.0295524102
      - - 8
        - 6
        - 7
        - 5
        - -0.0433830798
      - - 8
        - 6
        - 6
        - 6
        - -0.0303792267
      - - 8
        - 6
        - 8
        - 6
        - 0.0740229219
      - - 8
        - 6
        - 7
        - 7
        - 0.0169620391
      - - 9
        - 6
        - 2
        - 1
        - -0.0447777016
      - - 9
        - 6
        - 4
        - 1
        - 0.0489524588
      - - 9
        - 6
        - 6
        - 1
        - -0.0129856498
      - - 9
        - 6
        - 8
        - 1
        - 0.0161324671
      - - 9
        - 6
        - 3
        - 2
        - 0.0037258226
      - - 9
        - 6
        - 5
        - 2
        - -0.06245497
      - - 9
        - 6
        - 7
        - 2
        - 0.0045746142
      - - 9
        - 6
        - 9
        - 2
        - 0.0168857138
      - - 9
        - 6
        - 4
        - 3
        - 0.0214515457
      - - 9
        - 6
        - 6
        - 3
        - -0.03602043
      - - 9
        - 6
        - 8
        - 3
        - -0.0026436892
      - - 9
        - 6
        - 5
        - 4
        - 0.0165650101
      - - 9
        - 6
        - 7
        - 4
        - 0.0367452729
      - - 9
        - 6
        - 9
        - 4
        - -0.0047714536
      - - 9
        - 6
        - 6
        - 5
        - -0.0083688655
      - - 9
        - 6
        - 8
        - 5
        - 0.0366457855
      - - 9
        - 6
        - 7
        - 6
        - 0.0175159601
      - - 9
        - 6
        - 9
        - 6
        - 0.0660562572
      - - 9
        - 6
        - 8
        - 7
        - -0.0224979722
      - - 10
        - 6
        - 1
        - 1
        - 0.0004798279
      - - 10
        - 6
        - 3
        - 1
        - -0.0354685511
      - - 10
        - 6
        - 5
        - 1
        - -0.0661215221
      - - 10
        - 6
        - 7
        - 1
        - -0.0174677414
      - - 10
        - 6
        - 9
        - 1
        - -0.0009478911
      - - 10
        - 6
        - 2
        - 2
        - -0.035910101
      - - 10
        - 6
        - 4
        - 2
        - 0.0308105473
      - - 10
        - 6
        - 6
        - 2
        - -0.0314430975
      - - 10
        - 6
        - 8
        - 2
        - 0.0208833162
      - - 10
        - 6
        - 10
        - 2
        - -0.0009391302
      - - 10
        - 6
        - 3
        - 3
        - 0.0287035721
      - - 10
        - 6
        - 5
        - 3
        - 0.0103024842
      - - 10
        - 6
        - 7
        - 3
        - 0.0331548342
      - - 10
        - 6
        - 9
        - 3
        - 0.0210238239
      - - 10
        - 6
        - 4
        - 4
        - -0.0093567139
      - - 10
        - 6
        - 6
        - 4
        - 0.0049371733
      - - 10
        - 6
        - 8
        - 4
        - -0.0335339849
      - - 10
        - 6
        - 10
        - 4
        - 0.0178662858
      - - 10
        - 6
        - 5
        - 5
        - -0.0027885969
      - - 10
        - 6
        - 7
        - 5
        - 0.0051081191
      - - 10
        - 6
        - 9
        - 5
        - 0.0323885858
      - - 10
        - 6
        - 6
        - 6
        - -0.0029027377
      - - 10
        - 6
        - 8
        - 6
        - -0.0112643369
      - - 10
        - 6
        - 10
        - 6
        - 0.0702395051
      - - 10
        - 6
        - 7
        - 7
        - -0.0100798587
      - - 10
        - 6
        - 9
        - 7
        - -0.032944279
      - - 10
        - 6
        - 8
        - 8
        - 0.0310454164
      - - 10
        - 6
        - 9
        - 9
        - -0.0384146563
      - - 7
        - 7
        - 1
        - 1
        - 0.2013181562
      - - 7
        - 7
        - 3
        - 1
        - 0.0083635929
      - - 7
        - 7
        - 5
        - 1
        - 0.0095006573
      - - 7
        - 7
        - 7
        - 1
        - 0.0147739826
      - - 7
        - 7
        - 2
        - 2
        - 0.2101249952
      - - 7
        - 7
        - 4
        - 2
        - 0.0006071934
      - - 7
        - 7
        - 6
        - 2
        - -0.0082765509
      - - 7
        - 7
        - 3
        - 3
        - 0.2032429153
      - - 7
        - 7
        - 5
        - 3
        - -0.015428713
      - - 7
        - 7
        - 7
        - 3
        - -0.0035259571
      - - 7
        - 7
        - 4
        - 4
        - 0.2191209211
      - - 7
        - 7
        - 6
        - 4
        - 0.0014807984
      - - 7
        - 7
        - 5
        - 5
        - 0.2046326549
      - - 7
        - 7
        - 7
        - 5
        - 0.001993077
      - - 7
        - 7
        - 6
        - 6
        - 0.2067810727
      - - 7
        - 7
        - 7
        - 7
        - 0.2258533238
      - - 8
        - 7
        - 2
        - 1
        - -0.0626250416
      - - 8
        - 7
        - 4
        - 1
        - -0.0085383736
      - - 8
        - 7
        - 6
        - 1
        - 0.0162625487
      - - 8
        - 7
        - 8
        - 1
        - -0.0168874242
      - - 8
        - 7
        - 3
        - 2
        - -0.0720692538
      - - 8
        - 7
        - 5
        - 2
        - 0.0208000643
      - - 8
        - 7
        - 7
        - 2
        - -0.0012838922
      - - 8
        - 7
        - 4
        - 3
        - -0.0876969204
      - - 8
        - 7
        - 6
        - 3
        - -0.001235349
      - - 8
        - 7
        - 8
        - 3
        - 0.002974793
      - - 8
        - 7
        - 5
        - 4
        - 0.0702714696
      - - 8
        - 7
        - 7
        - 4
        - -0.0093806624
      - - 8
        - 7
        - 6
        - 5
        - -0.0479518382
      - - 8
        - 7
        - 8
        - 5
        - 0.0018325495
      - - 8
        - 7
        - 7
        - 6
        - 0.071488849
      - - 8
        - 7
        - 8
        - 7
        - 0.0921187911
      - - 9
        - 7
        - 1
        - 1
        - 0.0605078371
      - - 9
        - 7
        - 3
        - 1
        - -0.0475830787
      - - 9
        - 7
        - 5
        - 1
        - 0.0306741943
      - - 9
        - 7
        - 7
        - 1
        - 0.0197149808
      - - 9
        - 7
        - 9
        - 1
        - -0.0003546689
      - - 9
        - 7
        - 2
        - 2
        - 0.0122022838
      - - 9
        - 7
        - 4
        - 2
        - -0.0799647186
      - - 9
        - 7
        - 6
        - 2
        - 0.0006265231
      - - 9
        - 7
        - 8
        - 2
        - -0.0198044633
      - - 9
        - 7
        - 3
        - 3
        - -0.0219489053
      - - 9
        - 7
        - 5
        - 3
        - 0.055252051
      - - 9
        - 7
        - 7
        - 3
        - -0.0099501689
      - - 9
        - 7
        - 9
        - 3
        - -0.020018589
      - - 9
        - 7
        - 4
        - 4
        - -0.0017734174
      - - 9
        - 7
        - 6
        - 4
        - 0.0449258917
      - - 9
        - 7
        - 8
        - 4
        - 0.0101805071
      - - 9
        - 7
        - 5
        - 5
        - 0.0284797845
      - - 9
        - 7
        - 7
        - 5
        - 0.0455947402
      - - 9
        - 7
        - 9
        - 5
        - -0.0002180226
      - - 9
        - 7
        - 6
        - 6
        - 0.0290150246
      - - 9
        - 7
        - 8
        - 6
        - -0.0568777746
      - - 9
        - 7
        - 7
        - 7
        - -0.0006902895
      - - 9
        - 7
        - 9
        - 7
        - 0.0854106849
      - - 9
        - 7
        - 8
        - 8
        - -0.0233865101
      - - 10
        - 7
        - 2
        - 1
        - 0.044170535
      - - 10
        - 7
        - 4
        - 1
        - -0.0639533668
      - - 10
        - 7
        - 6
        - 1
        - -0.0263536873
      - - 10
        - 7
        - 8
        - 1
        - -0.0001671917
      - - 10
        - 7
        - 10
        - 1
        - 7.40538e-05
      - - 10
        - 7
        - 3
        - 2
        - -0.0215874825
      - - 10
        - 7
        - 5
        - 2
        - 0.0504643408
      - - 10
        - 7
        - 7
        - 2
        - 0.0197255113
      - - 10
        - 7
        - 9
        - 2
        - -0.0009455027
      - - 10
        - 7
        - 4
        - 3
        - -0.0098163497
      - - 10
        - 7
        - 6
        - 3
        - 0.0405838609
      - - 10
        - 7
        - 8
        - 3
        - -0.0216165549
      - - 10
        - 7
        - 10
        - 3
        - -6.88866e-05
      - - 10
        - 7
        - 5
        - 4
        - -0.0133905448
      - - 10
        - 7
        - 7
        - 4
        - -0.0406950079
      - - 10
        - 7
        - 9
        - 4
        - -0.0202109602
      - - 10
        - 7
        - 6
        - 5
        - 0.0069472221
      - - 10
        - 7
        - 8
        - 5
        - -0.0418765939
      - - 10
        - 7
        - 10
        - 5
        - 0.028170463
      - - 10
        - 7
        - 7
        - 6
        - -0.0139634974
      - - 10
        - 7
        - 9
        - 6
        - -0.0527887766
      - - 10
        - 7
        - 8
        - 7
        - 0.0092123171
      - - 10
        - 7
        - 10
        - 7
        - 0.0696724456
      - - 10
        - 7
        - 9
        - 8
        - -0.0244162015
      - - 8
        - 8
        - 1
        - 1
        - 0.2084876377
      - - 8
        - 8
        - 3
        - 1
        - -0.0065032092
      - - 8
        - 8
        - 5
        - 1
        - -0.0290713521
      - - 8
        - 8
        - 7
        - 1
        - -0.0194560252
      - - 8
        - 8
        - 2
        - 2
        - 0.2023354662
      - - 8
        - 8
        - 4
        - 2
        - 0.0216061976
      - - 8
        - 8
        - 6
        - 2
        - -0.0012364105
      - - 8
        - 8
        - 8
        - 2
        - 0.0230473332
      - - 8
        - 8
        - 3
        - 3
        - 0.2307868247
      - - 8
        - 8
        - 5
        - 3
        - 0.0042774295
      - - 8
        - 8
        - 7
        - 3
        - -8.98421e-05
      - - 8
        - 8
        - 4
        - 4
        - 0.2063822951
      - - 8
        - 8
        - 6
        - 4
        - 0.0046292925
      - - 8
        - 8
        - 8
        - 4
        - 0.0008405737
      - - 8
        - 8
        - 5
        - 5
        - 0.2092893778
      - - 8
        - 8
        - 7
        - 5
        - 0.005444798
      - - 8
        - 8
        - 6
        - 6
        - 0.2112171615
      - - 8
        - 8
        - 8
        - 6
        - -0.0050437659
      - - 8
        - 8
        - 7
        - 7
        - 0.2112736741
      - - 8
        - 8
        - 8
        - 8
        - 0.2415196728
      - - 9
        - 8
        - 2
        - 1
        - 0.0660229497
      - - 9
        - 8
        - 4
        - 1
        - 0.0220983634
      - - 9
        - 8
        - 6
        - 1
        - 0.026687914
      - - 9
        - 8
        - 8
        - 1
        - 0.0018216038
      - - 9
        - 8
        - 3
        - 2
        - 0.0914047645
      - - 9
        - 8
        - 5
        - 2
        - -0.0047239153
      - - 9
        - 8
        - 7
        - 2
        - -0.0280674889
      - - 9
        - 8
        - 9
        - 2
        - 0.0004417983
      - - 9
        - 8
        - 4
        - 3
        - 0.0742222042
      - - 9
        - 8
        - 6
        - 3
        - 0.0012744941
      - - 9
        - 8
        - 8
        - 3
        - 0.0246141562
      - - 9
        - 8
        - 5
        - 4
        - -0.0728160469
      - - 9
        - 8
        - 7
        - 4
        - 0.010045305
      - - 9
        - 8
        - 9
        - 4
        - 0.0295615845
      - - 9
        - 8
        - 6
        - 5
        - 0.0504182836
      - - 9
        - 8
        - 8
        - 5
        - -0.0016872177
      - - 9
        - 8
        - 7
        - 6
        - -0.0741708236
      - - 9
        - 8
        - 9
        - 6
        - 0.0045621733
      - - 9
        - 8
        - 8
        - 7
        - -0.0768243732
      - - 9
        - 8
        - 9
        - 8
        - 0.0986911178
      - - 10
        - 8
        - 1
        - 1
        - -0.0598939747
      - - 10
        - 8
        - 3
        - 1
        - 0.0836495263
      - - 10
        - 8
        - 5
        - 1
        - 0.0354217743
      - - 10
        - 8
        - 7
        - 1
        - -0.0061517317
      - - 10
        - 8
        - 9
        - 1
        - -0.001157248
      - - 10
        - 8
        - 2
        - 2
        - 0.0254420325
      - - 10
        - 8
        - 4
        - 2
        - 0.04937648
      - - 10
        - 8
        - 6
        - 2
        - 0.0349923776
      - - 10
        - 8
        - 8
        - 2
        - 0.000581722
      - - 10
        - 8
        - 10
        - 2
        - -0.0013068681
      - - 10
        - 8
        - 3
        - 3
        - -0.0053465579
      - - 10
        - 8
        - 5
        - 3
        - -0.0630582153
      - - 10
        - 8
        - 7
        - 3
        - -0.0255305346
      - - 10
        - 8
        - 9
        - 3
        - 0.0006226594
      - - 10
        - 8
        - 4
        - 4
        - 0.009577057
      - - 10
        - 8
        - 6
        - 4
        - -0.0500530974
      - - 10
        - 8
        - 8
        - 4
        - 0.0257302022
      - - 10
        - 8
        - 10
        - 4
        - 0.0071173868
      - - 10
        - 8
        - 5
        - 5
        - -0.0247298905
      - - 10
        - 8
        - 7
        - 5
        - -0.0510178837
      - - 10
        - 8
        - 9
        - 5
        - -0.0369511901
      - - 10
        - 8
        - 6
        - 6
        - -0.0250561036
      - - 10
        - 8
        - 8
        - 6
        - 0.065458823
      - - 10
        - 8
        - 10
        - 6
        - -0.0378931146
      - - 10
        - 8
        - 7
        - 7
        - 0.0089353609
      - - 10
        - 8
        - 9
        - 7
        - -0.0526330589
      - - 10
        - 8
        - 8
        - 8
        - -0.0064268375
      - - 10
        - 8
        - 10
        - 8
        - 0.0920570912
      - - 10
        - 8
        - 9
        - 9
        - 0.0293930366
      - - 9
        - 9
        - 1
        - 1
        - 0.2128146749
      - - 9
        - 9
        - 3
        - 1
        - 0.0264363961
      - - 9
        - 9
        - 5
        - 1
        - 0.0355879134
      - - 9
        - 9
        - 7
        - 1
        - -0.005568285
      - - 9
        - 9
        - 9
        - 1
        - 0.0008736462
      - - 9
        - 9
        - 2
        - 2
        - 0.2405385992
      - - 9
        - 9
        - 4
        - 2
        - -0.0107018969
      - - 9
        - 9
        - 6
        - 2
        - 0.0329129181
      - - 9
        - 9
        - 8
        - 2
        - 0.0045708326
      - - 9
        - 9
        - 3
        - 3
        - 0.2053777218
      - - 9
        - 9
        - 5
        - 3
        - -0.0012951221
      - - 9
        - 9
        - 7
        - 3
        - -0.0352937407
      - - 9
        - 9
        - 9
        - 3
        - 0.00545752
      - - 9
        - 9
        - 4
        - 4
        - 0.2155560144
      - - 9
        - 9
        - 6
        - 4
        - 0.0021607278
      - - 9
        - 9
        - 8
        - 4
        - 0.0367631205
      - - 9
        - 9
        - 5
        - 5
        - 0.2153207466
      - - 9
        - 9
        - 7
        - 5
        - 0.0030370728
      - - 9
        - 9
        - 9
        - 5
        - -0.0349596276
      - - 9
        - 9
        - 6
        - 6
        - 0.2172680137
      - - 9
        - 9
        - 8
        - 6
        - 0.001120835
      - - 9
        - 9
        - 7
        - 7
        - 0.2211792689
      - - 9
        - 9
        - 9
        - 7
        - 0.0115247704
      - - 9
        - 9
        - 8
        - 8
        - 0.2140546664
      - - 9
        - 9
        - 9
        - 9
        - 0.2562174212
      - - 10
        - 9
        - 2
        - 1
        - 0.1108672509
      - - 10
        - 9
        - 4
        - 1
        - -0.0437381959
      - - 10
        - 9
        - 6
        - 1
        - -0.0027000059
      - - 10
        - 9
        - 8
        - 1
        - 0.0037438842
      - - 10
        - 9
        - 10
        - 1
        - -0.0012867772
      - - 10
        - 9
        - 3
        - 2
        - 0.0684425851
      - - 10
        - 9
        - 5
        - 2
        - 0.0456352282
      - - 10
        - 9
        - 7
        - 2
        - -0.0074172241
      - - 10
        - 9
        - 9
        - 2
        - 0.0009752354
      - - 10
        - 9
        - 4
        - 3
        - 0.0651025289
      - - 10
        - 9
        - 6
        - 3
        - 0.0438174887
      - - 10
        - 9
        - 8
        - 3
        - 0.0014955386
      - - 10
        - 9
        - 10
        - 3
        - 0.004422165
      - - 10
        - 9
        - 5
        - 4
        - -0.0856427628
      - - 10
        - 9
        - 7
        - 4
        - -0.032150231
      - - 10
        - 9
        - 9
        - 4
        - 0.0085331835
      - - 10
        - 9
        - 6
        - 5
        - 0.0575718375
      - - 10
        - 9
        - 8
        - 5
        - -0.0458972898
      - - 10
        - 9
        - 10
        - 5
        - 0.0027537603
      - - 10
        - 9
        - 7
        - 6
        - -0.0874576373
      - - 10
        - 9
        - 9
        - 6
        - -0.0483043895
      - - 10
        - 9
        - 8
        - 7
        - -0.0685592083
      - - 10
        - 9
        - 10
        - 7
        - 0.0478170272
      - - 10
        - 9
        - 9
        - 8
        - 0.0728193703
      - - 10
        - 9
        - 10
        - 9
        - 0.1221499259
      - - 10
        - 10
        - 1
        - 1
        - 0.2745889859
      - - 10
        - 10
        - 3
        - 1
        - -0.0585625723
      - - 10
        - 10
        - 5
        - 1
        - -0.000344256
      - - 10
        - 10
        - 7
        - 1
        - 0.0010283682
      - - 10
        - 10
        - 9
        - 1
        - 0.0025993752
      - - 10
        - 10
        - 2
        - 2
        - 0.2156316573
      - - 10
        - 10
        - 4
        - 2
        - -0.0609220673
      - - 10
        - 10
        - 6
        - 2
        - -0.0029695578
      - - 10
        - 10
        - 8
        - 2
        - 0.0041384604
      - - 10
        - 10
        - 10
        - 2
        - 0.0031940041
      - - 10
        - 10
        - 3
        - 3
        - 0.211751999
      - - 10
        - 10
        - 5
        - 3
        - 0.0625882778
      - - 10
        - 10
        - 7
        - 3
        - -0.0094911996
      - - 10
        - 10
        - 9
        - 3
        - 0.0051057
      - - 10
        - 10
        - 4
        - 4
        - 0.2070676958
      - - 10
        - 10
        - 6
        - 4
        - 0.0533975774
      - - 10
        - 10
        - 8
        - 4
        - 0.0109007608
      - - 10
        - 10
        - 10
        - 4
        - -0.0010939411
      - - 10
        - 10
        - 5
        - 5
        - 0.2414262539
      - - 10
        - 10
        - 7
        - 5
        - 0.0554528572
      - - 10
        - 10
        - 9
        - 5
        - 0.0030056503
      - - 10
        - 10
        - 6
        - 6
        - 0.2436327148
      - - 10
        - 10
        - 8
        - 6
        - -0.0652949138
      - - 10
        - 10
        - 10
        - 6
        - 9.43736e-05
      - - 10
        - 10
        - 7
        - 7
        - 0.2135782267
      - - 10
        - 10
        - 9
        - 7
        - 0.0652644363
      - - 10
        - 10
        - 8
        - 8
        - 0.2219000751
      - - 10
        - 10
        - 10
        - 8
        - -0.0645309674
      - - 10
        - 10
        - 9
        - 9
        - 0.2277111629
      - - 10
        - 10
        - 10
        - 10
        - 0.2951634521
  initial_state_suggestions:
  - state:
      energy:
        units: hartree
        value: -5.067296855102555
      label: '|G>'
      superposition:
      - - 0.7676812084598174
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.35745138478208416
        - (6a)+
        - (6b)+
        - (5b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.18226921704251986
        - (6a)+
        - (7b)+
        - (5b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.11593454683964294
        - (6a)+
        - (7b)+
        - (4b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.13767144454062152
        - (6a)+
        - (8b)+
        - (5b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.0810488011983387
        - (6a)+
        - (8b)+
        - (3b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.11578003409509412
        - (6a)+
        - (9b)+
        - (5b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.11422253989955704
        - (6a)+
        - (10b)+(5b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.11593454683964276
        - (7a)+
        - (6b)+
        - (5b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.18226921704251986
        - (7a)+
        - (6b)+
        - (4b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.17595685655109908
        - (7a)+
        - (7b)+
        - (4b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.10237038846213295
        - (7a)+
        - (8b)+
        - (4b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.08695726965564847
        - (7a)+
        - (9b)+
        - (4b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.08104880119833874
        - (8a)+
        - (6b)+
        - (5b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.13767144454062166
        - (8a)+
        - (6b)+
        - (3b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.10237038846213303
        - (8a)+
        - (7b)+
        - (3b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.11067173421674394
        - (8a)+
        - (8b)+
        - (3b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.11578003409509424
        - (9a)+
        - (6b)+
        - (2b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.08695726965564839
        - (9a)+
        - (7b)+
        - (2b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.07955150835482148
        - (9a)+
        - (9b)+
        - (2b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.11422253989955691
        - (10a)+(6b)+
        - (1b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
  metadata:
    molecule_name: unknown
  n_electrons: 10
  n_orbitals: 10
  scf_energy:
    units: hartree
    value: -4.65842791
  scf_energy_offset:
    units: hartree
    value: 0.0



==> anc/src/examples/plots/h10_trotter_error/h10_3.2.nw <==
start h10_3.2

#permanent_dir /dtemp/emsls50086

echo

geometry units bohr
symmetry c1
H   0.0   0.0   0.0
H   3.2   0.0   0.0
H   6.4   0.0   0.0
H   9.6   0.0   0.0
H  12.8   0.0   0.0
H  16.0   0.0   0.0
H  19.2   0.0   0.0
H  22.4   0.0   0.0
H  25.6   0.0   0.0
H  28.8   0.0   0.0
end

basis
 * library sto-6g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
thresh 1.0e-6
maxiter 1000
tilesize 1
2eorb
2emet 13
end

set tce:print_integrals T
set tce:qorb  10
set tce:qela  5
set tce:qelb  5

task tce energy





==> anc/src/examples/plots/h10_trotter_error/h10_3.2.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- url: https://www.nwchem-sw.org
format:
  version: '0.1'
generator:
  source: nwchem
  version: '6.8'
integral_sets:
- basis_set:
    name: sto-6g
    type: gaussian
  coulomb_repulsion:
    units: hartree
    value: 6.028025793650794
  energy_offset:
    units: hartree
    value: 0.0
  fci_energy:
    lower: -5.000768361726805
    units: hartree
    upper: -4.8007683617268055
    value: -4.900768361726805
  geometry:
    atoms:
    - coords:
      - -14.4
      - 0.0
      - 0.0
      name: H
    - coords:
      - -11.2
      - 0.0
      - 0.0
      name: H
    - coords:
      - -8.0
      - 0.0
      - 0.0
      name: H
    - coords:
      - -4.8
      - 0.0
      - 0.0
      name: H
    - coords:
      - -1.6
      - 0.0
      - 0.0
      name: H
    - coords:
      - 1.6
      - 0.0
      - 0.0
      name: H
    - coords:
      - 4.8
      - 0.0
      - 0.0
      name: H
    - coords:
      - 8.0
      - 0.0
      - 0.0
      name: H
    - coords:
      - 11.2
      - 0.0
      - 0.0
      name: H
    - coords:
      - 14.4
      - 0.0
      - 0.0
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: bohr
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - - 1
        - 1
        - -1.8826543595
      - - 3
        - 1
        - 0.0917648521
      - - 5
        - 1
        - -0.0297945825
      - - 7
        - 1
        - 0.0217188964
      - - 9
        - 1
        - -0.0210369224
      - - 2
        - 2
        - -1.7760458367
      - - 4
        - 2
        - 0.130493599
      - - 6
        - 2
        - -0.0405302934
      - - 8
        - 2
        - -0.0496891641
      - - 10
        - 2
        - -0.0107300723
      - - 3
        - 3
        - -1.7107460176
      - - 5
        - 3
        - -0.1324699329
      - - 7
        - 3
        - 0.0908399457
      - - 9
        - 3
        - -0.031401798
      - - 4
        - 4
        - -1.6632585654
      - - 6
        - 4
        - -0.1311903936
      - - 8
        - 4
        - -0.0660451886
      - - 10
        - 4
        - -0.017777775
      - - 5
        - 5
        - -1.6978499545
      - - 7
        - 5
        - -0.1047786433
      - - 9
        - 5
        - 0.0351138198
      - - 6
        - 6
        - -1.6560215358
      - - 8
        - 6
        - 0.1278229807
      - - 10
        - 6
        - 0.0300782449
      - - 7
        - 7
        - -1.5339041469
      - - 9
        - 7
        - -0.1312518848
      - - 8
        - 8
        - -1.4959775871
      - - 10
        - 8
        - 0.0954162775
      - - 9
        - 9
        - -1.4925914052
      - - 10
        - 10
        - -1.5588782847
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - - 1
        - 1
        - 1
        - 1
        - 0.2418434962
      - - 2
        - 1
        - 2
        - 1
        - 0.0996332284
      - - 3
        - 1
        - 1
        - 1
        - -0.0533120333
      - - 3
        - 1
        - 3
        - 1
        - 0.0772623412
      - - 3
        - 1
        - 2
        - 2
        - 0.0256483025
      - - 4
        - 1
        - 2
        - 1
        - -0.0407142406
      - - 4
        - 1
        - 4
        - 1
        - 0.0608429178
      - - 4
        - 1
        - 3
        - 2
        - 0.0220378095
      - - 5
        - 1
        - 1
        - 1
        - -0.000763703
      - - 5
        - 1
        - 3
        - 1
        - 0.034146301
      - - 5
        - 1
        - 5
        - 1
        - 0.0678589511
      - - 5
        - 1
        - 2
        - 2
        - 0.0342574132
      - - 5
        - 1
        - 4
        - 2
        - -0.0340793901
      - - 5
        - 1
        - 3
        - 3
        - -0.0323881555
      - - 5
        - 1
        - 4
        - 4
        - 0.0110569079
      - - 6
        - 1
        - 2
        - 1
        - -0.0030794696
      - - 6
        - 1
        - 4
        - 1
        - 0.0249462197
      - - 6
        - 1
        - 6
        - 1
        - 0.0608562236
      - - 6
        - 1
        - 3
        - 2
        - 0.0256325866
      - - 6
        - 1
        - 5
        - 2
        - 0.0138540801
      - - 6
        - 1
        - 4
        - 3
        - -0.0174990009
      - - 6
        - 1
        - 5
        - 4
        - -0.0028496127
      - - 7
        - 1
        - 1
        - 1
        - 0.0012702088
      - - 7
        - 1
        - 3
        - 1
        - -0.0064426149
      - - 7
        - 1
        - 5
        - 1
        - 0.0169388163
      - - 7
        - 1
        - 7
        - 1
        - 0.0396793529
      - - 7
        - 1
        - 2
        - 2
        - -0.0058153335
      - - 7
        - 1
        - 4
        - 2
        - -0.0188853149
      - - 7
        - 1
        - 6
        - 2
        - -0.030875864
      - - 7
        - 1
        - 3
        - 3
        - -0.0187351375
      - - 7
        - 1
        - 5
        - 3
        - -0.0156123612
      - - 7
        - 1
        - 4
        - 4
        - 0.0165788079
      - - 7
        - 1
        - 6
        - 4
        - 0.0083414296
      - - 7
        - 1
        - 5
        - 5
        - -0.0026932684
      - - 7
        - 1
        - 6
        - 6
        - -0.0027872063
      - - 8
        - 1
        - 2
        - 1
        - 0.0039812754
      - - 8
        - 1
        - 4
        - 1
        - 0.000461221
      - - 8
        - 1
        - 6
        - 1
        - -0.0227395351
      - - 8
        - 1
        - 8
        - 1
        - 0.0384496474
      - - 8
        - 1
        - 3
        - 2
        - 0.0019394683
      - - 8
        - 1
        - 5
        - 2
        - -0.016451263
      - - 8
        - 1
        - 7
        - 2
        - -0.0153161412
      - - 8
        - 1
        - 4
        - 3
        - 0.0167025895
      - - 8
        - 1
        - 6
        - 3
        - 0.0276558006
      - - 8
        - 1
        - 5
        - 4
        - 0.0150145285
      - - 8
        - 1
        - 7
        - 4
        - -0.0108223747
      - - 8
        - 1
        - 6
        - 5
        - 0.0084524386
      - - 8
        - 1
        - 7
        - 6
        - 0.0145921919
      - - 9
        - 1
        - 1
        - 1
        - 0.0027882862
      - - 9
        - 1
        - 3
        - 1
        - -0.0011294185
      - - 9
        - 1
        - 5
        - 1
        - 0.0011639344
      - - 9
        - 1
        - 7
        - 1
        - 0.0201909694
      - - 9
        - 1
        - 9
        - 1
        - 0.0364788763
      - - 9
        - 1
        - 2
        - 2
        - 0.0009117606
      - - 9
        - 1
        - 4
        - 2
        - 0.0007067012
      - - 9
        - 1
        - 6
        - 2
        - -0.0206694454
      - - 9
        - 1
        - 8
        - 2
        - 0.0160882018
      - - 9
        - 1
        - 3
        - 3
        - 0.00156797
      - - 9
        - 1
        - 5
        - 3
        - -0.0150556631
      - - 9
        - 1
        - 7
        - 3
        - -0.0143799251
      - - 9
        - 1
        - 4
        - 4
        - 0.0143451196
      - - 9
        - 1
        - 6
        - 4
        - 0.0263426844
      - - 9
        - 1
        - 8
        - 4
        - 0.0145245802
      - - 9
        - 1
        - 5
        - 5
        - -0.012580937
      - - 9
        - 1
        - 7
        - 5
        - 0.0262470124
      - - 9
        - 1
        - 6
        - 6
        - -0.0122226206
      - - 9
        - 1
        - 8
        - 6
        - 0.0145776342
      - - 9
        - 1
        - 7
        - 7
        - 0.0141125966
      - - 9
        - 1
        - 8
        - 8
        - 0.0017857752
      - - 10
        - 1
        - 2
        - 1
        - -0.0013981329
      - - 10
        - 1
        - 4
        - 1
        - -0.0001298613
      - - 10
        - 1
        - 6
        - 1
        - 0.000527856
      - - 10
        - 1
        - 8
        - 1
        - -0.0189641963
      - - 10
        - 1
        - 10
        - 1
        - 0.053042259
      - - 10
        - 1
        - 3
        - 2
        - -0.0005968728
      - - 10
        - 1
        - 5
        - 2
        - 0.000992585
      - - 10
        - 1
        - 7
        - 2
        - 0.0188438538
      - - 10
        - 1
        - 9
        - 2
        - 0.0337847477
      - - 10
        - 1
        - 4
        - 3
        - 0.0009044213
      - - 10
        - 1
        - 6
        - 3
        - -0.0193381052
      - - 10
        - 1
        - 8
        - 3
        - 0.0326842768
      - - 10
        - 1
        - 5
        - 4
        - -0.0128733473
      - - 10
        - 1
        - 7
        - 4
        - -0.0305111179
      - - 10
        - 1
        - 9
        - 4
        - -0.0182598138
      - - 10
        - 1
        - 6
        - 5
        - -0.0428010034
      - - 10
        - 1
        - 8
        - 5
        - 0.0188683364
      - - 10
        - 1
        - 7
        - 6
        - -0.0124922063
      - - 10
        - 1
        - 9
        - 6
        - -0.0008040635
      - - 10
        - 1
        - 8
        - 7
        - -0.0008817224
      - - 10
        - 1
        - 9
        - 8
        - -0.0006651683
      - - 2
        - 2
        - 1
        - 1
        - 0.1878160979
      - - 2
        - 2
        - 2
        - 2
        - 0.2145132846
      - - 3
        - 2
        - 2
        - 1
        - 0.0596835137
      - - 3
        - 2
        - 3
        - 2
        - 0.0847424795
      - - 4
        - 2
        - 1
        - 1
        - -0.0546562503
      - - 4
        - 2
        - 3
        - 1
        - 0.0434311859
      - - 4
        - 2
        - 2
        - 2
        - -0.0104893969
      - - 4
        - 2
        - 4
        - 2
        - 0.0789296172
      - - 4
        - 2
        - 3
        - 3
        - 0.0266148697
      - - 5
        - 2
        - 2
        - 1
        - 0.0419293723
      - - 5
        - 2
        - 4
        - 1
        - -0.0490217831
      - - 5
        - 2
        - 3
        - 2
        - -0.0065674388
      - - 5
        - 2
        - 5
        - 2
        - 0.0623864611
      - - 5
        - 2
        - 4
        - 3
        - -0.0244696864
      - - 6
        - 2
        - 1
        - 1
        - -0.0034231299
      - - 6
        - 2
        - 3
        - 1
        - 0.0319646628
      - - 6
        - 2
        - 5
        - 1
        - 0.0285221447
      - - 6
        - 2
        - 2
        - 2
        - 0.0298597966
      - - 6
        - 2
        - 4
        - 2
        - -0.0015538345
      - - 6
        - 2
        - 6
        - 2
        - 0.0528271312
      - - 6
        - 2
        - 3
        - 3
        - -0.0019926384
      - - 6
        - 2
        - 5
        - 3
        - 0.0065827932
      - - 6
        - 2
        - 4
        - 4
        - -0.0098631622
      - - 6
        - 2
        - 5
        - 5
        - 0.0036500343
      - - 7
        - 2
        - 2
        - 1
        - -0.0074519398
      - - 7
        - 2
        - 4
        - 1
        - -0.0178676442
      - - 7
        - 2
        - 6
        - 1
        - -0.0377643418
      - - 7
        - 2
        - 3
        - 2
        - -0.0264541736
      - - 7
        - 2
        - 5
        - 2
        - -0.0052010735
      - - 7
        - 2
        - 7
        - 2
        - 0.0535868939
      - - 7
        - 2
        - 4
        - 3
        - 0.0027464691
      - - 7
        - 2
        - 6
        - 3
        - -0.0225946647
      - - 7
        - 2
        - 5
        - 4
        - -0.009865494
      - - 7
        - 2
        - 6
        - 5
        - -0.0111363023
      - - 8
        - 2
        - 1
        - 1
        - 0.004234976
      - - 8
        - 2
        - 3
        - 1
        - 0.0006611461
      - - 8
        - 2
        - 5
        - 1
        - -0.0200640696
      - - 8
        - 2
        - 7
        - 1
        - -0.020852127
      - - 8
        - 2
        - 2
        - 2
        - 0.0046744836
      - - 8
        - 2
        - 4
        - 2
        - 0.0191385946
      - - 8
        - 2
        - 6
        - 2
        - 0.0085711761
      - - 8
        - 2
        - 8
        - 2
        - 0.0387041341
      - - 8
        - 2
        - 3
        - 3
        - 0.0222131103
      - - 8
        - 2
        - 5
        - 3
        - 0.0040945548
      - - 8
        - 2
        - 7
        - 3
        - -0.0253311776
      - - 8
        - 2
        - 4
        - 4
        - -0.0034749046
      - - 8
        - 2
        - 6
        - 4
        - 0.0205394207
      - - 8
        - 2
        - 5
        - 5
        - -0.0089959699
      - - 8
        - 2
        - 7
        - 5
        - 0.0200296312
      - - 8
        - 2
        - 6
        - 6
        - -0.0080757667
      - - 8
        - 2
        - 7
        - 7
        - -0.0038474414
      - - 9
        - 2
        - 2
        - 1
        - 0.0009148018
      - - 9
        - 2
        - 4
        - 1
        - 0.0012450747
      - - 9
        - 2
        - 6
        - 1
        - -0.0226544858
      - - 9
        - 2
        - 8
        - 1
        - 0.0202185359
      - - 9
        - 2
        - 3
        - 2
        - 0.0005675052
      - - 9
        - 2
        - 5
        - 2
        - -0.0167076849
      - - 9
        - 2
        - 7
        - 2
        - 0.0035111358
      - - 9
        - 2
        - 9
        - 2
        - 0.0547042387
      - - 9
        - 2
        - 4
        - 3
        - 0.0172555826
      - - 9
        - 2
        - 6
        - 3
        - 0.0079274125
      - - 9
        - 2
        - 8
        - 3
        - 0.0313157132
      - - 9
        - 2
        - 5
        - 4
        - 0.0034231734
      - - 9
        - 2
        - 7
        - 4
        - -0.041142784
      - - 9
        - 2
        - 6
        - 5
        - -0.0350339576
      - - 9
        - 2
        - 8
        - 5
        - -0.0088279317
      - - 9
        - 2
        - 7
        - 6
        - 0.0041341846
      - - 9
        - 2
        - 8
        - 7
        - -0.0171562576
      - - 10
        - 2
        - 1
        - 1
        - 0.0032081001
      - - 10
        - 2
        - 3
        - 1
        - -0.0012726062
      - - 10
        - 2
        - 5
        - 1
        - 0.0011286633
      - - 10
        - 2
        - 7
        - 1
        - 0.0202492923
      - - 10
        - 2
        - 9
        - 1
        - 0.0366036992
      - - 10
        - 2
        - 2
        - 2
        - 0.0012306425
      - - 10
        - 2
        - 4
        - 2
        - 0.0005712448
      - - 10
        - 2
        - 6
        - 2
        - -0.0207319235
      - - 10
        - 2
        - 8
        - 2
        - 0.0159553229
      - - 10
        - 2
        - 10
        - 2
        - 0.0372521538
      - - 10
        - 2
        - 3
        - 3
        - 0.0019681467
      - - 10
        - 2
        - 5
        - 3
        - -0.01485527
      - - 10
        - 2
        - 7
        - 3
        - -0.0141447698
      - - 10
        - 2
        - 9
        - 3
        - 0.0169754762
      - - 10
        - 2
        - 4
        - 4
        - 0.0148204309
      - - 10
        - 2
        - 6
        - 4
        - 0.0262852909
      - - 10
        - 2
        - 8
        - 4
        - 0.0151718671
      - - 10
        - 2
        - 5
        - 5
        - -0.0116273047
      - - 10
        - 2
        - 7
        - 5
        - 0.0271530015
      - - 10
        - 2
        - 9
        - 5
        - 0.0205615534
      - - 10
        - 2
        - 6
        - 6
        - -0.0127185967
      - - 10
        - 2
        - 8
        - 6
        - 0.0147875371
      - - 10
        - 2
        - 7
        - 7
        - 0.0145170465
      - - 10
        - 2
        - 9
        - 7
        - -0.0006138274
      - - 10
        - 2
        - 8
        - 8
        - 0.0021177104
      - - 10
        - 2
        - 9
        - 9
        - 0.0012901239
      - - 3
        - 3
        - 1
        - 1
        - 0.1846225807
      - - 3
        - 3
        - 3
        - 1
        - -0.0049576358
      - - 3
        - 3
        - 2
        - 2
        - 0.1798618528
      - - 3
        - 3
        - 3
        - 3
        - 0.2115086015
      - - 4
        - 3
        - 2
        - 1
        - 0.0564909623
      - - 4
        - 3
        - 4
        - 1
        - 0.0118077364
      - - 4
        - 3
        - 3
        - 2
        - 0.0688508334
      - - 4
        - 3
        - 4
        - 3
        - 0.0850883688
      - - 5
        - 3
        - 1
        - 1
        - 0.0559935225
      - - 5
        - 3
        - 3
        - 1
        - -0.0591362503
      - - 5
        - 3
        - 5
        - 1
        - -0.012363907
      - - 5
        - 3
        - 2
        - 2
        - -0.0039307299
      - - 5
        - 3
        - 4
        - 2
        - -0.0510415064
      - - 5
        - 3
        - 3
        - 3
        - 0.0019968886
      - - 5
        - 3
        - 5
        - 3
        - 0.069944309
      - - 5
        - 3
        - 4
        - 4
        - -0.0204934541
      - - 6
        - 3
        - 2
        - 1
        - 0.0385833389
      - - 6
        - 3
        - 4
        - 1
        - -0.0365274254
      - - 6
        - 3
        - 6
        - 1
        - -0.0108592504
      - - 6
        - 3
        - 3
        - 2
        - -3.4649e-05
      - - 6
        - 3
        - 5
        - 2
        - 0.0314688597
      - - 6
        - 3
        - 4
        - 3
        - -2.01799e-05
      - - 6
        - 3
        - 6
        - 3
        - 0.0541224861
      - - 6
        - 3
        - 5
        - 4
        - 3.22026e-05
      - - 7
        - 3
        - 1
        - 1
        - -0.0091572046
      - - 7
        - 3
        - 3
        - 1
        - -0.0221301079
      - - 7
        - 3
        - 5
        - 1
        - -0.030648875
      - - 7
        - 3
        - 7
        - 1
        - 0.0121021287
      - - 7
        - 3
        - 2
        - 2
        - -0.031705742
      - - 7
        - 3
        - 4
        - 2
        - 0.0111164781
      - - 7
        - 3
        - 6
        - 2
        - -0.034007928
      - - 7
        - 3
        - 3
        - 3
        - 0.0014385413
      - - 7
        - 3
        - 5
        - 3
        - -0.0024226193
      - - 7
        - 3
        - 7
        - 3
        - 0.05108293
      - - 7
        - 3
        - 4
        - 4
        - -0.0019538947
      - - 7
        - 3
        - 6
        - 4
        - -0.0199258547
      - - 7
        - 3
        - 5
        - 5
        - 0.0042930908
      - - 7
        - 3
        - 6
        - 6
        - 0.0030447852
      - - 8
        - 3
        - 2
        - 1
        - 0.001246943
      - - 8
        - 3
        - 4
        - 1
        - 0.0193679964
      - - 8
        - 3
        - 6
        - 1
        - 0.036914372
      - - 8
        - 3
        - 8
        - 1
        - -0.0014507984
      - - 8
        - 3
        - 3
        - 2
        - 0.0224964239
      - - 8
        - 3
        - 5
        - 2
        - 0.0034172402
      - - 8
        - 3
        - 7
        - 2
        - -0.0352296287
      - - 8
        - 3
        - 4
        - 3
        - -0.0039757062
      - - 8
        - 3
        - 6
        - 3
        - 0.00319854
      - - 8
        - 3
        - 8
        - 3
        - 0.0676566829
      - - 8
        - 3
        - 5
        - 4
        - 0.0018390902
      - - 8
        - 3
        - 7
        - 4
        - -0.0361672719
      - - 8
        - 3
        - 6
        - 5
        - -0.0334383903
      - - 8
        - 3
        - 7
        - 6
        - 0.0022361175
      - - 9
        - 3
        - 1
        - 1
        - 0.0049247013
      - - 9
        - 3
        - 3
        - 1
        - 0.0006062826
      - - 9
        - 3
        - 5
        - 1
        - -0.0199709878
      - - 9
        - 3
        - 7
        - 1
        - -0.0206737881
      - - 9
        - 3
        - 9
        - 1
        - 0.0163808208
      - - 9
        - 3
        - 2
        - 2
        - 0.0053672928
      - - 9
        - 3
        - 4
        - 2
        - 0.0190007203
      - - 9
        - 3
        - 6
        - 2
        - 0.0084162188
      - - 9
        - 3
        - 8
        - 2
        - 0.038657804
      - - 9
        - 3
        - 3
        - 3
        - 0.0229343188
      - - 9
        - 3
        - 5
        - 3
        - 0.0040636269
      - - 9
        - 3
        - 7
        - 3
        - -0.0251751553
      - - 9
        - 3
        - 9
        - 3
        - 0.0397748761
      - - 9
        - 3
        - 4
        - 4
        - -0.002366976
      - - 9
        - 3
        - 6
        - 4
        - 0.020481756
      - - 9
        - 3
        - 8
        - 4
        - 0.0263187507
      - - 9
        - 3
        - 5
        - 5
        - -0.0075164953
      - - 9
        - 3
        - 7
        - 5
        - 0.0213966855
      - - 9
        - 3
        - 6
        - 6
        - -0.0087666351
      - - 9
        - 3
        - 8
        - 6
        - -0.0048104125
      - - 9
        - 3
        - 7
        - 7
        - -0.0034223584
      - - 9
        - 3
        - 8
        - 8
        - 0.0233208051
      - - 10
        - 3
        - 2
        - 1
        - 0.0044166601
      - - 10
        - 3
        - 4
        - 1
        - 0.0003092278
      - - 10
        - 3
        - 6
        - 1
        - -0.0227079101
      - - 10
        - 3
        - 8
        - 1
        - 0.0382079878
      - - 10
        - 3
        - 10
        - 1
        - -0.0181878751
      - - 10
        - 3
        - 3
        - 2
        - 0.0023241559
      - - 10
        - 3
        - 5
        - 2
        - -0.0161587886
      - - 10
        - 3
        - 7
        - 2
        - -0.0148798644
      - - 10
        - 3
        - 9
        - 2
        - 0.0211842915
      - - 10
        - 3
        - 4
        - 3
        - 0.0170822884
      - - 10
        - 3
        - 6
        - 3
        - 0.0273086046
      - - 10
        - 3
        - 8
        - 3
        - -0.0006771695
      - - 10
        - 3
        - 10
        - 3
        - 0.0388907746
      - - 10
        - 3
        - 5
        - 4
        - 0.0139121687
      - - 10
        - 3
        - 7
        - 4
        - -0.0117695293
      - - 10
        - 3
        - 9
        - 4
        - 0.0158238727
      - - 10
        - 3
        - 6
        - 5
        - 0.0079573798
      - - 10
        - 3
        - 8
        - 5
        - -0.0284316064
      - - 10
        - 3
        - 7
        - 6
        - 0.0150121805
      - - 10
        - 3
        - 9
        - 6
        - 0.0162554482
      - - 10
        - 3
        - 8
        - 7
        - -0.0171868632
      - - 10
        - 3
        - 9
        - 8
        - 0.0025441941
      - - 4
        - 4
        - 1
        - 1
        - 0.1798593528
      - - 4
        - 4
        - 3
        - 1
        - 0.0119615922
      - - 4
        - 4
        - 2
        - 2
        - 0.1921227139
      - - 4
        - 4
        - 4
        - 2
        - 0.0032884975
      - - 4
        - 4
        - 3
        - 3
        - 0.1842658695
      - - 4
        - 4
        - 4
        - 4
        - 0.2026831246
      - - 5
        - 4
        - 2
        - 1
        - -0.0783392742
      - - 5
        - 4
        - 4
        - 1
        - 0.0147365048
      - - 5
        - 4
        - 3
        - 2
        - -0.0660044733
      - - 5
        - 4
        - 5
        - 2
        - -0.0184267346
      - - 5
        - 4
        - 4
        - 3
        - -0.0643994276
      - - 5
        - 4
        - 5
        - 4
        - 0.0856996752
      - - 6
        - 4
        - 1
        - 1
        - 0.0451825485
      - - 6
        - 4
        - 3
        - 1
        - -0.0435934884
      - - 6
        - 4
        - 5
        - 1
        - -0.0051718759
      - - 6
        - 4
        - 2
        - 2
        - 0.0002610804
      - - 6
        - 4
        - 4
        - 2
        - -0.0387019529
      - - 6
        - 4
        - 6
        - 2
        - -0.0136187207
      - - 6
        - 4
        - 3
        - 3
        - 0.002335403
      - - 6
        - 4
        - 5
        - 3
        - 0.0369317274
      - - 6
        - 4
        - 4
        - 4
        - -0.0005769642
      - - 6
        - 4
        - 6
        - 4
        - 0.0554549147
      - - 6
        - 4
        - 5
        - 5
        - 0.0095609021
      - - 7
        - 4
        - 2
        - 1
        - -0.0265903837
      - - 7
        - 4
        - 4
        - 1
        - 0.0365218985
      - - 7
        - 4
        - 6
        - 1
        - 0.0099798226
      - - 7
        - 4
        - 3
        - 2
        - 0.011400019
      - - 7
        - 4
        - 5
        - 2
        - -0.0324947129
      - - 7
        - 4
        - 7
        - 2
        - 0.0061083461
      - - 7
        - 4
        - 4
        - 3
        - 0.0105765007
      - - 7
        - 4
        - 6
        - 3
        - -0.0366635661
      - - 7
        - 4
        - 5
        - 4
        - 1.4373e-06
      - - 7
        - 4
        - 7
        - 4
        - 0.0685442385
      - - 7
        - 4
        - 6
        - 5
        - 0.0319700468
      - - 8
        - 4
        - 1
        - 1
        - 0.010157755
      - - 8
        - 4
        - 3
        - 1
        - 0.0219834248
      - - 8
        - 4
        - 5
        - 1
        - 0.0308379294
      - - 8
        - 4
        - 7
        - 1
        - -0.0118829702
      - - 8
        - 4
        - 2
        - 2
        - 0.0326320508
      - - 8
        - 4
        - 4
        - 2
        - -0.0114311562
      - - 8
        - 4
        - 6
        - 2
        - 0.0339031366
      - - 8
        - 4
        - 8
        - 2
        - 0.0250602937
      - - 8
        - 4
        - 3
        - 3
        - -0.000533103
      - - 8
        - 4
        - 5
        - 3
        - 0.0025044617
      - - 8
        - 4
        - 7
        - 3
        - -0.050821864
      - - 8
        - 4
        - 4
        - 4
        - 0.0033676288
      - - 8
        - 4
        - 6
        - 4
        - 0.0197470385
      - - 8
        - 4
        - 8
        - 4
        - 0.0523196896
      - - 8
        - 4
        - 5
        - 5
        - -0.002255813
      - - 8
        - 4
        - 7
        - 5
        - 0.0207691214
      - - 8
        - 4
        - 6
        - 6
        - -0.0036578839
      - - 8
        - 4
        - 7
        - 7
        - 0.002748184
      - - 9
        - 4
        - 2
        - 1
        - 0.0081860384
      - - 9
        - 4
        - 4
        - 1
        - 0.017731123
      - - 9
        - 4
        - 6
        - 1
        - 0.037770014
      - - 9
        - 4
        - 8
        - 1
        - 0.0152665054
      - - 9
        - 4
        - 3
        - 2
        - 0.0271386176
      - - 9
        - 4
        - 5
        - 2
        - 0.0052604377
      - - 9
        - 4
        - 7
        - 2
        - -0.0535033982
      - - 9
        - 4
        - 9
        - 2
        - -0.0025139093
      - - 9
        - 4
        - 4
        - 3
        - -0.0017796235
      - - 9
        - 4
        - 6
        - 3
        - 0.02240526
      - - 9
        - 4
        - 8
        - 3
        - 0.0364739579
      - - 9
        - 4
        - 5
        - 4
        - 0.0084390165
      - - 9
        - 4
        - 7
        - 4
        - -0.007164743
      - - 9
        - 4
        - 9
        - 4
        - 0.05508188
      - - 9
        - 4
        - 6
        - 5
        - 0.0108915676
      - - 9
        - 4
        - 8
        - 5
        - -0.0232483374
      - - 9
        - 4
        - 7
        - 6
        - 0.0094353856
      - - 9
        - 4
        - 8
        - 7
        - 0.0028878728
      - - 10
        - 4
        - 1
        - 1
        - -0.001262624
      - - 10
        - 4
        - 3
        - 1
        - 0.0070336549
      - - 10
        - 4
        - 5
        - 1
        - -0.0166471072
      - - 10
        - 4
        - 7
        - 1
        - -0.0395534969
      - - 10
        - 4
        - 9
        - 1
        - -0.0196722427
      - - 10
        - 4
        - 2
        - 2
        - 0.0063892214
      - - 10
        - 4
        - 4
        - 2
        - 0.0193349734
      - - 10
        - 4
        - 6
        - 2
        - 0.0307701133
      - - 10
        - 4
        - 8
        - 2
        - 0.0216601135
      - - 10
        - 4
        - 10
        - 2
        - -0.0199554172
      - - 10
        - 4
        - 3
        - 3
        - 0.0191532988
      - - 10
        - 4
        - 5
        - 3
        - 0.0145384084
      - - 10
        - 4
        - 7
        - 3
        - -0.0129640881
      - - 10
        - 4
        - 9
        - 3
        - 0.0215958788
      - - 10
        - 4
        - 4
        - 4
        - -0.015556596
      - - 10
        - 4
        - 6
        - 4
        - -0.0080964549
      - - 10
        - 4
        - 8
        - 4
        - 0.0128956915
      - - 10
        - 4
        - 10
        - 4
        - 0.040722794
      - - 10
        - 4
        - 5
        - 5
        - 0.0024924966
      - - 10
        - 4
        - 7
        - 5
        - -0.0084115338
      - - 10
        - 4
        - 9
        - 5
        - -0.0321156793
      - - 10
        - 4
        - 6
        - 6
        - 0.0027679013
      - - 10
        - 4
        - 8
        - 6
        - -0.0157661043
      - - 10
        - 4
        - 7
        - 7
        - -0.0168616918
      - - 10
        - 4
        - 9
        - 7
        - -0.0197034855
      - - 10
        - 4
        - 8
        - 8
        - 0.0194707575
      - - 10
        - 4
        - 9
        - 9
        - 0.0074155745
      - - 5
        - 5
        - 1
        - 1
        - 0.2143017934
      - - 5
        - 5
        - 3
        - 1
        - -0.0247938147
      - - 5
        - 5
        - 5
        - 1
        - 0.0022355812
      - - 5
        - 5
        - 2
        - 2
        - 0.1897192509
      - - 5
        - 5
        - 4
        - 2
        - -0.0287500401
      - - 5
        - 5
        - 3
        - 3
        - 0.1858685467
      - - 5
        - 5
        - 5
        - 3
        - 0.030513802
      - - 5
        - 5
        - 4
        - 4
        - 0.1840363623
      - - 5
        - 5
        - 5
        - 5
        - 0.2106206517
      - - 6
        - 5
        - 2
        - 1
        - 0.0479878512
      - - 6
        - 5
        - 4
        - 1
        - -0.0066746729
      - - 6
        - 5
        - 6
        - 1
        - 0.001163453
      - - 6
        - 5
        - 3
        - 2
        - 0.0419387554
      - - 6
        - 5
        - 5
        - 2
        - 0.0078877822
      - - 6
        - 5
        - 4
        - 3
        - 0.0399892809
      - - 6
        - 5
        - 6
        - 3
        - 0.0161696908
      - - 6
        - 5
        - 5
        - 4
        - -0.0404596952
      - - 6
        - 5
        - 6
        - 5
        - 0.0662397236
      - - 7
        - 5
        - 1
        - 1
        - 0.0463793336
      - - 7
        - 5
        - 3
        - 1
        - -0.0441784234
      - - 7
        - 5
        - 5
        - 1
        - -0.0052806087
      - - 7
        - 5
        - 7
        - 1
        - 0.0084756118
      - - 7
        - 5
        - 2
        - 2
        - 0.0009575834
      - - 7
        - 5
        - 4
        - 2
        - -0.0392271484
      - - 7
        - 5
        - 6
        - 2
        - -0.0138305279
      - - 7
        - 5
        - 3
        - 3
        - 0.0032413124
      - - 7
        - 5
        - 5
        - 3
        - 0.0375512736
      - - 7
        - 5
        - 7
        - 3
        - -0.0192042878
      - - 7
        - 5
        - 4
        - 4
        - 0.0005402353
      - - 7
        - 5
        - 6
        - 4
        - 0.0552884318
      - - 7
        - 5
        - 5
        - 5
        - 0.0118582749
      - - 7
        - 5
        - 7
        - 5
        - 0.056971655
      - - 7
        - 5
        - 6
        - 6
        - 0.0105600567
      - - 8
        - 5
        - 2
        - 1
        - -0.0395737654
      - - 8
        - 5
        - 4
        - 1
        - 0.0372777501
      - - 8
        - 5
        - 6
        - 1
        - 0.0112836421
      - - 8
        - 5
        - 8
        - 1
        - -0.0274896882
      - - 8
        - 5
        - 3
        - 2
        - -0.000333228
      - - 8
        - 5
        - 5
        - 2
        - -0.0321068
      - - 8
        - 5
        - 7
        - 2
        - 0.0218262598
      - - 8
        - 5
        - 4
        - 3
        - -0.0006936811
      - - 8
        - 5
        - 6
        - 3
        - -0.0540896506
      - - 8
        - 5
        - 8
        - 3
        - -0.0036081666
      - - 8
        - 5
        - 5
        - 4
        - 0.0017001103
      - - 8
        - 5
        - 7
        - 4
        - 0.0379212461
      - - 8
        - 5
        - 6
        - 5
        - -0.0161282839
      - - 8
        - 5
        - 8
        - 5
        - 0.0560385694
      - - 8
        - 5
        - 7
        - 6
        - 0.0007781156
      - - 9
        - 5
        - 1
        - 1
        - 0.003332282
      - - 9
        - 5
        - 3
        - 1
        - -0.0327186508
      - - 9
        - 5
        - 5
        - 1
        - -0.0290130173
      - - 9
        - 5
        - 7
        - 1
        - 0.0307191907
      - - 9
        - 5
        - 9
        - 1
        - 0.0202052869
      - - 9
        - 5
        - 2
        - 2
        - -0.0306714469
      - - 9
        - 5
        - 4
        - 2
        - 0.0010745655
      - - 9
        - 5
        - 6
        - 2
        - -0.0528940753
      - - 9
        - 5
        - 8
        - 2
        - -0.0093453427
      - - 9
        - 5
        - 3
        - 3
        - 0.0014593819
      - - 9
        - 5
        - 5
        - 3
        - -0.0053088967
      - - 9
        - 5
        - 7
        - 3
        - 0.0351484068
      - - 9
        - 5
        - 9
        - 3
        - -0.0092667164
      - - 9
        - 5
        - 4
        - 4
        - 0.0085705488
      - - 9
        - 5
        - 6
        - 4
        - 0.0134516912
      - - 9
        - 5
        - 8
        - 4
        - -0.0352393645
      - - 9
        - 5
        - 5
        - 5
        - -0.0035364586
      - - 9
        - 5
        - 7
        - 5
        - 0.0139238869
      - - 9
        - 5
        - 9
        - 5
        - 0.0549203551
      - - 9
        - 5
        - 6
        - 6
        - -0.0038831425
      - - 9
        - 5
        - 8
        - 6
        - 0.0061007078
      - - 9
        - 5
        - 7
        - 7
        - 0.0096743953
      - - 9
        - 5
        - 8
        - 8
        - 0.0022782321
      - - 10
        - 5
        - 2
        - 1
        - 0.0029829384
      - - 10
        - 5
        - 4
        - 1
        - -0.0254752717
      - - 10
        - 5
        - 6
        - 1
        - -0.0611274316
      - - 10
        - 5
        - 8
        - 1
        - 0.0222986004
      - - 10
        - 5
        - 10
        - 1
        - -0.0003452542
      - - 10
        - 5
        - 3
        - 2
        - -0.0261794615
      - - 10
        - 5
        - 5
        - 2
        - -0.0130216801
      - - 10
        - 5
        - 7
        - 2
        - 0.0389212357
      - - 10
        - 5
        - 9
        - 2
        - 0.0226210475
      - - 10
        - 5
        - 4
        - 3
        - 0.0166253493
      - - 10
        - 5
        - 6
        - 3
        - 0.0105845988
      - - 10
        - 5
        - 8
        - 3
        - -0.0381549401
      - - 10
        - 5
        - 10
        - 3
        - 0.0227457407
      - - 10
        - 5
        - 5
        - 4
        - 0.0026867428
      - - 10
        - 5
        - 7
        - 4
        - -0.0100096866
      - - 10
        - 5
        - 9
        - 4
        - -0.0394773694
      - - 10
        - 5
        - 6
        - 5
        - -0.0012874334
      - - 10
        - 5
        - 8
        - 5
        - -0.0113154373
      - - 10
        - 5
        - 10
        - 5
        - 0.0635821216
      - - 10
        - 5
        - 7
        - 6
        - 0.0030483488
      - - 10
        - 5
        - 9
        - 6
        - 0.0143062011
      - - 10
        - 5
        - 8
        - 7
        - -0.0183939293
      - - 10
        - 5
        - 9
        - 8
        - -0.0278561048
      - - 6
        - 6
        - 1
        - 1
        - 0.2156751244
      - - 6
        - 6
        - 3
        - 1
        - -0.0251871926
      - - 6
        - 6
        - 5
        - 1
        - 0.0022548807
      - - 6
        - 6
        - 2
        - 2
        - 0.1905964666
      - - 6
        - 6
        - 4
        - 2
        - -0.0291520783
      - - 6
        - 6
        - 6
        - 2
        - 0.003725347
      - - 6
        - 6
        - 3
        - 3
        - 0.186524801
      - - 6
        - 6
        - 5
        - 3
        - 0.0308698247
      - - 6
        - 6
        - 4
        - 4
        - 0.1842788785
      - - 6
        - 6
        - 6
        - 4
        - 0.0110114377
      - - 6
        - 6
        - 5
        - 5
        - 0.2099024759
      - - 6
        - 6
        - 6
        - 6
        - 0.21365152
      - - 7
        - 6
        - 2
        - 1
        - -0.0792433479
      - - 7
        - 6
        - 4
        - 1
        - 0.0151804567
      - - 7
        - 6
        - 6
        - 1
        - -0.0030034283
      - - 7
        - 6
        - 3
        - 2
        - -0.0663675255
      - - 7
        - 6
        - 5
        - 2
        - -0.0189395198
      - - 7
        - 6
        - 7
        - 2
        - -0.0088970427
      - - 7
        - 6
        - 4
        - 3
        - -0.0644170685
      - - 7
        - 6
        - 6
        - 3
        - -0.0012986903
      - - 7
        - 6
        - 5
        - 4
        - 0.0851730419
      - - 7
        - 6
        - 7
        - 4
        - -0.0002005323
      - - 7
        - 6
        - 6
        - 5
        - -0.0413196193
      - - 7
        - 6
        - 7
        - 6
        - 0.0877369231
      - - 8
        - 6
        - 1
        - 1
        - -0.0572521645
      - - 8
        - 6
        - 3
        - 1
        - 0.0603053744
      - - 8
        - 6
        - 5
        - 1
        - 0.0130668012
      - - 8
        - 6
        - 7
        - 1
        - 0.0152688147
      - - 8
        - 6
        - 2
        - 2
        - 0.0038809611
      - - 8
        - 6
        - 4
        - 2
        - 0.0513778312
      - - 8
        - 6
        - 6
        - 2
        - -0.0055065795
      - - 8
        - 6
        - 8
        - 2
        - -0.0049053265
      - - 8
        - 6
        - 3
        - 3
        - -0.0028119868
      - - 8
        - 6
        - 5
        - 3
        - -0.0701037659
      - - 8
        - 6
        - 7
        - 3
        - 0.0026871741
      - - 8
        - 6
        - 4
        - 4
        - 0.0195147745
      - - 8
        - 6
        - 6
        - 4
        - -0.03834593
      - - 8
        - 6
        - 8
        - 4
        - -0.0027490524
      - - 8
        - 6
        - 5
        - 5
        - -0.0309186067
      - - 8
        - 6
        - 7
        - 5
        - -0.0386183333
      - - 8
        - 6
        - 6
        - 6
        - -0.0319063661
      - - 8
        - 6
        - 8
        - 6
        - 0.0729648878
      - - 8
        - 6
        - 7
        - 7
        - 0.0200220187
      - - 9
        - 6
        - 2
        - 1
        - -0.0430449958
      - - 9
        - 6
        - 4
        - 1
        - 0.0498541703
      - - 9
        - 6
        - 6
        - 1
        - -0.0136144403
      - - 9
        - 6
        - 8
        - 1
        - 0.015967869
      - - 9
        - 6
        - 3
        - 2
        - 0.0063095326
      - - 9
        - 6
        - 5
        - 2
        - -0.0629404
      - - 9
        - 6
        - 7
        - 2
        - 0.0060183238
      - - 9
        - 6
        - 9
        - 2
        - 0.0167193354
      - - 9
        - 6
        - 4
        - 3
        - 0.0239745396
      - - 9
        - 6
        - 6
        - 3
        - -0.0330286699
      - - 9
        - 6
        - 8
        - 3
        - -0.0040496507
      - - 9
        - 6
        - 5
        - 4
        - 0.0185852803
      - - 9
        - 6
        - 7
        - 4
        - 0.0337811347
      - - 9
        - 6
        - 9
        - 4
        - -0.0061946512
      - - 9
        - 6
        - 6
        - 5
        - -0.0082165344
      - - 9
        - 6
        - 8
        - 5
        - 0.0334478477
      - - 9
        - 6
        - 7
        - 6
        - 0.0196374435
      - - 9
        - 6
        - 9
        - 6
        - 0.0659472113
      - - 9
        - 6
        - 8
        - 7
        - -0.0248101354
      - - 10
        - 6
        - 1
        - 1
        - 0.0005589394
      - - 10
        - 6
        - 3
        - 1
        - -0.0350687335
      - - 10
        - 6
        - 5
        - 1
        - -0.0690096238
      - - 10
        - 6
        - 7
        - 1
        - -0.0165528618
      - - 10
        - 6
        - 9
        - 1
        - -0.0009487493
      - - 10
        - 6
        - 2
        - 2
        - -0.0354025708
      - - 10
        - 6
        - 4
        - 2
        - 0.0342929036
      - - 10
        - 6
        - 6
        - 2
        - -0.0301237491
      - - 10
        - 6
        - 8
        - 2
        - 0.0201610205
      - - 10
        - 6
        - 10
        - 2
        - -0.0009273805
      - - 10
        - 6
        - 3
        - 3
        - 0.0323067903
      - - 10
        - 6
        - 5
        - 3
        - 0.012310079
      - - 10
        - 6
        - 7
        - 3
        - 0.0321453496
      - - 10
        - 6
        - 9
        - 3
        - 0.0202406187
      - - 10
        - 6
        - 4
        - 4
        - -0.0111586921
      - - 10
        - 6
        - 6
        - 4
        - 0.0053280795
      - - 10
        - 6
        - 8
        - 4
        - -0.0324140107
      - - 10
        - 6
        - 10
        - 4
        - 0.016751517
      - - 10
        - 6
        - 5
        - 5
        - -0.0024832649
      - - 10
        - 6
        - 7
        - 5
        - 0.0054677194
      - - 10
        - 6
        - 9
        - 5
        - 0.0307666494
      - - 10
        - 6
        - 6
        - 6
        - -0.0025418683
      - - 10
        - 6
        - 8
        - 6
        - -0.0134418297
      - - 10
        - 6
        - 10
        - 6
        - 0.0727879494
      - - 10
        - 6
        - 7
        - 7
        - -0.0120312318
      - - 10
        - 6
        - 9
        - 7
        - -0.0365131626
      - - 10
        - 6
        - 8
        - 8
        - 0.0347792715
      - - 10
        - 6
        - 9
        - 9
        - -0.0373712868
      - - 7
        - 7
        - 1
        - 1
        - 0.1835499298
      - - 7
        - 7
        - 3
        - 1
        - 0.0112666942
      - - 7
        - 7
        - 5
        - 1
        - 0.0115265021
      - - 7
        - 7
        - 7
        - 1
        - 0.0162722593
      - - 7
        - 7
        - 2
        - 2
        - 0.1951678426
      - - 7
        - 7
        - 4
        - 2
        - 0.0018976408
      - - 7
        - 7
        - 6
        - 2
        - -0.0090453308
      - - 7
        - 7
        - 3
        - 3
        - 0.186644696
      - - 7
        - 7
        - 5
        - 3
        - -0.0187339746
      - - 7
        - 7
        - 7
        - 3
        - -0.0022178204
      - - 7
        - 7
        - 4
        - 4
        - 0.2045804846
      - - 7
        - 7
        - 6
        - 4
        - 2.7511e-06
      - - 7
        - 7
        - 5
        - 5
        - 0.1874175483
      - - 7
        - 7
        - 7
        - 5
        - 0.000618491
      - - 7
        - 7
        - 6
        - 6
        - 0.188977088
      - - 7
        - 7
        - 7
        - 7
        - 0.2099392691
      - - 8
        - 7
        - 2
        - 1
        - -0.0583551177
      - - 8
        - 7
        - 4
        - 1
        - -0.0109777192
      - - 8
        - 7
        - 6
        - 1
        - 0.0175557769
      - - 8
        - 7
        - 8
        - 1
        - -0.0165326283
      - - 8
        - 7
        - 3
        - 2
        - -0.0699821181
      - - 8
        - 7
        - 5
        - 2
        - 0.0233474895
      - - 8
        - 7
        - 7
        - 2
        - -0.0032525381
      - - 8
        - 7
        - 4
        - 3
        - -0.0859240631
      - - 8
        - 7
        - 6
        - 3
        - -0.0002515663
      - - 8
        - 7
        - 8
        - 3
        - 0.0049105245
      - - 8
        - 7
        - 5
        - 4
        - 0.0663332353
      - - 8
        - 7
        - 7
        - 4
        - -0.0107367437
      - - 8
        - 7
        - 6
        - 5
        - -0.0413854668
      - - 8
        - 7
        - 8
        - 5
        - 0.0008576887
      - - 8
        - 7
        - 7
        - 6
        - 0.0670013141
      - - 8
        - 7
        - 8
        - 7
        - 0.0895487423
      - - 9
        - 7
        - 1
        - 1
        - 0.0568639339
      - - 9
        - 7
        - 3
        - 1
        - -0.0449329532
      - - 9
        - 7
        - 5
        - 1
        - 0.0344273811
      - - 9
        - 7
        - 7
        - 1
        - 0.0188573784
      - - 9
        - 7
        - 9
        - 1
        - -0.0006899963
      - - 9
        - 7
        - 2
        - 2
        - 0.0112162696
      - - 9
        - 7
        - 4
        - 2
        - -0.080911631
      - - 9
        - 7
        - 6
        - 2
        - 0.0020495972
      - - 9
        - 7
        - 8
        - 2
        - -0.0191349311
      - - 9
        - 7
        - 3
        - 3
        - -0.02636797
      - - 9
        - 7
        - 5
        - 3
        - 0.053218874
      - - 9
        - 7
        - 7
        - 3
        - -0.0121196392
      - - 9
        - 7
        - 9
        - 3
        - -0.0192295031
      - - 9
        - 7
        - 4
        - 4
        - -0.0034099563
      - - 9
        - 7
        - 6
        - 4
        - 0.0406000004
      - - 9
        - 7
        - 8
        - 4
        - 0.0123830615
      - - 9
        - 7
        - 5
        - 5
        - 0.0299667121
      - - 9
        - 7
        - 7
        - 5
        - 0.0411385622
      - - 9
        - 7
        - 9
        - 5
        - -0.0016013321
      - - 9
        - 7
        - 6
        - 6
        - 0.0306604611
      - - 9
        - 7
        - 8
        - 6
        - -0.0542357985
      - - 9
        - 7
        - 7
        - 7
        - -0.002131784
      - - 9
        - 7
        - 9
        - 7
        - 0.0856763358
      - - 9
        - 7
        - 8
        - 8
        - -0.0279972974
      - - 10
        - 7
        - 2
        - 1
        - 0.0427348989
      - - 10
        - 7
        - 4
        - 1
        - -0.0632782295
      - - 10
        - 7
        - 6
        - 1
        - -0.0254807422
      - - 10
        - 7
        - 8
        - 1
        - -0.0003600791
      - - 10
        - 7
        - 10
        - 1
        - 4.24747e-05
      - - 10
        - 7
        - 3
        - 2
        - -0.0223811439
      - - 10
        - 7
        - 5
        - 2
        - 0.0516402771
      - - 10
        - 7
        - 7
        - 2
        - 0.0180695869
      - - 10
        - 7
        - 9
        - 2
        - -0.0012867934
      - - 10
        - 7
        - 4
        - 3
        - -0.0124923833
      - - 10
        - 7
        - 6
        - 3
        - 0.0388242899
      - - 10
        - 7
        - 8
        - 3
        - -0.0199696134
      - - 10
        - 7
        - 10
        - 3
        - -0.0002054129
      - - 10
        - 7
        - 5
        - 4
        - -0.0154286802
      - - 10
        - 7
        - 7
        - 4
        - -0.038860844
      - - 10
        - 7
        - 9
        - 4
        - -0.0183806298
      - - 10
        - 7
        - 6
        - 5
        - 0.0070903838
      - - 10
        - 7
        - 8
        - 5
        - -0.0398503192
      - - 10
        - 7
        - 10
        - 5
        - 0.0269838886
      - - 10
        - 7
        - 7
        - 6
        - -0.0161117504
      - - 10
        - 7
        - 9
        - 6
        - -0.0535036052
      - - 10
        - 7
        - 8
        - 7
        - 0.011848995
      - - 10
        - 7
        - 10
        - 7
        - 0.0682804261
      - - 10
        - 7
        - 9
        - 8
        - -0.025272307
      - - 8
        - 8
        - 1
        - 1
        - 0.1899014789
      - - 8
        - 8
        - 3
        - 1
        - -0.0059048466
      - - 8
        - 8
        - 5
        - 1
        - -0.0329602842
      - - 8
        - 8
        - 7
        - 1
        - -0.0185911472
      - - 8
        - 8
        - 2
        - 2
        - 0.1842470204
      - - 8
        - 8
        - 4
        - 2
        - 0.0262465405
      - - 8
        - 8
        - 6
        - 2
        - -0.0028502274
      - - 8
        - 8
        - 8
        - 2
        - 0.0225256461
      - - 8
        - 8
        - 3
        - 3
        - 0.2165386709
      - - 8
        - 8
        - 5
        - 3
        - 0.0023408418
      - - 8
        - 8
        - 7
        - 3
        - 0.0020327433
      - - 8
        - 8
        - 4
        - 4
        - 0.1895362801
      - - 8
        - 8
        - 6
        - 4
        - 0.0027627492
      - - 8
        - 8
        - 8
        - 4
        - -0.0012383528
      - - 8
        - 8
        - 5
        - 5
        - 0.1914339734
      - - 8
        - 8
        - 7
        - 5
        - 0.0035627072
      - - 8
        - 8
        - 6
        - 6
        - 0.1929000362
      - - 8
        - 8
        - 8
        - 6
        - -0.0031432845
      - - 8
        - 8
        - 7
        - 7
        - 0.1931473425
      - - 8
        - 8
        - 8
        - 8
        - 0.2252937278
      - - 9
        - 8
        - 2
        - 1
        - 0.0614749807
      - - 9
        - 8
        - 4
        - 1
        - 0.023225718
      - - 9
        - 8
        - 6
        - 1
        - 0.0261159233
      - - 9
        - 8
        - 8
        - 1
        - 0.0021782469
      - - 9
        - 8
        - 3
        - 2
        - 0.0878189203
      - - 9
        - 8
        - 5
        - 2
        - -0.0078419822
      - - 9
        - 8
        - 7
        - 2
        - -0.0272370295
      - - 9
        - 8
        - 9
        - 2
        - 0.0007030576
      - - 9
        - 8
        - 4
        - 3
        - 0.0722667855
      - - 9
        - 8
        - 6
        - 3
        - -0.000673698
      - - 9
        - 8
        - 8
        - 3
        - 0.0233575206
      - - 9
        - 8
        - 5
        - 4
        - -0.0687826908
      - - 9
        - 8
        - 7
        - 4
        - 0.0126506058
      - - 9
        - 8
        - 9
        - 4
        - 0.0285177354
      - - 9
        - 8
        - 6
        - 5
        - 0.0439204713
      - - 9
        - 8
        - 8
        - 5
        - 0.0003227449
      - - 9
        - 8
        - 7
        - 6
        - -0.0696235651
      - - 9
        - 8
        - 9
        - 6
        - 0.0077052726
      - - 9
        - 8
        - 8
        - 7
        - -0.0742042282
      - - 9
        - 8
        - 9
        - 8
        - 0.0938790211
      - - 10
        - 8
        - 1
        - 1
        - -0.0565826104
      - - 10
        - 8
        - 3
        - 1
        - 0.0811463966
      - - 10
        - 8
        - 5
        - 1
        - 0.0348263835
      - - 10
        - 8
        - 7
        - 1
        - -0.0070901401
      - - 10
        - 8
        - 9
        - 1
        - -0.0013099586
      - - 10
        - 8
        - 2
        - 2
        - 0.0262558776
      - - 10
        - 8
        - 4
        - 2
        - 0.0469170499
      - - 10
        - 8
        - 6
        - 2
        - 0.0333534459
      - - 10
        - 8
        - 8
        - 2
        - 0.0009880616
      - - 10
        - 8
        - 10
        - 2
        - -0.0014905722
      - - 10
        - 8
        - 3
        - 3
        - -0.0046367815
      - - 10
        - 8
        - 5
        - 3
        - -0.0629263696
      - - 10
        - 8
        - 7
        - 3
        - -0.0229371375
      - - 10
        - 8
        - 9
        - 3
        - 0.0009731434
      - - 10
        - 8
        - 4
        - 4
        - 0.0126779834
      - - 10
        - 8
        - 6
        - 4
        - -0.0466890531
      - - 10
        - 8
        - 8
        - 4
        - 0.0229631315
      - - 10
        - 8
        - 10
        - 4
        - 0.0080350872
      - - 10
        - 8
        - 5
        - 5
        - -0.0264755023
      - - 10
        - 8
        - 7
        - 5
        - -0.0474790441
      - - 10
        - 8
        - 9
        - 5
        - -0.0349241067
      - - 10
        - 8
        - 6
        - 6
        - -0.027009993
      - - 10
        - 8
        - 8
        - 6
        - 0.0648637785
      - - 10
        - 8
        - 10
        - 6
        - -0.0369092908
      - - 10
        - 8
        - 7
        - 7
        - 0.0120044818
      - - 10
        - 8
        - 9
        - 7
        - -0.0494173056
      - - 10
        - 8
        - 8
        - 8
        - -0.0055924026
      - - 10
        - 8
        - 10
        - 8
        - 0.0880805726
      - - 10
        - 8
        - 9
        - 9
        - 0.0299367928
      - - 9
        - 9
        - 1
        - 1
        - 0.193400388
      - - 9
        - 9
        - 3
        - 1
        - 0.0275136245
      - - 9
        - 9
        - 5
        - 1
        - 0.0350121452
      - - 9
        - 9
        - 7
        - 1
        - -0.0064649998
      - - 9
        - 9
        - 9
        - 1
        - 0.0009366692
      - - 9
        - 9
        - 2
        - 2
        - 0.222099735
      - - 9
        - 9
        - 4
        - 2
        - -0.0092625943
      - - 9
        - 9
        - 6
        - 2
        - 0.0312386462
      - - 9
        - 9
        - 8
        - 2
        - 0.005315224
      - - 9
        - 9
        - 3
        - 3
        - 0.1870957425
      - - 9
        - 9
        - 5
        - 3
        - -0.0053305145
      - - 9
        - 9
        - 7
        - 3
        - -0.0331351527
      - - 9
        - 9
        - 9
        - 3
        - 0.0061857028
      - - 9
        - 9
        - 4
        - 4
        - 0.1997811068
      - - 9
        - 9
        - 6
        - 4
        - -0.0006953649
      - - 9
        - 9
        - 8
        - 4
        - 0.0344505851
      - - 9
        - 9
        - 5
        - 5
        - 0.1967713491
      - - 9
        - 9
        - 7
        - 5
        - 0.0001198562
      - - 9
        - 9
        - 9
        - 5
        - -0.0328970607
      - - 9
        - 9
        - 6
        - 6
        - 0.1982304039
      - - 9
        - 9
        - 8
        - 6
        - 0.0053252736
      - - 9
        - 9
        - 7
        - 7
        - 0.204157048
      - - 9
        - 9
        - 9
        - 7
        - 0.010027946
      - - 9
        - 9
        - 8
        - 8
        - 0.1935634099
      - - 9
        - 9
        - 9
        - 9
        - 0.23428821
      - - 10
        - 9
        - 2
        - 1
        - 0.1050560067
      - - 10
        - 9
        - 4
        - 1
        - -0.0420606612
      - - 10
        - 9
        - 6
        - 1
        - -0.0028184661
      - - 10
        - 9
        - 8
        - 1
        - 0.004329549
      - - 10
        - 9
        - 10
        - 1
        - -0.0015442712
      - - 10
        - 9
        - 3
        - 2
        - 0.0640420089
      - - 10
        - 9
        - 5
        - 2
        - 0.0436917452
      - - 10
        - 9
        - 7
        - 2
        - -0.0083085921
      - - 10
        - 9
        - 9
        - 2
        - 0.0011171918
      - - 10
        - 9
        - 4
        - 3
        - 0.0605625029
      - - 10
        - 9
        - 6
        - 3
        - 0.040572722
      - - 10
        - 9
        - 8
        - 3
        - 0.00177995
      - - 10
        - 9
        - 10
        - 3
        - 0.0050054383
      - - 10
        - 9
        - 5
        - 4
        - -0.0835628999
      - - 10
        - 9
        - 7
        - 4
        - -0.0279657348
      - - 10
        - 9
        - 9
        - 4
        - 0.0093805637
      - - 10
        - 9
        - 6
        - 5
        - 0.051377537
      - - 10
        - 9
        - 8
        - 5
        - -0.0422398806
      - - 10
        - 9
        - 10
        - 5
        - 0.0028263751
      - - 10
        - 9
        - 7
        - 6
        - -0.0849659509
      - - 10
        - 9
        - 9
        - 6
        - -0.0457694948
      - - 10
        - 9
        - 8
        - 7
        - -0.0633337176
      - - 10
        - 9
        - 10
        - 7
        - 0.0454606292
      - - 10
        - 9
        - 9
        - 8
        - 0.0671202434
      - - 10
        - 9
        - 10
        - 9
        - 0.1139301611
      - - 10
        - 10
        - 1
        - 1
        - 0.251562566
      - - 10
        - 10
        - 3
        - 1
        - -0.0549257239
      - - 10
        - 10
        - 5
        - 1
        - -0.0003288674
      - - 10
        - 10
        - 7
        - 1
        - 0.0012007515
      - - 10
        - 10
        - 9
        - 1
        - 0.0029715155
      - - 10
        - 10
        - 2
        - 2
        - 0.1961166962
      - - 10
        - 10
        - 4
        - 2
        - -0.0569196777
      - - 10
        - 10
        - 6
        - 2
        - -0.0031105133
      - - 10
        - 10
        - 8
        - 2
        - 0.0045149714
      - - 10
        - 10
        - 10
        - 2
        - 0.0035801261
      - - 10
        - 10
        - 3
        - 3
        - 0.1925239017
      - - 10
        - 10
        - 5
        - 3
        - 0.0582878137
      - - 10
        - 10
        - 7
        - 3
        - -0.0099890687
      - - 10
        - 10
        - 9
        - 3
        - 0.0054994385
      - - 10
        - 10
        - 4
        - 4
        - 0.1879571454
      - - 10
        - 10
        - 6
        - 4
        - 0.0471977417
      - - 10
        - 10
        - 8
        - 4
        - 0.0113937097
      - - 10
        - 10
        - 10
        - 4
        - -0.0012468504
      - - 10
        - 10
        - 5
        - 5
        - 0.2242892659
      - - 10
        - 10
        - 7
        - 5
        - 0.0489616285
      - - 10
        - 10
        - 9
        - 5
        - 0.0031115543
      - - 10
        - 10
        - 6
        - 6
        - 0.2262091139
      - - 10
        - 10
        - 8
        - 6
        - -0.0602983459
      - - 10
        - 10
        - 10
        - 6
        - 0.0001241271
      - - 10
        - 10
        - 7
        - 7
        - 0.1931553587
      - - 10
        - 10
        - 9
        - 7
        - 0.06033908
      - - 10
        - 10
        - 8
        - 8
        - 0.2001810059
      - - 10
        - 10
        - 10
        - 8
        - -0.0597623249
      - - 10
        - 10
        - 9
        - 9
        - 0.2048073013
      - - 10
        - 10
        - 10
        - 10
        - 0.2667502596
  initial_state_suggestions:
  - state:
      energy:
        units: hartree
        value: -4.900768361726805
      label: '|G>'
      superposition:
      - - 0.21040911688090477
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.09454669720953272
        - (6a)+
        - (7a)+
        - (5a)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.09454669720953272
        - (6b)+
        - (7b)+
        - (5b)
        - (4b)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.08494741276487382
        - (6a)+
        - (8a)+
        - (5a)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.08494741276487382
        - (6b)+
        - (8b)+
        - (5b)
        - (3b)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.07802197647032297
        - (6a)+
        - (9a)+
        - (5a)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.07802197647032297
        - (6b)+
        - (9b)+
        - (5b)
        - (2b)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.0745927541724421
        - (6a)+
        - (10a)+(5a)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.0745927541724421
        - (6b)+
        - (10b)+(5b)
        - (1b)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.3322899562834433
        - (6a)+
        - (6b)+
        - (5b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.19918764035509093
        - (6a)+
        - (7b)+
        - (5b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.10464093171653463
        - (6a)+
        - (7b)+
        - (4b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.1769536208810411
        - (6a)+
        - (8b)+
        - (5b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.09200619818289714
        - (6a)+
        - (8b)+
        - (3b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.16140565231111956
        - (6a)+
        - (9b)+
        - (5b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.08338366699172055
        - (6a)+
        - (9b)+
        - (2b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.15450183531411502
        - (6a)+
        - (10b)+(5b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.07990907294349332
        - (6a)+
        - (10b)+(1b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.07453159960996152
        - (7a)+
        - (8a)+
        - (4a)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.07453159960996152
        - (7b)+
        - (8b)+
        - (4b)
        - (3b)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.06864112471438454
        - (7a)+
        - (9a)+
        - (4a)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.06864112471438454
        - (7b)+
        - (9b)+
        - (4b)
        - (2b)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.06500120064339407
        - (7a)+
        - (10a)+(4a)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.06500120064339407
        - (7b)+
        - (10b)+(4b)
        - (1b)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.10464093171653474
        - (7a)+
        - (6b)+
        - (5b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.19918764035509073
        - (7a)+
        - (6b)+
        - (4b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.2608244827274841
        - (7a)+
        - (7b)+
        - (4b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.15696819880976515
        - (7a)+
        - (8b)+
        - (4b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.0824365904864982
        - (7a)+
        - (8b)+
        - (3b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.14376881841032996
        - (7a)+
        - (9b)+
        - (4b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.07512768592928719
        - (7a)+
        - (9b)+
        - (2b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.1333806330334812
        - (7a)+
        - (10b)+(4b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.06837942516234477
        - (7a)+
        - (10b)+(1b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.06091542510149983
        - (8a)+
        - (9a)+
        - (3a)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.06091542510149983
        - (8b)+
        - (9b)+
        - (3b)
        - (2b)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05794180267433637
        - (8a)+
        - (10a)+(3a)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05794180267433637
        - (8b)+
        - (10b)+(3b)
        - (1b)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.09200619818289707
        - (8a)+
        - (6b)+
        - (5b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.17695362088104125
        - (8a)+
        - (6b)+
        - (3b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.08243659048649814
        - (8a)+
        - (7b)+
        - (4b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.15696819880976517
        - (8a)+
        - (7b)+
        - (3b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.20831975780892248
        - (8a)+
        - (8b)+
        - (3b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.12651596318625874
        - (8a)+
        - (9b)+
        - (3b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.0656005312520036
        - (8a)+
        - (9b)+
        - (2b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.1196162163186548
        - (8a)+
        - (10b)+(3b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.061674407290091486
        - (8a)+
        - (10b)+(1b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05283287521929847
        - (9a)+
        - (10a)+(2a)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05283287521929847
        - (9b)+
        - (10b)+(2b)
        - (1b)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.08338366699172056
        - (9a)+
        - (6b)+
        - (5b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.16140565231111959
        - (9a)+
        - (6b)+
        - (2b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.07512768592928715
        - (9a)+
        - (7b)+
        - (4b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.1437688184103299
        - (9a)+
        - (7b)+
        - (2b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.06560053125200353
        - (9a)+
        - (8b)+
        - (3b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.12651596318625866
        - (9a)+
        - (8b)+
        - (2b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.17306698303110257
        - (9a)+
        - (9b)+
        - (2b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.10984901948950059
        - (9a)+
        - (10b)+(2b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05701613855656121
        - (9a)+
        - (10b)+(1b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.07990907294349335
        - (10a)+(6b)+
        - (5b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.15450183531411504
        - (10a)+(6b)+
        - (1b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.06837942516234478
        - (10a)+(7b)+
        - (4b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.13338063303348122
        - (10a)+(7b)+
        - (1b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.06167440729009152
        - (10a)+(8b)+
        - (3b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.11961621631865474
        - (10a)+(8b)+
        - (1b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.057016138556561256
        - (10a)+(9b)+
        - (2b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.10984901948950061
        - (10a)+(9b)+
        - (1b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.15614689884207955
        - (10a)+(10b)+(1b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
  metadata:
    molecule_name: unknown
  n_electrons: 10
  n_orbitals: 10
  scf_energy:
    units: hartree
    value: -4.36679353
  scf_energy_offset:
    units: hartree
    value: 0.0


==> anc/src/examples/plots/h10_trotter_error/h10_3.6.nw <==
start h10_3.6

#permanent_dir /dtemp/emsls50086

echo

geometry units bohr
symmetry c1
H   0.0   0.0   0.0
H   3.6   0.0   0.0
H   7.2   0.0   0.0
H  10.8   0.0   0.0
H  14.4   0.0   0.0
H  18.0   0.0   0.0
H  21.6   0.0   0.0
H  25.2   0.0   0.0
H  28.8   0.0   0.0
H  32.4   0.0   0.0
end

basis
 * library sto-6g
end

scf
thresh 1.0e-10
tol2e 1.0e-10
singlet
rhf
end

tce
ccsd
thresh 1.0e-6
maxiter 1000
tilesize 1
2eorb
2emet 13
end

set tce:print_integrals T
set tce:qorb  10
set tce:qela  5
set tce:qelb  5

task tce energy





==> anc/src/examples/plots/h10_trotter_error/h10_3.6.yaml <==

"$schema": https://raw.githubusercontent.com/Microsoft/Quantum/master/Chemistry/Schema/broombridge-0.1.schema.json

bibliography:
- url: https://www.nwchem-sw.org
format:
  version: '0.1'
generator:
  source: nwchem
  version: '6.8'
integral_sets:
- basis_set:
    name: sto-6g
    type: gaussian
  coulomb_repulsion:
    units: hartree
    value: 5.358245149911816
  energy_offset:
    units: hartree
    value: -0.0
  fci_energy:
    lower: -5.029788845460365
    units: hartree
    upper: -4.8297888454603655
    value: -4.929788845460365
  geometry:
    atoms:
    - coords:
      - -16.2
      - 0.0
      - 0.0
      name: H
    - coords:
      - -12.6
      - 0.0
      - 0.0
      name: H
    - coords:
      - -9.0
      - 0.0
      - 0.0
      name: H
    - coords:
      - -5.4
      - 0.0
      - 0.0
      name: H
    - coords:
      - -1.8
      - 0.0
      - 0.0
      name: H
    - coords:
      - 1.8
      - 0.0
      - 0.0
      name: H
    - coords:
      - 5.4
      - 0.0
      - 0.0
      name: H
    - coords:
      - 9.0
      - 0.0
      - 0.0
      name: H
    - coords:
      - 12.6
      - 0.0
      - 0.0
      name: H
    - coords:
      - 16.2
      - 0.0
      - 0.0
      name: H
    coordinate_system: cartesian
    symmetry: c1
    units: bohr
  hamiltonian:
    one_electron_integrals:
      format: sparse
      units: hartree
      values:
      - - 1
        - 1
        - -1.7129203555
      - - 3
        - 1
        - 0.0837108464
      - - 5
        - 1
        - -0.0264529173
      - - 7
        - 1
        - 0.0199173353
      - - 9
        - 1
        - -0.0210487308
      - - 2
        - 2
        - -1.6172039125
      - - 4
        - 2
        - 0.11845378
      - - 6
        - 2
        - -0.0346166677
      - - 8
        - 2
        - -0.0479218359
      - - 10
        - 2
        - -0.0116901252
      - - 3
        - 3
        - -1.5608113685
      - - 5
        - 3
        - -0.1168714551
      - - 7
        - 3
        - 0.0835389466
      - - 9
        - 3
        - -0.0315559272
      - - 4
        - 4
        - -1.5250502185
      - - 6
        - 4
        - -0.1111533885
      - - 8
        - 4
        - -0.0618203817
      - - 10
        - 4
        - -0.0167065395
      - - 5
        - 5
        - -1.5708157441
      - - 7
        - 5
        - -0.0889010327
      - - 9
        - 5
        - 0.0302666986
      - - 6
        - 6
        - -1.5423549247
      - - 8
        - 6
        - 0.1127214951
      - - 10
        - 6
        - 0.0265811665
      - - 7
        - 7
        - -1.4349974002
      - - 9
        - 7
        - -0.1184193618
      - - 8
        - 8
        - -1.4093249862
      - - 10
        - 8
        - 0.0864367778
      - - 9
        - 9
        - -1.4170906188
      - - 10
        - 10
        - -1.4854977614
    two_electron_integrals:
      format: sparse
      index_convention: mulliken
      units: hartree
      values:
      - - 1
        - 1
        - 1
        - 1
        - 0.225734552
      - - 2
        - 1
        - 2
        - 1
        - 0.0955377786
      - - 3
        - 1
        - 1
        - 1
        - -0.0510021017
      - - 3
        - 1
        - 3
        - 1
        - 0.0752611813
      - - 3
        - 1
        - 2
        - 2
        - 0.0260107226
      - - 4
        - 1
        - 2
        - 1
        - -0.0396400441
      - - 4
        - 1
        - 4
        - 1
        - 0.0599014475
      - - 4
        - 1
        - 3
        - 2
        - 0.0221604866
      - - 5
        - 1
        - 1
        - 1
        - -0.0008268423
      - - 5
        - 1
        - 3
        - 1
        - 0.0338332265
      - - 5
        - 1
        - 5
        - 1
        - 0.0701894251
      - - 5
        - 1
        - 2
        - 2
        - 0.0338838185
      - - 5
        - 1
        - 4
        - 2
        - -0.0369734857
      - - 5
        - 1
        - 3
        - 3
        - -0.0353507986
      - - 5
        - 1
        - 4
        - 4
        - 0.0131341002
      - - 6
        - 1
        - 2
        - 1
        - -0.0032535843
      - - 6
        - 1
        - 4
        - 1
        - 0.0236409897
      - - 6
        - 1
        - 6
        - 1
        - 0.0639625475
      - - 6
        - 1
        - 3
        - 2
        - 0.024480044
      - - 6
        - 1
        - 5
        - 2
        - 0.0130999202
      - - 6
        - 1
        - 4
        - 3
        - -0.0172028122
      - - 6
        - 1
        - 5
        - 4
        - -0.002847574
      - - 7
        - 1
        - 1
        - 1
        - 0.0014872801
      - - 7
        - 1
        - 3
        - 1
        - -0.0071909185
      - - 7
        - 1
        - 5
        - 1
        - 0.0155799064
      - - 7
        - 1
        - 7
        - 1
        - 0.040901042
      - - 7
        - 1
        - 2
        - 2
        - -0.0065019831
      - - 7
        - 1
        - 4
        - 2
        - -0.0176061881
      - - 7
        - 1
        - 6
        - 2
        - -0.0341198636
      - - 7
        - 1
        - 3
        - 3
        - -0.0174191012
      - - 7
        - 1
        - 5
        - 3
        - -0.0152840725
      - - 7
        - 1
        - 4
        - 4
        - 0.0165044999
      - - 7
        - 1
        - 6
        - 4
        - 0.0104577497
      - - 7
        - 1
        - 5
        - 5
        - -0.0027336613
      - - 7
        - 1
        - 6
        - 6
        - -0.0029257798
      - - 8
        - 1
        - 2
        - 1
        - 0.0045294755
      - - 8
        - 1
        - 4
        - 1
        - 0.0005499191
      - - 8
        - 1
        - 6
        - 1
        - -0.0235517035
      - - 8
        - 1
        - 8
        - 1
        - 0.0400669902
      - - 8
        - 1
        - 3
        - 2
        - 0.0022124891
      - - 8
        - 1
        - 5
        - 2
        - -0.0155928127
      - - 8
        - 1
        - 7
        - 2
        - -0.0161991018
      - - 8
        - 1
        - 4
        - 3
        - 0.0157702526
      - - 8
        - 1
        - 6
        - 3
        - 0.0309981838
      - - 8
        - 1
        - 5
        - 4
        - 0.014822964
      - - 8
        - 1
        - 7
        - 4
        - -0.0132476421
      - - 8
        - 1
        - 6
        - 5
        - 0.0106244282
      - - 8
        - 1
        - 7
        - 6
        - 0.0150378589
      - - 9
        - 1
        - 1
        - 1
        - 0.0031577552
      - - 9
        - 1
        - 3
        - 1
        - -0.0013075175
      - - 9
        - 1
        - 5
        - 1
        - 0.0011593764
      - - 9
        - 1
        - 7
        - 1
        - 0.021114689
      - - 9
        - 1
        - 9
        - 1
        - 0.0383248408
      - - 9
        - 1
        - 2
        - 2
        - 0.0009422131
      - - 9
        - 1
        - 4
        - 2
        - 0.0009195778
      - - 9
        - 1
        - 6
        - 2
        - -0.0217256723
      - - 9
        - 1
        - 8
        - 2
        - 0.0170941415
      - - 9
        - 1
        - 3
        - 3
        - 0.0018115051
      - - 9
        - 1
        - 5
        - 3
        - -0.0144529053
      - - 9
        - 1
        - 7
        - 3
        - -0.0152568481
      - - 9
        - 1
        - 4
        - 4
        - 0.0135390571
      - - 9
        - 1
        - 6
        - 4
        - 0.0297372138
      - - 9
        - 1
        - 8
        - 4
        - 0.0158020016
      - - 9
        - 1
        - 5
        - 5
        - -0.0121563756
      - - 9
        - 1
        - 7
        - 5
        - 0.030039229
      - - 9
        - 1
        - 6
        - 6
        - -0.012340021
      - - 9
        - 1
        - 8
        - 6
        - 0.0142948563
      - - 9
        - 1
        - 7
        - 7
        - 0.0134874348
      - - 9
        - 1
        - 8
        - 8
        - 0.002050134
      - - 10
        - 1
        - 2
        - 1
        - -0.0016940833
      - - 10
        - 1
        - 4
        - 1
        - -9.30761e-05
      - - 10
        - 1
        - 6
        - 1
        - 0.0005713094
      - - 10
        - 1
        - 8
        - 1
        - -0.0200820753
      - - 10
        - 1
        - 10
        - 1
        - 0.0563100857
      - - 10
        - 1
        - 3
        - 2
        - -0.0006864491
      - - 10
        - 1
        - 5
        - 2
        - 0.0009871096
      - - 10
        - 1
        - 7
        - 2
        - 0.0199947505
      - - 10
        - 1
        - 9
        - 2
        - 0.0361263335
      - - 10
        - 1
        - 4
        - 3
        - 0.0010675586
      - - 10
        - 1
        - 6
        - 3
        - -0.0206410156
      - - 10
        - 1
        - 8
        - 3
        - 0.0351022343
      - - 10
        - 1
        - 5
        - 4
        - -0.0122513048
      - - 10
        - 1
        - 7
        - 4
        - -0.0328803782
      - - 10
        - 1
        - 9
        - 4
        - -0.0194032769
      - - 10
        - 1
        - 6
        - 5
        - -0.04768764
      - - 10
        - 1
        - 8
        - 5
        - 0.0201702067
      - - 10
        - 1
        - 7
        - 6
        - -0.0120899
      - - 10
        - 1
        - 9
        - 6
        - -0.0008205659
      - - 10
        - 1
        - 8
        - 7
        - -0.0010959122
      - - 10
        - 1
        - 9
        - 8
        - -0.0007390683
      - - 2
        - 2
        - 1
        - 1
        - 0.1739362559
      - - 2
        - 2
        - 2
        - 2
        - 0.2009759177
      - - 3
        - 2
        - 2
        - 1
        - 0.0565587369
      - - 3
        - 2
        - 3
        - 2
        - 0.0816728007
      - - 4
        - 2
        - 1
        - 1
        - -0.052106646
      - - 4
        - 2
        - 3
        - 1
        - 0.0414395986
      - - 4
        - 2
        - 2
        - 2
        - -0.0099099528
      - - 4
        - 2
        - 4
        - 2
        - 0.0799309947
      - - 4
        - 2
        - 3
        - 3
        - 0.0301257509
      - - 5
        - 2
        - 2
        - 1
        - 0.0407945188
      - - 5
        - 2
        - 4
        - 1
        - -0.0503941168
      - - 5
        - 2
        - 3
        - 2
        - -0.0091136528
      - - 5
        - 2
        - 5
        - 2
        - 0.0624147397
      - - 5
        - 2
        - 4
        - 3
        - -0.0259527457
      - - 6
        - 2
        - 1
        - 1
        - -0.0036492762
      - - 6
        - 2
        - 3
        - 1
        - 0.0303268448
      - - 6
        - 2
        - 5
        - 1
        - 0.026881477
      - - 6
        - 2
        - 2
        - 2
        - 0.0281070893
      - - 6
        - 2
        - 4
        - 2
        - -0.0023933248
      - - 6
        - 2
        - 6
        - 2
        - 0.0533063501
      - - 6
        - 2
        - 3
        - 3
        - -0.0030308954
      - - 6
        - 2
        - 5
        - 3
        - 0.0056536507
      - - 6
        - 2
        - 4
        - 4
        - -0.0091295036
      - - 6
        - 2
        - 5
        - 5
        - 0.0032613148
      - - 7
        - 2
        - 2
        - 1
        - -0.0081974686
      - - 7
        - 2
        - 4
        - 1
        - -0.0159721251
      - - 7
        - 2
        - 6
        - 1
        - -0.0400533461
      - - 7
        - 2
        - 3
        - 2
        - -0.0252547753
      - - 7
        - 2
        - 5
        - 2
        - -0.0060726428
      - - 7
        - 2
        - 7
        - 2
        - 0.0569849268
      - - 7
        - 2
        - 4
        - 3
        - 0.003888539
      - - 7
        - 2
        - 6
        - 3
        - -0.0239346957
      - - 7
        - 2
        - 5
        - 4
        - -0.0090649923
      - - 7
        - 2
        - 6
        - 5
        - -0.0132659832
      - - 8
        - 2
        - 1
        - 1
        - 0.0045947996
      - - 8
        - 2
        - 3
        - 1
        - 0.000864639
      - - 8
        - 2
        - 5
        - 1
        - -0.0189903006
      - - 8
        - 2
        - 7
        - 1
        - -0.0210982439
      - - 8
        - 2
        - 2
        - 2
        - 0.0052244174
      - - 8
        - 2
        - 4
        - 2
        - 0.0179785638
      - - 8
        - 2
        - 6
        - 2
        - 0.010831276
      - - 8
        - 2
        - 8
        - 2
        - 0.0399749004
      - - 8
        - 2
        - 3
        - 3
        - 0.0212308743
      - - 8
        - 2
        - 5
        - 3
        - 0.0049128601
      - - 8
        - 2
        - 7
        - 3
        - -0.0287798254
      - - 8
        - 2
        - 4
        - 4
        - -0.0045900615
      - - 8
        - 2
        - 6
        - 4
        - 0.0219318951
      - - 8
        - 2
        - 5
        - 5
        - -0.0082127254
      - - 8
        - 2
        - 7
        - 5
        - 0.0218591486
      - - 8
        - 2
        - 6
        - 6
        - -0.0078950901
      - - 8
        - 2
        - 7
        - 7
        - -0.0053038157
      - - 9
        - 2
        - 2
        - 1
        - 0.00097617
      - - 9
        - 2
        - 4
        - 1
        - 0.001505263
      - - 9
        - 2
        - 6
        - 1
        - -0.023486343
      - - 9
        - 2
        - 8
        - 1
        - 0.0208021342
      - - 9
        - 2
        - 3
        - 2
        - 0.0006733968
      - - 9
        - 2
        - 5
        - 2
        - -0.0160235425
      - - 9
        - 2
        - 7
        - 2
        - 0.0037431137
      - - 9
        - 2
        - 9
        - 2
        - 0.0578302704
      - - 9
        - 2
        - 4
        - 3
        - 0.0164378031
      - - 9
        - 2
        - 6
        - 3
        - 0.0100727598
      - - 9
        - 2
        - 8
        - 3
        - 0.0337489968
      - - 9
        - 2
        - 5
        - 4
        - 0.0041857587
      - - 9
        - 2
        - 7
        - 4
        - -0.0461530968
      - - 9
        - 2
        - 6
        - 5
        - -0.0379356461
      - - 9
        - 2
        - 8
        - 5
        - -0.0112248966
      - - 9
        - 2
        - 7
        - 6
        - 0.0050268158
      - - 9
        - 2
        - 8
        - 7
        - -0.0165246689
      - - 10
        - 2
        - 1
        - 1
        - 0.0036219364
      - - 10
        - 2
        - 3
        - 1
        - -0.0014786902
      - - 10
        - 2
        - 5
        - 1
        - 0.0011174052
      - - 10
        - 2
        - 7
        - 1
        - 0.0212728899
      - - 10
        - 2
        - 9
        - 1
        - 0.0386860404
      - - 10
        - 2
        - 2
        - 2
        - 0.0012596559
      - - 10
        - 2
        - 4
        - 2
        - 0.0007877093
      - - 10
        - 2
        - 6
        - 2
        - -0.0219089466
      - - 10
        - 2
        - 8
        - 2
        - 0.0171893141
      - - 10
        - 2
        - 10
        - 2
        - 0.0393450084
      - - 10
        - 2
        - 3
        - 3
        - 0.0022084865
      - - 10
        - 2
        - 5
        - 3
        - -0.0143349431
      - - 10
        - 2
        - 7
        - 3
        - -0.0152740023
      - - 10
        - 2
        - 9
        - 3
        - 0.0182513239
      - - 10
        - 2
        - 4
        - 4
        - 0.0140243863
      - - 10
        - 2
        - 6
        - 4
        - 0.030009357
      - - 10
        - 2
        - 8
        - 4
        - 0.0163181224
      - - 10
        - 2
        - 5
        - 5
        - -0.0114996021
      - - 10
        - 2
        - 7
        - 5
        - 0.0308469648
      - - 10
        - 2
        - 9
        - 5
        - 0.02174391
      - - 10
        - 2
        - 6
        - 6
        - -0.0125336556
      - - 10
        - 2
        - 8
        - 6
        - 0.0144133609
      - - 10
        - 2
        - 7
        - 7
        - 0.0139025459
      - - 10
        - 2
        - 9
        - 7
        - -0.0008527555
      - - 10
        - 2
        - 8
        - 8
        - 0.0024133088
      - - 10
        - 2
        - 9
        - 9
        - 0.0013082056
      - - 3
        - 3
        - 1
        - 1
        - 0.1709355955
      - - 3
        - 3
        - 3
        - 1
        - -0.0046412162
      - - 3
        - 3
        - 2
        - 2
        - 0.1664446355
      - - 3
        - 3
        - 3
        - 3
        - 0.2011881527
      - - 4
        - 3
        - 2
        - 1
        - 0.053151285
      - - 4
        - 3
        - 4
        - 1
        - 0.014447129
      - - 4
        - 3
        - 3
        - 2
        - 0.0681253385
      - - 4
        - 3
        - 4
        - 3
        - 0.0833897297
      - - 5
        - 3
        - 1
        - 1
        - 0.0534144524
      - - 5
        - 3
        - 3
        - 1
        - -0.0597711643
      - - 5
        - 3
        - 5
        - 1
        - -0.0144704161
      - - 5
        - 3
        - 2
        - 2
        - -0.0072000611
      - - 5
        - 3
        - 4
        - 2
        - -0.0495341494
      - - 5
        - 3
        - 3
        - 3
        - 0.0007849843
      - - 5
        - 3
        - 5
        - 3
        - 0.069319955
      - - 5
        - 3
        - 4
        - 4
        - -0.0225326444
      - - 6
        - 3
        - 2
        - 1
        - 0.0359201308
      - - 6
        - 3
        - 4
        - 1
        - -0.0345827685
      - - 6
        - 3
        - 6
        - 1
        - -0.0129807737
      - - 6
        - 3
        - 3
        - 2
        - -0.001187129
      - - 6
        - 3
        - 5
        - 2
        - 0.0286893182
      - - 6
        - 3
        - 4
        - 3
        - -0.0005772253
      - - 6
        - 3
        - 6
        - 3
        - 0.0537396689
      - - 6
        - 3
        - 5
        - 4
        - -0.0007580101
      - - 7
        - 3
        - 1
        - 1
        - -0.0095654788
      - - 7
        - 3
        - 3
        - 1
        - -0.0197486014
      - - 7
        - 3
        - 5
        - 1
        - -0.0292637359
      - - 7
        - 3
        - 7
        - 1
        - 0.0145252413
      - - 7
        - 3
        - 2
        - 2
        - -0.029673013
      - - 7
        - 3
        - 4
        - 2
        - 0.0126548712
      - - 7
        - 3
        - 6
        - 2
        - -0.0336184216
      - - 7
        - 3
        - 3
        - 3
        - 0.0029186672
      - - 7
        - 3
        - 5
        - 3
        - -0.0027931746
      - - 7
        - 3
        - 7
        - 3
        - 0.0520091363
      - - 7
        - 3
        - 4
        - 4
        - -0.0013380481
      - - 7
        - 3
        - 6
        - 4
        - -0.0211439758
      - - 7
        - 3
        - 5
        - 5
        - 0.0034635368
      - - 7
        - 3
        - 6
        - 6
        - 0.002921374
      - - 8
        - 3
        - 2
        - 1
        - 0.001353643
      - - 8
        - 3
        - 4
        - 1
        - 0.017609079
      - - 8
        - 3
        - 6
        - 1
        - 0.0392226033
      - - 8
        - 3
        - 8
        - 1
        - -0.0015923711
      - - 8
        - 3
        - 3
        - 2
        - 0.0209286338
      - - 8
        - 3
        - 5
        - 2
        - 0.0042617667
      - - 8
        - 3
        - 7
        - 2
        - -0.0375321602
      - - 8
        - 3
        - 4
        - 3
        - -0.0053430051
      - - 8
        - 3
        - 6
        - 3
        - 0.0035213464
      - - 8
        - 3
        - 8
        - 3
        - 0.0726384302
      - - 8
        - 3
        - 5
        - 4
        - 0.0022683055
      - - 8
        - 3
        - 7
        - 4
        - -0.039452366
      - - 8
        - 3
        - 6
        - 5
        - -0.0363821396
      - - 8
        - 3
        - 7
        - 6
        - 0.0027164814
      - - 9
        - 3
        - 1
        - 1
        - 0.0053527856
      - - 9
        - 3
        - 3
        - 1
        - 0.000773679
      - - 9
        - 3
        - 5
        - 1
        - -0.0189241658
      - - 9
        - 3
        - 7
        - 1
        - -0.0208788613
      - - 9
        - 3
        - 9
        - 1
        - 0.0177416055
      - - 9
        - 3
        - 2
        - 2
        - 0.0059247354
      - - 9
        - 3
        - 4
        - 2
        - 0.0178459257
      - - 9
        - 3
        - 6
        - 2
        - 0.0106200963
      - - 9
        - 3
        - 8
        - 2
        - 0.0403217868
      - - 9
        - 3
        - 3
        - 3
        - 0.0219506027
      - - 9
        - 3
        - 5
        - 3
        - 0.0048714607
      - - 9
        - 3
        - 7
        - 3
        - -0.0290696143
      - - 9
        - 3
        - 9
        - 3
        - 0.0413363928
      - - 9
        - 3
        - 4
        - 4
        - -0.0035926778
      - - 9
        - 3
        - 6
        - 4
        - 0.0224043621
      - - 9
        - 3
        - 8
        - 4
        - 0.0301052372
      - - 9
        - 3
        - 5
        - 5
        - -0.0072019174
      - - 9
        - 3
        - 7
        - 5
        - 0.0231182951
      - - 9
        - 3
        - 6
        - 6
        - -0.0081522193
      - - 9
        - 3
        - 8
        - 6
        - -0.0057865573
      - - 9
        - 3
        - 7
        - 7
        - -0.0047510941
      - - 9
        - 3
        - 8
        - 8
        - 0.0223790067
      - - 10
        - 3
        - 2
        - 1
        - 0.0050000551
      - - 10
        - 3
        - 4
        - 1
        - 0.0003669297
      - - 10
        - 3
        - 6
        - 1
        - -0.0237046218
      - - 10
        - 3
        - 8
        - 1
        - 0.0401440964
      - - 10
        - 3
        - 10
        - 1
        - -0.0192209952
      - - 10
        - 3
        - 3
        - 2
        - 0.0025590182
      - - 10
        - 3
        - 5
        - 2
        - -0.0154163133
      - - 10
        - 3
        - 7
        - 2
        - -0.0160037327
      - - 10
        - 3
        - 9
        - 2
        - 0.0219950221
      - - 10
        - 3
        - 4
        - 3
        - 0.016209861
      - - 10
        - 3
        - 6
        - 3
        - 0.0310289486
      - - 10
        - 3
        - 8
        - 3
        - -0.000674908
      - - 10
        - 3
        - 10
        - 3
        - 0.0407648378
      - - 10
        - 3
        - 5
        - 4
        - 0.0140605333
      - - 10
        - 3
        - 7
        - 4
        - -0.0144262104
      - - 10
        - 3
        - 9
        - 4
        - 0.0169264909
      - - 10
        - 3
        - 6
        - 5
        - 0.0099650912
      - - 10
        - 3
        - 8
        - 5
        - -0.0321115827
      - - 10
        - 3
        - 7
        - 6
        - 0.0151661003
      - - 10
        - 3
        - 9
        - 6
        - 0.0155784336
      - - 10
        - 3
        - 8
        - 7
        - -0.0163754192
      - - 10
        - 3
        - 9
        - 8
        - 0.0027725348
      - - 4
        - 4
        - 1
        - 1
        - 0.1662074807
      - - 4
        - 4
        - 3
        - 1
        - 0.0150079319
      - - 4
        - 4
        - 2
        - 2
        - 0.1815101742
      - - 4
        - 4
        - 4
        - 2
        - 0.0043992998
      - - 4
        - 4
        - 3
        - 3
        - 0.1717898501
      - - 4
        - 4
        - 4
        - 4
        - 0.1911474267
      - - 5
        - 4
        - 2
        - 1
        - -0.0777676566
      - - 5
        - 4
        - 4
        - 1
        - 0.0169763121
      - - 5
        - 4
        - 3
        - 2
        - -0.0631925913
      - - 5
        - 4
        - 5
        - 2
        - -0.0206058198
      - - 5
        - 4
        - 4
        - 3
        - -0.0612732365
      - - 5
        - 4
        - 5
        - 4
        - 0.0840220848
      - - 6
        - 4
        - 1
        - 1
        - 0.0403740005
      - - 6
        - 4
        - 3
        - 1
        - -0.0405001891
      - - 6
        - 4
        - 5
        - 1
        - -0.0053758246
      - - 6
        - 4
        - 2
        - 2
        - -0.0016009238
      - - 6
        - 4
        - 4
        - 2
        - -0.0347702206
      - - 6
        - 4
        - 6
        - 2
        - -0.0155985586
      - - 6
        - 4
        - 3
        - 3
        - 0.0012073305
      - - 6
        - 4
        - 5
        - 3
        - 0.0327514546
      - - 6
        - 4
        - 4
        - 4
        - -0.0014619517
      - - 6
        - 4
        - 6
        - 4
        - 0.0538035772
      - - 6
        - 4
        - 5
        - 5
        - 0.0093861144
      - - 7
        - 4
        - 2
        - 1
        - -0.0231582483
      - - 7
        - 4
        - 4
        - 1
        - 0.0345233757
      - - 7
        - 4
        - 6
        - 1
        - 0.0121136982
      - - 7
        - 4
        - 3
        - 2
        - 0.01315538
      - - 7
        - 4
        - 5
        - 2
        - -0.0296177302
      - - 7
        - 4
        - 7
        - 2
        - 0.0064781644
      - - 7
        - 4
        - 4
        - 3
        - 0.0114671739
      - - 7
        - 4
        - 6
        - 3
        - -0.0351649057
      - - 7
        - 4
        - 5
        - 4
        - -0.0004253937
      - - 7
        - 4
        - 7
        - 4
        - 0.0700307189
      - - 7
        - 4
        - 6
        - 5
        - 0.0350227148
      - - 8
        - 4
        - 1
        - 1
        - 0.0106400511
      - - 8
        - 4
        - 3
        - 1
        - 0.0195297108
      - - 8
        - 4
        - 5
        - 1
        - 0.0294008271
      - - 8
        - 4
        - 7
        - 1
        - -0.014301678
      - - 8
        - 4
        - 2
        - 2
        - 0.0305718546
      - - 8
        - 4
        - 4
        - 2
        - -0.012987045
      - - 8
        - 4
        - 6
        - 2
        - 0.0334584635
      - - 8
        - 4
        - 8
        - 2
        - 0.0290074261
      - - 8
        - 4
        - 3
        - 3
        - -0.0020501144
      - - 8
        - 4
        - 5
        - 3
        - 0.0029131243
      - - 8
        - 4
        - 7
        - 3
        - -0.05226647
      - - 8
        - 4
        - 4
        - 4
        - 0.002553576
      - - 8
        - 4
        - 6
        - 4
        - 0.0215976678
      - - 8
        - 4
        - 8
        - 4
        - 0.0535213564
      - - 8
        - 4
        - 5
        - 5
        - -0.0020172992
      - - 8
        - 4
        - 7
        - 5
        - 0.0223468455
      - - 8
        - 4
        - 6
        - 6
        - -0.0030114224
      - - 8
        - 4
        - 7
        - 7
        - 0.0019598482
      - - 9
        - 4
        - 2
        - 1
        - 0.0089577462
      - - 9
        - 4
        - 4
        - 1
        - 0.0158547271
      - - 9
        - 4
        - 6
        - 1
        - 0.0401197207
      - - 9
        - 4
        - 8
        - 1
        - 0.0165436337
      - - 9
        - 4
        - 3
        - 2
        - 0.0259487848
      - - 9
        - 4
        - 5
        - 2
        - 0.0061621477
      - - 9
        - 4
        - 7
        - 2
        - -0.0574107209
      - - 9
        - 4
        - 9
        - 2
        - -0.0025369511
      - - 9
        - 4
        - 4
        - 3
        - -0.0030810523
      - - 9
        - 4
        - 6
        - 3
        - 0.0242892657
      - - 9
        - 4
        - 8
        - 3
        - 0.0389958972
      - - 9
        - 4
        - 5
        - 4
        - 0.0081426227
      - - 9
        - 4
        - 7
        - 4
        - -0.0077978396
      - - 9
        - 4
        - 9
        - 4
        - 0.0588295995
      - - 9
        - 4
        - 6
        - 5
        - 0.0128774005
      - - 9
        - 4
        - 8
        - 5
        - -0.0248978114
      - - 9
        - 4
        - 7
        - 6
        - 0.0089429508
      - - 9
        - 4
        - 8
        - 7
        - 0.0043665112
      - - 10
        - 4
        - 1
        - 1
        - -0.0014651859
      - - 10
        - 4
        - 3
        - 1
        - 0.0078256712
      - - 10
        - 4
        - 5
        - 1
        - -0.0153362619
      - - 10
        - 4
        - 7
        - 1
        - -0.0411825154
      - - 10
        - 4
        - 9
        - 1
        - -0.0206665089
      - - 10
        - 4
        - 2
        - 2
        - 0.0071445673
      - - 10
        - 4
        - 4
        - 2
        - 0.018064218
      - - 10
        - 4
        - 6
        - 2
        - 0.0344798617
      - - 10
        - 4
        - 8
        - 2
        - 0.0220728357
      - - 10
        - 4
        - 10
        - 2
        - -0.0209499738
      - - 10
        - 4
        - 3
        - 3
        - 0.0178740543
      - - 10
        - 4
        - 5
        - 3
        - 0.0145822125
      - - 10
        - 4
        - 7
        - 3
        - -0.0156091342
      - - 10
        - 4
        - 9
        - 3
        - 0.021933767
      - - 10
        - 4
        - 4
        - 4
        - -0.0158690987
      - - 10
        - 4
        - 6
        - 4
        - -0.0101514002
      - - 10
        - 4
        - 8
        - 4
        - 0.0154948722
      - - 10
        - 4
        - 10
        - 4
        - 0.0422388736
      - - 10
        - 4
        - 5
        - 5
        - 0.0025278387
      - - 10
        - 4
        - 7
        - 5
        - -0.0104950034
      - - 10
        - 4
        - 9
        - 5
        - -0.0357602511
      - - 10
        - 4
        - 6
        - 6
        - 0.0028397235
      - - 10
        - 4
        - 8
        - 6
        - -0.015821063
      - - 10
        - 4
        - 7
        - 7
        - -0.0172041213
      - - 10
        - 4
        - 9
        - 7
        - -0.01835301
      - - 10
        - 4
        - 8
        - 8
        - 0.0180734547
      - - 10
        - 4
        - 9
        - 9
        - 0.0081864861
      - - 5
        - 5
        - 1
        - 1
        - 0.2031946971
      - - 5
        - 5
        - 3
        - 1
        - -0.0267846937
      - - 5
        - 5
        - 5
        - 1
        - 0.0019451861
      - - 5
        - 5
        - 2
        - 2
        - 0.1765106559
      - - 5
        - 5
        - 4
        - 2
        - -0.0305509311
      - - 5
        - 5
        - 3
        - 3
        - 0.1726523668
      - - 5
        - 5
        - 5
        - 3
        - 0.0321693143
      - - 5
        - 5
        - 4
        - 4
        - 0.1706518498
      - - 5
        - 5
        - 5
        - 5
        - 0.1993260472
      - - 6
        - 5
        - 2
        - 1
        - 0.0428536697
      - - 6
        - 5
        - 4
        - 1
        - -0.0066837972
      - - 6
        - 5
        - 6
        - 1
        - 0.0009701993
      - - 6
        - 5
        - 3
        - 2
        - 0.036498514
      - - 6
        - 5
        - 5
        - 2
        - 0.0076046348
      - - 6
        - 5
        - 4
        - 3
        - 0.034281658
      - - 6
        - 5
        - 6
        - 3
        - 0.0177630522
      - - 6
        - 5
        - 5
        - 4
        - -0.034552737
      - - 6
        - 5
        - 6
        - 5
        - 0.0655139557
      - - 7
        - 5
        - 1
        - 1
        - 0.0415040187
      - - 7
        - 5
        - 3
        - 1
        - -0.0410281278
      - - 7
        - 5
        - 5
        - 1
        - -0.0054731818
      - - 7
        - 5
        - 7
        - 1
        - 0.0106847672
      - - 7
        - 5
        - 2
        - 2
        - -0.0009472496
      - - 7
        - 5
        - 4
        - 2
        - -0.0352178089
      - - 7
        - 5
        - 6
        - 2
        - -0.015901739
      - - 7
        - 5
        - 3
        - 3
        - 0.0020280589
      - - 7
        - 5
        - 5
        - 3
        - 0.0332101276
      - - 7
        - 5
        - 7
        - 3
        - -0.0209368517
      - - 7
        - 5
        - 4
        - 4
        - -0.0004834424
      - - 7
        - 5
        - 6
        - 4
        - 0.0541428875
      - - 7
        - 5
        - 5
        - 5
        - 0.0109869561
      - - 7
        - 5
        - 7
        - 5
        - 0.0554803889
      - - 7
        - 5
        - 6
        - 6
        - 0.0101906379
      - - 8
        - 5
        - 2
        - 1
        - -0.0367908893
      - - 8
        - 5
        - 4
        - 1
        - 0.0352322734
      - - 8
        - 5
        - 6
        - 1
        - 0.0135456852
      - - 8
        - 5
        - 8
        - 1
        - -0.0313285303
      - - 8
        - 5
        - 3
        - 2
        - 0.0009051188
      - - 8
        - 5
        - 5
        - 2
        - -0.0291227088
      - - 8
        - 5
        - 7
        - 2
        - 0.0236252621
      - - 8
        - 5
        - 4
        - 3
        - -5.46159e-05
      - - 8
        - 5
        - 6
        - 3
        - -0.0541967933
      - - 8
        - 5
        - 8
        - 3
        - -0.0040938176
      - - 8
        - 5
        - 5
        - 4
        - 0.0018367006
      - - 8
        - 5
        - 7
        - 4
        - 0.0365601671
      - - 8
        - 5
        - 6
        - 5
        - -0.0175295684
      - - 8
        - 5
        - 8
        - 5
        - 0.0557844528
      - - 8
        - 5
        - 7
        - 6
        - 0.0011773759
      - - 9
        - 5
        - 1
        - 1
        - 0.0035340616
      - - 9
        - 5
        - 3
        - 1
        - -0.0310212567
      - - 9
        - 5
        - 5
        - 1
        - -0.0272227523
      - - 9
        - 5
        - 7
        - 1
        - 0.0344919431
      - - 9
        - 5
        - 9
        - 1
        - 0.0213966812
      - - 9
        - 5
        - 2
        - 2
        - -0.0288981127
      - - 9
        - 5
        - 4
        - 2
        - 0.0019496929
      - - 9
        - 5
        - 6
        - 2
        - -0.0538576196
      - - 9
        - 5
        - 8
        - 2
        - -0.0118157275
      - - 9
        - 5
        - 3
        - 3
        - 0.0024958934
      - - 9
        - 5
        - 5
        - 3
        - -0.0049243
      - - 9
        - 5
        - 7
        - 3
        - 0.0348797346
      - - 9
        - 5
        - 9
        - 3
        - -0.0116698709
      - - 9
        - 5
        - 4
        - 4
        - 0.0083844782
      - - 9
        - 5
        - 6
        - 4
        - 0.0153613418
      - - 9
        - 5
        - 8
        - 4
        - -0.0348542788
      - - 9
        - 5
        - 5
        - 5
        - -0.0031494223
      - - 9
        - 5
        - 7
        - 5
        - 0.0158282579
      - - 9
        - 5
        - 9
        - 5
        - 0.0555700608
      - - 9
        - 5
        - 6
        - 6
        - -0.0034758631
      - - 9
        - 5
        - 8
        - 6
        - 0.0055657691
      - - 9
        - 5
        - 7
        - 7
        - 0.0093585589
      - - 9
        - 5
        - 8
        - 8
        - 0.0034643634
      - - 10
        - 5
        - 2
        - 1
        - 0.0031296087
      - - 10
        - 5
        - 4
        - 1
        - -0.0242129369
      - - 10
        - 5
        - 6
        - 1
        - -0.064767691
      - - 10
        - 5
        - 8
        - 1
        - 0.0232292001
      - - 10
        - 5
        - 10
        - 1
        - -0.0003444194
      - - 10
        - 5
        - 3
        - 2
        - -0.025142812
      - - 10
        - 5
        - 5
        - 2
        - -0.0126492081
      - - 10
        - 5
        - 7
        - 2
        - 0.0414616018
      - - 10
        - 5
        - 9
        - 2
        - 0.0235233417
      - - 10
        - 5
        - 4
        - 3
        - 0.0167260069
      - - 10
        - 5
        - 6
        - 3
        - 0.012657213
      - - 10
        - 5
        - 8
        - 3
        - -0.0405833381
      - - 10
        - 5
        - 10
        - 3
        - 0.0236606652
      - - 10
        - 5
        - 5
        - 4
        - 0.0026824165
      - - 10
        - 5
        - 7
        - 4
        - -0.0120826404
      - - 10
        - 5
        - 9
        - 4
        - -0.041904605
      - - 10
        - 5
        - 6
        - 5
        - -0.00112004
      - - 10
        - 5
        - 8
        - 5
        - -0.0134287892
      - - 10
        - 5
        - 10
        - 5
        - 0.0669369629
      - - 10
        - 5
        - 7
        - 6
        - 0.0030674259
      - - 10
        - 5
        - 9
        - 6
        - 0.0139127202
      - - 10
        - 5
        - 8
        - 7
        - -0.0185206006
      - - 10
        - 5
        - 9
        - 8
        - -0.0266477279
      - - 6
        - 6
        - 1
        - 1
        - 0.2045708044
      - - 6
        - 6
        - 3
        - 1
        - -0.0274134919
      - - 6
        - 6
        - 5
        - 1
        - 0.0019174059
      - - 6
        - 6
        - 2
        - 2
        - 0.1771800599
      - - 6
        - 6
        - 4
        - 2
        - -0.0311754946
      - - 6
        - 6
        - 6
        - 2
        - 0.0034124194
      - - 6
        - 6
        - 3
        - 3
        - 0.1731695037
      - - 6
        - 6
        - 5
        - 3
        - 0.032871189
      - - 6
        - 6
        - 4
        - 4
        - 0.1707827373
      - - 6
        - 6
        - 6
        - 4
        - 0.010151454
      - - 6
        - 6
        - 5
        - 5
        - 0.1994325876
      - - 6
        - 6
        - 6
        - 6
        - 0.202313861
      - - 7
        - 6
        - 2
        - 1
        - -0.0785417893
      - - 7
        - 6
        - 4
        - 1
        - 0.017607557
      - - 7
        - 6
        - 6
        - 1
        - -0.003097074
      - - 7
        - 6
        - 3
        - 2
        - -0.0632851848
      - - 7
        - 6
        - 5
        - 2
        - -0.0213953249
      - - 7
        - 6
        - 7
        - 2
        - -0.0087314087
      - - 7
        - 6
        - 4
        - 3
        - -0.0610223734
      - - 7
        - 6
        - 6
        - 3
        - -0.0013884795
      - - 7
        - 6
        - 5
        - 4
        - 0.0840314459
      - - 7
        - 6
        - 7
        - 4
        - -0.0006700994
      - - 7
        - 6
        - 6
        - 5
        - -0.035157361
      - - 7
        - 6
        - 7
        - 6
        - 0.0859104427
      - - 8
        - 6
        - 1
        - 1
        - -0.0543917722
      - - 8
        - 6
        - 3
        - 1
        - 0.0608471043
      - - 8
        - 6
        - 5
        - 1
        - 0.0154896272
      - - 8
        - 6
        - 7
        - 1
        - 0.0156016393
      - - 8
        - 6
        - 2
        - 2
        - 0.0073317123
      - - 8
        - 6
        - 4
        - 2
        - 0.0495542315
      - - 8
        - 6
        - 6
        - 2
        - -0.0052136949
      - - 8
        - 6
        - 8
        - 2
        - -0.0058591366
      - - 8
        - 6
        - 3
        - 3
        - -0.0016455003
      - - 8
        - 6
        - 5
        - 3
        - -0.0699404355
      - - 8
        - 6
        - 7
        - 3
        - 0.0030976057
      - - 8
        - 6
        - 4
        - 4
        - 0.0223096072
      - - 8
        - 6
        - 6
        - 4
        - -0.0338030649
      - - 8
        - 6
        - 8
        - 4
        - -0.0032123384
      - - 8
        - 6
        - 5
        - 5
        - -0.0325302852
      - - 8
        - 6
        - 7
        - 5
        - -0.0340396022
      - - 8
        - 6
        - 6
        - 6
        - -0.0336812786
      - - 8
        - 6
        - 8
        - 6
        - 0.0722063784
      - - 8
        - 6
        - 7
        - 7
        - 0.0224450185
      - - 9
        - 6
        - 2
        - 1
        - -0.041766247
      - - 9
        - 6
        - 4
        - 1
        - 0.051185674
      - - 9
        - 6
        - 6
        - 1
        - -0.0134598047
      - - 9
        - 6
        - 8
        - 1
        - 0.0154280575
      - - 9
        - 6
        - 3
        - 2
        - 0.0089349532
      - - 9
        - 6
        - 5
        - 2
        - -0.0633534592
      - - 9
        - 6
        - 7
        - 2
        - 0.0070336446
      - - 9
        - 6
        - 9
        - 2
        - 0.0162170811
      - - 9
        - 6
        - 4
        - 3
        - 0.0260417808
      - - 9
        - 6
        - 6
        - 3
        - -0.0299348504
      - - 9
        - 6
        - 8
        - 3
        - -0.0050456598
      - - 9
        - 6
        - 5
        - 4
        - 0.0208169674
      - - 9
        - 6
        - 7
        - 4
        - 0.0306571065
      - - 9
        - 6
        - 9
        - 4
        - -0.0072231911
      - - 9
        - 6
        - 6
        - 5
        - -0.007879328
      - - 9
        - 6
        - 8
        - 5
        - 0.0302209912
      - - 9
        - 6
        - 7
        - 6
        - 0.0219869659
      - - 9
        - 6
        - 9
        - 6
        - 0.065793566
      - - 9
        - 6
        - 8
        - 7
        - -0.026542408
      - - 10
        - 6
        - 1
        - 1
        - 0.0006432309
      - - 10
        - 6
        - 3
        - 1
        - -0.0348229661
      - - 10
        - 6
        - 5
        - 1
        - -0.0719138666
      - - 10
        - 6
        - 7
        - 1
        - -0.0153875654
      - - 10
        - 6
        - 9
        - 1
        - -0.0009625379
      - - 10
        - 6
        - 2
        - 2
        - -0.0350832543
      - - 10
        - 6
        - 4
        - 2
        - 0.0377447555
      - - 10
        - 6
        - 6
        - 2
        - -0.0284036271
      - - 10
        - 6
        - 8
        - 2
        - 0.0192128134
      - - 10
        - 6
        - 10
        - 2
        - -0.0009267112
      - - 10
        - 6
        - 3
        - 3
        - 0.0358484947
      - - 10
        - 6
        - 5
        - 3
        - 0.0145274419
      - - 10
        - 6
        - 7
        - 3
        - 0.0307043511
      - - 10
        - 6
        - 9
        - 3
        - 0.0192382951
      - - 10
        - 6
        - 4
        - 4
        - -0.0133209391
      - - 10
        - 6
        - 6
        - 4
        - 0.0055433568
      - - 10
        - 6
        - 8
        - 4
        - -0.0308869621
      - - 10
        - 6
        - 10
        - 4
        - 0.0153937259
      - - 10
        - 6
        - 5
        - 5
        - -0.0021681797
      - - 10
        - 6
        - 7
        - 5
        - 0.0056591382
      - - 10
        - 6
        - 9
        - 5
        - 0.0288333746
      - - 10
        - 6
        - 6
        - 6
        - -0.0021637558
      - - 10
        - 6
        - 8
        - 6
        - -0.015860132
      - - 10
        - 6
        - 10
        - 6
        - 0.0753101658
      - - 10
        - 6
        - 7
        - 7
        - -0.014360171
      - - 10
        - 6
        - 9
        - 7
        - -0.0398750752
      - - 10
        - 6
        - 8
        - 8
        - 0.0382652394
      - - 10
        - 6
        - 9
        - 9
        - -0.0365147097
      - - 7
        - 7
        - 1
        - 1
        - 0.1694910475
      - - 7
        - 7
        - 3
        - 1
        - 0.0142762104
      - - 7
        - 7
        - 5
        - 1
        - 0.0138799059
      - - 7
        - 7
        - 7
        - 1
        - 0.0168909915
      - - 7
        - 7
        - 2
        - 2
        - 0.1840845432
      - - 7
        - 7
        - 4
        - 2
        - 0.0028120377
      - - 7
        - 7
        - 6
        - 2
        - -0.0089890629
      - - 7
        - 7
        - 3
        - 3
        - 0.1735155313
      - - 7
        - 7
        - 5
        - 3
        - -0.0213418954
      - - 7
        - 7
        - 7
        - 3
        - -0.0013090826
      - - 7
        - 7
        - 4
        - 4
        - 0.1931876488
      - - 7
        - 7
        - 6
        - 4
        - -0.000968443
      - - 7
        - 7
        - 5
        - 5
        - 0.1736748834
      - - 7
        - 7
        - 7
        - 5
        - -0.0002940219
      - - 7
        - 7
        - 6
        - 6
        - 0.1747229359
      - - 7
        - 7
        - 7
        - 7
        - 0.1974063248
      - - 8
        - 7
        - 2
        - 1
        - -0.0548494378
      - - 8
        - 7
        - 4
        - 1
        - -0.0135868819
      - - 8
        - 7
        - 6
        - 1
        - 0.0179650227
      - - 8
        - 7
        - 8
        - 1
        - -0.0157990075
      - - 8
        - 7
        - 3
        - 2
        - -0.069001447
      - - 8
        - 7
        - 5
        - 2
        - 0.0252959134
      - - 8
        - 7
        - 7
        - 2
        - -0.0047680602
      - - 8
        - 7
        - 4
        - 3
        - -0.0845378228
      - - 8
        - 7
        - 6
        - 3
        - 0.0003374424
      - - 8
        - 7
        - 8
        - 3
        - 0.0064999828
      - - 8
        - 7
        - 5
        - 4
        - 0.0630507395
      - - 8
        - 7
        - 7
        - 4
        - -0.0115752317
      - - 8
        - 7
        - 6
        - 5
        - -0.0353560043
      - - 8
        - 7
        - 8
        - 5
        - 0.0002384526
      - - 8
        - 7
        - 7
        - 6
        - 0.0632363358
      - - 8
        - 7
        - 8
        - 7
        - 0.0874097816
      - - 9
        - 7
        - 1
        - 1
        - 0.0540357431
      - - 9
        - 7
        - 3
        - 1
        - -0.0427106777
      - - 9
        - 7
        - 5
        - 1
        - 0.0379318755
      - - 9
        - 7
        - 7
        - 1
        - 0.0176949177
      - - 9
        - 7
        - 9
        - 1
        - -0.0009502015
      - - 9
        - 7
        - 2
        - 2
        - 0.0105788502
      - - 9
        - 7
        - 4
        - 2
        - -0.0822948395
      - - 9
        - 7
        - 6
        - 2
        - 0.0030074622
      - - 9
        - 7
        - 8
        - 2
        - -0.0181109595
      - - 9
        - 7
        - 3
        - 3
        - -0.0305635607
      - - 9
        - 7
        - 5
        - 3
        - 0.0515003844
      - - 9
        - 7
        - 7
        - 3
        - -0.0137297645
      - - 9
        - 7
        - 9
        - 3
        - -0.0181012322
      - - 9
        - 7
        - 4
        - 4
        - -0.0046347309
      - - 9
        - 7
        - 6
        - 4
        - 0.0363002422
      - - 9
        - 7
        - 8
        - 4
        - 0.014041211
      - - 9
        - 7
        - 5
        - 5
        - 0.0317026826
      - - 9
        - 7
        - 7
        - 5
        - 0.0367571535
      - - 9
        - 7
        - 9
        - 5
        - -0.002585748
      - - 9
        - 7
        - 6
        - 6
        - 0.0325556359
      - - 9
        - 7
        - 8
        - 6
        - -0.0519626127
      - - 9
        - 7
        - 7
        - 7
        - -0.0030923788
      - - 9
        - 7
        - 9
        - 7
        - 0.0864171776
      - - 9
        - 7
        - 8
        - 8
        - -0.0321710088
      - - 10
        - 7
        - 2
        - 1
        - 0.0416000839
      - - 10
        - 7
        - 4
        - 1
        - -0.0626046302
      - - 10
        - 7
        - 6
        - 1
        - -0.0243670818
      - - 10
        - 7
        - 8
        - 1
        - -0.0004636683
      - - 10
        - 7
        - 10
        - 1
        - 9.3938e-06
      - - 10
        - 7
        - 3
        - 2
        - -0.0228928595
      - - 10
        - 7
        - 5
        - 2
        - 0.053103471
      - - 10
        - 7
        - 7
        - 2
        - 0.0162764092
      - - 10
        - 7
        - 9
        - 2
        - -0.0015563044
      - - 10
        - 7
        - 4
        - 3
        - -0.0153489989
      - - 10
        - 7
        - 6
        - 3
        - 0.0367047812
      - - 10
        - 7
        - 8
        - 3
        - -0.0182183666
      - - 10
        - 7
        - 10
        - 3
        - -0.000261665
      - - 10
        - 7
        - 5
        - 4
        - -0.0177367114
      - - 10
        - 7
        - 7
        - 4
        - -0.0366606933
      - - 10
        - 7
        - 9
        - 4
        - -0.0164167205
      - - 10
        - 7
        - 6
        - 5
        - 0.007058724
      - - 10
        - 7
        - 8
        - 5
        - -0.0375394931
      - - 10
        - 7
        - 10
        - 5
        - 0.0255519085
      - - 10
        - 7
        - 7
        - 6
        - -0.0185586867
      - - 10
        - 7
        - 9
        - 6
        - -0.0545887635
      - - 10
        - 7
        - 8
        - 7
        - 0.0146008044
      - - 10
        - 7
        - 10
        - 7
        - 0.0669553098
      - - 10
        - 7
        - 9
        - 8
        - -0.025715346
      - - 8
        - 8
        - 1
        - 1
        - 0.1752729063
      - - 8
        - 8
        - 3
        - 1
        - -0.0055371807
      - - 8
        - 8
        - 5
        - 1
        - -0.0365796083
      - - 8
        - 8
        - 7
        - 1
        - -0.0173817836
      - - 8
        - 8
        - 2
        - 2
        - 0.1699122825
      - - 8
        - 8
        - 4
        - 2
        - 0.030503974
      - - 8
        - 8
        - 6
        - 2
        - -0.0040187455
      - - 8
        - 8
        - 8
        - 2
        - 0.0216182236
      - - 8
        - 8
        - 3
        - 3
        - 0.2059633147
      - - 8
        - 8
        - 5
        - 3
        - 0.0009957844
      - - 8
        - 8
        - 7
        - 3
        - 0.0036951058
      - - 8
        - 8
        - 4
        - 4
        - 0.1761677633
      - - 8
        - 8
        - 6
        - 4
        - 0.0015079884
      - - 8
        - 8
        - 8
        - 4
        - -0.0028829671
      - - 8
        - 8
        - 5
        - 5
        - 0.1772098277
      - - 8
        - 8
        - 7
        - 5
        - 0.0022791308
      - - 8
        - 8
        - 6
        - 6
        - 0.1782901386
      - - 8
        - 8
        - 8
        - 6
        - -0.0018605663
      - - 8
        - 8
        - 7
        - 7
        - 0.1787193964
      - - 8
        - 8
        - 8
        - 8
        - 0.2131094217
      - - 9
        - 8
        - 2
        - 1
        - 0.0578142649
      - - 9
        - 8
        - 4
        - 1
        - 0.0238939098
      - - 9
        - 8
        - 6
        - 1
        - 0.0252261122
      - - 9
        - 8
        - 8
        - 1
        - 0.0024331791
      - - 9
        - 8
        - 3
        - 2
        - 0.0847737582
      - - 9
        - 8
        - 5
        - 2
        - -0.0107498855
      - - 9
        - 8
        - 7
        - 2
        - -0.0261266917
      - - 9
        - 8
        - 9
        - 2
        - 0.0008227947
      - - 9
        - 8
        - 4
        - 3
        - 0.071330309
      - - 9
        - 8
        - 6
        - 3
        - -0.0020248776
      - - 9
        - 8
        - 8
        - 3
        - 0.0218138574
      - - 9
        - 8
        - 5
        - 4
        - -0.0654100611
      - - 9
        - 8
        - 7
        - 4
        - 0.0145443249
      - - 9
        - 8
        - 9
        - 4
        - 0.0272069572
      - - 9
        - 8
        - 6
        - 5
        - 0.037955072
      - - 9
        - 8
        - 8
        - 5
        - 0.0017547717
      - - 9
        - 8
        - 7
        - 6
        - -0.0658016923
      - - 9
        - 8
        - 9
        - 6
        - 0.0106765932
      - - 9
        - 8
        - 8
        - 7
        - -0.0727314298
      - - 9
        - 8
        - 9
        - 8
        - 0.0897891355
      - - 10
        - 8
        - 1
        - 1
        - -0.0539855311
      - - 10
        - 8
        - 3
        - 1
        - 0.0789853647
      - - 10
        - 8
        - 5
        - 1
        - 0.0343900408
      - - 10
        - 8
        - 7
        - 1
        - -0.0079343992
      - - 10
        - 8
        - 9
        - 1
        - -0.0015011755
      - - 10
        - 8
        - 2
        - 2
        - 0.026775958
      - - 10
        - 8
        - 4
        - 2
        - 0.0447871402
      - - 10
        - 8
        - 6
        - 2
        - 0.0316462446
      - - 10
        - 8
        - 8
        - 2
        - 0.001256731
      - - 10
        - 8
        - 10
        - 2
        - -0.0017105308
      - - 10
        - 8
        - 3
        - 3
        - -0.0041305301
      - - 10
        - 8
        - 5
        - 3
        - -0.0633231391
      - - 10
        - 8
        - 7
        - 3
        - -0.0203922611
      - - 10
        - 8
        - 9
        - 3
        - 0.0011862333
      - - 10
        - 8
        - 4
        - 4
        - 0.0158349693
      - - 10
        - 8
        - 6
        - 4
        - -0.0431707723
      - - 10
        - 8
        - 8
        - 4
        - 0.0202599898
      - - 10
        - 8
        - 10
        - 4
        - 0.0088480835
      - - 10
        - 8
        - 5
        - 5
        - -0.0284640483
      - - 10
        - 8
        - 7
        - 5
        - -0.0438438898
      - - 10
        - 8
        - 9
        - 5
        - -0.032876038
      - - 10
        - 8
        - 6
        - 6
        - -0.0292185202
      - - 10
        - 8
        - 8
        - 6
        - 0.064908712
      - - 10
        - 8
        - 10
        - 6
        - -0.0360956608
      - - 10
        - 8
        - 7
        - 7
        - 0.0150915383
      - - 10
        - 8
        - 9
        - 7
        - -0.0467292469
      - - 10
        - 8
        - 8
        - 8
        - -0.0050287964
      - - 10
        - 8
        - 10
        - 8
        - 0.0846800425
      - - 10
        - 8
        - 9
        - 9
        - 0.0301040113
      - - 9
        - 9
        - 1
        - 1
        - 0.1781999028
      - - 9
        - 9
        - 3
        - 1
        - 0.0281642819
      - - 9
        - 9
        - 5
        - 1
        - 0.0345652457
      - - 9
        - 9
        - 7
        - 1
        - -0.0072470776
      - - 9
        - 9
        - 9
        - 1
        - 0.0009565077
      - - 9
        - 9
        - 2
        - 2
        - 0.2075120172
      - - 9
        - 9
        - 4
        - 2
        - -0.0083822975
      - - 9
        - 9
        - 6
        - 2
        - 0.0294518576
      - - 9
        - 9
        - 8
        - 2
        - 0.0059140748
      - - 9
        - 9
        - 3
        - 3
        - 0.1725859126
      - - 9
        - 9
        - 5
        - 3
        - -0.0088885195
      - - 9
        - 9
        - 7
        - 3
        - -0.030908557
      - - 9
        - 9
        - 9
        - 3
        - 0.0067653031
      - - 9
        - 9
        - 4
        - 4
        - 0.1880024028
      - - 9
        - 9
        - 6
        - 4
        - -0.0026835368
      - - 9
        - 9
        - 8
        - 4
        - 0.0320836885
      - - 9
        - 9
        - 5
        - 5
        - 0.1819953693
      - - 9
        - 9
        - 7
        - 5
        - -0.0019342438
      - - 9
        - 9
        - 9
        - 5
        - -0.0307993105
      - - 9
        - 9
        - 6
        - 6
        - 0.1830447823
      - - 9
        - 9
        - 8
        - 6
        - 0.0090605064
      - - 9
        - 9
        - 7
        - 7
        - 0.1914356603
      - - 9
        - 9
        - 9
        - 7
        - 0.0090498338
      - - 9
        - 9
        - 8
        - 8
        - 0.1774161123
      - - 9
        - 9
        - 9
        - 9
        - 0.2170109207
      - - 10
        - 9
        - 2
        - 1
        - 0.1003292491
      - - 10
        - 9
        - 4
        - 1
        - -0.0407264798
      - - 10
        - 9
        - 6
        - 1
        - -0.0029888223
      - - 10
        - 9
        - 8
        - 1
        - 0.0049236351
      - - 10
        - 9
        - 10
        - 1
        - -0.0018488155
      - - 10
        - 9
        - 3
        - 2
        - 0.0604751302
      - - 10
        - 9
        - 5
        - 2
        - 0.0422127088
      - - 10
        - 9
        - 7
        - 2
        - -0.0090825872
      - - 10
        - 9
        - 9
        - 2
        - 0.0011992717
      - - 10
        - 9
        - 4
        - 3
        - 0.0567858333
      - - 10
        - 9
        - 6
        - 3
        - 0.0375551795
      - - 10
        - 9
        - 8
        - 3
        - 0.0018940435
      - - 10
        - 9
        - 10
        - 3
        - 0.0055911007
      - - 10
        - 9
        - 5
        - 4
        - -0.0823935105
      - - 10
        - 9
        - 7
        - 4
        - -0.0241219323
      - - 10
        - 9
        - 9
        - 4
        - 0.0101158369
      - - 10
        - 9
        - 6
        - 5
        - 0.045556083
      - - 10
        - 9
        - 8
        - 5
        - -0.0388869168
      - - 10
        - 9
        - 10
        - 5
        - 0.002929743
      - - 10
        - 9
        - 7
        - 6
        - -0.0834910285
      - - 10
        - 9
        - 9
        - 6
        - -0.0437887376
      - - 10
        - 9
        - 8
        - 7
        - -0.0590835125
      - - 10
        - 9
        - 10
        - 7
        - 0.0435529673
      - - 10
        - 9
        - 9
        - 8
        - 0.0625748681
      - - 10
        - 9
        - 10
        - 9
        - 0.1073396111
      - - 10
        - 10
        - 1
        - 1
        - 0.2335348093
      - - 10
        - 10
        - 3
        - 1
        - -0.0520523131
      - - 10
        - 10
        - 5
        - 1
        - -0.0003356752
      - - 10
        - 10
        - 7
        - 1
        - 0.0014064116
      - - 10
        - 10
        - 9
        - 1
        - 0.0033586521
      - - 10
        - 10
        - 2
        - 2
        - 0.1808240239
      - - 10
        - 10
        - 4
        - 2
        - -0.0538101099
      - - 10
        - 10
        - 6
        - 2
        - -0.003303158
      - - 10
        - 10
        - 8
        - 2
        - 0.0048894387
      - - 10
        - 10
        - 10
        - 2
        - 0.0039802518
      - - 10
        - 10
        - 3
        - 3
        - 0.1773426805
      - - 10
        - 10
        - 5
        - 3
        - 0.0550104999
      - - 10
        - 10
        - 7
        - 3
        - -0.0103762273
      - - 10
        - 10
        - 9
        - 3
        - 0.0058922166
      - - 10
        - 10
        - 4
        - 4
        - 0.1728505053
      - - 10
        - 10
        - 6
        - 4
        - 0.041755272
      - - 10
        - 10
        - 8
        - 4
        - 0.0117770403
      - - 10
        - 10
        - 10
        - 4
        - -0.0014198742
      - - 10
        - 10
        - 5
        - 5
        - 0.211251487
      - - 10
        - 10
        - 7
        - 5
        - 0.0432936104
      - - 10
        - 10
        - 9
        - 5
        - 0.0032475424
      - - 10
        - 10
        - 6
        - 6
        - 0.2129882215
      - - 10
        - 10
        - 8
        - 6
        - -0.0564552001
      - - 10
        - 10
        - 10
        - 6
        - 0.0001420713
      - - 10
        - 10
        - 7
        - 7
        - 0.1771174018
      - - 10
        - 10
        - 9
        - 7
        - 0.0565068448
      - - 10
        - 10
        - 8
        - 8
        - 0.183212316
      - - 10
        - 10
        - 10
        - 8
        - -0.0560157409
      - - 10
        - 10
        - 9
        - 9
        - 0.1870813345
      - - 10
        - 10
        - 10
        - 10
        - 0.2447900714
  initial_state_suggestions:
  - state:
      energy:
        units: hartree
        value: -4.929788845460365
      label: '|G>'
      superposition:
      - - 0.5032051209486326
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05156907204950356
        - (6a)+
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05156907204950356
        - (6b)+
        - (4b)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.050786523370995824
        - (6a)+
        - (6b)+
        - (4b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.050786523371002694
        - (6a)+
        - (6b)+
        - (2b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.20634018712454727
        - (6a)+
        - (6b)+
        - (4b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.14720505188576974
        - (6a)+
        - (6b)+
        - (5b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.08554151656346344
        - (6a)+
        - (7b)+
        - (4b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.12676866986152263
        - (6a)+
        - (7b)+
        - (5b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.16418683831498052
        - (6a)+
        - (7b)+
        - (4b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.07453572708860917
        - (6a)+
        - (8b)+
        - (4b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.07742998009716369
        - (6a)+
        - (8b)+
        - (5b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.12822672660785056
        - (6a)+
        - (8b)+
        - (4b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.05622040578698621
        - (6a)+
        - (8b)+
        - (3b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.09794263520746183
        - (6a)+
        - (9b)+
        - (4b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.060099615987067964
        - (6a)+
        - (9b)+
        - (5b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.08594445132640438
        - (6a)+
        - (9b)+
        - (4b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05291551751750915
        - (6a)+
        - (9b)+
        - (1b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.051645546847807734
        - (6a)+
        - (9b)+
        - (3b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.08104713127869588
        - (6a)+
        - (10b)+(5b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.10063843553294882
        - (6a)+
        - (10b)+(4b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.06034068525110594
        - (6a)+
        - (10b)+(2b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.05245807625145538
        - (6a)+
        - (10b)+(1b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.08554151656346333
        - (7a)+
        - (6b)+
        - (3b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.16418683831498992
        - (7a)+
        - (6b)+
        - (5b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.12676866986152507
        - (7a)+
        - (6b)+
        - (4b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.09335331715212375
        - (7a)+
        - (7b)+
        - (3b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.12641095252681275
        - (7a)+
        - (7b)+
        - (5b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.07619344577255938
        - (7a)+
        - (7b)+
        - (4b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.12641095252681117
        - (7a)+
        - (7b)+
        - (3b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.2022422599785573
        - (7a)+
        - (7b)+
        - (5b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.05658093851130271
        - (7a)+
        - (8b)+
        - (3b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.08472679231574391
        - (7a)+
        - (8b)+
        - (5b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.075493567005166
        - (7a)+
        - (8b)+
        - (4b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.08288143004522906
        - (7a)+
        - (8b)+
        - (3b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.08539857148540123
        - (7a)+
        - (8b)+
        - (5b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05102202631571667
        - (7a)+
        - (8b)+
        - (2b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.052397362279527744
        - (7a)+
        - (9b)+
        - (3b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.10028190140509555
        - (7a)+
        - (9b)+
        - (5b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.08239799460396317
        - (7a)+
        - (9b)+
        - (3b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.07539480371055693
        - (7a)+
        - (9b)+
        - (5b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.06022572414343294
        - (7a)+
        - (9b)+
        - (1b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.060069943284762756
        - (7a)+
        - (10b)+(3b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.09640654002310743
        - (7a)+
        - (10b)+(5b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05212407107782034
        - (7a)+
        - (10b)+(2b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.05622040578699169
        - (8a)+
        - (6b)+
        - (5b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.07453572708861274
        - (8a)+
        - (6b)+
        - (2b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.12822672660783985
        - (8a)+
        - (6b)+
        - (4b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.07742998009716692
        - (8a)+
        - (6b)+
        - (3b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.051022026315714994
        - (8a)+
        - (7b)+
        - (5b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.056580938511304725
        - (8a)+
        - (7b)+
        - (2b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.08288143004523207
        - (8a)+
        - (7b)+
        - (4b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.07549356700516868
        - (8a)+
        - (7b)+
        - (3b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.08472679231574437
        - (8a)+
        - (7b)+
        - (2b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.08539857148540146
        - (8a)+
        - (7b)+
        - (4b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.07656663920316259
        - (8a)+
        - (8b)+
        - (2b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.08231792695995578
        - (8a)+
        - (8b)+
        - (4b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.07811171681516753
        - (8a)+
        - (8b)+
        - (3b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.08231792695994851
        - (8a)+
        - (8b)+
        - (2b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.09320574923466945
        - (8a)+
        - (8b)+
        - (4b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05278535635475635
        - (8a)+
        - (9b)+
        - (2b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.06074559151215118
        - (8a)+
        - (9b)+
        - (4b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.06043628493327545
        - (8a)+
        - (9b)+
        - (3b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.06773511888767667
        - (8a)+
        - (9b)+
        - (2b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05702947452363016
        - (8a)+
        - (9b)+
        - (4b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05340844404190288
        - (8a)+
        - (10b)+(3b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.07973249630622208
        - (8a)+
        - (10b)+(2b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05331344389498394
        - (8a)+
        - (10b)+(4b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05291551751750289
        - (9a)+
        - (6b)+
        - (4b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05164554684780907
        - (9a)+
        - (6b)+
        - (4b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.09794263520745915
        - (9a)+
        - (6b)+
        - (1b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.08594445132640863
        - (9a)+
        - (6b)+
        - (3b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.060099615987060255
        - (9a)+
        - (6b)+
        - (2b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.06022572414343629
        - (9a)+
        - (7b)+
        - (5b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.05239736227953635
        - (9a)+
        - (7b)+
        - (1b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.08239799460395067
        - (9a)+
        - (7b)+
        - (3b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.10028190140509588
        - (9a)+
        - (7b)+
        - (1b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.07539480371056732
        - (9a)+
        - (7b)+
        - (3b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.052785356354757805
        - (9a)+
        - (8b)+
        - (1b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.067735118887678
        - (9a)+
        - (8b)+
        - (3b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.06043628493328193
        - (9a)+
        - (8b)+
        - (2b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.06074559151215028
        - (9a)+
        - (8b)+
        - (1b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05702947452363094
        - (9a)+
        - (8b)+
        - (3b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.0983119782222788
        - (9a)+
        - (9b)+
        - (1b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.08067650870593715
        - (9a)+
        - (9b)+
        - (3b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05204757400617743
        - (9a)+
        - (9b)+
        - (2b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.080676508705932
        - (9a)+
        - (9b)+
        - (1b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.07671194924043397
        - (9a)+
        - (9b)+
        - (3b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.06700177240793137
        - (9a)+
        - (10b)+(2b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.08199540793669922
        - (9a)+
        - (10b)+(1b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05311555394749545
        - (9a)+
        - (10b)+(3b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.052458076251454815
        - (10a)+(6b)+
        - (5b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.06034068525111678
        - (10a)+(6b)+
        - (4b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.10063843553294524
        - (10a)+(6b)+
        - (2b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.08104713127869945
        - (10a)+(6b)+
        - (1b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05212407107781989
        - (10a)+(7b)+
        - (5b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - 0.06006994328476075
        - (10a)+(7b)+
        - (2b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.0964065400231042
        - (10a)+(7b)+
        - (2b)
        - (5a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.07973249630621905
        - (10a)+(8b)+
        - (2b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05340844404189964
        - (10a)+(8b)+
        - (1b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.05331344389498629
        - (10a)+(8b)+
        - (2b)
        - (4a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.08199540793669878
        - (10a)+(9b)+
        - (2b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.06700177240793281
        - (10a)+(9b)+
        - (1b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.053115553947505056
        - (10a)+(9b)+
        - (2b)
        - (3a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.07527146544001173
        - (10a)+(10b)+(1b)
        - (1a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
      - - -0.09693284842438608
        - (10a)+(10b)+(2b)
        - (2a)
        - (1a)+
        - (2a)+
        - (3a)+
        - (4a)+
        - (5a)+
        - (1b)+
        - (2b)+
        - (3b)+
        - (4b)+
        - (5b)+
        - '|vacuum>'
  metadata:
    molecule_name: unknown
  n_electrons: 10
  n_orbitals: 10
  scf_energy:
    units: hartree
    value: -4.10493198
  scf_energy_offset:
    units: hartree
    value: -0.0


==> anc/src/examples/qrng/Host.cs <==
// Copyright (c) Microsoft Corporation. All rights reserved.
// Licensed under the MIT License.

using System;

using Microsoft.Quantum.Simulation.Core;
using Microsoft.Quantum.Simulation.Simulators;

namespace Qrng
{
    class Host
    {
        // { rng:main }
        // C# programs used as classical hosts for Q# programs
        // can be written as typical console appplications.
        static void Main(string[] args)
        {
            // We can allocate the //*QuantumSimulator*// target
            // machine by instantiating a new instance. The //*using*//
            // block makes sure that the new target machine
            // is correctly deallocated at the end.
            using (var qsim = new QuantumSimulator())
            {
                // The Q# compiler exposes operations and functions
                // as .NET classes, each of which has a static method
                // //*Run*// that accepts a target machine and runs the
                // function or operation on that machine.
                // The result returned by the target machine is obtained 
                // using the method //*Result*//.
                var result = Qrng.Run(qsim).Result;
                
                // We can write the output to console.
                System.Console.WriteLine($"Qrng result is {result}");

                // We can also repeat the operation multiple times.
                for(int i =0; i < 10 ; i++)
                {
                    System.Console.WriteLine($"Qrng result is {Qrng.Run(qsim).Result}");
                } 
            }

        }
        // { rng:end }
    }
}


==> anc/src/examples/qrng/qrng.csproj <==
<Project Sdk="Microsoft.NET.Sdk">

  <PropertyGroup>
    <OutputType>Exe</OutputType>
    <TargetFramework>netcoreapp2.0</TargetFramework>
    <PlatformTarget>x64</PlatformTarget>
  </PropertyGroup>

  <ItemGroup>
    <PackageReference Include="Microsoft.Quantum.Canon" Version="0.5.1902.2802" />
    <PackageReference Include="Microsoft.Quantum.Development.Kit" Version="0.5.1902.2802" />
  </ItemGroup>

</Project>


==> anc/src/examples/qrng/qrng.qs <==
// Copyright (c) Microsoft Corporation. All rights reserved.
// Licensed under the MIT License.

// All Q# code lives inside of a namespace, so we begin by declaring that namespace here.
namespace Qrng {
    // We can import names from other namespaces using the //*open*// keyword.
    open Microsoft.Quantum.Primitive;

    /// # Summary
    /// Prepares a qubit in the $\ket{+}$ state, then measures in the $\Z$ basis to obtain a random bit.
    // This line declares an operation that takes no inputs and returns a Result.
    operation Qrng() : Result { //* \label{lst:qrng:declaration} *//
        mutable result = Zero;
        // The //*using*// keyword asks the target machine for a fresh qubit, initially in the $\ket{0}$ state.
        using (qubit = Qubit()) {
            // Applying the //*H*// operation to a qubit in the $\ket{0}$ state prepares that qubit in the $H\ket{0} = \ket{+}$ state.
            H(qubit);
            // We can measure our qubit in the $\Z$-basis using the //*M*// operation provided by the prelude.
            set result = M(qubit);
            // Before returning the qubit to the target machine, we need to make sure that it is in the $\ket{0}$ state. This can be done using a classically controlled $\X$ gate, which we apply using a classical //*if*// statement and the //*X*// operation.
            if (result == One) { X(qubit); } //* \label{lst:qrng:reset} *//
        }
        // Finally, we return our random bit to the classical host program.
        return result;
    }
}

==> anc/src/examples/teleport/Host.cs <==
// Copyright (c) Microsoft Corporation. All rights reserved.
// Licensed under the MIT License.

using System;

using Microsoft.Quantum.Simulation.Core;
using Microsoft.Quantum.Simulation.Simulators;
using Microsoft.Quantum.Simulation.Simulators.QCTraceSimulators;

namespace Teleport
{
    class Host
    {
        // { rng:main }
        // C# programs used as classical hosts for Q# programs
        // can be written as typical console appplications.
        static void Main(string[] args)
        {
            // We can allocate the //*QuantumSimulator*// target
            // machine by instantiating a new instance. The //*using*//
            // block makes sure that the new target machine
            // is correctly deallocated at the end.
            using (var qsim = new QuantumSimulator())
            {
                // The Q# compiler exposes operations and functions
                // as .NET classes, each of which has a static method
                // //*Run*// that accepts a target machine and runs the
                // function or operation on that machine.
                // Since target machines return their results asynchronously,
                // we use the //*Wait*// method to make sure that the
                // operation has completed.
                RunTeleport.Run(qsim).Wait();
            }

            // In the same way, we can instantiate a new //*QCTraceSimulator*//
            // target machine to trace the resources required by the //*RunTeleport*//
            // operation.
            var traceSim = new QCTraceSimulator(
                // The trace simulator takes a configuration object that describes
                // what costs we would like to trace, and how the trace simulator
                // should handle measurements. For more details, see
                // //*\url{https://docs.microsoft.com/quantum/machines/qc-trace-simulator/}*//.
                new QCTraceSimulatorConfiguration
                {
                    usePrimitiveOperationsCounter = true,
                    throwOnUnconstraintMeasurement = false
                }
            );

            // Once we have our trace simulator, we can run our operation in the
            // same way. After running, we can ask about the costs required.
            RunTeleport.Run(traceSim).Wait();
            var nCNOTs = traceSim.GetMetric<RunTeleport>(PrimitiveOperationsGroupsNames.CNOT);
            System.Console.WriteLine($"Used {nCNOTs} CNOT operations.");

        }
        // { rng:end }
    }
}


==> anc/src/examples/teleport/Teleport.qs <==
// Copyright (c) Microsoft Corporation. All rights reserved.
// Licensed under the MIT License.

namespace Teleport {
    open Microsoft.Quantum.Primitive;
    // We can include operations from the canon with another //*open*// statement.
    open Microsoft.Quantum.Canon;
    // Other namespaces provide functions and operations for running tests,
    // computing mathematical functions, and reporting diagnostic information.
    // Here, we'll include a namespace that provides the Assert operation.
    open Microsoft.Quantum.Extensions.Testing;

    /// # Summary
    /// Given two qubits each in the $\ket{0}$ state, prepares them in the
    /// entangled state $(\ket{00} + \ket{11}) / \sqrt{2}$.
    operation PrepareEntangledPair(left : Qubit, right : Qubit) : Unit {
        body (...) {
            H(left);
            CNOT(left, right);
        }

        // This line instructs the Q# compiler to automatically generate the
        // adjoint (inverse) operation.
        adjoint auto;
    }

    /// # Summary
    /// Given a qubit encoding a message to be sent and two auxillary qubits
    /// each initially in the $\ket{0}$ state, teleports the //*msg*// qubit
    /// onto the //*there*// qubit.
    operation Teleport(msg : Qubit, here : Qubit, there : Qubit) : Unit {
        // We begin by preparing some entanglement between our two
        // auxillary qubits.
        PrepareEntangledPair(here, there);
        // To perform a Bell-basis measurement, we can unprepare
        // entanglement using the "Adjoint" functor.
        Adjoint PrepareEntangledPair(msg, here);
        // The first correction step can be applied
        // by calling either //*X*// or //*I*// based on
        // the result of a measurement. The //*?|*// operator
        // acts similarly to the //*?:*// operator in C, C++, C# and other
        // languages, while the //*MResetZ*// operation provided 
        // by the canon both measures and resets the qubit in a similar
        // fashion to //*\rmfamily\autoref{lst:qrng:reset} of \autoref{lst:qrng}*//.
        (MResetZ(msg)  == One ? Z | I)(there);
        (MResetZ(here) == One ? X | I)(there);
    }

    /// # Summary
    /// Runs the Teleport operation above by allocating three qubits,
    /// and asserting that the message qubit is correctly teleported.
    operation RunTeleport() : Unit {
        using ((msg, here, there) = (Qubit(), Qubit(), Qubit())) {
            // We'll prepare a state $\ket{+} = H\ket{0}$ by using
            // the //*H*// operation.
            H(msg);
            // After teleporting using the //*Teleport*// operation, 
            // the target qubit should be in the $\ket{+}$ state. Thus, 
            // applying another //*H*// will transform it back into the 
            // $\ket{0}$ state.
            Teleport(msg, here, there);
            H(there);
            // When run on a simulator, we can assert this fact
            // using the AssertQubit operation. In other cases, this
            // operation is safely ignored since it has no effect.
            AssertQubit(Zero, there);
        }
    }
}

==> anc/src/examples/teleport/teleport.csproj <==
<Project Sdk="Microsoft.NET.Sdk">

  <PropertyGroup>
    <OutputType>Exe</OutputType>
    <TargetFramework>netcoreapp2.0</TargetFramework>
    <PlatformTarget>x64</PlatformTarget>
  </PropertyGroup>

  <ItemGroup>
    <PackageReference Include="Microsoft.Quantum.Canon" Version="0.5.1902.2802" />
    <PackageReference Include="Microsoft.Quantum.Development.Kit" Version="0.5.1902.2802" />
  </ItemGroup>

</Project>


==> anc/src/examples/validator.py <==
"""
Copyright (c) Microsoft Corporation. All rights reserved.
Licensed under the MIT License.

Example of use:
python validator.py lih.yaml
"""
try:
    import ruamel.yaml as yaml
    import warnings
    warnings.simplefilter('ignore', yaml.error.UnsafeLoaderWarning)
except ImportError:
    import yaml

import json
import jsonschema
import click

@click.command()
@click.argument("instance", type=str)
@click.argument("schema", type=str, default="broombridge-0.1-schema.json")
def validate(instance, schema):
    """
    Given a YAML-serialized object, determines if
    that object is a valid instance of a given schema.
    """
    with open(instance, 'r') as f:
        instance_data = yaml.load(f)

    with open(schema, 'r') as f:
        schema_data = json.load(f)

    jsonschema.validate(instance_data, schema_data)
    print(f"{instance} is a valid instance of {schema}.")

if __name__ == "__main__":
    validate()
